Consistency tests of AMPCALCULATOR and chiral amplitudes in SU(3) Chiral Perturbation Theory: A tutorial based approach

Ampcalculator is a Mathematica based program that was made publicly available some time ago by Unterdorfer and Ecker. It enables the user to compute several processes at one-loop (upto $O(p^4)$) in SU(3) chiral perturbation theory. They include computing matrix elements and form factors for strong and non-leptonic weak processes with at most six external states. It was used to compute some novel processes and was tested against well-known results by the original authors. Here we present the results of several thorough checks of the package. Exhaustive checks performed by the original authors are not publicly available, and hence the present effort. Some new results are obtained from the software especially in the kaon odd-intrinsic parity non-leptonic decay sector involving the coupling $G_{27}$. Another illustrative set of amplitudes at tree level we provide is in the context of $\tau$-decays with several mesons including quark mass effects, of use to the BELLE experiment. All eight meson-meson scattering amplitudes have been checked. Kaon-Compton amplitude has been checked and a minor error in published results has been pointed out. This exercise is a tutorial based one, wherein several input and output notebooks are also being made available as ancillary files on the arXiv. Some of the additional notebooks we provide contain explicit expressions that we have used for comparison with established results. The purpose is to encourage users to apply the software to suit their specific needs. An automatic amplitude generator of this type can provide error-free outputs that could be used as inputs for further simplification, and used in varied scenarios such as applications of chiral perturbation theory at finite temperature, density and volume. This can also be used by students as a learning aid in low-energy hadron dynamics.

==> anc/Ip01.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 6.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[     17972,        609]
NotebookOptionsPosition[     17223,        583]
NotebookOutlinePosition[     17707,        602]
CellTagsIndexPosition[     17664,        599]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[TextData[{
 "                                                         ",
 StyleBox["Program  Ampcalculator ",
  FontWeight->"Bold"]
}], "Text",
 FontFamily->"Arial",
 FontSize->16],

Cell[TextData[{
 "The program generates the amplitude for any strong or nonleptonic weak \
process of pseudoscalar mesons, \nexternal photons and W bosons to \
next-to-leading order in the low-energy expansion (chiral SU(3)) with at most \
\nsix external particles (a photon counts as two particles), at most one W \
(semileptonic decays) and with at most three propagators in the loop. The W \
is assumed to couple to a lepton pair indicated in the output by the leptonic \
matrix elements ",
 Cell[BoxData[
  FormBox["l", TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["", "\[Mu]"], TraditionalForm]]],
 " and ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["l", "^"], TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["", "\[Mu]"], TraditionalForm]]],
 ",  defined by\n \n                 ",
 Cell[BoxData[
  FormBox["l", TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["", "\[Mu]"], TraditionalForm]]],
 "= ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["u", "_"], TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    SubscriptBox["p", "\[Nu]"], ")"}], TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Gamma]", "\[Mu]"], TraditionalForm]]],
 " (1-",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Gamma]", "5"], TraditionalForm]]],
 ")",
 Cell[BoxData[
  FormBox[
   RowBox[{" ", 
    RowBox[{"v", "(", 
     SubscriptBox["p", 
      SuperscriptBox["l", "+"]], ")"}]}], TraditionalForm]]],
 " ,   ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["l", "^"], TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["", "\[Mu]"], TraditionalForm]]],
 "= ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["u", "_"], TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    SubscriptBox["p", 
     SuperscriptBox["/", "-"]], ")"}], TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Gamma]", "\[Mu]"], TraditionalForm]]],
 " (1-",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Gamma]", "5"], TraditionalForm]]],
 ")",
 Cell[BoxData[
  FormBox[
   RowBox[{" ", 
    RowBox[{"v", "(", 
     SubscriptBox["p", "\[Nu]"], ")"}]}], TraditionalForm]]],
 ",\n\nwhere ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["p", "\[Nu]"], " ", ",", " ", 
    RowBox[{
     SubscriptBox["p", "l"], "  ", "are", " ", "the", " ", "momenta", " ", 
     "of", " ", "the", " ", "neutrino", " ", "and", " ", "of", " ", "the", 
     " ", "charged", " "}]}], TraditionalForm]]],
 "lepton. ",
 StyleBox["For radiative semileptonic decays, \nBremsstrahlung off the \
charged lepton is not included and must be added by hand.  In the anomaly \
functional, \nonly terms containing external gauge fields are included. \n",
  FontFamily->"Arial",
  FontSize->14],
 "\n",
 Cell[BoxData[
  RowBox[{"Select", " ", "up", " ", "to", " ", "six", " ", "particles", " ", 
   RowBox[{"(", 
    RowBox[{
    "a", " ", "photon", " ", "counts", " ", "as", " ", "two", " ", 
     "particles"}], ")"}], "of", " ", "the", " ", "list", " ", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      SubscriptBox["\[Pi]", "+"], ",", 
      SubscriptBox["\[Pi]", "-"], ",", 
      SubscriptBox["\[Pi]", "0"], ",", 
      SubscriptBox["K", "+"], ",", 
      SubscriptBox["K", "-"], ",", 
      SubscriptBox["K", "0"], ",", 
      SubscriptBox[
       OverscriptBox["K", "_"], "0"], ",", 
      SubscriptBox["\[Eta]", "8"], ",", "\[Gamma]", ",", 
      SubscriptBox["W", "+"], ",", 
      SubscriptBox["W", "-"]}], "}"}], ".", " "}]}]],
  PageWidth->WindowWidth,
  TextAlignment->Left,
  FontFamily->"Arial",
  FontSize->14],
 "\nAssign a momentum to each particle. In the list ",
 StyleBox["ExternalParticles",
  FontSlant->"Italic"],
 " all particles are supposed to be incoming. D",
 Cell[BoxData[
  RowBox[{"efine", " ", "the", " ", "scalar", " ", "products", " ", 
   StyleBox[
    RowBox[{"sp", "[", 
     RowBox[{
      SubscriptBox["p", "i"], ",", 
      SubscriptBox["p", "j"]}], "]"}],
    FontSlant->"Italic"], " "}]],
  PageWidth->WindowWidth,
  TextAlignment->Left,
  FontFamily->"Arial",
  FontSize->14],
 " ",
 Cell[BoxData[
  RowBox[{
  "that", " ", "you", " ", "want", "  ", "to", " ", "replace", " ", "by", " ",
    "polynomials", " ", "of", " ", "kinematic", " ", "variables", " ", "in", 
   " ", "the", " "}]],
  PageWidth->WindowWidth,
  TextAlignment->Left,
  FontFamily->"Arial",
  FontSize->14],
 "lists ",
 StyleBox["replist1",
  FontSlant->"Italic"],
 " and ",
 StyleBox["replist2",
  FontSlant->"Italic"],
 ".  One should not use the capital letters F,G,L,N and R in the lists  ",
 StyleBox["replist1,",
  FontSlant->"Italic"],
 "  ",
 StyleBox["replist2 ",
  FontSlant->"Italic"],
 "and ",
 StyleBox["ExternalParticles",
  FontSlant->"Italic"],
 " as they are reserved for coupling constants. Small l is reserved for the \
leptonic matrix element.\nFor semileptonic decays the index ",
 StyleBox["\[Mu]",
  FontFamily->"Arial",
  FontSize->16],
 " should only be used for momenta that are contracted with the leptonic \
matrix elements ",
 Cell[BoxData[
  FormBox["l", TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["", "\[Mu]"], TraditionalForm]]],
 " or  ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["l", "^"], TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["", "\[Mu]"], TraditionalForm]]],
 ". Isospin conservation is assumed. \n\nThe program terminates if either\n\t \
   i) some of the external particles are not contained in the list ",
 StyleBox["above",
  FontSlant->"Italic"],
 ",\n              ii) charge is not conserved, \n             iii) there are \
more than one external W,\n             iv) strangeness change |\
\[CapitalDelta]S|>1.                                                          \
 \n             \n",
 StyleBox["Notation:",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"Underline"->True}],
 StyleBox["  \n",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 Cell[BoxData[
  StyleBox[
   RowBox[{
    RowBox[{
     RowBox[{
      OverscriptBox["A", "_"], "[", 
      SuperscriptBox["M", "2"], "]"}], " ", "is", " ", "the", " ", 
     "renormalized", " ", "single"}], 
    StyleBox["-",
     FontSize->14], 
    RowBox[{"propagator", " ", "loop", " ", "integral", "  "}]}],
   FontFamily->"Arial"]],
  FontSize->14],
 Cell[BoxData[
  RowBox[{
   OverscriptBox["A", "_"], "[", 
   SuperscriptBox["M", "2"], "]"}]],
  FontFamily->"Arial",
  FontSize->14],
 StyleBox["= - ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  StyleBox[
   FractionBox[
    SuperscriptBox["M", "2"], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"4", " ", "\[Pi]"}], ")"}], "2"]],
   FontFamily->"Arial",
   FontSize->18]]],
 StyleBox["log(",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  StyleBox[
   SuperscriptBox["M", "2"],
   FontFamily->"Arial"]],
  FontSize->14],
 StyleBox["/",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    StyleBox["\[Mu]",
     FontFamily->"Arial",
     FontSize->14], "2"], TraditionalForm]]],
 StyleBox["), \nwhere M is",
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[" ",
  FontSize->14],
 StyleBox["a meson mass and ",
  FontFamily->"Arial",
  FontSize->14],
 StyleBox["\[Mu]",
  FontFamily->"Arial",
  FontSize->16],
 StyleBox[" is the renormalization scale.",
  FontFamily->"Arial",
  FontSize->14],
 StyleBox["\n",
  FontSize->14],
 Cell[BoxData[
  RowBox[{
   OverscriptBox["B", "_"], "[", 
   RowBox[{"s", ",", 
    SubsuperscriptBox["M", "1", "2"], ",", 
    SubsuperscriptBox["M", "2", "2"]}], "]"}]],
  FontFamily->"Arial",
  FontSize->14],
 " ",
 StyleBox["is the standard two-propagator loop function subtracted at s=0, \
i.e. ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  RowBox[{
   OverscriptBox["B", "_"], "[", 
   RowBox[{"0", ",", 
    SubsuperscriptBox["M", "1", "2"], ",", 
    SubsuperscriptBox["M", "2", "2"]}], "]"}]],
  FontFamily->"Arial",
  FontSize->14],
 StyleBox["=0.\nAll loop functions and recursion relations can be found in \
App. B of hep-ph/0507173.\n",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  SubscriptBox["G", "8"]],
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[", ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  SubscriptBox["G", "27"]],
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[" are the nonleptonic weak LECs of order ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  RowBox[{
   StyleBox[
    SuperscriptBox["p", "2"],
    FontFamily->"Arial",
    FontSize->14], "."}]]],
 StyleBox[" ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  RowBox[{
   SubsuperscriptBox["L", "i", "r"], " ", ",", 
   SubsuperscriptBox["N", "i", "r"], ",", " ", 
   SubsuperscriptBox["R", "i", "r"], " "}]],
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[" are the strong, weak octet and 27-plet LECs of O(",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  StyleBox[
   SuperscriptBox["p", "4"],
   FontFamily->"Arial",
   FontSize->14]]],
 StyleBox["), respectively, all renormalized at scale",
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[" \[Mu]",
  FontFamily->"Arial",
  FontSize->16],
 StyleBox[". The corresponding Lagrangians are reproduced in App. C of\n\
hep-ph/0507173. ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  RowBox[{" ", 
   SubscriptBox[
    OverscriptBox["G", "^"], "8"]}]],
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[", ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  SubscriptBox[
   OverscriptBox["G", "^"], "27"]],
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[", ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  StyleBox[
   SubsuperscriptBox[
    OverscriptBox["N", "^"], "i", "r"],
   FontFamily->"Arial",
   FontSize->14]]],
 StyleBox[", ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  StyleBox[
   SubsuperscriptBox[
    OverscriptBox["R", "^"], "i", "r"],
   FontFamily->"Arial",
   FontSize->14]]],
 StyleBox["  are complex conjugate LECs.\n",
  FontFamily->"Arial",
  FontSize->14],
 "\n",
 StyleBox["Options:\n\n",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"Underline"->True}],
 StyleBox["\tSet  the following variables equal to 1 to get partial results \n\
\t(otherwise the variables should be set to 0):\n\t\n\t\tonlytreep2=1\t \t\t\
amplitude of O(",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 Cell[BoxData[
  StyleBox[
   SuperscriptBox["p", "2"],
   FontFamily->"Arial",
   FontSize->14]]],
 StyleBox[")\n\t\tonlytreep2and4=1\t\ttree level amplitude up to O(",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 Cell[BoxData[
  StyleBox[
   SuperscriptBox["p", "4"],
   FontFamily->"Arial",
   FontSize->14]]],
 StyleBox[")\n\t\tonlyloops=1\t\t\tone-loop amplitude only\n\t\t\n           \
By default (nogmo=",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 StyleBox["0",
  FontSize->14],
 StyleBox["), the Gell-Mann-Okubo relation is applied in the amplitudes of O(",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 Cell[BoxData[
  StyleBox[
   SuperscriptBox["p", "4"],
   FontFamily->"Arial",
   FontSize->14]]],
 StyleBox[") to express ",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 Cell[BoxData[
  SubsuperscriptBox["M", "\[Eta]", "2"]],
  PageWidth->WindowWidth,
  TextAlignment->Left,
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[" \n           in terms of  ",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 Cell[BoxData[
  SubsuperscriptBox["M", "K", "2"]],
  PageWidth->WindowWidth,
  TextAlignment->Left,
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[",  ",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 Cell[BoxData[
  SubsuperscriptBox["M", "\[Pi]", "2"]],
  PageWidth->WindowWidth,
  TextAlignment->Left,
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[". For better readability, ",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 Cell[BoxData[
  SubsuperscriptBox["M", "\[Eta]", "2"]],
  PageWidth->WindowWidth,
  TextAlignment->Left,
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[" is never replaced as argument in loop functions. Setting \n       \
    nogmo=1, ",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 Cell[BoxData[
  SubsuperscriptBox["M", "\[Eta]", "2"]],
  PageWidth->WindowWidth,
  TextAlignment->Left,
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[" is kept everywhere. \n           If the recursion relations for \
the loop integrals should not be performed set norecurs=1.",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}]
}], "Text",
 FontFamily->"Arial",
 FontSize->14],

Cell[BoxData[{
 RowBox[{
  RowBox[{"onlytreep2", "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"onlytreep2and4", "=", "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"onlyloops", "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nogmo", "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"norecurs", "=", "0"}], ";"}]}], "Input",
 CellChangeTimes->{{3.544406958609146*^9, 3.54440695876055*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ExternalParticles", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       SubscriptBox["\[Pi]", "0"], "[", 
       SubscriptBox["p", "1"], "]"}], ",", 
      RowBox[{"\[Gamma]", "[", 
       SubscriptBox["k", "1"], "]"}], ",", 
      RowBox[{"\[Gamma]", "[", 
       SubscriptBox["k", "2"], "]"}]}], "}"}]}], ";"}], " "}]], "Input",
 CellChangeTimes->{{3.541745068927685*^9, 3.541745072146797*^9}, {
  3.541745109137049*^9, 3.541745134125359*^9}, {3.5417453373573*^9, 
  3.541745353852661*^9}, {3.546561294516936*^9, 3.546561298191423*^9}, {
  3.546561664804214*^9, 3.546561681535237*^9}, {3.546562615699544*^9, 
  3.546562638640713*^9}, {3.546562712330793*^9, 3.546562715937221*^9}, {
  3.546562850022629*^9, 3.546562855169383*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"replist1", "=", 
    RowBox[{"{", "}"}]}], ";"}], " "}]], "Input",
 CellChangeTimes->{{3.541745082104032*^9, 3.541745088715977*^9}, {
   3.542029777102921*^9, 3.542029783832597*^9}, {3.546561315585343*^9, 
   3.546561319137279*^9}, 3.546561384623545*^9, {3.546561424076819*^9, 
   3.546561473424226*^9}, {3.546561584964323*^9, 3.546561590388328*^9}, {
   3.546561807540077*^9, 3.546561981354565*^9}, {3.54656225300447*^9, 
   3.546562257640302*^9}, {3.549069593859175*^9, 3.549069605560634*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"replist2", "=", 
    RowBox[{"{", "}"}]}], ";"}], " "}]], "Input",
 CellChangeTimes->{{3.541745091283701*^9, 3.54174509413428*^9}, {
   3.542029786436722*^9, 3.542029790187777*^9}, {3.54656132266221*^9, 
   3.546561326389628*^9}, {3.546561371026793*^9, 3.546561379709505*^9}, {
   3.546561433148898*^9, 3.546561476637623*^9}, {3.546561593455053*^9, 
   3.546561597345773*^9}, 3.546561637759897*^9, {3.546561799762555*^9, 
   3.546561991283843*^9}, {3.546562261993629*^9, 3.546562265492638*^9}, 
   3.549069597379685*^9}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "Insert", " ", "the", " ", "correct", " ", "path", " ", "for", " ", "the", 
   " ", "\"\<ampcalculatorsub_old.nb\>\"", " ", "in", " ", "the", " ", "next",
    " ", 
   RowBox[{"line", "."}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.549070849016476*^9, 3.549070882876205*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"notesub", "=", 
    RowBox[{
    "NotebookOpen", "[", "\"\<.../ampcalculatorsub_old.nb\>\"", "]"}]}], 
   ";"}], " "}]], "Input",
 CellChangeTimes->{{3.518435327025363*^9, 3.518435327665114*^9}, {
   3.542029794069906*^9, 3.542029810185312*^9}, {3.544406704024125*^9, 
   3.544406705888954*^9}, {3.544406841200822*^9, 3.544406849961163*^9}, {
   3.544407025924631*^9, 3.544407028851205*^9}, {3.54608415694562*^9, 
   3.546084158346355*^9}, {3.546084304692981*^9, 3.546084331881927*^9}, {
   3.546084503735646*^9, 3.546084505497671*^9}, {3.546562334396434*^9, 
   3.546562336911856*^9}, {3.546562394083119*^9, 3.54656239558399*^9}, {
   3.549069551073113*^9, 3.549069568629681*^9}, 3.549070845850115*^9}],

Cell[BoxData[
 RowBox[{"SelectionMove", "[", 
  RowBox[{"notesub", ",", "All", ",", "Notebook"}], "]"}]], "Input"],

Cell[BoxData[
 RowBox[{"SelectionEvaluate", "[", "notesub", "]"}]], "Input"]
},
WindowSize->{830, 768},
WindowMargins->{{151, Automatic}, {Automatic, 68}},
DockedCells->FEPrivate`FrontEndResource[
 "FEExpressions", "CompatibilityToolbar"],
PrintingCopies->1,
PrintingPageRange->{Automatic, Automatic},
FrontEndVersion->"7.0 for Linux x86 (32-bit) (November 10, 2008)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[545, 20, 185, 6, 35, "Text"],
Cell[733, 28, 12861, 463, 1167, "Text"],
Cell[13597, 493, 447, 11, 121, "Input"],
Cell[14047, 506, 786, 18, 32, "Input"],
Cell[14836, 526, 542, 10, 32, "Input"],
Cell[15381, 538, 567, 11, 32, "Input"],
Cell[15951, 551, 319, 7, 55, "Input"],
Cell[16273, 560, 750, 14, 32, "Input"],
Cell[17026, 576, 114, 2, 32, "Input"],
Cell[17143, 580, 76, 1, 32, "Input"]
}
]
*)

(* End of internal cache information *)


==> anc/Ip02.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 6.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[     20579,        669]
NotebookOptionsPosition[     19827,        643]
NotebookOutlinePosition[     20312,        662]
CellTagsIndexPosition[     20269,        659]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[TextData[{
 "                                                         ",
 StyleBox["Program  Ampcalculator ",
  FontWeight->"Bold"]
}], "Text",
 FontFamily->"Arial",
 FontSize->16],

Cell[TextData[{
 "The program generates the amplitude for any strong or nonleptonic weak \
process of pseudoscalar mesons, \nexternal photons and W bosons to \
next-to-leading order in the low-energy expansion (chiral SU(3)) with at most \
\nsix external particles (a photon counts as two particles), at most one W \
(semileptonic decays) and with at most three propagators in the loop. The W \
is assumed to couple to a lepton pair indicated in the output by the leptonic \
matrix elements ",
 Cell[BoxData[
  FormBox["l", TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["", "\[Mu]"], TraditionalForm]]],
 " and ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["l", "^"], TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["", "\[Mu]"], TraditionalForm]]],
 ",  defined by\n \n                 ",
 Cell[BoxData[
  FormBox["l", TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["", "\[Mu]"], TraditionalForm]]],
 "= ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["u", "_"], TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    SubscriptBox["p", "\[Nu]"], ")"}], TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Gamma]", "\[Mu]"], TraditionalForm]]],
 " (1-",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Gamma]", "5"], TraditionalForm]]],
 ")",
 Cell[BoxData[
  FormBox[
   RowBox[{" ", 
    RowBox[{"v", "(", 
     SubscriptBox["p", 
      SuperscriptBox["l", "+"]], ")"}]}], TraditionalForm]]],
 " ,   ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["l", "^"], TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["", "\[Mu]"], TraditionalForm]]],
 "= ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["u", "_"], TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    SubscriptBox["p", 
     SuperscriptBox["/", "-"]], ")"}], TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Gamma]", "\[Mu]"], TraditionalForm]]],
 " (1-",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Gamma]", "5"], TraditionalForm]]],
 ")",
 Cell[BoxData[
  FormBox[
   RowBox[{" ", 
    RowBox[{"v", "(", 
     SubscriptBox["p", "\[Nu]"], ")"}]}], TraditionalForm]]],
 ",\n\nwhere ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["p", "\[Nu]"], " ", ",", " ", 
    RowBox[{
     SubscriptBox["p", "l"], "  ", "are", " ", "the", " ", "momenta", " ", 
     "of", " ", "the", " ", "neutrino", " ", "and", " ", "of", " ", "the", 
     " ", "charged", " "}]}], TraditionalForm]]],
 "lepton. ",
 StyleBox["For radiative semileptonic decays, \nBremsstrahlung off the \
charged lepton is not included and must be added by hand.  In the anomaly \
functional, \nonly terms containing external gauge fields are included. \n",
  FontFamily->"Arial",
  FontSize->14],
 "\n",
 Cell[BoxData[
  RowBox[{"Select", " ", "up", " ", "to", " ", "six", " ", "particles", " ", 
   RowBox[{"(", 
    RowBox[{
    "a", " ", "photon", " ", "counts", " ", "as", " ", "two", " ", 
     "particles"}], ")"}], "of", " ", "the", " ", "list", " ", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      SubscriptBox["\[Pi]", "+"], ",", 
      SubscriptBox["\[Pi]", "-"], ",", 
      SubscriptBox["\[Pi]", "0"], ",", 
      SubscriptBox["K", "+"], ",", 
      SubscriptBox["K", "-"], ",", 
      SubscriptBox["K", "0"], ",", 
      SubscriptBox[
       OverscriptBox["K", "_"], "0"], ",", 
      SubscriptBox["\[Eta]", "8"], ",", "\[Gamma]", ",", 
      SubscriptBox["W", "+"], ",", 
      SubscriptBox["W", "-"]}], "}"}], ".", " "}]}]],
  PageWidth->WindowWidth,
  TextAlignment->Left,
  FontFamily->"Arial",
  FontSize->14],
 "\nAssign a momentum to each particle. In the list ",
 StyleBox["ExternalParticles",
  FontSlant->"Italic"],
 " all particles are supposed to be incoming. D",
 Cell[BoxData[
  RowBox[{"efine", " ", "the", " ", "scalar", " ", "products", " ", 
   StyleBox[
    RowBox[{"sp", "[", 
     RowBox[{
      SubscriptBox["p", "i"], ",", 
      SubscriptBox["p", "j"]}], "]"}],
    FontSlant->"Italic"], " "}]],
  PageWidth->WindowWidth,
  TextAlignment->Left,
  FontFamily->"Arial",
  FontSize->14],
 " ",
 Cell[BoxData[
  RowBox[{
  "that", " ", "you", " ", "want", "  ", "to", " ", "replace", " ", "by", " ",
    "polynomials", " ", "of", " ", "kinematic", " ", "variables", " ", "in", 
   " ", "the", " "}]],
  PageWidth->WindowWidth,
  TextAlignment->Left,
  FontFamily->"Arial",
  FontSize->14],
 "lists ",
 StyleBox["replist1",
  FontSlant->"Italic"],
 " and ",
 StyleBox["replist2",
  FontSlant->"Italic"],
 ".  One should not use the capital letters F,G,L,N and R in the lists  ",
 StyleBox["replist1,",
  FontSlant->"Italic"],
 "  ",
 StyleBox["replist2 ",
  FontSlant->"Italic"],
 "and ",
 StyleBox["ExternalParticles",
  FontSlant->"Italic"],
 " as they are reserved for coupling constants. Small l is reserved for the \
leptonic matrix element.\nFor semileptonic decays the index ",
 StyleBox["\[Mu]",
  FontFamily->"Arial",
  FontSize->16],
 " should only be used for momenta that are contracted with the leptonic \
matrix elements ",
 Cell[BoxData[
  FormBox["l", TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["", "\[Mu]"], TraditionalForm]]],
 " or  ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["l", "^"], TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["", "\[Mu]"], TraditionalForm]]],
 ". Isospin conservation is assumed. \n\nThe program terminates if either\n\t \
   i) some of the external particles are not contained in the list ",
 StyleBox["above",
  FontSlant->"Italic"],
 ",\n              ii) charge is not conserved, \n             iii) there are \
more than one external W,\n             iv) strangeness change |\
\[CapitalDelta]S|>1.                                                          \
 \n             \n",
 StyleBox["Notation:",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"Underline"->True}],
 StyleBox["  \n",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 Cell[BoxData[
  StyleBox[
   RowBox[{
    RowBox[{
     RowBox[{
      OverscriptBox["A", "_"], "[", 
      SuperscriptBox["M", "2"], "]"}], " ", "is", " ", "the", " ", 
     "renormalized", " ", "single"}], 
    StyleBox["-",
     FontSize->14], 
    RowBox[{"propagator", " ", "loop", " ", "integral", "  "}]}],
   FontFamily->"Arial"]],
  FontSize->14],
 Cell[BoxData[
  RowBox[{
   OverscriptBox["A", "_"], "[", 
   SuperscriptBox["M", "2"], "]"}]],
  FontFamily->"Arial",
  FontSize->14],
 StyleBox["= - ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  StyleBox[
   FractionBox[
    SuperscriptBox["M", "2"], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"4", " ", "\[Pi]"}], ")"}], "2"]],
   FontFamily->"Arial",
   FontSize->18]]],
 StyleBox["log(",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  StyleBox[
   SuperscriptBox["M", "2"],
   FontFamily->"Arial"]],
  FontSize->14],
 StyleBox["/",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    StyleBox["\[Mu]",
     FontFamily->"Arial",
     FontSize->14], "2"], TraditionalForm]]],
 StyleBox["), \nwhere M is",
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[" ",
  FontSize->14],
 StyleBox["a meson mass and ",
  FontFamily->"Arial",
  FontSize->14],
 StyleBox["\[Mu]",
  FontFamily->"Arial",
  FontSize->16],
 StyleBox[" is the renormalization scale.",
  FontFamily->"Arial",
  FontSize->14],
 StyleBox["\n",
  FontSize->14],
 Cell[BoxData[
  RowBox[{
   OverscriptBox["B", "_"], "[", 
   RowBox[{"s", ",", 
    SubsuperscriptBox["M", "1", "2"], ",", 
    SubsuperscriptBox["M", "2", "2"]}], "]"}]],
  FontFamily->"Arial",
  FontSize->14],
 " ",
 StyleBox["is the standard two-propagator loop function subtracted at s=0, \
i.e. ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  RowBox[{
   OverscriptBox["B", "_"], "[", 
   RowBox[{"0", ",", 
    SubsuperscriptBox["M", "1", "2"], ",", 
    SubsuperscriptBox["M", "2", "2"]}], "]"}]],
  FontFamily->"Arial",
  FontSize->14],
 StyleBox["=0.\nAll loop functions and recursion relations can be found in \
App. B of hep-ph/0507173.\n",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  SubscriptBox["G", "8"]],
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[", ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  SubscriptBox["G", "27"]],
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[" are the nonleptonic weak LECs of order ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  RowBox[{
   StyleBox[
    SuperscriptBox["p", "2"],
    FontFamily->"Arial",
    FontSize->14], "."}]]],
 StyleBox[" ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  RowBox[{
   SubsuperscriptBox["L", "i", "r"], " ", ",", 
   SubsuperscriptBox["N", "i", "r"], ",", " ", 
   SubsuperscriptBox["R", "i", "r"], " "}]],
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[" are the strong, weak octet and 27-plet LECs of O(",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  StyleBox[
   SuperscriptBox["p", "4"],
   FontFamily->"Arial",
   FontSize->14]]],
 StyleBox["), respectively, all renormalized at scale",
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[" \[Mu]",
  FontFamily->"Arial",
  FontSize->16],
 StyleBox[". The corresponding Lagrangians are reproduced in App. C of\n\
hep-ph/0507173. ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  RowBox[{" ", 
   SubscriptBox[
    OverscriptBox["G", "^"], "8"]}]],
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[", ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  SubscriptBox[
   OverscriptBox["G", "^"], "27"]],
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[", ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  StyleBox[
   SubsuperscriptBox[
    OverscriptBox["N", "^"], "i", "r"],
   FontFamily->"Arial",
   FontSize->14]]],
 StyleBox[", ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  StyleBox[
   SubsuperscriptBox[
    OverscriptBox["R", "^"], "i", "r"],
   FontFamily->"Arial",
   FontSize->14]]],
 StyleBox["  are complex conjugate LECs.\n",
  FontFamily->"Arial",
  FontSize->14],
 "\n",
 StyleBox["Options:\n\n",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"Underline"->True}],
 StyleBox["\tSet  the following variables equal to 1 to get partial results \n\
\t(otherwise the variables should be set to 0):\n\t\n\t\tonlytreep2=1\t \t\t\
amplitude of O(",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 Cell[BoxData[
  StyleBox[
   SuperscriptBox["p", "2"],
   FontFamily->"Arial",
   FontSize->14]]],
 StyleBox[")\n\t\tonlytreep2and4=1\t\ttree level amplitude up to O(",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 Cell[BoxData[
  StyleBox[
   SuperscriptBox["p", "4"],
   FontFamily->"Arial",
   FontSize->14]]],
 StyleBox[")\n\t\tonlyloops=1\t\t\tone-loop amplitude only\n\t\t\n           \
By default (nogmo=",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 StyleBox["0",
  FontSize->14],
 StyleBox["), the Gell-Mann-Okubo relation is applied in the amplitudes of O(",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 Cell[BoxData[
  StyleBox[
   SuperscriptBox["p", "4"],
   FontFamily->"Arial",
   FontSize->14]]],
 StyleBox[") to express ",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 Cell[BoxData[
  SubsuperscriptBox["M", "\[Eta]", "2"]],
  PageWidth->WindowWidth,
  TextAlignment->Left,
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[" \n           in terms of  ",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 Cell[BoxData[
  SubsuperscriptBox["M", "K", "2"]],
  PageWidth->WindowWidth,
  TextAlignment->Left,
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[",  ",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 Cell[BoxData[
  SubsuperscriptBox["M", "\[Pi]", "2"]],
  PageWidth->WindowWidth,
  TextAlignment->Left,
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[". For better readability, ",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 Cell[BoxData[
  SubsuperscriptBox["M", "\[Eta]", "2"]],
  PageWidth->WindowWidth,
  TextAlignment->Left,
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[" is never replaced as argument in loop functions. Setting \n       \
    nogmo=1, ",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 Cell[BoxData[
  SubsuperscriptBox["M", "\[Eta]", "2"]],
  PageWidth->WindowWidth,
  TextAlignment->Left,
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[" is kept everywhere. \n           If the recursion relations for \
the loop integrals should not be performed set norecurs=1.",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}]
}], "Text",
 CellChangeTimes->{{3.542387834726277*^9, 3.542387838870792*^9}},
 FontFamily->"Arial",
 FontSize->14],

Cell[BoxData[{
 RowBox[{
  RowBox[{"onlytreep2", "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"onlytreep2and4", "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"onlyloops", "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nogmo", "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"norecurs", "=", "0"}], ";"}]}], "Input",
 CellChangeTimes->{{3.549070944382862*^9, 3.549070944620633*^9}, {
  3.549071135930821*^9, 3.549071136741565*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ExternalParticles", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       SubscriptBox["\[Eta]", "8"], "[", "p1", "]"}], ",", 
      RowBox[{"\[Gamma]", "[", "p3", "]"}], ",", 
      RowBox[{"\[Gamma]", "[", "p2", "]"}]}], "}"}]}], ";"}], " "}]], "Input",
 CellChangeTimes->{{3.541745951463499*^9, 3.541745983660933*^9}, 
   3.542378490431075*^9, {3.542378694899066*^9, 3.542378723265487*^9}, {
   3.542383736303754*^9, 3.542383751703005*^9}, 3.542383865900871*^9, {
   3.5423878256158*^9, 3.542387846748402*^9}, {3.542446516461488*^9, 
   3.542446520925416*^9}, 3.542446713299686*^9, 3.542446830088064*^9, {
   3.546563505940873*^9, 3.546563509362113*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"replist1", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"sp", "[", 
       RowBox[{"p1", ",", 
        RowBox[{"\[Epsilon]", "[", "p2", "]"}]}], "]"}], ",", 
      RowBox[{"sp", "[", 
       RowBox[{"p1", ",", 
        RowBox[{"\[Epsilon]", "[", "p3", "]"}]}], "]"}], ",", 
      RowBox[{"sp", "[", 
       RowBox[{"p2", ",", 
        RowBox[{"\[Epsilon]", "[", "p2", "]"}]}], "]"}], ",", 
      RowBox[{"sp", "[", 
       RowBox[{"p3", ",", 
        RowBox[{"\[Epsilon]", "[", "p3", "]"}]}], "]"}], ",", 
      RowBox[{"sp", "[", 
       RowBox[{
        RowBox[{"\[Epsilon]", "[", "p2", "]"}], ",", 
        RowBox[{"\[Epsilon]", "[", "p3", "]"}]}], "]"}], ",", 
      RowBox[{"sp", "[", 
       RowBox[{"p3", ",", "p3"}], "]"}], ",", 
      RowBox[{"sp", "[", 
       RowBox[{"p2", ",", "p2"}], "]"}], ",", 
      RowBox[{"sp", "[", 
       RowBox[{"p1", ",", "p2"}], "]"}], ",", 
      RowBox[{"sp", "[", 
       RowBox[{"p2", ",", "p3"}], "]"}], ",", 
      RowBox[{"sp", "[", 
       RowBox[{"p2", ",", "p3"}], "]"}]}], "}"}]}], ";"}], " "}]], "Input",
 CellChangeTimes->{{3.5417459886906*^9, 3.541745998567443*^9}, {
   3.54174651306734*^9, 3.541746518640972*^9}, {3.542378727469799*^9, 
   3.542378786589354*^9}, {3.542378820334159*^9, 3.542378919266386*^9}, {
   3.542385289712226*^9, 3.542385298265913*^9}, {3.542385441075906*^9, 
   3.542385464688074*^9}, {3.542446525154115*^9, 3.542446529387477*^9}, 
   3.542447488639031*^9, {3.542471703380666*^9, 3.542471709794598*^9}, {
   3.542472147550851*^9, 3.542472195059338*^9}, {3.542472972027806*^9, 
   3.542473003288079*^9}, {3.542473039127329*^9, 3.542473041876684*^9}, {
   3.542473077599106*^9, 3.54247308916446*^9}, {3.542473168024326*^9, 
   3.542473199115091*^9}, {3.542473380249569*^9, 3.542473383243784*^9}, {
   3.542473959574273*^9, 3.542473990790631*^9}, {3.54247416792297*^9, 
   3.542474206745078*^9}, {3.542474315024056*^9, 3.54247432413673*^9}, 
   3.542474388572803*^9, {3.542474422818502*^9, 3.542474427505982*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"replist2", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"p1", ".", "\[Epsilon]2"}], ",", 
      RowBox[{"p1", ".", "\[Epsilon]3"}], ",", 
      RowBox[{"p2", ".", "\[Epsilon]2"}], ",", "0", ",", 
      RowBox[{"\[Epsilon]2", ".", "\[Epsilon]3"}], ",", "0", ",", "t", ",", 
      RowBox[{
       FractionBox[
        RowBox[{"-", "1"}], "2"], 
       RowBox[{"(", 
        RowBox[{"t", "+", 
         SubsuperscriptBox["M", "\[Eta]", "2"]}], ")"}]}], ",", 
      RowBox[{
       FractionBox["1", "2"], 
       RowBox[{"(", 
        RowBox[{
         SubsuperscriptBox["M", "\[Eta]", "2"], "-", "t"}], ")"}]}], ",", 
      RowBox[{
       FractionBox["1", "2"], 
       RowBox[{"(", 
        RowBox[{"t", "-", 
         SubsuperscriptBox["M", "\[Eta]", "2"]}], ")"}]}]}], "}"}]}], ";"}], 
  " "}]], "Input",
 CellChangeTimes->{{3.541746003421482*^9, 3.541746003909346*^9}, {
   3.541746521820164*^9, 3.541746548249228*^9}, {3.542378735499131*^9, 
   3.542378810923497*^9}, {3.542378842599484*^9, 3.542378959824025*^9}, {
   3.542383322181277*^9, 3.542383438109247*^9}, 3.542385274012648*^9, {
   3.542385308203992*^9, 3.542385318181938*^9}, {3.542385431921829*^9, 
   3.542385470948259*^9}, {3.542387761009139*^9, 3.542387805810537*^9}, {
   3.542446533777654*^9, 3.54244653871215*^9}, 3.542447494397527*^9, {
   3.542472156109284*^9, 3.542472191490296*^9}, {3.542472987070497*^9, 
   3.542473026416272*^9}, {3.542473094948142*^9, 3.542473102153714*^9}, {
   3.542473203184443*^9, 3.542473203701285*^9}, {3.542474180425477*^9, 
   3.542474227886632*^9}, {3.542474330846598*^9, 3.542474353020902*^9}, {
   3.542474431816321*^9, 3.542474441910165*^9}, {3.546307586430585*^9, 
   3.546307593615999*^9}}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "Insert", " ", "the", " ", "correct", " ", "path", " ", "for", " ", "the", 
   " ", "\"\<ampcalculatorsub_old.nb\>\"", " ", "in", " ", "the", " ", "next",
    " ", 
   RowBox[{"line", "."}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.549070870786667*^9, 3.54907087380142*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"notesub", "=", 
    RowBox[{
    "NotebookOpen", "[", "\"\<.../ampcalculatorsub_Old.nb\>\"", "]"}]}], 
   ";"}], " "}]], "Input",
 CellChangeTimes->{{3.518435327025363*^9, 3.518435327665114*^9}, {
  3.54237897032774*^9, 3.542379019059029*^9}, {3.544407443703245*^9, 
  3.544407444599442*^9}, {3.545886994873023*^9, 3.545886999124573*^9}, {
  3.546098228404614*^9, 3.54609822935766*^9}, {3.546098411938667*^9, 
  3.546098414909343*^9}, {3.546098855708749*^9, 3.546098857407902*^9}, {
  3.546100013756784*^9, 3.546100015650396*^9}, {3.549070808777465*^9, 
  3.549070812163075*^9}}],

Cell[BoxData[
 RowBox[{"SelectionMove", "[", 
  RowBox[{"notesub", ",", "All", ",", "Notebook"}], "]"}]], "Input"],

Cell[BoxData[
 RowBox[{"SelectionEvaluate", "[", "notesub", "]"}]], "Input"]
},
WindowSize->{807, 1049},
WindowMargins->{{Automatic, 104}, {Automatic, 48}},
DockedCells->FEPrivate`FrontEndResource[
 "FEExpressions", "CompatibilityToolbar"],
PrintingCopies->1,
PrintingPageRange->{Automatic, Automatic},
FrontEndVersion->"7.0 for Linux x86 (32-bit) (November 10, 2008)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[545, 20, 185, 6, 35, "Text"],
Cell[733, 28, 12927, 464, 1300, "Text"],
Cell[13663, 494, 497, 12, 121, "Input"],
Cell[14163, 508, 710, 15, 32, "Input"],
Cell[14876, 525, 2046, 44, 55, "Input"],
Cell[16925, 571, 1752, 39, 54, "Input"],
Cell[18680, 612, 318, 7, 55, "Input"],
Cell[19001, 621, 626, 13, 32, "Input"],
Cell[19630, 636, 114, 2, 32, "Input"],
Cell[19747, 640, 76, 1, 32, "Input"]
}
]
*)

(* End of internal cache information *)


==> anc/Ip03.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 6.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[     23387,        716]
NotebookOptionsPosition[     22531,        688]
NotebookOutlinePosition[     23116,        709]
CellTagsIndexPosition[     23073,        706]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[TextData[{
 "                                                         ",
 StyleBox["Program  Ampcalculator ",
  FontWeight->"Bold"]
}], "Text",
 FontFamily->"Arial",
 FontSize->16],

Cell[TextData[{
 "The program generates the amplitude for any strong or nonleptonic weak \
process of pseudoscalar mesons, \nexternal photons and W bosons to \
next-to-leading order in the low-energy expansion (chiral SU(3)) with at most \
\nsix external particles (a photon counts as two particles), at most one W \
(semileptonic decays) and with at most three propagators in the loop. The W \
is assumed to couple to a lepton pair indicated in the output by the leptonic \
matrix elements ",
 Cell[BoxData[
  FormBox["l", TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["", "\[Mu]"], TraditionalForm]]],
 " and ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["l", "^"], TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["", "\[Mu]"], TraditionalForm]]],
 ",  defined by\n \n                 ",
 Cell[BoxData[
  FormBox["l", TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["", "\[Mu]"], TraditionalForm]]],
 "= ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["u", "_"], TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    SubscriptBox["p", "\[Nu]"], ")"}], TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Gamma]", "\[Mu]"], TraditionalForm]]],
 " (1-",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Gamma]", "5"], TraditionalForm]]],
 ")",
 Cell[BoxData[
  FormBox[
   RowBox[{" ", 
    RowBox[{"v", "(", 
     SubscriptBox["p", 
      SuperscriptBox["l", "+"]], ")"}]}], TraditionalForm]]],
 " ,   ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["l", "^"], TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["", "\[Mu]"], TraditionalForm]]],
 "= ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["u", "_"], TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    SubscriptBox["p", 
     SuperscriptBox["/", "-"]], ")"}], TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Gamma]", "\[Mu]"], TraditionalForm]]],
 " (1-",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Gamma]", "5"], TraditionalForm]]],
 ")",
 Cell[BoxData[
  FormBox[
   RowBox[{" ", 
    RowBox[{"v", "(", 
     SubscriptBox["p", "\[Nu]"], ")"}]}], TraditionalForm]]],
 ",\n\nwhere ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["p", "\[Nu]"], " ", ",", " ", 
    RowBox[{
     SubscriptBox["p", "l"], "  ", "are", " ", "the", " ", "momenta", " ", 
     "of", " ", "the", " ", "neutrino", " ", "and", " ", "of", " ", "the", 
     " ", "charged", " "}]}], TraditionalForm]]],
 "lepton. ",
 StyleBox["For radiative semileptonic decays, \nBremsstrahlung off the \
charged lepton is not included and must be added by hand.  In the anomaly \
functional, \nonly terms containing external gauge fields are included. \n",
  FontFamily->"Arial",
  FontSize->14],
 "\n",
 Cell[BoxData[
  RowBox[{"Select", " ", "up", " ", "to", " ", "six", " ", "particles", " ", 
   RowBox[{"(", 
    RowBox[{
    "a", " ", "photon", " ", "counts", " ", "as", " ", "two", " ", 
     "particles"}], ")"}], "of", " ", "the", " ", "list", " ", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      SubscriptBox["\[Pi]", "+"], ",", 
      SubscriptBox["\[Pi]", "-"], ",", 
      SubscriptBox["\[Pi]", "0"], ",", 
      SubscriptBox["K", "+"], ",", 
      SubscriptBox["K", "-"], ",", 
      SubscriptBox["K", "0"], ",", 
      SubscriptBox[
       OverscriptBox["K", "_"], "0"], ",", 
      SubscriptBox["\[Eta]", "8"], ",", "\[Gamma]", ",", 
      SubscriptBox["W", "+"], ",", 
      SubscriptBox["W", "-"]}], "}"}], ".", " "}]}]],
  PageWidth->WindowWidth,
  TextAlignment->Left,
  FontFamily->"Arial",
  FontSize->14],
 "\nAssign a momentum to each particle. In the list ",
 StyleBox["ExternalParticles",
  FontSlant->"Italic"],
 " all particles are supposed to be incoming. D",
 Cell[BoxData[
  RowBox[{"efine", " ", "the", " ", "scalar", " ", "products", " ", 
   StyleBox[
    RowBox[{"sp", "[", 
     RowBox[{
      SubscriptBox["p", "i"], ",", 
      SubscriptBox["p", "j"]}], "]"}],
    FontSlant->"Italic"], " "}]],
  PageWidth->WindowWidth,
  TextAlignment->Left,
  FontFamily->"Arial",
  FontSize->14],
 " ",
 Cell[BoxData[
  RowBox[{
  "that", " ", "you", " ", "want", "  ", "to", " ", "replace", " ", "by", " ",
    "polynomials", " ", "of", " ", "kinematic", " ", "variables", " ", "in", 
   " ", "the", " "}]],
  PageWidth->WindowWidth,
  TextAlignment->Left,
  FontFamily->"Arial",
  FontSize->14],
 "lists ",
 StyleBox["replist1",
  FontSlant->"Italic"],
 " and ",
 StyleBox["replist2",
  FontSlant->"Italic"],
 ".  One should not use the capital letters F,G,L,N and R in the lists  ",
 StyleBox["replist1,",
  FontSlant->"Italic"],
 "  ",
 StyleBox["replist2 ",
  FontSlant->"Italic"],
 "and ",
 StyleBox["ExternalParticles",
  FontSlant->"Italic"],
 " as they are reserved for coupling constants. Small l is reserved for the \
leptonic matrix element.\nFor semileptonic decays the index ",
 StyleBox["\[Mu]",
  FontFamily->"Arial",
  FontSize->16],
 " should only be used for momenta that are contracted with the leptonic \
matrix elements ",
 Cell[BoxData[
  FormBox["l", TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["", "\[Mu]"], TraditionalForm]]],
 " or  ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["l", "^"], TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["", "\[Mu]"], TraditionalForm]]],
 ". Isospin conservation is assumed. \n\nThe program terminates if either\n\t \
   i) some of the external particles are not contained in the list ",
 StyleBox["above",
  FontSlant->"Italic"],
 ",\n              ii) charge is not conserved, \n             iii) there are \
more than one external W,\n             iv) strangeness change |\
\[CapitalDelta]S|>1.                                                          \
 \n             \n",
 StyleBox["Notation:",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"Underline"->True}],
 StyleBox["  \n",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 Cell[BoxData[
  StyleBox[
   RowBox[{
    RowBox[{
     RowBox[{
      OverscriptBox["A", "_"], "[", 
      SuperscriptBox["M", "2"], "]"}], " ", "is", " ", "the", " ", 
     "renormalized", " ", "single"}], 
    StyleBox["-",
     FontSize->14], 
    RowBox[{"propagator", " ", "loop", " ", "integral", "  "}]}],
   FontFamily->"Arial"]],
  FontSize->14],
 Cell[BoxData[
  RowBox[{
   OverscriptBox["A", "_"], "[", 
   SuperscriptBox["M", "2"], "]"}]],
  FontFamily->"Arial",
  FontSize->14],
 StyleBox["= - ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  StyleBox[
   FractionBox[
    SuperscriptBox["M", "2"], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"4", " ", "\[Pi]"}], ")"}], "2"]],
   FontFamily->"Arial",
   FontSize->18]]],
 StyleBox["log(",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  StyleBox[
   SuperscriptBox["M", "2"],
   FontFamily->"Arial"]],
  FontSize->14],
 StyleBox["/",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    StyleBox["\[Mu]",
     FontFamily->"Arial",
     FontSize->14], "2"], TraditionalForm]]],
 StyleBox["), \nwhere M is",
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[" ",
  FontSize->14],
 StyleBox["a meson mass and ",
  FontFamily->"Arial",
  FontSize->14],
 StyleBox["\[Mu]",
  FontFamily->"Arial",
  FontSize->16],
 StyleBox[" is the renormalization scale.",
  FontFamily->"Arial",
  FontSize->14],
 StyleBox["\n",
  FontSize->14],
 Cell[BoxData[
  RowBox[{
   OverscriptBox["B", "_"], "[", 
   RowBox[{"s", ",", 
    SubsuperscriptBox["M", "1", "2"], ",", 
    SubsuperscriptBox["M", "2", "2"]}], "]"}]],
  FontFamily->"Arial",
  FontSize->14],
 " ",
 StyleBox["is the standard two-propagator loop function subtracted at s=0, \
i.e. ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  RowBox[{
   OverscriptBox["B", "_"], "[", 
   RowBox[{"0", ",", 
    SubsuperscriptBox["M", "1", "2"], ",", 
    SubsuperscriptBox["M", "2", "2"]}], "]"}]],
  FontFamily->"Arial",
  FontSize->14],
 StyleBox["=0.\nAll loop functions and recursion relations can be found in \
App. B of hep-ph/0507173.\n",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  SubscriptBox["G", "8"]],
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[", ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  SubscriptBox["G", "27"]],
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[" are the nonleptonic weak LECs of order ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  RowBox[{
   StyleBox[
    SuperscriptBox["p", "2"],
    FontFamily->"Arial",
    FontSize->14], "."}]]],
 StyleBox[" ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  RowBox[{
   SubsuperscriptBox["L", "i", "r"], " ", ",", 
   SubsuperscriptBox["N", "i", "r"], ",", " ", 
   SubsuperscriptBox["R", "i", "r"], " "}]],
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[" are the strong, weak octet and 27-plet LECs of O(",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  StyleBox[
   SuperscriptBox["p", "4"],
   FontFamily->"Arial",
   FontSize->14]]],
 StyleBox["), respectively, all renormalized at scale",
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[" \[Mu]",
  FontFamily->"Arial",
  FontSize->16],
 StyleBox[". The corresponding Lagrangians are reproduced in App. C of\n\
hep-ph/0507173. ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  RowBox[{" ", 
   SubscriptBox[
    OverscriptBox["G", "^"], "8"]}]],
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[", ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  SubscriptBox[
   OverscriptBox["G", "^"], "27"]],
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[", ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  StyleBox[
   SubsuperscriptBox[
    OverscriptBox["N", "^"], "i", "r"],
   FontFamily->"Arial",
   FontSize->14]]],
 StyleBox[", ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  StyleBox[
   SubsuperscriptBox[
    OverscriptBox["R", "^"], "i", "r"],
   FontFamily->"Arial",
   FontSize->14]]],
 StyleBox["  are complex conjugate LECs.\n",
  FontFamily->"Arial",
  FontSize->14],
 "\n",
 StyleBox["Options:\n\n",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"Underline"->True}],
 StyleBox["\tSet  the following variables equal to 1 to get partial results \n\
\t(otherwise the variables should be set to 0):\n\t\n\t\tonlytreep2=1\t \t\t\
amplitude of O(",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 Cell[BoxData[
  StyleBox[
   SuperscriptBox["p", "2"],
   FontFamily->"Arial",
   FontSize->14]]],
 StyleBox[")\n\t\tonlytreep2and4=1\t\ttree level amplitude up to O(",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 Cell[BoxData[
  StyleBox[
   SuperscriptBox["p", "4"],
   FontFamily->"Arial",
   FontSize->14]]],
 StyleBox[")\n\t\tonlyloops=1\t\t\tone-loop amplitude only\n\t\t\n           \
By default (nogmo=",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 StyleBox["0",
  FontSize->14],
 StyleBox["), the Gell-Mann-Okubo relation is applied in the amplitudes of O(",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 Cell[BoxData[
  StyleBox[
   SuperscriptBox["p", "4"],
   FontFamily->"Arial",
   FontSize->14]]],
 StyleBox[") to express ",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 Cell[BoxData[
  SubsuperscriptBox["M", "\[Eta]", "2"]],
  PageWidth->WindowWidth,
  TextAlignment->Left,
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[" \n           in terms of  ",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 Cell[BoxData[
  SubsuperscriptBox["M", "K", "2"]],
  PageWidth->WindowWidth,
  TextAlignment->Left,
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[",  ",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 Cell[BoxData[
  SubsuperscriptBox["M", "\[Pi]", "2"]],
  PageWidth->WindowWidth,
  TextAlignment->Left,
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[". For better readability, ",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 Cell[BoxData[
  SubsuperscriptBox["M", "\[Eta]", "2"]],
  PageWidth->WindowWidth,
  TextAlignment->Left,
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[" is never replaced as argument in loop functions. Setting \n       \
    nogmo=1, ",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 Cell[BoxData[
  SubsuperscriptBox["M", "\[Eta]", "2"]],
  PageWidth->WindowWidth,
  TextAlignment->Left,
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[" is kept everywhere. \n           If the recursion relations for \
the loop integrals should not be performed set norecurs=1.",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}]
}], "Text",
 FontFamily->"Arial",
 FontSize->14],

Cell[BoxData[{
 RowBox[{
  RowBox[{"onlytreep2", "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"onlytreep2and4", "=", "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"onlyloops", "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nogmo", "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"norecurs", "=", "0"}], ";"}]}], "Input",
 CellChangeTimes->{{3.542727173810812*^9, 3.542727173995549*^9}, {
  3.542729472046326*^9, 3.542729472348705*^9}, {3.542864000681989*^9, 
  3.542864000984777*^9}, {3.543219498054242*^9, 3.543219501721488*^9}, {
  3.54390220559069*^9, 3.543902205658591*^9}, {3.54493076770986*^9, 
  3.544930774064835*^9}, {3.544930815981866*^9, 3.544930819302435*^9}, {
  3.544931228081998*^9, 3.544931232512159*^9}, {3.544932050679201*^9, 
  3.544932055216228*^9}, {3.544934219801665*^9, 3.544934224895777*^9}, {
  3.544935480427276*^9, 3.544935480831544*^9}, {3.544936866135869*^9, 
  3.54493686621612*^9}, {3.544937121506403*^9, 3.5449371246721*^9}, {
  3.544937366386135*^9, 3.544937369889365*^9}, {3.544937601632493*^9, 
  3.54493760652302*^9}, {3.544937919882041*^9, 3.544937920509381*^9}, {
  3.546563825578534*^9, 3.546563826817037*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ExternalParticles", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       SubscriptBox["\[Pi]", "+"], "[", "k", "]"}], ",", 
      RowBox[{
       SubscriptBox["W", "-"], "[", "Q", "]"}], ",", 
      RowBox[{"\[Gamma]", "[", "r", "]"}]}], "}"}]}], ";"}], " "}]], "Input",
 CellChangeTimes->{{3.541745068927685*^9, 3.541745072146797*^9}, {
   3.541745109137049*^9, 3.541745134125359*^9}, {3.5417453373573*^9, 
   3.541745353852661*^9}, {3.54268512823804*^9, 3.542685180199626*^9}, {
   3.542862629714791*^9, 3.542862719984322*^9}, {3.542862761274222*^9, 
   3.542862761791996*^9}, {3.542866286381711*^9, 3.542866287490516*^9}, {
   3.542866327496418*^9, 3.542866328710913*^9}, {3.54286640747046*^9, 
   3.542866408654502*^9}, {3.542866774376808*^9, 3.542866781082074*^9}, {
   3.542875282530971*^9, 3.542875289760787*^9}, {3.542877012063465*^9, 
   3.542877036052851*^9}, 3.542877708228873*^9, 3.542900675200553*^9, 
   3.542901134120949*^9, {3.542901459278971*^9, 3.54290147667562*^9}, {
   3.542902220967993*^9, 3.542902227932278*^9}, 3.54293818632215*^9, {
   3.542939609930285*^9, 3.542939613580296*^9}, {3.543902052737343*^9, 
   3.543902070353535*^9}, {3.543902109131944*^9, 3.54390214945163*^9}, 
   3.543902520903175*^9, 3.544931017226508*^9, 3.544934016641085*^9, {
   3.546564344725741*^9, 3.546564345122959*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"replist1", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"sp", "[", 
       RowBox[{"r", ",", "r"}], "]"}], ",", 
      RowBox[{"sp", "[", 
       RowBox[{"Q", ",", "Q"}], "]"}], ",", 
      RowBox[{"sp", "[", 
       RowBox[{"r", ",", 
        RowBox[{"\[Epsilon]", "[", "r", "]"}]}], "]"}], ",", 
      RowBox[{"sp", "[", 
       RowBox[{"k", ",", 
        RowBox[{"\[Epsilon]", "[", "r", "]"}]}], "]"}], ",", 
      RowBox[{"sp", "[", 
       RowBox[{"Q", ",", 
        RowBox[{"\[Epsilon]", "[", "r", "]"}]}], "]"}], ",", 
      RowBox[{"sp", "[", 
       RowBox[{"k", ",", "Q"}], "]"}], ",", 
      RowBox[{"sp", "[", 
       RowBox[{"k", ",", "r"}], "]"}], ",", 
      RowBox[{"sp", "[", 
       RowBox[{"Q", ",", "r"}], "]"}], ",", 
      SuperscriptBox["k", "\[Mu]"], ",", 
      SuperscriptBox["r", "\[Mu]"], ",", 
      SuperscriptBox["Q", "\[Mu]"]}], "}"}]}], ";"}], " "}]], "Input",
 CellChangeTimes->{{3.541745082104032*^9, 3.541745088715977*^9}, {
   3.542029777102921*^9, 3.542029783832597*^9}, {3.54268518641642*^9, 
   3.542685190267979*^9}, 3.542729189005739*^9, {3.542729223652258*^9, 
   3.542729233678718*^9}, {3.54272927947419*^9, 3.542729350544665*^9}, {
   3.542729381119551*^9, 3.542729421823532*^9}, {3.542862723636641*^9, 
   3.542862727032668*^9}, {3.54287229869571*^9, 3.542872308180108*^9}, 
   3.542875270685113*^9, {3.543028887766227*^9, 3.543028890694132*^9}, 
   3.543035972547325*^9, {3.543036010400659*^9, 3.543036015657127*^9}, {
   3.543036048372078*^9, 3.543036082369837*^9}, {3.543036114283797*^9, 
   3.543036121939455*^9}, {3.543036163581889*^9, 3.543036170290449*^9}, {
   3.543036235976929*^9, 3.543036242113366*^9}, {3.543036314148019*^9, 
   3.54303632162338*^9}, {3.543036379849392*^9, 3.543036393682704*^9}, {
   3.543036449325261*^9, 3.543036456612589*^9}, {3.543036496914244*^9, 
   3.543036502921161*^9}, 3.54390204060727*^9, {3.544931711671963*^9, 
   3.544931794733699*^9}, {3.544933804997594*^9, 3.544933808800715*^9}, {
   3.544934027883253*^9, 3.544934036885807*^9}, {3.54493642863864*^9, 
   3.544936556564705*^9}, {3.544936597224845*^9, 3.544936601289049*^9}, {
   3.544936708433638*^9, 3.544936714846028*^9}, {3.544936766794631*^9, 
   3.544936771521347*^9}, {3.544936806960695*^9, 3.544936834748035*^9}, {
   3.544939433124807*^9, 3.544939437362469*^9}, {3.546319245704008*^9, 
   3.546319249893525*^9}, {3.546319629351938*^9, 3.546319633381424*^9}, {
   3.5463235441819*^9, 3.54632354708591*^9}, {3.546564350938624*^9, 
   3.546564369064424*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"replist2", "=", 
    RowBox[{"{", 
     RowBox[{"0", ",", "t", ",", "0", ",", 
      RowBox[{"k", ".", "\[Epsilon]1"}], ",", 
      RowBox[{"-", 
       RowBox[{"q", ".", "\[Epsilon]1"}]}], ",", 
      RowBox[{
       FractionBox["1", "2"], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          SubsuperscriptBox["M", "\[Pi]", "2"]}], "-", "t"}], ")"}]}], ",", 
      RowBox[{
       FractionBox["1", "2"], 
       RowBox[{"(", 
        RowBox[{"t", "-", 
         SubsuperscriptBox["M", "\[Pi]", "2"]}], ")"}]}], ",", 
      RowBox[{
       FractionBox["1", "2"], 
       RowBox[{"(", 
        RowBox[{
         SubsuperscriptBox["M", "\[Pi]", "2"], "-", "t"}], ")"}]}], ",", 
      RowBox[{
       FractionBox["1", "2"], 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["P", "\[Mu]"], "+", 
         SuperscriptBox["q", "\[Mu]"]}], ")"}]}], ",", 
      RowBox[{
       FractionBox["1", "2"], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["P", "\[Mu]"]}], "+", 
         SuperscriptBox["q", "\[Mu]"]}], ")"}]}], ",", 
      RowBox[{"-", 
       SuperscriptBox["q", "\[Mu]"]}]}], "}"}]}], ";"}], " "}]], "Input",
 CellChangeTimes->{{3.541745091283701*^9, 3.54174509413428*^9}, {
   3.542029786436722*^9, 3.542029790187777*^9}, {3.542685194279954*^9, 
   3.542685198116804*^9}, 3.542729193110716*^9, {3.542729238762999*^9, 
   3.5427294280321*^9}, {3.542862730296534*^9, 3.542862733844128*^9}, {
   3.542872311609594*^9, 3.542872343437025*^9}, 3.542875274638702*^9, {
   3.543028898064456*^9, 3.54302893868455*^9}, 3.543035977168612*^9, {
   3.543036020067742*^9, 3.543036152116992*^9}, {3.543036194169986*^9, 
   3.543036287875131*^9}, {3.543036325340226*^9, 3.543036535044138*^9}, 
   3.543902047599602*^9, {3.544931727883512*^9, 3.544931809300248*^9}, {
   3.544933811591536*^9, 3.544933819510336*^9}, 3.544934046550298*^9, {
   3.544935779853665*^9, 3.544935781374245*^9}, {3.544936432502829*^9, 
   3.544936629922406*^9}, {3.544936719932956*^9, 3.544936842842937*^9}, {
   3.54493944055197*^9, 3.544939444723728*^9}, {3.546319252031467*^9, 
   3.546319254199308*^9}, {3.546319636384856*^9, 3.54631964290182*^9}, {
   3.546323549366193*^9, 3.546323552239042*^9}, {3.546564380545716*^9, 
   3.546564380716458*^9}}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "Insert", " ", "the", " ", "correct", " ", "path", " ", "for", " ", "the", 
   " ", "\"\<ampcalculatorsub_new.nb\>\"", " ", "in", " ", "the", " ", "next",
    " ", 
   RowBox[{"line", "."}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.549071081210209*^9, 3.549071082750342*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"notesub", "=", 
    RowBox[{
    "NotebookOpen", "[", "\"\<.../ampcalculatorsub_new.nb\>\"", "]"}]}], 
   ";"}], " "}]], "Input",
 CellChangeTimes->{{3.518435327025363*^9, 3.518435327665114*^9}, {
   3.542029794069906*^9, 3.542029810185312*^9}, 3.543036482037674*^9, {
   3.544680388221077*^9, 3.544680393431723*^9}, {3.544931480033771*^9, 
   3.544931481620022*^9}, {3.544937138970509*^9, 3.544937140262346*^9}, {
   3.544938634821364*^9, 3.544938636772556*^9}, {3.544938889622255*^9, 
   3.544938921647754*^9}, {3.546318510385976*^9, 3.546318521629236*^9}, {
   3.546318890689443*^9, 3.546318891278004*^9}, {3.546320810149575*^9, 
   3.546320813199782*^9}, {3.546321264471708*^9, 3.546321265169835*^9}, {
   3.546322297510838*^9, 3.546322298133049*^9}, {3.549071059171709*^9, 
   3.549071059508138*^9}}],

Cell[BoxData[
 RowBox[{"SelectionMove", "[", 
  RowBox[{"notesub", ",", "All", ",", "Notebook"}], "]"}]], "Input"],

Cell[BoxData[
 RowBox[{"SelectionEvaluate", "[", "notesub", "]"}]], "Input",
 CellChangeTimes->{{3.543028913147316*^9, 3.543028918235072*^9}}]
},
WindowSize->{898, 826},
WindowMargins->{{171, Automatic}, {Automatic, 91}},
DockedCells->FEPrivate`FrontEndResource[
 "FEExpressions", "CompatibilityToolbar"],
PrintingCopies->1,
PrintingPageRange->{Automatic, Automatic},
Magnification:>FEPrivate`If[
  FEPrivate`Equal[FEPrivate`$VersionNumber, 6.], 1.25, 1.25 Inherited],
FrontEndVersion->"7.0 for Linux x86 (32-bit) (November 10, 2008)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[545, 20, 185, 6, 43, "Text"],
Cell[733, 28, 12861, 463, 1526, "Text"],
Cell[13597, 493, 1211, 22, 139, "Input"],
Cell[14811, 517, 1375, 25, 38, "Input"],
Cell[16189, 544, 2560, 50, 67, "Input"],
Cell[18752, 596, 2336, 55, 133, "Input"],
Cell[21091, 653, 319, 7, 64, "Input"],
Cell[21413, 662, 852, 16, 38, "Input"],
Cell[22268, 680, 114, 2, 38, "Input"],
Cell[22385, 684, 142, 2, 38, "Input"]
}
]
*)

(* End of internal cache information *)


==> anc/Ip04.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 6.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[     23389,        715]
NotebookOptionsPosition[     22534,        687]
NotebookOutlinePosition[     23118,        708]
CellTagsIndexPosition[     23075,        705]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[TextData[{
 "                                                         ",
 StyleBox["Program  Ampcalculator ",
  FontWeight->"Bold"]
}], "Text",
 FontFamily->"Arial",
 FontSize->16],

Cell[TextData[{
 "The program generates the amplitude for any strong or nonleptonic weak \
process of pseudoscalar mesons, \nexternal photons and W bosons to \
next-to-leading order in the low-energy expansion (chiral SU(3)) with at most \
\nsix external particles (a photon counts as two particles), at most one W \
(semileptonic decays) and with at most three propagators in the loop. The W \
is assumed to couple to a lepton pair indicated in the output by the leptonic \
matrix elements ",
 Cell[BoxData[
  FormBox["l", TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["", "\[Mu]"], TraditionalForm]]],
 " and ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["l", "^"], TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["", "\[Mu]"], TraditionalForm]]],
 ",  defined by\n \n                 ",
 Cell[BoxData[
  FormBox["l", TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["", "\[Mu]"], TraditionalForm]]],
 "= ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["u", "_"], TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    SubscriptBox["p", "\[Nu]"], ")"}], TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Gamma]", "\[Mu]"], TraditionalForm]]],
 " (1-",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Gamma]", "5"], TraditionalForm]]],
 ")",
 Cell[BoxData[
  FormBox[
   RowBox[{" ", 
    RowBox[{"v", "(", 
     SubscriptBox["p", 
      SuperscriptBox["l", "+"]], ")"}]}], TraditionalForm]]],
 " ,   ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["l", "^"], TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["", "\[Mu]"], TraditionalForm]]],
 "= ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["u", "_"], TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    SubscriptBox["p", 
     SuperscriptBox["/", "-"]], ")"}], TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Gamma]", "\[Mu]"], TraditionalForm]]],
 " (1-",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Gamma]", "5"], TraditionalForm]]],
 ")",
 Cell[BoxData[
  FormBox[
   RowBox[{" ", 
    RowBox[{"v", "(", 
     SubscriptBox["p", "\[Nu]"], ")"}]}], TraditionalForm]]],
 ",\n\nwhere ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["p", "\[Nu]"], " ", ",", " ", 
    RowBox[{
     SubscriptBox["p", "l"], "  ", "are", " ", "the", " ", "momenta", " ", 
     "of", " ", "the", " ", "neutrino", " ", "and", " ", "of", " ", "the", 
     " ", "charged", " "}]}], TraditionalForm]]],
 "lepton. ",
 StyleBox["For radiative semileptonic decays, \nBremsstrahlung off the \
charged lepton is not included and must be added by hand.  In the anomaly \
functional, \nonly terms containing external gauge fields are included. \n",
  FontFamily->"Arial",
  FontSize->14],
 "\n",
 Cell[BoxData[
  RowBox[{"Select", " ", "up", " ", "to", " ", "six", " ", "particles", " ", 
   RowBox[{"(", 
    RowBox[{
    "a", " ", "photon", " ", "counts", " ", "as", " ", "two", " ", 
     "particles"}], ")"}], "of", " ", "the", " ", "list", " ", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      SubscriptBox["\[Pi]", "+"], ",", 
      SubscriptBox["\[Pi]", "-"], ",", 
      SubscriptBox["\[Pi]", "0"], ",", 
      SubscriptBox["K", "+"], ",", 
      SubscriptBox["K", "-"], ",", 
      SubscriptBox["K", "0"], ",", 
      SubscriptBox[
       OverscriptBox["K", "_"], "0"], ",", 
      SubscriptBox["\[Eta]", "8"], ",", "\[Gamma]", ",", 
      SubscriptBox["W", "+"], ",", 
      SubscriptBox["W", "-"]}], "}"}], ".", " "}]}]],
  PageWidth->WindowWidth,
  TextAlignment->Left,
  FontFamily->"Arial",
  FontSize->14],
 "\nAssign a momentum to each particle. In the list ",
 StyleBox["ExternalParticles",
  FontSlant->"Italic"],
 " all particles are supposed to be incoming. D",
 Cell[BoxData[
  RowBox[{"efine", " ", "the", " ", "scalar", " ", "products", " ", 
   StyleBox[
    RowBox[{"sp", "[", 
     RowBox[{
      SubscriptBox["p", "i"], ",", 
      SubscriptBox["p", "j"]}], "]"}],
    FontSlant->"Italic"], " "}]],
  PageWidth->WindowWidth,
  TextAlignment->Left,
  FontFamily->"Arial",
  FontSize->14],
 " ",
 Cell[BoxData[
  RowBox[{
  "that", " ", "you", " ", "want", "  ", "to", " ", "replace", " ", "by", " ",
    "polynomials", " ", "of", " ", "kinematic", " ", "variables", " ", "in", 
   " ", "the", " "}]],
  PageWidth->WindowWidth,
  TextAlignment->Left,
  FontFamily->"Arial",
  FontSize->14],
 "lists ",
 StyleBox["replist1",
  FontSlant->"Italic"],
 " and ",
 StyleBox["replist2",
  FontSlant->"Italic"],
 ".  One should not use the capital letters F,G,L,N and R in the lists  ",
 StyleBox["replist1,",
  FontSlant->"Italic"],
 "  ",
 StyleBox["replist2 ",
  FontSlant->"Italic"],
 "and ",
 StyleBox["ExternalParticles",
  FontSlant->"Italic"],
 " as they are reserved for coupling constants. Small l is reserved for the \
leptonic matrix element.\nFor semileptonic decays the index ",
 StyleBox["\[Mu]",
  FontFamily->"Arial",
  FontSize->16],
 " should only be used for momenta that are contracted with the leptonic \
matrix elements ",
 Cell[BoxData[
  FormBox["l", TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["", "\[Mu]"], TraditionalForm]]],
 " or  ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["l", "^"], TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["", "\[Mu]"], TraditionalForm]]],
 ". Isospin conservation is assumed. \n\nThe program terminates if either\n\t \
   i) some of the external particles are not contained in the list ",
 StyleBox["above",
  FontSlant->"Italic"],
 ",\n              ii) charge is not conserved, \n             iii) there are \
more than one external W,\n             iv) strangeness change |\
\[CapitalDelta]S|>1.                                                          \
 \n             \n",
 StyleBox["Notation:",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"Underline"->True}],
 StyleBox["  \n",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 Cell[BoxData[
  StyleBox[
   RowBox[{
    RowBox[{
     RowBox[{
      OverscriptBox["A", "_"], "[", 
      SuperscriptBox["M", "2"], "]"}], " ", "is", " ", "the", " ", 
     "renormalized", " ", "single"}], 
    StyleBox["-",
     FontSize->14], 
    RowBox[{"propagator", " ", "loop", " ", "integral", "  "}]}],
   FontFamily->"Arial"]],
  FontSize->14],
 Cell[BoxData[
  RowBox[{
   OverscriptBox["A", "_"], "[", 
   SuperscriptBox["M", "2"], "]"}]],
  FontFamily->"Arial",
  FontSize->14],
 StyleBox["= - ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  StyleBox[
   FractionBox[
    SuperscriptBox["M", "2"], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"4", " ", "\[Pi]"}], ")"}], "2"]],
   FontFamily->"Arial",
   FontSize->18]]],
 StyleBox["log(",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  StyleBox[
   SuperscriptBox["M", "2"],
   FontFamily->"Arial"]],
  FontSize->14],
 StyleBox["/",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    StyleBox["\[Mu]",
     FontFamily->"Arial",
     FontSize->14], "2"], TraditionalForm]]],
 StyleBox["), \nwhere M is",
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[" ",
  FontSize->14],
 StyleBox["a meson mass and ",
  FontFamily->"Arial",
  FontSize->14],
 StyleBox["\[Mu]",
  FontFamily->"Arial",
  FontSize->16],
 StyleBox[" is the renormalization scale.",
  FontFamily->"Arial",
  FontSize->14],
 StyleBox["\n",
  FontSize->14],
 Cell[BoxData[
  RowBox[{
   OverscriptBox["B", "_"], "[", 
   RowBox[{"s", ",", 
    SubsuperscriptBox["M", "1", "2"], ",", 
    SubsuperscriptBox["M", "2", "2"]}], "]"}]],
  FontFamily->"Arial",
  FontSize->14],
 " ",
 StyleBox["is the standard two-propagator loop function subtracted at s=0, \
i.e. ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  RowBox[{
   OverscriptBox["B", "_"], "[", 
   RowBox[{"0", ",", 
    SubsuperscriptBox["M", "1", "2"], ",", 
    SubsuperscriptBox["M", "2", "2"]}], "]"}]],
  FontFamily->"Arial",
  FontSize->14],
 StyleBox["=0.\nAll loop functions and recursion relations can be found in \
App. B of hep-ph/0507173.\n",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  SubscriptBox["G", "8"]],
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[", ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  SubscriptBox["G", "27"]],
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[" are the nonleptonic weak LECs of order ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  RowBox[{
   StyleBox[
    SuperscriptBox["p", "2"],
    FontFamily->"Arial",
    FontSize->14], "."}]]],
 StyleBox[" ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  RowBox[{
   SubsuperscriptBox["L", "i", "r"], " ", ",", 
   SubsuperscriptBox["N", "i", "r"], ",", " ", 
   SubsuperscriptBox["R", "i", "r"], " "}]],
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[" are the strong, weak octet and 27-plet LECs of O(",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  StyleBox[
   SuperscriptBox["p", "4"],
   FontFamily->"Arial",
   FontSize->14]]],
 StyleBox["), respectively, all renormalized at scale",
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[" \[Mu]",
  FontFamily->"Arial",
  FontSize->16],
 StyleBox[". The corresponding Lagrangians are reproduced in App. C of\n\
hep-ph/0507173. ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  RowBox[{" ", 
   SubscriptBox[
    OverscriptBox["G", "^"], "8"]}]],
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[", ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  SubscriptBox[
   OverscriptBox["G", "^"], "27"]],
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[", ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  StyleBox[
   SubsuperscriptBox[
    OverscriptBox["N", "^"], "i", "r"],
   FontFamily->"Arial",
   FontSize->14]]],
 StyleBox[", ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  StyleBox[
   SubsuperscriptBox[
    OverscriptBox["R", "^"], "i", "r"],
   FontFamily->"Arial",
   FontSize->14]]],
 StyleBox["  are complex conjugate LECs.\n",
  FontFamily->"Arial",
  FontSize->14],
 "\n",
 StyleBox["Options:\n\n",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"Underline"->True}],
 StyleBox["\tSet  the following variables equal to 1 to get partial results \n\
\t(otherwise the variables should be set to 0):\n\t\n\t\tonlytreep2=1\t \t\t\
amplitude of O(",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 Cell[BoxData[
  StyleBox[
   SuperscriptBox["p", "2"],
   FontFamily->"Arial",
   FontSize->14]]],
 StyleBox[")\n\t\tonlytreep2and4=1\t\ttree level amplitude up to O(",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 Cell[BoxData[
  StyleBox[
   SuperscriptBox["p", "4"],
   FontFamily->"Arial",
   FontSize->14]]],
 StyleBox[")\n\t\tonlyloops=1\t\t\tone-loop amplitude only\n\t\t\n           \
By default (nogmo=",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 StyleBox["0",
  FontSize->14],
 StyleBox["), the Gell-Mann-Okubo relation is applied in the amplitudes of O(",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 Cell[BoxData[
  StyleBox[
   SuperscriptBox["p", "4"],
   FontFamily->"Arial",
   FontSize->14]]],
 StyleBox[") to express ",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 Cell[BoxData[
  SubsuperscriptBox["M", "\[Eta]", "2"]],
  PageWidth->WindowWidth,
  TextAlignment->Left,
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[" \n           in terms of  ",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 Cell[BoxData[
  SubsuperscriptBox["M", "K", "2"]],
  PageWidth->WindowWidth,
  TextAlignment->Left,
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[",  ",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 Cell[BoxData[
  SubsuperscriptBox["M", "\[Pi]", "2"]],
  PageWidth->WindowWidth,
  TextAlignment->Left,
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[". For better readability, ",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 Cell[BoxData[
  SubsuperscriptBox["M", "\[Eta]", "2"]],
  PageWidth->WindowWidth,
  TextAlignment->Left,
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[" is never replaced as argument in loop functions. Setting \n       \
    nogmo=1, ",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 Cell[BoxData[
  SubsuperscriptBox["M", "\[Eta]", "2"]],
  PageWidth->WindowWidth,
  TextAlignment->Left,
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[" is kept everywhere. \n           If the recursion relations for \
the loop integrals should not be performed set norecurs=1.",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}]
}], "Text",
 FontFamily->"Arial",
 FontSize->14],

Cell[BoxData[{
 RowBox[{
  RowBox[{"onlytreep2", "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"onlytreep2and4", "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"onlyloops", "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nogmo", "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"norecurs", "=", "0"}], ";"}]}], "Input",
 CellChangeTimes->{{3.542727173810812*^9, 3.542727173995549*^9}, {
  3.542729472046326*^9, 3.542729472348705*^9}, {3.542864000681989*^9, 
  3.542864000984777*^9}, {3.543219498054242*^9, 3.543219501721488*^9}, {
  3.54390220559069*^9, 3.543902205658591*^9}, {3.54493076770986*^9, 
  3.544930774064835*^9}, {3.544930815981866*^9, 3.544930819302435*^9}, {
  3.544931228081998*^9, 3.544931232512159*^9}, {3.544932050679201*^9, 
  3.544932055216228*^9}, {3.544934219801665*^9, 3.544934224895777*^9}, {
  3.544935480427276*^9, 3.544935480831544*^9}, {3.544936866135869*^9, 
  3.54493686621612*^9}, {3.544937121506403*^9, 3.5449371246721*^9}, {
  3.544937366386135*^9, 3.544937369889365*^9}, {3.544937601632493*^9, 
  3.54493760652302*^9}, {3.544937919882041*^9, 3.544937920509381*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ExternalParticles", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       SubscriptBox["K", "+"], "[", "k", "]"}], ",", 
      RowBox[{
       SubscriptBox["W", "-"], "[", "Q", "]"}], ",", 
      RowBox[{"\[Gamma]", "[", "r", "]"}]}], "}"}]}], ";"}], " "}]], "Input",
 CellChangeTimes->{{3.541745068927685*^9, 3.541745072146797*^9}, {
   3.541745109137049*^9, 3.541745134125359*^9}, {3.5417453373573*^9, 
   3.541745353852661*^9}, {3.54268512823804*^9, 3.542685180199626*^9}, {
   3.542862629714791*^9, 3.542862719984322*^9}, {3.542862761274222*^9, 
   3.542862761791996*^9}, {3.542866286381711*^9, 3.542866287490516*^9}, {
   3.542866327496418*^9, 3.542866328710913*^9}, {3.54286640747046*^9, 
   3.542866408654502*^9}, {3.542866774376808*^9, 3.542866781082074*^9}, {
   3.542875282530971*^9, 3.542875289760787*^9}, {3.542877012063465*^9, 
   3.542877036052851*^9}, 3.542877708228873*^9, 3.542900675200553*^9, 
   3.542901134120949*^9, {3.542901459278971*^9, 3.54290147667562*^9}, {
   3.542902220967993*^9, 3.542902227932278*^9}, 3.54293818632215*^9, {
   3.542939609930285*^9, 3.542939613580296*^9}, {3.543902052737343*^9, 
   3.543902070353535*^9}, {3.543902109131944*^9, 3.54390214945163*^9}, 
   3.543902520903175*^9, 3.544931017226508*^9, 3.544934016641085*^9, 
   3.546324755600584*^9, {3.546567000744876*^9, 3.546567000872088*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"replist1", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"sp", "[", 
       RowBox[{"r", ",", "r"}], "]"}], ",", 
      RowBox[{"sp", "[", 
       RowBox[{"Q", ",", "Q"}], "]"}], ",", 
      RowBox[{"sp", "[", 
       RowBox[{"r", ",", 
        RowBox[{"\[Epsilon]", "[", "r", "]"}]}], "]"}], ",", 
      RowBox[{"sp", "[", 
       RowBox[{"k", ",", 
        RowBox[{"\[Epsilon]", "[", "r", "]"}]}], "]"}], ",", 
      RowBox[{"sp", "[", 
       RowBox[{"Q", ",", 
        RowBox[{"\[Epsilon]", "[", "r", "]"}]}], "]"}], ",", 
      RowBox[{"sp", "[", 
       RowBox[{"k", ",", "Q"}], "]"}], ",", 
      RowBox[{"sp", "[", 
       RowBox[{"k", ",", "r"}], "]"}], ",", 
      RowBox[{"sp", "[", 
       RowBox[{"Q", ",", "r"}], "]"}], ",", 
      SuperscriptBox["k", "\[Mu]"], ",", 
      SuperscriptBox["r", "\[Mu]"], ",", 
      SuperscriptBox["Q", "\[Mu]"]}], "}"}]}], ";"}], " "}]], "Input",
 CellChangeTimes->{{3.541745082104032*^9, 3.541745088715977*^9}, {
   3.542029777102921*^9, 3.542029783832597*^9}, {3.54268518641642*^9, 
   3.542685190267979*^9}, 3.542729189005739*^9, {3.542729223652258*^9, 
   3.542729233678718*^9}, {3.54272927947419*^9, 3.542729350544665*^9}, {
   3.542729381119551*^9, 3.542729421823532*^9}, {3.542862723636641*^9, 
   3.542862727032668*^9}, {3.54287229869571*^9, 3.542872308180108*^9}, 
   3.542875270685113*^9, {3.543028887766227*^9, 3.543028890694132*^9}, 
   3.543035972547325*^9, {3.543036010400659*^9, 3.543036015657127*^9}, {
   3.543036048372078*^9, 3.543036082369837*^9}, {3.543036114283797*^9, 
   3.543036121939455*^9}, {3.543036163581889*^9, 3.543036170290449*^9}, {
   3.543036235976929*^9, 3.543036242113366*^9}, {3.543036314148019*^9, 
   3.54303632162338*^9}, {3.543036379849392*^9, 3.543036393682704*^9}, {
   3.543036449325261*^9, 3.543036456612589*^9}, {3.543036496914244*^9, 
   3.543036502921161*^9}, 3.54390204060727*^9, {3.544931711671963*^9, 
   3.544931794733699*^9}, {3.544933804997594*^9, 3.544933808800715*^9}, {
   3.544934027883253*^9, 3.544934036885807*^9}, {3.54493642863864*^9, 
   3.544936556564705*^9}, {3.544936597224845*^9, 3.544936601289049*^9}, {
   3.544936708433638*^9, 3.544936714846028*^9}, {3.544936766794631*^9, 
   3.544936771521347*^9}, {3.544936806960695*^9, 3.544936834748035*^9}, {
   3.544939433124807*^9, 3.544939437362469*^9}, {3.546319245704008*^9, 
   3.546319249893525*^9}, {3.546319629351938*^9, 3.546319633381424*^9}, {
   3.5463235441819*^9, 3.54632354708591*^9}, {3.546567007361827*^9, 
   3.546567018462748*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"replist2", "=", 
    RowBox[{"{", 
     RowBox[{"0", ",", "t", ",", "0", ",", 
      RowBox[{"k", ".", "\[Epsilon]1"}], ",", 
      RowBox[{"-", 
       RowBox[{"q", ".", "\[Epsilon]1"}]}], ",", 
      RowBox[{
       FractionBox["1", "2"], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          SubsuperscriptBox["M", "K", "2"]}], "-", "t"}], ")"}]}], ",", 
      RowBox[{
       FractionBox["1", "2"], 
       RowBox[{"(", 
        RowBox[{"t", "-", 
         SubsuperscriptBox["M", "K", "2"]}], ")"}]}], ",", 
      RowBox[{
       FractionBox["1", "2"], 
       RowBox[{"(", 
        RowBox[{
         SubsuperscriptBox["M", "K", "2"], "-", "t"}], ")"}]}], ",", 
      RowBox[{
       FractionBox["1", "2"], 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["P", "\[Mu]"], "+", 
         SuperscriptBox["q", "\[Mu]"]}], ")"}]}], ",", 
      RowBox[{
       FractionBox["1", "2"], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["P", "\[Mu]"]}], "+", 
         SuperscriptBox["q", "\[Mu]"]}], ")"}]}], ",", 
      RowBox[{"-", 
       SuperscriptBox["q", "\[Mu]"]}]}], "}"}]}], ";"}], " "}]], "Input",
 CellChangeTimes->{{3.541745091283701*^9, 3.54174509413428*^9}, {
   3.542029786436722*^9, 3.542029790187777*^9}, {3.542685194279954*^9, 
   3.542685198116804*^9}, 3.542729193110716*^9, {3.542729238762999*^9, 
   3.5427294280321*^9}, {3.542862730296534*^9, 3.542862733844128*^9}, {
   3.542872311609594*^9, 3.542872343437025*^9}, 3.542875274638702*^9, {
   3.543028898064456*^9, 3.54302893868455*^9}, 3.543035977168612*^9, {
   3.543036020067742*^9, 3.543036152116992*^9}, {3.543036194169986*^9, 
   3.543036287875131*^9}, {3.543036325340226*^9, 3.543036535044138*^9}, 
   3.543902047599602*^9, {3.544931727883512*^9, 3.544931809300248*^9}, {
   3.544933811591536*^9, 3.544933819510336*^9}, 3.544934046550298*^9, {
   3.544935779853665*^9, 3.544935781374245*^9}, {3.544936432502829*^9, 
   3.544936629922406*^9}, {3.544936719932956*^9, 3.544936842842937*^9}, {
   3.54493944055197*^9, 3.544939444723728*^9}, {3.546319252031467*^9, 
   3.546319254199308*^9}, {3.546319636384856*^9, 3.54631964290182*^9}, {
   3.546323549366193*^9, 3.546323552239042*^9}, {3.546324769371375*^9, 
   3.546324780339909*^9}, {3.546567025779478*^9, 3.546567035788105*^9}}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "Insert", " ", "the", " ", "correct", " ", "path", " ", "for", " ", "the", 
   " ", "\"\<ampcalculatorsub_new.nb\>\"", " ", "in", " ", "the", " ", "next",
    " ", 
   RowBox[{"line", "."}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.549071321728184*^9, 3.549071322149244*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"notesub", "=", 
    RowBox[{
    "NotebookOpen", "[", "\"\<.../ampcalculatorsub_new.nb\>\"", "]"}]}], 
   ";"}], " "}]], "Input",
 CellChangeTimes->{{3.518435327025363*^9, 3.518435327665114*^9}, {
   3.542029794069906*^9, 3.542029810185312*^9}, 3.543036482037674*^9, {
   3.544680388221077*^9, 3.544680393431723*^9}, {3.544931480033771*^9, 
   3.544931481620022*^9}, {3.544937138970509*^9, 3.544937140262346*^9}, {
   3.544938634821364*^9, 3.544938636772556*^9}, {3.544938889622255*^9, 
   3.544938921647754*^9}, {3.546318510385976*^9, 3.546318521629236*^9}, {
   3.546318890689443*^9, 3.546318891278004*^9}, {3.546320810149575*^9, 
   3.546320813199782*^9}, {3.546321264471708*^9, 3.546321265169835*^9}, {
   3.546322297510838*^9, 3.546322298133049*^9}, {3.549071327820762*^9, 
   3.549071328163468*^9}}],

Cell[BoxData[
 RowBox[{"SelectionMove", "[", 
  RowBox[{"notesub", ",", "All", ",", "Notebook"}], "]"}]], "Input"],

Cell[BoxData[
 RowBox[{"SelectionEvaluate", "[", "notesub", "]"}]], "Input",
 CellChangeTimes->{{3.543028913147316*^9, 3.543028918235072*^9}}]
},
WindowSize->{676, 826},
WindowMargins->{{50, Automatic}, {Automatic, 61}},
DockedCells->FEPrivate`FrontEndResource[
 "FEExpressions", "CompatibilityToolbar"],
PrintingCopies->1,
PrintingPageRange->{Automatic, Automatic},
Magnification:>FEPrivate`If[
  FEPrivate`Equal[FEPrivate`$VersionNumber, 6.], 1.25, 1.25 Inherited],
FrontEndVersion->"7.0 for Linux x86 (32-bit) (November 10, 2008)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[545, 20, 185, 6, 43, "Text"],
Cell[733, 28, 12861, 463, 1831, "Text"],
Cell[13597, 493, 1162, 21, 139, "Input"],
Cell[14762, 516, 1393, 25, 38, "Input"],
Cell[16158, 543, 2560, 50, 93, "Input"],
Cell[18721, 595, 2370, 55, 133, "Input"],
Cell[21094, 652, 319, 7, 64, "Input"],
Cell[21416, 661, 852, 16, 38, "Input"],
Cell[22271, 679, 114, 2, 38, "Input"],
Cell[22388, 683, 142, 2, 38, "Input"]
}
]
*)

(* End of internal cache information *)


==> anc/Ip05.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 6.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[     20264,        641]
NotebookOptionsPosition[     19512,        615]
NotebookOutlinePosition[     19996,        634]
CellTagsIndexPosition[     19953,        631]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[TextData[{
 "                                                         ",
 StyleBox["Program  Ampcalculator ",
  FontWeight->"Bold"]
}], "Text",
 FontFamily->"Arial",
 FontSize->16],

Cell[TextData[{
 "The program generates the amplitude for any strong or nonleptonic weak \
process of pseudoscalar mesons, \nexternal photons and W bosons to \
next-to-leading order in the low-energy expansion (chiral SU(3)) with at most \
\nsix external particles (a photon counts as two particles), at most one W \
(semileptonic decays) and with at most three propagators in the loop. The W \
is assumed to couple to a lepton pair indicated in the output by the leptonic \
matrix elements ",
 Cell[BoxData[
  FormBox["l", TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["", "\[Mu]"], TraditionalForm]]],
 " and ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["l", "^"], TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["", "\[Mu]"], TraditionalForm]]],
 ",  defined by\n \n                 ",
 Cell[BoxData[
  FormBox["l", TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["", "\[Mu]"], TraditionalForm]]],
 "= ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["u", "_"], TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    SubscriptBox["p", "\[Nu]"], ")"}], TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Gamma]", "\[Mu]"], TraditionalForm]]],
 " (1-",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Gamma]", "5"], TraditionalForm]]],
 ")",
 Cell[BoxData[
  FormBox[
   RowBox[{" ", 
    RowBox[{"v", "(", 
     SubscriptBox["p", 
      SuperscriptBox["l", "+"]], ")"}]}], TraditionalForm]]],
 " ,   ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["l", "^"], TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["", "\[Mu]"], TraditionalForm]]],
 "= ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["u", "_"], TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    SubscriptBox["p", 
     SuperscriptBox["/", "-"]], ")"}], TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Gamma]", "\[Mu]"], TraditionalForm]]],
 " (1-",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Gamma]", "5"], TraditionalForm]]],
 ")",
 Cell[BoxData[
  FormBox[
   RowBox[{" ", 
    RowBox[{"v", "(", 
     SubscriptBox["p", "\[Nu]"], ")"}]}], TraditionalForm]]],
 ",\n\nwhere ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["p", "\[Nu]"], " ", ",", " ", 
    RowBox[{
     SubscriptBox["p", "l"], "  ", "are", " ", "the", " ", "momenta", " ", 
     "of", " ", "the", " ", "neutrino", " ", "and", " ", "of", " ", "the", 
     " ", "charged", " "}]}], TraditionalForm]]],
 "lepton. ",
 StyleBox["For radiative semileptonic decays, \nBremsstrahlung off the \
charged lepton is not included and must be added by hand.  In the anomaly \
functional, \nonly terms containing external gauge fields are included. \n",
  FontFamily->"Arial",
  FontSize->14],
 "\n",
 Cell[BoxData[
  RowBox[{"Select", " ", "up", " ", "to", " ", "six", " ", "particles", " ", 
   RowBox[{"(", 
    RowBox[{
    "a", " ", "photon", " ", "counts", " ", "as", " ", "two", " ", 
     "particles"}], ")"}], "of", " ", "the", " ", "list", " ", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      SubscriptBox["\[Pi]", "+"], ",", 
      SubscriptBox["\[Pi]", "-"], ",", 
      SubscriptBox["\[Pi]", "0"], ",", 
      SubscriptBox["K", "+"], ",", 
      SubscriptBox["K", "-"], ",", 
      SubscriptBox["K", "0"], ",", 
      SubscriptBox[
       OverscriptBox["K", "_"], "0"], ",", 
      SubscriptBox["\[Eta]", "8"], ",", "\[Gamma]", ",", 
      SubscriptBox["W", "+"], ",", 
      SubscriptBox["W", "-"]}], "}"}], ".", " "}]}]],
  PageWidth->WindowWidth,
  TextAlignment->Left,
  FontFamily->"Arial",
  FontSize->14],
 "\nAssign a momentum to each particle. In the list ",
 StyleBox["ExternalParticles",
  FontSlant->"Italic"],
 " all particles are supposed to be incoming. D",
 Cell[BoxData[
  RowBox[{"efine", " ", "the", " ", "scalar", " ", "products", " ", 
   StyleBox[
    RowBox[{"sp", "[", 
     RowBox[{
      SubscriptBox["p", "i"], ",", 
      SubscriptBox["p", "j"]}], "]"}],
    FontSlant->"Italic"], " "}]],
  PageWidth->WindowWidth,
  TextAlignment->Left,
  FontFamily->"Arial",
  FontSize->14],
 " ",
 Cell[BoxData[
  RowBox[{
  "that", " ", "you", " ", "want", "  ", "to", " ", "replace", " ", "by", " ",
    "polynomials", " ", "of", " ", "kinematic", " ", "variables", " ", "in", 
   " ", "the", " "}]],
  PageWidth->WindowWidth,
  TextAlignment->Left,
  FontFamily->"Arial",
  FontSize->14],
 "lists ",
 StyleBox["replist1",
  FontSlant->"Italic"],
 " and ",
 StyleBox["replist2",
  FontSlant->"Italic"],
 ".  One should not use the capital letters F,G,L,N and R in the lists  ",
 StyleBox["replist1,",
  FontSlant->"Italic"],
 "  ",
 StyleBox["replist2 ",
  FontSlant->"Italic"],
 "and ",
 StyleBox["ExternalParticles",
  FontSlant->"Italic"],
 " as they are reserved for coupling constants. Small l is reserved for the \
leptonic matrix element.\nFor semileptonic decays the index ",
 StyleBox["\[Mu]",
  FontFamily->"Arial",
  FontSize->16],
 " should only be used for momenta that are contracted with the leptonic \
matrix elements ",
 Cell[BoxData[
  FormBox["l", TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["", "\[Mu]"], TraditionalForm]]],
 " or  ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["l", "^"], TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["", "\[Mu]"], TraditionalForm]]],
 ". Isospin conservation is assumed. \n\nThe program terminates if either\n\t \
   i) some of the external particles are not contained in the list ",
 StyleBox["above",
  FontSlant->"Italic"],
 ",\n              ii) charge is not conserved, \n             iii) there are \
more than one external W,\n             iv) strangeness change |\
\[CapitalDelta]S|>1.                                                          \
 \n             \n",
 StyleBox["Notation:",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"Underline"->True}],
 StyleBox["  \n",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 Cell[BoxData[
  StyleBox[
   RowBox[{
    RowBox[{
     RowBox[{
      OverscriptBox["A", "_"], "[", 
      SuperscriptBox["M", "2"], "]"}], " ", "is", " ", "the", " ", 
     "renormalized", " ", "single"}], 
    StyleBox["-",
     FontSize->14], 
    RowBox[{"propagator", " ", "loop", " ", "integral", "  "}]}],
   FontFamily->"Arial"]],
  FontSize->14],
 Cell[BoxData[
  RowBox[{
   OverscriptBox["A", "_"], "[", 
   SuperscriptBox["M", "2"], "]"}]],
  FontFamily->"Arial",
  FontSize->14],
 StyleBox["= - ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  StyleBox[
   FractionBox[
    SuperscriptBox["M", "2"], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"4", " ", "\[Pi]"}], ")"}], "2"]],
   FontFamily->"Arial",
   FontSize->18]]],
 StyleBox["log(",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  StyleBox[
   SuperscriptBox["M", "2"],
   FontFamily->"Arial"]],
  FontSize->14],
 StyleBox["/",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    StyleBox["\[Mu]",
     FontFamily->"Arial",
     FontSize->14], "2"], TraditionalForm]]],
 StyleBox["), \nwhere M is",
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[" ",
  FontSize->14],
 StyleBox["a meson mass and ",
  FontFamily->"Arial",
  FontSize->14],
 StyleBox["\[Mu]",
  FontFamily->"Arial",
  FontSize->16],
 StyleBox[" is the renormalization scale.",
  FontFamily->"Arial",
  FontSize->14],
 StyleBox["\n",
  FontSize->14],
 Cell[BoxData[
  RowBox[{
   OverscriptBox["B", "_"], "[", 
   RowBox[{"s", ",", 
    SubsuperscriptBox["M", "1", "2"], ",", 
    SubsuperscriptBox["M", "2", "2"]}], "]"}]],
  FontFamily->"Arial",
  FontSize->14],
 " ",
 StyleBox["is the standard two-propagator loop function subtracted at s=0, \
i.e. ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  RowBox[{
   OverscriptBox["B", "_"], "[", 
   RowBox[{"0", ",", 
    SubsuperscriptBox["M", "1", "2"], ",", 
    SubsuperscriptBox["M", "2", "2"]}], "]"}]],
  FontFamily->"Arial",
  FontSize->14],
 StyleBox["=0.\nAll loop functions and recursion relations can be found in \
App. B of hep-ph/0507173.\n",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  SubscriptBox["G", "8"]],
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[", ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  SubscriptBox["G", "27"]],
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[" are the nonleptonic weak LECs of order ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  RowBox[{
   StyleBox[
    SuperscriptBox["p", "2"],
    FontFamily->"Arial",
    FontSize->14], "."}]]],
 StyleBox[" ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  RowBox[{
   SubsuperscriptBox["L", "i", "r"], " ", ",", 
   SubsuperscriptBox["N", "i", "r"], ",", " ", 
   SubsuperscriptBox["R", "i", "r"], " "}]],
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[" are the strong, weak octet and 27-plet LECs of O(",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  StyleBox[
   SuperscriptBox["p", "4"],
   FontFamily->"Arial",
   FontSize->14]]],
 StyleBox["), respectively, all renormalized at scale",
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[" \[Mu]",
  FontFamily->"Arial",
  FontSize->16],
 StyleBox[". The corresponding Lagrangians are reproduced in App. C of\n\
hep-ph/0507173. ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  RowBox[{" ", 
   SubscriptBox[
    OverscriptBox["G", "^"], "8"]}]],
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[", ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  SubscriptBox[
   OverscriptBox["G", "^"], "27"]],
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[", ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  StyleBox[
   SubsuperscriptBox[
    OverscriptBox["N", "^"], "i", "r"],
   FontFamily->"Arial",
   FontSize->14]]],
 StyleBox[", ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  StyleBox[
   SubsuperscriptBox[
    OverscriptBox["R", "^"], "i", "r"],
   FontFamily->"Arial",
   FontSize->14]]],
 StyleBox["  are complex conjugate LECs.\n",
  FontFamily->"Arial",
  FontSize->14],
 "\n",
 StyleBox["Options:\n\n",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"Underline"->True}],
 StyleBox["\tSet  the following variables equal to 1 to get partial results \n\
\t(otherwise the variables should be set to 0):\n\t\n\t\tonlytreep2=1\t \t\t\
amplitude of O(",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 Cell[BoxData[
  StyleBox[
   SuperscriptBox["p", "2"],
   FontFamily->"Arial",
   FontSize->14]]],
 StyleBox[")\n\t\tonlytreep2and4=1\t\ttree level amplitude up to O(",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 Cell[BoxData[
  StyleBox[
   SuperscriptBox["p", "4"],
   FontFamily->"Arial",
   FontSize->14]]],
 StyleBox[")\n\t\tonlyloops=1\t\t\tone-loop amplitude only\n\t\t\n           \
By default (nogmo=",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 StyleBox["0",
  FontSize->14],
 StyleBox["), the Gell-Mann-Okubo relation is applied in the amplitudes of O(",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 Cell[BoxData[
  StyleBox[
   SuperscriptBox["p", "4"],
   FontFamily->"Arial",
   FontSize->14]]],
 StyleBox[") to express ",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 Cell[BoxData[
  SubsuperscriptBox["M", "\[Eta]", "2"]],
  PageWidth->WindowWidth,
  TextAlignment->Left,
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[" \n           in terms of  ",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 Cell[BoxData[
  SubsuperscriptBox["M", "K", "2"]],
  PageWidth->WindowWidth,
  TextAlignment->Left,
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[",  ",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 Cell[BoxData[
  SubsuperscriptBox["M", "\[Pi]", "2"]],
  PageWidth->WindowWidth,
  TextAlignment->Left,
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[". For better readability, ",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 Cell[BoxData[
  SubsuperscriptBox["M", "\[Eta]", "2"]],
  PageWidth->WindowWidth,
  TextAlignment->Left,
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[" is never replaced as argument in loop functions. Setting \n       \
    nogmo=1, ",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 Cell[BoxData[
  SubsuperscriptBox["M", "\[Eta]", "2"]],
  PageWidth->WindowWidth,
  TextAlignment->Left,
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[" is kept everywhere. \n           If the recursion relations for \
the loop integrals should not be performed set norecurs=1.",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}]
}], "Text",
 FontFamily->"Arial",
 FontSize->14],

Cell[BoxData[{
 RowBox[{
  RowBox[{"onlytreep2", "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"onlytreep2and4", "=", "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"onlyloops", "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nogmo", "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"norecurs", "=", "0"}], ";"}]}], "Input",
 CellChangeTimes->{{3.542727173810812*^9, 3.542727173995549*^9}, {
  3.542729472046326*^9, 3.542729472348705*^9}, {3.542864000681989*^9, 
  3.542864000984777*^9}, {3.543219498054242*^9, 3.543219501721488*^9}, {
  3.543653015406097*^9, 3.543653019567622*^9}, {3.543653588917285*^9, 
  3.543653601523748*^9}, {3.546577548238513*^9, 3.546577549014179*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ExternalParticles", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       SubscriptBox["\[Eta]", "8"], "[", "p3", "]"}], ",", 
      RowBox[{
       SubscriptBox["\[Pi]", "-"], "[", "p1", "]"}], ",", 
      RowBox[{
       SubscriptBox["\[Pi]", "+"], "[", "p2", "]"}], ",", 
      RowBox[{"\[Gamma]", "[", "q", "]"}]}], "}"}]}], ";"}], " "}]], "Input",
 CellChangeTimes->{{3.541745068927685*^9, 3.541745072146797*^9}, {
   3.541745109137049*^9, 3.541745134125359*^9}, {3.5417453373573*^9, 
   3.541745353852661*^9}, {3.54268512823804*^9, 3.542685180199626*^9}, {
   3.542862629714791*^9, 3.542862719984322*^9}, {3.542862761274222*^9, 
   3.542862761791996*^9}, {3.542866286381711*^9, 3.542866287490516*^9}, {
   3.542866327496418*^9, 3.542866328710913*^9}, {3.54286640747046*^9, 
   3.542866408654502*^9}, {3.542866774376808*^9, 3.542866781082074*^9}, {
   3.542875282530971*^9, 3.542875289760787*^9}, {3.542877012063465*^9, 
   3.542877036052851*^9}, 3.542877708228873*^9, 3.542900675200553*^9, 
   3.542901134120949*^9, {3.542901459278971*^9, 3.54290147667562*^9}, {
   3.542902220967993*^9, 3.542902227932278*^9}, 3.54293818632215*^9, {
   3.542939609930285*^9, 3.542939613580296*^9}, {3.543649164472747*^9, 
   3.543649265023086*^9}, {3.543650694507071*^9, 3.543650700173528*^9}, 
   3.543651725244358*^9, 3.543651759172339*^9, 3.543664459580736*^9, {
   3.546360686530732*^9, 3.546360697577444*^9}, {3.546360729226027*^9, 
   3.546360758104969*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"replist1", "=", 
    RowBox[{"{", "}"}]}], ";"}], " "}]], "Input",
 CellChangeTimes->{{3.541745082104032*^9, 3.541745088715977*^9}, {
   3.542029777102921*^9, 3.542029783832597*^9}, {3.54268518641642*^9, 
   3.542685190267979*^9}, 3.542729189005739*^9, {3.542729223652258*^9, 
   3.542729233678718*^9}, {3.54272927947419*^9, 3.542729350544665*^9}, {
   3.542729381119551*^9, 3.542729421823532*^9}, {3.542862723636641*^9, 
   3.542862727032668*^9}, {3.54287229869571*^9, 3.542872308180108*^9}, 
   3.542875270685113*^9, {3.543028887766227*^9, 3.543028890694132*^9}, 
   3.543035972547325*^9, {3.543036010400659*^9, 3.543036015657127*^9}, {
   3.543036048372078*^9, 3.543036082369837*^9}, {3.543036114283797*^9, 
   3.543036121939455*^9}, {3.543036163581889*^9, 3.543036170290449*^9}, {
   3.543036235976929*^9, 3.543036242113366*^9}, {3.543036314148019*^9, 
   3.54303632162338*^9}, {3.543036379849392*^9, 3.543036393682704*^9}, {
   3.543036449325261*^9, 3.543036456612589*^9}, {3.543036496914244*^9, 
   3.543036502921161*^9}, 3.543649171258902*^9, {3.543649278707001*^9, 
   3.543649284591268*^9}, {3.543649330198939*^9, 3.543649336667769*^9}, {
   3.543649377063116*^9, 3.543649385410771*^9}, {3.543649447530867*^9, 
   3.543649483786454*^9}, {3.543649519697813*^9, 3.543649524204058*^9}, {
   3.543651405271975*^9, 3.543651408464727*^9}, {3.546351571633348*^9, 
   3.546351573648755*^9}, 3.546360764857181*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"replist2", "=", 
    RowBox[{"{", "}"}]}], ";"}], " "}]], "Input",
 CellChangeTimes->{{3.541745091283701*^9, 3.54174509413428*^9}, {
   3.542029786436722*^9, 3.542029790187777*^9}, {3.542685194279954*^9, 
   3.542685198116804*^9}, 3.542729193110716*^9, {3.542729238762999*^9, 
   3.5427294280321*^9}, {3.542862730296534*^9, 3.542862733844128*^9}, {
   3.542872311609594*^9, 3.542872343437025*^9}, 3.542875274638702*^9, {
   3.543028898064456*^9, 3.54302893868455*^9}, 3.543035977168612*^9, {
   3.543036020067742*^9, 3.543036152116992*^9}, {3.543036194169986*^9, 
   3.543036287875131*^9}, {3.543036325340226*^9, 3.543036535044138*^9}, 
   3.543649176239578*^9, {3.543649289937606*^9, 3.543649551585405*^9}, {
   3.543651411952603*^9, 3.543651417206926*^9}, {3.546351576541906*^9, 
   3.546351579244632*^9}, 3.546360768856653*^9}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "Insert", " ", "the", " ", "correct", " ", "path", " ", "for", " ", "the", 
   " ", "\"\<ampcalculatorsub_old.nb\>\"", " ", "in", " ", "the", " ", "next",
    " ", 
   RowBox[{"line", "."}]}], "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"notesub", "=", 
    RowBox[{
    "NotebookOpen", "[", "\"\<.../ampcalculatorsub_old.nb\>\"", "]"}]}], 
   ";"}], " "}]], "Input",
 CellChangeTimes->{{3.518435327025363*^9, 3.518435327665114*^9}, {
   3.542029794069906*^9, 3.542029810185312*^9}, 3.543036482037674*^9, {
   3.546349355404485*^9, 3.546349359322209*^9}, {3.546351583345588*^9, 
   3.546351585052721*^9}, {3.546352528746448*^9, 3.546352530605134*^9}, {
   3.546356092390761*^9, 3.546356093936314*^9}, {3.546357205653499*^9, 
   3.546357206388239*^9}, {3.54635796195594*^9, 3.546357963523112*^9}, {
   3.546360939361033*^9, 3.546360940857152*^9}, {3.546361531488903*^9, 
   3.546361533163657*^9}, {3.546362432499203*^9, 3.546362434302224*^9}, {
   3.54907332530445*^9, 3.549073325734316*^9}}],

Cell[BoxData[
 RowBox[{"SelectionMove", "[", 
  RowBox[{"notesub", ",", "All", ",", "Notebook"}], "]"}]], "Input"],

Cell[BoxData[
 RowBox[{"SelectionEvaluate", "[", "notesub", "]"}]], "Input",
 CellChangeTimes->{{3.543028913147316*^9, 3.543028918235072*^9}}]
},
WindowSize->{679, 737},
WindowMargins->{{157, Automatic}, {Automatic, 91}},
DockedCells->FEPrivate`FrontEndResource[
 "FEExpressions", "CompatibilityToolbar"],
PrintingCopies->1,
PrintingPageRange->{Automatic, Automatic},
FrontEndVersion->"7.0 for Linux x86 (32-bit) (November 10, 2008)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[545, 20, 185, 6, 35, "Text"],
Cell[733, 28, 12861, 463, 1436, "Text"],
Cell[13597, 493, 736, 15, 121, "Input"],
Cell[14336, 510, 1507, 28, 32, "Input"],
Cell[15846, 540, 1461, 23, 32, "Input"],
Cell[17310, 565, 877, 15, 32, "Input"],
Cell[18190, 582, 253, 6, 55, "Input"],
Cell[18446, 590, 800, 15, 32, "Input"],
Cell[19249, 607, 114, 2, 32, "Input"],
Cell[19366, 611, 142, 2, 32, "Input"]
}
]
*)

(* End of internal cache information *)


==> anc/Ip06.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 6.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[     21564,        661]
NotebookOptionsPosition[     20810,        635]
NotebookOutlinePosition[     21294,        654]
CellTagsIndexPosition[     21251,        651]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[TextData[{
 "                                                         ",
 StyleBox["Program  Ampcalculator ",
  FontWeight->"Bold"]
}], "Text",
 FontFamily->"Arial",
 FontSize->16],

Cell[TextData[{
 "The program generates the amplitude for any strong or nonleptonic weak \
process of pseudoscalar mesons, \nexternal photons and W bosons to \
next-to-leading order in the low-energy expansion (chiral SU(3)) with at most \
\nsix external particles (a photon counts as two particles), at most one W \
(semileptonic decays) and with at most three propagators in the loop. The W \
is assumed to couple to a lepton pair indicated in the output by the leptonic \
matrix elements ",
 Cell[BoxData[
  FormBox["l", TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["", "\[Mu]"], TraditionalForm]]],
 " and ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["l", "^"], TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["", "\[Mu]"], TraditionalForm]]],
 ",  defined by\n \n                 ",
 Cell[BoxData[
  FormBox["l", TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["", "\[Mu]"], TraditionalForm]]],
 "= ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["u", "_"], TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    SubscriptBox["p", "\[Nu]"], ")"}], TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Gamma]", "\[Mu]"], TraditionalForm]]],
 " (1-",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Gamma]", "5"], TraditionalForm]]],
 ")",
 Cell[BoxData[
  FormBox[
   RowBox[{" ", 
    RowBox[{"v", "(", 
     SubscriptBox["p", 
      SuperscriptBox["l", "+"]], ")"}]}], TraditionalForm]]],
 " ,   ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["l", "^"], TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["", "\[Mu]"], TraditionalForm]]],
 "= ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["u", "_"], TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    SubscriptBox["p", 
     SuperscriptBox["/", "-"]], ")"}], TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Gamma]", "\[Mu]"], TraditionalForm]]],
 " (1-",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Gamma]", "5"], TraditionalForm]]],
 ")",
 Cell[BoxData[
  FormBox[
   RowBox[{" ", 
    RowBox[{"v", "(", 
     SubscriptBox["p", "\[Nu]"], ")"}]}], TraditionalForm]]],
 ",\n\nwhere ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["p", "\[Nu]"], " ", ",", " ", 
    RowBox[{
     SubscriptBox["p", "l"], "  ", "are", " ", "the", " ", "momenta", " ", 
     "of", " ", "the", " ", "neutrino", " ", "and", " ", "of", " ", "the", 
     " ", "charged", " "}]}], TraditionalForm]]],
 "lepton. ",
 StyleBox["For radiative semileptonic decays, \nBremsstrahlung off the \
charged lepton is not included and must be added by hand.  In the anomaly \
functional, \nonly terms containing external gauge fields are included. \n",
  FontFamily->"Arial",
  FontSize->14],
 "\n",
 Cell[BoxData[
  RowBox[{"Select", " ", "up", " ", "to", " ", "six", " ", "particles", " ", 
   RowBox[{"(", 
    RowBox[{
    "a", " ", "photon", " ", "counts", " ", "as", " ", "two", " ", 
     "particles"}], ")"}], "of", " ", "the", " ", "list", " ", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      SubscriptBox["\[Pi]", "+"], ",", 
      SubscriptBox["\[Pi]", "-"], ",", 
      SubscriptBox["\[Pi]", "0"], ",", 
      SubscriptBox["K", "+"], ",", 
      SubscriptBox["K", "-"], ",", 
      SubscriptBox["K", "0"], ",", 
      SubscriptBox[
       OverscriptBox["K", "_"], "0"], ",", 
      SubscriptBox["\[Eta]", "8"], ",", "\[Gamma]", ",", 
      SubscriptBox["W", "+"], ",", 
      SubscriptBox["W", "-"]}], "}"}], ".", " "}]}]],
  PageWidth->WindowWidth,
  TextAlignment->Left,
  FontFamily->"Arial",
  FontSize->14],
 "\nAssign a momentum to each particle. In the list ",
 StyleBox["ExternalParticles",
  FontSlant->"Italic"],
 " all particles are supposed to be incoming. D",
 Cell[BoxData[
  RowBox[{"efine", " ", "the", " ", "scalar", " ", "products", " ", 
   StyleBox[
    RowBox[{"sp", "[", 
     RowBox[{
      SubscriptBox["p", "i"], ",", 
      SubscriptBox["p", "j"]}], "]"}],
    FontSlant->"Italic"], " "}]],
  PageWidth->WindowWidth,
  TextAlignment->Left,
  FontFamily->"Arial",
  FontSize->14],
 " ",
 Cell[BoxData[
  RowBox[{
  "that", " ", "you", " ", "want", "  ", "to", " ", "replace", " ", "by", " ",
    "polynomials", " ", "of", " ", "kinematic", " ", "variables", " ", "in", 
   " ", "the", " "}]],
  PageWidth->WindowWidth,
  TextAlignment->Left,
  FontFamily->"Arial",
  FontSize->14],
 "lists ",
 StyleBox["replist1",
  FontSlant->"Italic"],
 " and ",
 StyleBox["replist2",
  FontSlant->"Italic"],
 ".  One should not use the capital letters F,G,L,N and R in the lists  ",
 StyleBox["replist1,",
  FontSlant->"Italic"],
 "  ",
 StyleBox["replist2 ",
  FontSlant->"Italic"],
 "and ",
 StyleBox["ExternalParticles",
  FontSlant->"Italic"],
 " as they are reserved for coupling constants. Small l is reserved for the \
leptonic matrix element.\nFor semileptonic decays the index ",
 StyleBox["\[Mu]",
  FontFamily->"Arial",
  FontSize->16],
 " should only be used for momenta that are contracted with the leptonic \
matrix elements ",
 Cell[BoxData[
  FormBox["l", TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["", "\[Mu]"], TraditionalForm]]],
 " or  ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["l", "^"], TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["", "\[Mu]"], TraditionalForm]]],
 ". Isospin conservation is assumed. \n\nThe program terminates if either\n\t \
   i) some of the external particles are not contained in the list ",
 StyleBox["above",
  FontSlant->"Italic"],
 ",\n              ii) charge is not conserved, \n             iii) there are \
more than one external W,\n             iv) strangeness change |\
\[CapitalDelta]S|>1.                                                          \
 \n             \n",
 StyleBox["Notation:",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"Underline"->True}],
 StyleBox["  \n",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 Cell[BoxData[
  StyleBox[
   RowBox[{
    RowBox[{
     RowBox[{
      OverscriptBox["A", "_"], "[", 
      SuperscriptBox["M", "2"], "]"}], " ", "is", " ", "the", " ", 
     "renormalized", " ", "single"}], 
    StyleBox["-",
     FontSize->14], 
    RowBox[{"propagator", " ", "loop", " ", "integral", "  "}]}],
   FontFamily->"Arial"]],
  FontSize->14],
 Cell[BoxData[
  RowBox[{
   OverscriptBox["A", "_"], "[", 
   SuperscriptBox["M", "2"], "]"}]],
  FontFamily->"Arial",
  FontSize->14],
 StyleBox["= - ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  StyleBox[
   FractionBox[
    SuperscriptBox["M", "2"], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"4", " ", "\[Pi]"}], ")"}], "2"]],
   FontFamily->"Arial",
   FontSize->18]]],
 StyleBox["log(",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  StyleBox[
   SuperscriptBox["M", "2"],
   FontFamily->"Arial"]],
  FontSize->14],
 StyleBox["/",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    StyleBox["\[Mu]",
     FontFamily->"Arial",
     FontSize->14], "2"], TraditionalForm]]],
 StyleBox["), \nwhere M is",
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[" ",
  FontSize->14],
 StyleBox["a meson mass and ",
  FontFamily->"Arial",
  FontSize->14],
 StyleBox["\[Mu]",
  FontFamily->"Arial",
  FontSize->16],
 StyleBox[" is the renormalization scale.",
  FontFamily->"Arial",
  FontSize->14],
 StyleBox["\n",
  FontSize->14],
 Cell[BoxData[
  RowBox[{
   OverscriptBox["B", "_"], "[", 
   RowBox[{"s", ",", 
    SubsuperscriptBox["M", "1", "2"], ",", 
    SubsuperscriptBox["M", "2", "2"]}], "]"}]],
  FontFamily->"Arial",
  FontSize->14],
 " ",
 StyleBox["is the standard two-propagator loop function subtracted at s=0, \
i.e. ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  RowBox[{
   OverscriptBox["B", "_"], "[", 
   RowBox[{"0", ",", 
    SubsuperscriptBox["M", "1", "2"], ",", 
    SubsuperscriptBox["M", "2", "2"]}], "]"}]],
  FontFamily->"Arial",
  FontSize->14],
 StyleBox["=0.\nAll loop functions and recursion relations can be found in \
App. B of hep-ph/0507173.\n",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  SubscriptBox["G", "8"]],
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[", ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  SubscriptBox["G", "27"]],
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[" are the nonleptonic weak LECs of order ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  RowBox[{
   StyleBox[
    SuperscriptBox["p", "2"],
    FontFamily->"Arial",
    FontSize->14], "."}]]],
 StyleBox[" ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  RowBox[{
   SubsuperscriptBox["L", "i", "r"], " ", ",", 
   SubsuperscriptBox["N", "i", "r"], ",", " ", 
   SubsuperscriptBox["R", "i", "r"], " "}]],
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[" are the strong, weak octet and 27-plet LECs of O(",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  StyleBox[
   SuperscriptBox["p", "4"],
   FontFamily->"Arial",
   FontSize->14]]],
 StyleBox["), respectively, all renormalized at scale",
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[" \[Mu]",
  FontFamily->"Arial",
  FontSize->16],
 StyleBox[". The corresponding Lagrangians are reproduced in App. C of\n\
hep-ph/0507173. ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  RowBox[{" ", 
   SubscriptBox[
    OverscriptBox["G", "^"], "8"]}]],
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[", ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  SubscriptBox[
   OverscriptBox["G", "^"], "27"]],
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[", ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  StyleBox[
   SubsuperscriptBox[
    OverscriptBox["N", "^"], "i", "r"],
   FontFamily->"Arial",
   FontSize->14]]],
 StyleBox[", ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  StyleBox[
   SubsuperscriptBox[
    OverscriptBox["R", "^"], "i", "r"],
   FontFamily->"Arial",
   FontSize->14]]],
 StyleBox["  are complex conjugate LECs.\n",
  FontFamily->"Arial",
  FontSize->14],
 "\n",
 StyleBox["Options:\n\n",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"Underline"->True}],
 StyleBox["\tSet  the following variables equal to 1 to get partial results \n\
\t(otherwise the variables should be set to 0):\n\t\n\t\tonlytreep2=1\t \t\t\
amplitude of O(",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 Cell[BoxData[
  StyleBox[
   SuperscriptBox["p", "2"],
   FontFamily->"Arial",
   FontSize->14]]],
 StyleBox[")\n\t\tonlytreep2and4=1\t\ttree level amplitude up to O(",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 Cell[BoxData[
  StyleBox[
   SuperscriptBox["p", "4"],
   FontFamily->"Arial",
   FontSize->14]]],
 StyleBox[")\n\t\tonlyloops=1\t\t\tone-loop amplitude only\n\t\t\n           \
By default (nogmo=",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 StyleBox["0",
  FontSize->14],
 StyleBox["), the Gell-Mann-Okubo relation is applied in the amplitudes of O(",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 Cell[BoxData[
  StyleBox[
   SuperscriptBox["p", "4"],
   FontFamily->"Arial",
   FontSize->14]]],
 StyleBox[") to express ",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 Cell[BoxData[
  SubsuperscriptBox["M", "\[Eta]", "2"]],
  PageWidth->WindowWidth,
  TextAlignment->Left,
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[" \n           in terms of  ",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 Cell[BoxData[
  SubsuperscriptBox["M", "K", "2"]],
  PageWidth->WindowWidth,
  TextAlignment->Left,
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[",  ",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 Cell[BoxData[
  SubsuperscriptBox["M", "\[Pi]", "2"]],
  PageWidth->WindowWidth,
  TextAlignment->Left,
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[". For better readability, ",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 Cell[BoxData[
  SubsuperscriptBox["M", "\[Eta]", "2"]],
  PageWidth->WindowWidth,
  TextAlignment->Left,
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[" is never replaced as argument in loop functions. Setting \n       \
    nogmo=1, ",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 Cell[BoxData[
  SubsuperscriptBox["M", "\[Eta]", "2"]],
  PageWidth->WindowWidth,
  TextAlignment->Left,
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[" is kept everywhere. \n           If the recursion relations for \
the loop integrals should not be performed set norecurs=1.",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}]
}], "Text",
 FontFamily->"Arial",
 FontSize->14],

Cell[BoxData[{
 RowBox[{
  RowBox[{"onlytreep2", "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"onlytreep2and4", "=", "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"onlyloops", "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nogmo", "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"norecurs", "=", "0"}], ";"}]}], "Input",
 CellChangeTimes->{{3.542727173810812*^9, 3.542727173995549*^9}, {
  3.542729472046326*^9, 3.542729472348705*^9}, {3.542864000681989*^9, 
  3.542864000984777*^9}, {3.543219498054242*^9, 3.543219501721488*^9}, {
  3.543653015406097*^9, 3.543653019567622*^9}, {3.543653588917285*^9, 
  3.543653601523748*^9}, {3.546404314506484*^9, 3.546404314610625*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ExternalParticles", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       SubscriptBox["W", "-"], "[", "q", "]"}], ",", 
      RowBox[{
       SubscriptBox["\[Eta]", "8"], "[", "k", "]"}], ",", 
      RowBox[{
       SubscriptBox["\[Pi]", "+"], "[", "p1", "]"}], ",", 
      RowBox[{
       SubscriptBox["\[Pi]", "0"], "[", "p2", "]"}], ",", 
      RowBox[{
       SubscriptBox["\[Pi]", "0"], "[", "p3", "]"}]}], "}"}]}], ";"}], 
  " "}]], "Input",
 CellChangeTimes->{{3.541745068927685*^9, 3.541745072146797*^9}, {
   3.541745109137049*^9, 3.541745134125359*^9}, {3.5417453373573*^9, 
   3.541745353852661*^9}, {3.54268512823804*^9, 3.542685180199626*^9}, {
   3.542862629714791*^9, 3.542862719984322*^9}, {3.542862761274222*^9, 
   3.542862761791996*^9}, {3.542866286381711*^9, 3.542866287490516*^9}, {
   3.542866327496418*^9, 3.542866328710913*^9}, {3.54286640747046*^9, 
   3.542866408654502*^9}, {3.542866774376808*^9, 3.542866781082074*^9}, {
   3.542875282530971*^9, 3.542875289760787*^9}, {3.542877012063465*^9, 
   3.542877036052851*^9}, 3.542877708228873*^9, 3.542900675200553*^9, 
   3.542901134120949*^9, {3.542901459278971*^9, 3.54290147667562*^9}, {
   3.542902220967993*^9, 3.542902227932278*^9}, 3.54293818632215*^9, {
   3.542939609930285*^9, 3.542939613580296*^9}, {3.543649164472747*^9, 
   3.543649265023086*^9}, {3.543650694507071*^9, 3.543650700173528*^9}, 
   3.543651725244358*^9, 3.543651759172339*^9, 3.543664459580736*^9, {
   3.546360686530732*^9, 3.546360697577444*^9}, {3.546360729226027*^9, 
   3.546360758104969*^9}, {3.546395845495407*^9, 3.546395866165673*^9}, {
   3.546399602150872*^9, 3.546399718827288*^9}, {3.546406879727639*^9, 
   3.546406886540124*^9}, {3.546416002332584*^9, 3.546416052621117*^9}, {
   3.546416267674549*^9, 3.54641626897171*^9}, {3.546569765371216*^9, 
   3.546569788826379*^9}, {3.54656986713096*^9, 3.546569949327377*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"replist1", "=", 
    RowBox[{"{", "}"}]}], ";"}], " "}]], "Input",
 CellChangeTimes->{{3.541745082104032*^9, 3.541745088715977*^9}, {
   3.542029777102921*^9, 3.542029783832597*^9}, {3.54268518641642*^9, 
   3.542685190267979*^9}, 3.542729189005739*^9, {3.542729223652258*^9, 
   3.542729233678718*^9}, {3.54272927947419*^9, 3.542729350544665*^9}, {
   3.542729381119551*^9, 3.542729421823532*^9}, {3.542862723636641*^9, 
   3.542862727032668*^9}, {3.54287229869571*^9, 3.542872308180108*^9}, 
   3.542875270685113*^9, {3.543028887766227*^9, 3.543028890694132*^9}, 
   3.543035972547325*^9, {3.543036010400659*^9, 3.543036015657127*^9}, {
   3.543036048372078*^9, 3.543036082369837*^9}, {3.543036114283797*^9, 
   3.543036121939455*^9}, {3.543036163581889*^9, 3.543036170290449*^9}, {
   3.543036235976929*^9, 3.543036242113366*^9}, {3.543036314148019*^9, 
   3.54303632162338*^9}, {3.543036379849392*^9, 3.543036393682704*^9}, {
   3.543036449325261*^9, 3.543036456612589*^9}, {3.543036496914244*^9, 
   3.543036502921161*^9}, 3.543649171258902*^9, {3.543649278707001*^9, 
   3.543649284591268*^9}, {3.543649330198939*^9, 3.543649336667769*^9}, {
   3.543649377063116*^9, 3.543649385410771*^9}, {3.543649447530867*^9, 
   3.543649483786454*^9}, {3.543649519697813*^9, 3.543649524204058*^9}, {
   3.543651405271975*^9, 3.543651408464727*^9}, {3.546351571633348*^9, 
   3.546351573648755*^9}, 3.546360764857181*^9, {3.546396039446681*^9, 
   3.546396046113418*^9}, {3.546396086308221*^9, 3.546396172822347*^9}, 
   3.546399726326417*^9, {3.546416056733571*^9, 3.546416214769162*^9}, 
   3.546569729245423*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"replist2", "=", 
    RowBox[{"{", "}"}]}], ";"}], " "}]], "Input",
 CellChangeTimes->{{3.541745091283701*^9, 3.54174509413428*^9}, {
   3.542029786436722*^9, 3.542029790187777*^9}, {3.542685194279954*^9, 
   3.542685198116804*^9}, 3.542729193110716*^9, {3.542729238762999*^9, 
   3.5427294280321*^9}, {3.542862730296534*^9, 3.542862733844128*^9}, {
   3.542872311609594*^9, 3.542872343437025*^9}, 3.542875274638702*^9, {
   3.543028898064456*^9, 3.54302893868455*^9}, 3.543035977168612*^9, {
   3.543036020067742*^9, 3.543036152116992*^9}, {3.543036194169986*^9, 
   3.543036287875131*^9}, {3.543036325340226*^9, 3.543036535044138*^9}, 
   3.543649176239578*^9, {3.543649289937606*^9, 3.543649551585405*^9}, {
   3.543651411952603*^9, 3.543651417206926*^9}, {3.546351576541906*^9, 
   3.546351579244632*^9}, 3.546360768856653*^9, {3.546396050258508*^9, 
   3.546396175749577*^9}, 3.546399730038322*^9, {3.546416065658986*^9, 
   3.546416226944262*^9}, 3.546569732989308*^9}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "Insert", " ", "the", " ", "correct", " ", "path", " ", "for", " ", "the", 
   " ", "\"\<ampcalculatorsub_old.nb\>\"", " ", "in", " ", "the", " ", "next",
    " ", 
   RowBox[{"line", "."}]}], "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"notesub", "=", 
    RowBox[{
    "NotebookOpen", "[", "\"\<.../ampcalculatorsub_old.nb\>\"", "]"}]}], 
   ";"}], " "}]], "Input",
 CellChangeTimes->{{3.518435327025363*^9, 3.518435327665114*^9}, {
   3.542029794069906*^9, 3.542029810185312*^9}, 3.543036482037674*^9, {
   3.546349355404485*^9, 3.546349359322209*^9}, {3.546351583345588*^9, 
   3.546351585052721*^9}, {3.546352528746448*^9, 3.546352530605134*^9}, {
   3.546356092390761*^9, 3.546356093936314*^9}, {3.546357205653499*^9, 
   3.546357206388239*^9}, {3.54635796195594*^9, 3.546357963523112*^9}, {
   3.546360939361033*^9, 3.546360940857152*^9}, {3.546361531488903*^9, 
   3.546361533163657*^9}, {3.546362432499203*^9, 3.546362434302224*^9}, {
   3.546397075705525*^9, 3.546397077748054*^9}, {3.546397413834436*^9, 
   3.546397414420851*^9}, {3.546397725894022*^9, 3.54639772702862*^9}, {
   3.54639800050401*^9, 3.546398002341108*^9}, {3.546404973626321*^9, 
   3.546404975574044*^9}, {3.54640704662404*^9, 3.54640704863709*^9}, {
   3.546407532642524*^9, 3.546407534270723*^9}, {3.546412023865486*^9, 
   3.546412025766053*^9}, {3.546415029488252*^9, 3.54641503125851*^9}, {
   3.546416602049443*^9, 3.54641660354875*^9}, {3.546416752503618*^9, 
   3.54641675405959*^9}, {3.549073547165405*^9, 3.549073547503087*^9}}],

Cell[BoxData[
 RowBox[{"SelectionMove", "[", 
  RowBox[{"notesub", ",", "All", ",", "Notebook"}], "]"}]], "Input"],

Cell[BoxData[
 RowBox[{"SelectionEvaluate", "[", "notesub", "]"}]], "Input",
 CellChangeTimes->{{3.543028913147316*^9, 3.543028918235072*^9}}]
},
WindowSize->{739, 737},
WindowMargins->{{Automatic, 195}, {Automatic, 94}},
DockedCells->FEPrivate`FrontEndResource[
 "FEExpressions", "CompatibilityToolbar"],
PrintingCopies->1,
PrintingPageRange->{Automatic, Automatic},
FrontEndVersion->"7.0 for Linux x86 (32-bit) (November 10, 2008)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[545, 20, 185, 6, 35, "Text"],
Cell[733, 28, 12861, 463, 1344, "Text"],
Cell[13597, 493, 736, 15, 121, "Input"],
Cell[14336, 510, 1939, 36, 32, "Input"],
Cell[16278, 548, 1655, 26, 32, "Input"],
Cell[17936, 576, 1021, 17, 32, "Input"],
Cell[18960, 595, 253, 6, 55, "Input"],
Cell[19216, 603, 1328, 22, 32, "Input"],
Cell[20547, 627, 114, 2, 32, "Input"],
Cell[20664, 631, 142, 2, 32, "Input"]
}
]
*)

(* End of internal cache information *)


==> anc/Ip07.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 6.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[     21862,        696]
NotebookOptionsPosition[     21108,        670]
NotebookOutlinePosition[     21593,        689]
CellTagsIndexPosition[     21550,        686]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[TextData[{
 "                                                         ",
 StyleBox["Program  Ampcalculator ",
  FontWeight->"Bold"]
}], "Text",
 FontFamily->"Arial",
 FontSize->16],

Cell[TextData[{
 "The program generates the amplitude for any strong or nonleptonic weak \
process of pseudoscalar mesons, \nexternal photons and W bosons to \
next-to-leading order in the low-energy expansion (chiral SU(3)) with at most \
\nsix external particles (a photon counts as two particles), at most one W \
(semileptonic decays) and with at most three propagators in the loop. The W \
is assumed to couple to a lepton pair indicated in the output by the leptonic \
matrix elements ",
 Cell[BoxData[
  FormBox["l", TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["", "\[Mu]"], TraditionalForm]]],
 " and ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["l", "^"], TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["", "\[Mu]"], TraditionalForm]]],
 ",  defined by\n \n                 ",
 Cell[BoxData[
  FormBox["l", TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["", "\[Mu]"], TraditionalForm]]],
 "= ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["u", "_"], TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    SubscriptBox["p", "\[Nu]"], ")"}], TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Gamma]", "\[Mu]"], TraditionalForm]]],
 " (1-",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Gamma]", "5"], TraditionalForm]]],
 ")",
 Cell[BoxData[
  FormBox[
   RowBox[{" ", 
    RowBox[{"v", "(", 
     SubscriptBox["p", 
      SuperscriptBox["l", "+"]], ")"}]}], TraditionalForm]]],
 " ,   ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["l", "^"], TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["", "\[Mu]"], TraditionalForm]]],
 "= ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["u", "_"], TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    SubscriptBox["p", 
     SuperscriptBox["/", "-"]], ")"}], TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Gamma]", "\[Mu]"], TraditionalForm]]],
 " (1-",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Gamma]", "5"], TraditionalForm]]],
 ")",
 Cell[BoxData[
  FormBox[
   RowBox[{" ", 
    RowBox[{"v", "(", 
     SubscriptBox["p", "\[Nu]"], ")"}]}], TraditionalForm]]],
 ",\n\nwhere ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["p", "\[Nu]"], " ", ",", " ", 
    RowBox[{
     SubscriptBox["p", "l"], "  ", "are", " ", "the", " ", "momenta", " ", 
     "of", " ", "the", " ", "neutrino", " ", "and", " ", "of", " ", "the", 
     " ", "charged", " "}]}], TraditionalForm]]],
 "lepton. ",
 StyleBox["For radiative semileptonic decays, \nBremsstrahlung off the \
charged lepton is not included and must be added by hand.  In the anomaly \
functional, \nonly terms containing external gauge fields are included. \n",
  FontFamily->"Arial",
  FontSize->14],
 "\n",
 Cell[BoxData[
  RowBox[{"Select", " ", "up", " ", "to", " ", "six", " ", "particles", " ", 
   RowBox[{"(", 
    RowBox[{
    "a", " ", "photon", " ", "counts", " ", "as", " ", "two", " ", 
     "particles"}], ")"}], "of", " ", "the", " ", "list", " ", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      SubscriptBox["\[Pi]", "+"], ",", 
      SubscriptBox["\[Pi]", "-"], ",", 
      SubscriptBox["\[Pi]", "0"], ",", 
      SubscriptBox["K", "+"], ",", 
      SubscriptBox["K", "-"], ",", 
      SubscriptBox["K", "0"], ",", 
      SubscriptBox[
       OverscriptBox["K", "_"], "0"], ",", 
      SubscriptBox["\[Eta]", "8"], ",", "\[Gamma]", ",", 
      SubscriptBox["W", "+"], ",", 
      SubscriptBox["W", "-"]}], "}"}], ".", " "}]}]],
  PageWidth->WindowWidth,
  TextAlignment->Left,
  FontFamily->"Arial",
  FontSize->14],
 "\nAssign a momentum to each particle. In the list ",
 StyleBox["ExternalParticles",
  FontSlant->"Italic"],
 " all particles are supposed to be incoming. D",
 Cell[BoxData[
  RowBox[{"efine", " ", "the", " ", "scalar", " ", "products", " ", 
   StyleBox[
    RowBox[{"sp", "[", 
     RowBox[{
      SubscriptBox["p", "i"], ",", 
      SubscriptBox["p", "j"]}], "]"}],
    FontSlant->"Italic"], " "}]],
  PageWidth->WindowWidth,
  TextAlignment->Left,
  FontFamily->"Arial",
  FontSize->14],
 " ",
 Cell[BoxData[
  RowBox[{
  "that", " ", "you", " ", "want", "  ", "to", " ", "replace", " ", "by", " ",
    "polynomials", " ", "of", " ", "kinematic", " ", "variables", " ", "in", 
   " ", "the", " "}]],
  PageWidth->WindowWidth,
  TextAlignment->Left,
  FontFamily->"Arial",
  FontSize->14],
 "lists ",
 StyleBox["replist1",
  FontSlant->"Italic"],
 " and ",
 StyleBox["replist2",
  FontSlant->"Italic"],
 ".  One should not use the capital letters F,G,L,N and R in the lists  ",
 StyleBox["replist1,",
  FontSlant->"Italic"],
 "  ",
 StyleBox["replist2 ",
  FontSlant->"Italic"],
 "and ",
 StyleBox["ExternalParticles",
  FontSlant->"Italic"],
 " as they are reserved for coupling constants. Small l is reserved for the \
leptonic matrix element.\nFor semileptonic decays the index ",
 StyleBox["\[Mu]",
  FontFamily->"Arial",
  FontSize->16],
 " should only be used for momenta that are contracted with the leptonic \
matrix elements ",
 Cell[BoxData[
  FormBox["l", TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["", "\[Mu]"], TraditionalForm]]],
 " or  ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["l", "^"], TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["", "\[Mu]"], TraditionalForm]]],
 ". Isospin conservation is assumed. \n\nThe program terminates if either\n\t \
   i) some of the external particles are not contained in the list ",
 StyleBox["above",
  FontSlant->"Italic"],
 ",\n              ii) charge is not conserved, \n             iii) there are \
more than one external W,\n             iv) strangeness change |\
\[CapitalDelta]S|>1.                                                          \
 \n             \n",
 StyleBox["Notation:",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"Underline"->True}],
 StyleBox["  \n",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 Cell[BoxData[
  StyleBox[
   RowBox[{
    RowBox[{
     RowBox[{
      OverscriptBox["A", "_"], "[", 
      SuperscriptBox["M", "2"], "]"}], " ", "is", " ", "the", " ", 
     "renormalized", " ", "single"}], 
    StyleBox["-",
     FontSize->14], 
    RowBox[{"propagator", " ", "loop", " ", "integral", "  "}]}],
   FontFamily->"Arial"]],
  FontSize->14],
 Cell[BoxData[
  RowBox[{
   OverscriptBox["A", "_"], "[", 
   SuperscriptBox["M", "2"], "]"}]],
  FontFamily->"Arial",
  FontSize->14],
 StyleBox["= - ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  StyleBox[
   FractionBox[
    SuperscriptBox["M", "2"], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"4", " ", "\[Pi]"}], ")"}], "2"]],
   FontFamily->"Arial",
   FontSize->18]]],
 StyleBox["log(",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  StyleBox[
   SuperscriptBox["M", "2"],
   FontFamily->"Arial"]],
  FontSize->14],
 StyleBox["/",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    StyleBox["\[Mu]",
     FontFamily->"Arial",
     FontSize->14], "2"], TraditionalForm]]],
 StyleBox["), \nwhere M is",
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[" ",
  FontSize->14],
 StyleBox["a meson mass and ",
  FontFamily->"Arial",
  FontSize->14],
 StyleBox["\[Mu]",
  FontFamily->"Arial",
  FontSize->16],
 StyleBox[" is the renormalization scale.",
  FontFamily->"Arial",
  FontSize->14],
 StyleBox["\n",
  FontSize->14],
 Cell[BoxData[
  RowBox[{
   OverscriptBox["B", "_"], "[", 
   RowBox[{"s", ",", 
    SubsuperscriptBox["M", "1", "2"], ",", 
    SubsuperscriptBox["M", "2", "2"]}], "]"}]],
  FontFamily->"Arial",
  FontSize->14],
 " ",
 StyleBox["is the standard two-propagator loop function subtracted at s=0, \
i.e. ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  RowBox[{
   OverscriptBox["B", "_"], "[", 
   RowBox[{"0", ",", 
    SubsuperscriptBox["M", "1", "2"], ",", 
    SubsuperscriptBox["M", "2", "2"]}], "]"}]],
  FontFamily->"Arial",
  FontSize->14],
 StyleBox["=0.\nAll loop functions and recursion relations can be found in \
App. B of hep-ph/0507173.\n",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  SubscriptBox["G", "8"]],
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[", ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  SubscriptBox["G", "27"]],
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[" are the nonleptonic weak LECs of order ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  RowBox[{
   StyleBox[
    SuperscriptBox["p", "2"],
    FontFamily->"Arial",
    FontSize->14], "."}]]],
 StyleBox[" ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  RowBox[{
   SubsuperscriptBox["L", "i", "r"], " ", ",", 
   SubsuperscriptBox["N", "i", "r"], ",", " ", 
   SubsuperscriptBox["R", "i", "r"], " "}]],
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[" are the strong, weak octet and 27-plet LECs of O(",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  StyleBox[
   SuperscriptBox["p", "4"],
   FontFamily->"Arial",
   FontSize->14]]],
 StyleBox["), respectively, all renormalized at scale",
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[" \[Mu]",
  FontFamily->"Arial",
  FontSize->16],
 StyleBox[". The corresponding Lagrangians are reproduced in App. C of\n\
hep-ph/0507173. ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  RowBox[{" ", 
   SubscriptBox[
    OverscriptBox["G", "^"], "8"]}]],
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[", ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  SubscriptBox[
   OverscriptBox["G", "^"], "27"]],
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[", ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  StyleBox[
   SubsuperscriptBox[
    OverscriptBox["N", "^"], "i", "r"],
   FontFamily->"Arial",
   FontSize->14]]],
 StyleBox[", ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  StyleBox[
   SubsuperscriptBox[
    OverscriptBox["R", "^"], "i", "r"],
   FontFamily->"Arial",
   FontSize->14]]],
 StyleBox["  are complex conjugate LECs.\n",
  FontFamily->"Arial",
  FontSize->14],
 "\n",
 StyleBox["Options:\n\n",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"Underline"->True}],
 StyleBox["\tSet  the following variables equal to 1 to get partial results \n\
\t(otherwise the variables should be set to 0):\n\t\n\t\tonlytreep2=1\t \t\t\
amplitude of O(",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 Cell[BoxData[
  StyleBox[
   SuperscriptBox["p", "2"],
   FontFamily->"Arial",
   FontSize->14]]],
 StyleBox[")\n\t\tonlytreep2and4=1\t\ttree level amplitude up to O(",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 Cell[BoxData[
  StyleBox[
   SuperscriptBox["p", "4"],
   FontFamily->"Arial",
   FontSize->14]]],
 StyleBox[")\n\t\tonlyloops=1\t\t\tone-loop amplitude only\n\t\t\n           \
By default (nogmo=",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 StyleBox["0",
  FontSize->14],
 StyleBox["), the Gell-Mann-Okubo relation is applied in the amplitudes of O(",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 Cell[BoxData[
  StyleBox[
   SuperscriptBox["p", "4"],
   FontFamily->"Arial",
   FontSize->14]]],
 StyleBox[") to express ",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 Cell[BoxData[
  SubsuperscriptBox["M", "\[Eta]", "2"]],
  PageWidth->WindowWidth,
  TextAlignment->Left,
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[" \n           in terms of  ",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 Cell[BoxData[
  SubsuperscriptBox["M", "K", "2"]],
  PageWidth->WindowWidth,
  TextAlignment->Left,
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[",  ",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 Cell[BoxData[
  SubsuperscriptBox["M", "\[Pi]", "2"]],
  PageWidth->WindowWidth,
  TextAlignment->Left,
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[". For better readability, ",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 Cell[BoxData[
  SubsuperscriptBox["M", "\[Eta]", "2"]],
  PageWidth->WindowWidth,
  TextAlignment->Left,
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[" is never replaced as argument in loop functions. Setting \n       \
    nogmo=1, ",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 Cell[BoxData[
  SubsuperscriptBox["M", "\[Eta]", "2"]],
  PageWidth->WindowWidth,
  TextAlignment->Left,
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[" is kept everywhere. \n           If the recursion relations for \
the loop integrals should not be performed set norecurs=1.",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}]
}], "Text",
 FontFamily->"Arial",
 FontSize->14],

Cell[BoxData[{
 RowBox[{
  RowBox[{"onlytreep2", "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"onlytreep2and4", "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"onlyloops", "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nogmo", "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"norecurs", "=", "0"}], ";"}]}], "Input",
 CellChangeTimes->{{3.542727173810812*^9, 3.542727173995549*^9}, {
  3.542729472046326*^9, 3.542729472348705*^9}, {3.542864000681989*^9, 
  3.542864000984777*^9}, {3.543219498054242*^9, 3.543219501721488*^9}, {
  3.543653015406097*^9, 3.543653019567622*^9}, {3.543653588917285*^9, 
  3.543653601523748*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ExternalParticles", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       SubscriptBox["W", "-"], "[", "p", "]"}], ",", 
      RowBox[{
       SubscriptBox["\[Eta]", "8"], "[", "q1", "]"}], ",", 
      RowBox[{
       SubscriptBox["\[Pi]", "+"], "[", "q2", "]"}], ",", 
      RowBox[{
       SubscriptBox["\[Pi]", "0"], "[", "q3", "]"}]}], "}"}]}], ";"}], 
  " "}]], "Input",
 CellChangeTimes->{{3.541745068927685*^9, 3.541745072146797*^9}, {
   3.541745109137049*^9, 3.541745134125359*^9}, {3.5417453373573*^9, 
   3.541745353852661*^9}, {3.54268512823804*^9, 3.542685180199626*^9}, {
   3.542862629714791*^9, 3.542862719984322*^9}, {3.542862761274222*^9, 
   3.542862761791996*^9}, {3.542866286381711*^9, 3.542866287490516*^9}, {
   3.542866327496418*^9, 3.542866328710913*^9}, {3.54286640747046*^9, 
   3.542866408654502*^9}, {3.542866774376808*^9, 3.542866781082074*^9}, {
   3.542875282530971*^9, 3.542875289760787*^9}, {3.542877012063465*^9, 
   3.542877036052851*^9}, 3.542877708228873*^9, 3.542900675200553*^9, 
   3.542901134120949*^9, {3.542901459278971*^9, 3.54290147667562*^9}, {
   3.542902220967993*^9, 3.542902227932278*^9}, 3.54293818632215*^9, {
   3.542939609930285*^9, 3.542939613580296*^9}, {3.543649164472747*^9, 
   3.543649265023086*^9}, {3.543650694507071*^9, 3.543650700173528*^9}, 
   3.543651725244358*^9, 3.543651759172339*^9, 3.543664459580736*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"replist1", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"sp", "[", 
       RowBox[{"q1", ",", "q2"}], "]"}], ",", 
      RowBox[{"sp", "[", 
       RowBox[{"q2", ",", "q3"}], "]"}], ",", 
      RowBox[{"sp", "[", 
       RowBox[{"q3", ",", "q1"}], "]"}], ",", 
      RowBox[{"sp", "[", 
       RowBox[{"p", ",", "q1"}], "]"}], ",", 
      RowBox[{"sp", "[", 
       RowBox[{"p", ",", "q2"}], "]"}], ",", 
      RowBox[{"sp", "[", 
       RowBox[{"p", ",", "q3"}], "]"}]}], "}"}]}], ";"}], " "}]], "Input",
 CellChangeTimes->{{3.541745082104032*^9, 3.541745088715977*^9}, {
   3.542029777102921*^9, 3.542029783832597*^9}, {3.54268518641642*^9, 
   3.542685190267979*^9}, 3.542729189005739*^9, {3.542729223652258*^9, 
   3.542729233678718*^9}, {3.54272927947419*^9, 3.542729350544665*^9}, {
   3.542729381119551*^9, 3.542729421823532*^9}, {3.542862723636641*^9, 
   3.542862727032668*^9}, {3.54287229869571*^9, 3.542872308180108*^9}, 
   3.542875270685113*^9, {3.543028887766227*^9, 3.543028890694132*^9}, 
   3.543035972547325*^9, {3.543036010400659*^9, 3.543036015657127*^9}, {
   3.543036048372078*^9, 3.543036082369837*^9}, {3.543036114283797*^9, 
   3.543036121939455*^9}, {3.543036163581889*^9, 3.543036170290449*^9}, {
   3.543036235976929*^9, 3.543036242113366*^9}, {3.543036314148019*^9, 
   3.54303632162338*^9}, {3.543036379849392*^9, 3.543036393682704*^9}, {
   3.543036449325261*^9, 3.543036456612589*^9}, {3.543036496914244*^9, 
   3.543036502921161*^9}, 3.543649171258902*^9, {3.543649278707001*^9, 
   3.543649284591268*^9}, {3.543649330198939*^9, 3.543649336667769*^9}, {
   3.543649377063116*^9, 3.543649385410771*^9}, {3.543649447530867*^9, 
   3.543649483786454*^9}, {3.543649519697813*^9, 3.543649524204058*^9}, {
   3.543651405271975*^9, 3.543651408464727*^9}, {3.546351571633348*^9, 
   3.546351573648755*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"replist2", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       FractionBox["1", "2"], 
       RowBox[{"(", 
        RowBox[{"s3", "-", 
         SubsuperscriptBox["M", "\[Eta]", "2"], "-", 
         StyleBox[" ",
          FontFamily->"Arial",
          FontSize->14,
          FontVariations->{"CompatibilityType"->0}], 
         SubsuperscriptBox["M", "\[Pi]", "2"]}], ")"}]}], ",", 
      RowBox[{
       FractionBox["1", "2"], 
       RowBox[{"(", 
        RowBox[{"s1", "-", 
         RowBox[{"2", 
          SubsuperscriptBox["M", "\[Pi]", "2"]}]}], ")"}]}], ",", 
      RowBox[{
       FractionBox["1", "2"], 
       RowBox[{"(", 
        RowBox[{"s2", "-", 
         SubsuperscriptBox["M", "\[Eta]", "2"], "-", 
         StyleBox[" ",
          FontFamily->"Arial",
          FontSize->14,
          FontVariations->{"CompatibilityType"->0}], 
         SubsuperscriptBox["M", "\[Pi]", "2"]}], ")"}]}], ",", 
      RowBox[{
       FractionBox["1", "2"], 
       RowBox[{"(", 
        RowBox[{"s1", "-", "t", "-", 
         SubsuperscriptBox["M", "\[Eta]", "2"]}], ")"}]}], ",", 
      RowBox[{
       FractionBox["1", "2"], 
       RowBox[{"(", 
        RowBox[{"s2", "-", "t", "-", 
         SubsuperscriptBox["M", "\[Pi]", "2"]}], ")"}]}], ",", 
      RowBox[{
       FractionBox["1", "2"], 
       RowBox[{"(", 
        RowBox[{"s3", "-", "t", "-", 
         SubsuperscriptBox["M", "\[Pi]", "2"]}], ")"}]}]}], "}"}]}], ";"}], 
  " "}]], "Input",
 CellChangeTimes->{{3.541745091283701*^9, 3.54174509413428*^9}, {
   3.542029786436722*^9, 3.542029790187777*^9}, {3.542685194279954*^9, 
   3.542685198116804*^9}, 3.542729193110716*^9, {3.542729238762999*^9, 
   3.5427294280321*^9}, {3.542862730296534*^9, 3.542862733844128*^9}, {
   3.542872311609594*^9, 3.542872343437025*^9}, 3.542875274638702*^9, {
   3.543028898064456*^9, 3.54302893868455*^9}, 3.543035977168612*^9, {
   3.543036020067742*^9, 3.543036152116992*^9}, {3.543036194169986*^9, 
   3.543036287875131*^9}, {3.543036325340226*^9, 3.543036535044138*^9}, 
   3.543649176239578*^9, {3.543649289937606*^9, 3.543649551585405*^9}, {
   3.543651411952603*^9, 3.543651417206926*^9}, {3.546351576541906*^9, 
   3.546351579244632*^9}}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "Insert", " ", "the", " ", "correct", " ", "path", " ", "for", " ", "the", 
   " ", "\"\<ampcalculatorsub_new.nb\>\"", " ", "in", " ", "the", " ", "next",
    " ", 
   RowBox[{"line", "."}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.549073844908624*^9, 3.549073845283049*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"notesub", "=", 
    RowBox[{
    "NotebookOpen", "[", "\"\<.../ampcalculatorsub_new.nb\>\"", "]"}]}], 
   ";"}], " "}]], "Input",
 CellChangeTimes->{{3.518435327025363*^9, 3.518435327665114*^9}, {
   3.542029794069906*^9, 3.542029810185312*^9}, 3.543036482037674*^9, {
   3.546349355404485*^9, 3.546349359322209*^9}, {3.546351583345588*^9, 
   3.546351585052721*^9}, {3.546352528746448*^9, 3.546352530605134*^9}, {
   3.546356092390761*^9, 3.546356093936314*^9}, {3.546357205653499*^9, 
   3.546357206388239*^9}, {3.54635796195594*^9, 3.546357963523112*^9}, {
   3.54907384058025*^9, 3.549073840911868*^9}}],

Cell[BoxData[
 RowBox[{"SelectionMove", "[", 
  RowBox[{"notesub", ",", "All", ",", "Notebook"}], "]"}]], "Input"],

Cell[BoxData[
 RowBox[{"SelectionEvaluate", "[", "notesub", "]"}]], "Input",
 CellChangeTimes->{{3.543028913147316*^9, 3.543028918235072*^9}}]
},
WindowSize->{674, 737},
WindowMargins->{{186, Automatic}, {139, Automatic}},
DockedCells->FEPrivate`FrontEndResource[
 "FEExpressions", "CompatibilityToolbar"],
PrintingCopies->1,
PrintingPageRange->{Automatic, Automatic},
FrontEndVersion->"7.0 for Linux x86 (32-bit) (November 10, 2008)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[545, 20, 185, 6, 35, "Text"],
Cell[733, 28, 12861, 463, 1436, "Text"],
Cell[13597, 493, 690, 15, 121, "Input"],
Cell[14290, 510, 1430, 28, 32, "Input"],
Cell[15723, 540, 1885, 36, 55, "Input"],
Cell[17611, 578, 2252, 58, 98, "Input"],
Cell[19866, 638, 319, 7, 55, "Input"],
Cell[20188, 647, 654, 13, 32, "Input"],
Cell[20845, 662, 114, 2, 32, "Input"],
Cell[20962, 666, 142, 2, 32, "Input"]
}
]
*)

(* End of internal cache information *)


==> anc/Ip08.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 6.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[     22032,        668]
NotebookOptionsPosition[     21178,        640]
NotebookOutlinePosition[     21762,        661]
CellTagsIndexPosition[     21719,        658]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[TextData[{
 "                                                         ",
 StyleBox["Program  Ampcalculator ",
  FontWeight->"Bold"]
}], "Text",
 FontFamily->"Arial",
 FontSize->16],

Cell[TextData[{
 "The program generates the amplitude for any strong or nonleptonic weak \
process of pseudoscalar mesons, \nexternal photons and W bosons to \
next-to-leading order in the low-energy expansion (chiral SU(3)) with at most \
\nsix external particles (a photon counts as two particles), at most one W \
(semileptonic decays) and with at most three propagators in the loop. The W \
is assumed to couple to a lepton pair indicated in the output by the leptonic \
matrix elements ",
 Cell[BoxData[
  FormBox["l", TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["", "\[Mu]"], TraditionalForm]]],
 " and ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["l", "^"], TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["", "\[Mu]"], TraditionalForm]]],
 ",  defined by\n \n                 ",
 Cell[BoxData[
  FormBox["l", TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["", "\[Mu]"], TraditionalForm]]],
 "= ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["u", "_"], TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    SubscriptBox["p", "\[Nu]"], ")"}], TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Gamma]", "\[Mu]"], TraditionalForm]]],
 " (1-",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Gamma]", "5"], TraditionalForm]]],
 ")",
 Cell[BoxData[
  FormBox[
   RowBox[{" ", 
    RowBox[{"v", "(", 
     SubscriptBox["p", 
      SuperscriptBox["l", "+"]], ")"}]}], TraditionalForm]]],
 " ,   ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["l", "^"], TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["", "\[Mu]"], TraditionalForm]]],
 "= ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["u", "_"], TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    SubscriptBox["p", 
     SuperscriptBox["/", "-"]], ")"}], TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Gamma]", "\[Mu]"], TraditionalForm]]],
 " (1-",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Gamma]", "5"], TraditionalForm]]],
 ")",
 Cell[BoxData[
  FormBox[
   RowBox[{" ", 
    RowBox[{"v", "(", 
     SubscriptBox["p", "\[Nu]"], ")"}]}], TraditionalForm]]],
 ",\n\nwhere ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["p", "\[Nu]"], " ", ",", " ", 
    RowBox[{
     SubscriptBox["p", "l"], "  ", "are", " ", "the", " ", "momenta", " ", 
     "of", " ", "the", " ", "neutrino", " ", "and", " ", "of", " ", "the", 
     " ", "charged", " "}]}], TraditionalForm]]],
 "lepton. ",
 StyleBox["For radiative semileptonic decays, \nBremsstrahlung off the \
charged lepton is not included and must be added by hand.  In the anomaly \
functional, \nonly terms containing external gauge fields are included. \n",
  FontFamily->"Arial",
  FontSize->14],
 "\n",
 Cell[BoxData[
  RowBox[{"Select", " ", "up", " ", "to", " ", "six", " ", "particles", " ", 
   RowBox[{"(", 
    RowBox[{
    "a", " ", "photon", " ", "counts", " ", "as", " ", "two", " ", 
     "particles"}], ")"}], "of", " ", "the", " ", "list", " ", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      SubscriptBox["\[Pi]", "+"], ",", 
      SubscriptBox["\[Pi]", "-"], ",", 
      SubscriptBox["\[Pi]", "0"], ",", 
      SubscriptBox["K", "+"], ",", 
      SubscriptBox["K", "-"], ",", 
      SubscriptBox["K", "0"], ",", 
      SubscriptBox[
       OverscriptBox["K", "_"], "0"], ",", 
      SubscriptBox["\[Eta]", "8"], ",", "\[Gamma]", ",", 
      SubscriptBox["W", "+"], ",", 
      SubscriptBox["W", "-"]}], "}"}], ".", " "}]}]],
  PageWidth->WindowWidth,
  TextAlignment->Left,
  FontFamily->"Arial",
  FontSize->14],
 "\nAssign a momentum to each particle. In the list ",
 StyleBox["ExternalParticles",
  FontSlant->"Italic"],
 " all particles are supposed to be incoming. D",
 Cell[BoxData[
  RowBox[{"efine", " ", "the", " ", "scalar", " ", "products", " ", 
   StyleBox[
    RowBox[{"sp", "[", 
     RowBox[{
      SubscriptBox["p", "i"], ",", 
      SubscriptBox["p", "j"]}], "]"}],
    FontSlant->"Italic"], " "}]],
  PageWidth->WindowWidth,
  TextAlignment->Left,
  FontFamily->"Arial",
  FontSize->14],
 " ",
 Cell[BoxData[
  RowBox[{
  "that", " ", "you", " ", "want", "  ", "to", " ", "replace", " ", "by", " ",
    "polynomials", " ", "of", " ", "kinematic", " ", "variables", " ", "in", 
   " ", "the", " "}]],
  PageWidth->WindowWidth,
  TextAlignment->Left,
  FontFamily->"Arial",
  FontSize->14],
 "lists ",
 StyleBox["replist1",
  FontSlant->"Italic"],
 " and ",
 StyleBox["replist2",
  FontSlant->"Italic"],
 ".  One should not use the capital letters F,G,L,N and R in the lists  ",
 StyleBox["replist1,",
  FontSlant->"Italic"],
 "  ",
 StyleBox["replist2 ",
  FontSlant->"Italic"],
 "and ",
 StyleBox["ExternalParticles",
  FontSlant->"Italic"],
 " as they are reserved for coupling constants. Small l is reserved for the \
leptonic matrix element.\nFor semileptonic decays the index ",
 StyleBox["\[Mu]",
  FontFamily->"Arial",
  FontSize->16],
 " should only be used for momenta that are contracted with the leptonic \
matrix elements ",
 Cell[BoxData[
  FormBox["l", TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["", "\[Mu]"], TraditionalForm]]],
 " or  ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["l", "^"], TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["", "\[Mu]"], TraditionalForm]]],
 ". Isospin conservation is assumed. \n\nThe program terminates if either\n\t \
   i) some of the external particles are not contained in the list ",
 StyleBox["above",
  FontSlant->"Italic"],
 ",\n              ii) charge is not conserved, \n             iii) there are \
more than one external W,\n             iv) strangeness change |\
\[CapitalDelta]S|>1.                                                          \
 \n             \n",
 StyleBox["Notation:",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"Underline"->True}],
 StyleBox["  \n",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 Cell[BoxData[
  StyleBox[
   RowBox[{
    RowBox[{
     RowBox[{
      OverscriptBox["A", "_"], "[", 
      SuperscriptBox["M", "2"], "]"}], " ", "is", " ", "the", " ", 
     "renormalized", " ", "single"}], 
    StyleBox["-",
     FontSize->14], 
    RowBox[{"propagator", " ", "loop", " ", "integral", "  "}]}],
   FontFamily->"Arial"]],
  FontSize->14],
 Cell[BoxData[
  RowBox[{
   OverscriptBox["A", "_"], "[", 
   SuperscriptBox["M", "2"], "]"}]],
  FontFamily->"Arial",
  FontSize->14],
 StyleBox["= - ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  StyleBox[
   FractionBox[
    SuperscriptBox["M", "2"], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"4", " ", "\[Pi]"}], ")"}], "2"]],
   FontFamily->"Arial",
   FontSize->18]]],
 StyleBox["log(",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  StyleBox[
   SuperscriptBox["M", "2"],
   FontFamily->"Arial"]],
  FontSize->14],
 StyleBox["/",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    StyleBox["\[Mu]",
     FontFamily->"Arial",
     FontSize->14], "2"], TraditionalForm]]],
 StyleBox["), \nwhere M is",
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[" ",
  FontSize->14],
 StyleBox["a meson mass and ",
  FontFamily->"Arial",
  FontSize->14],
 StyleBox["\[Mu]",
  FontFamily->"Arial",
  FontSize->16],
 StyleBox[" is the renormalization scale.",
  FontFamily->"Arial",
  FontSize->14],
 StyleBox["\n",
  FontSize->14],
 Cell[BoxData[
  RowBox[{
   OverscriptBox["B", "_"], "[", 
   RowBox[{"s", ",", 
    SubsuperscriptBox["M", "1", "2"], ",", 
    SubsuperscriptBox["M", "2", "2"]}], "]"}]],
  FontFamily->"Arial",
  FontSize->14],
 " ",
 StyleBox["is the standard two-propagator loop function subtracted at s=0, \
i.e. ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  RowBox[{
   OverscriptBox["B", "_"], "[", 
   RowBox[{"0", ",", 
    SubsuperscriptBox["M", "1", "2"], ",", 
    SubsuperscriptBox["M", "2", "2"]}], "]"}]],
  FontFamily->"Arial",
  FontSize->14],
 StyleBox["=0.\nAll loop functions and recursion relations can be found in \
App. B of hep-ph/0507173.\n",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  SubscriptBox["G", "8"]],
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[", ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  SubscriptBox["G", "27"]],
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[" are the nonleptonic weak LECs of order ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  RowBox[{
   StyleBox[
    SuperscriptBox["p", "2"],
    FontFamily->"Arial",
    FontSize->14], "."}]]],
 StyleBox[" ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  RowBox[{
   SubsuperscriptBox["L", "i", "r"], " ", ",", 
   SubsuperscriptBox["N", "i", "r"], ",", " ", 
   SubsuperscriptBox["R", "i", "r"], " "}]],
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[" are the strong, weak octet and 27-plet LECs of O(",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  StyleBox[
   SuperscriptBox["p", "4"],
   FontFamily->"Arial",
   FontSize->14]]],
 StyleBox["), respectively, all renormalized at scale",
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[" \[Mu]",
  FontFamily->"Arial",
  FontSize->16],
 StyleBox[". The corresponding Lagrangians are reproduced in App. C of\n\
hep-ph/0507173. ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  RowBox[{" ", 
   SubscriptBox[
    OverscriptBox["G", "^"], "8"]}]],
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[", ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  SubscriptBox[
   OverscriptBox["G", "^"], "27"]],
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[", ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  StyleBox[
   SubsuperscriptBox[
    OverscriptBox["N", "^"], "i", "r"],
   FontFamily->"Arial",
   FontSize->14]]],
 StyleBox[", ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  StyleBox[
   SubsuperscriptBox[
    OverscriptBox["R", "^"], "i", "r"],
   FontFamily->"Arial",
   FontSize->14]]],
 StyleBox["  are complex conjugate LECs.\n",
  FontFamily->"Arial",
  FontSize->14],
 "\n",
 StyleBox["Options:\n\n",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"Underline"->True}],
 StyleBox["\tSet  the following variables equal to 1 to get partial results \n\
\t(otherwise the variables should be set to 0):\n\t\n\t\tonlytreep2=1\t \t\t\
amplitude of O(",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 Cell[BoxData[
  StyleBox[
   SuperscriptBox["p", "2"],
   FontFamily->"Arial",
   FontSize->14]]],
 StyleBox[")\n\t\tonlytreep2and4=1\t\ttree level amplitude up to O(",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 Cell[BoxData[
  StyleBox[
   SuperscriptBox["p", "4"],
   FontFamily->"Arial",
   FontSize->14]]],
 StyleBox[")\n\t\tonlyloops=1\t\t\tone-loop amplitude only\n\t\t\n           \
By default (nogmo=",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 StyleBox["0",
  FontSize->14],
 StyleBox["), the Gell-Mann-Okubo relation is applied in the amplitudes of O(",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 Cell[BoxData[
  StyleBox[
   SuperscriptBox["p", "4"],
   FontFamily->"Arial",
   FontSize->14]]],
 StyleBox[") to express ",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 Cell[BoxData[
  SubsuperscriptBox["M", "\[Eta]", "2"]],
  PageWidth->WindowWidth,
  TextAlignment->Left,
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[" \n           in terms of  ",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 Cell[BoxData[
  SubsuperscriptBox["M", "K", "2"]],
  PageWidth->WindowWidth,
  TextAlignment->Left,
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[",  ",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 Cell[BoxData[
  SubsuperscriptBox["M", "\[Pi]", "2"]],
  PageWidth->WindowWidth,
  TextAlignment->Left,
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[". For better readability, ",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 Cell[BoxData[
  SubsuperscriptBox["M", "\[Eta]", "2"]],
  PageWidth->WindowWidth,
  TextAlignment->Left,
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[" is never replaced as argument in loop functions. Setting \n       \
    nogmo=1, ",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 Cell[BoxData[
  SubsuperscriptBox["M", "\[Eta]", "2"]],
  PageWidth->WindowWidth,
  TextAlignment->Left,
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[" is kept everywhere. \n           If the recursion relations for \
the loop integrals should not be performed set norecurs=1.",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}]
}], "Text",
 FontFamily->"Arial",
 FontSize->14],

Cell[BoxData[{
 RowBox[{
  RowBox[{"onlytreep2", "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"onlytreep2and4", "=", "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"onlyloops", "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nogmo", "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"norecurs", "=", "0"}], ";"}]}], "Input",
 CellChangeTimes->{{3.542727173810812*^9, 3.542727173995549*^9}, {
  3.542729472046326*^9, 3.542729472348705*^9}, {3.542864000681989*^9, 
  3.542864000984777*^9}, {3.543219498054242*^9, 3.543219501721488*^9}, {
  3.543653015406097*^9, 3.543653019567622*^9}, {3.543653588917285*^9, 
  3.543653601523748*^9}, {3.546404314506484*^9, 3.546404314610625*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ExternalParticles", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       SubscriptBox["W", "-"], "[", "q", "]"}], ",", 
      RowBox[{
       SubscriptBox["K", "+"], "[", 
       SubscriptBox["k", "1"], "]"}], ",", 
      RowBox[{
       SubscriptBox["\[Pi]", "+"], "[", "p", "]"}], ",", 
      RowBox[{
       SubscriptBox["K", "-"], "[", 
       SubscriptBox["k", "2"], "]"}]}], "}"}]}], ";"}], " "}]], "Input",
 CellChangeTimes->{{3.541745068927685*^9, 3.541745072146797*^9}, {
   3.541745109137049*^9, 3.541745134125359*^9}, {3.5417453373573*^9, 
   3.541745353852661*^9}, {3.54268512823804*^9, 3.542685180199626*^9}, {
   3.542862629714791*^9, 3.542862719984322*^9}, {3.542862761274222*^9, 
   3.542862761791996*^9}, {3.542866286381711*^9, 3.542866287490516*^9}, {
   3.542866327496418*^9, 3.542866328710913*^9}, {3.54286640747046*^9, 
   3.542866408654502*^9}, {3.542866774376808*^9, 3.542866781082074*^9}, {
   3.542875282530971*^9, 3.542875289760787*^9}, {3.542877012063465*^9, 
   3.542877036052851*^9}, 3.542877708228873*^9, 3.542900675200553*^9, 
   3.542901134120949*^9, {3.542901459278971*^9, 3.54290147667562*^9}, {
   3.542902220967993*^9, 3.542902227932278*^9}, 3.54293818632215*^9, {
   3.542939609930285*^9, 3.542939613580296*^9}, {3.543649164472747*^9, 
   3.543649265023086*^9}, {3.543650694507071*^9, 3.543650700173528*^9}, 
   3.543651725244358*^9, 3.543651759172339*^9, 3.543664459580736*^9, {
   3.546360686530732*^9, 3.546360697577444*^9}, {3.546360729226027*^9, 
   3.546360758104969*^9}, {3.546395845495407*^9, 3.546395866165673*^9}, {
   3.546399602150872*^9, 3.546399718827288*^9}, {3.546406879727639*^9, 
   3.546406886540124*^9}, {3.546416002332584*^9, 3.546416052621117*^9}, {
   3.546416267674549*^9, 3.54641626897171*^9}, {3.546569765371216*^9, 
   3.546569788826379*^9}, {3.54656986713096*^9, 3.546569949327377*^9}, {
   3.546577245339821*^9, 3.54657724955572*^9}, {3.546577332243852*^9, 
   3.546577334244228*^9}, {3.546577366820526*^9, 3.54657739565394*^9}, {
   3.546578710178294*^9, 3.546578772838824*^9}, {3.546585089198744*^9, 
   3.546585090324881*^9}, {3.546602402045769*^9, 3.54660247961593*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"replist1", "=", 
    RowBox[{"{", "}"}]}], ";"}], " "}]], "Input",
 CellChangeTimes->{{3.541745082104032*^9, 3.541745088715977*^9}, {
   3.542029777102921*^9, 3.542029783832597*^9}, {3.54268518641642*^9, 
   3.542685190267979*^9}, 3.542729189005739*^9, {3.542729223652258*^9, 
   3.542729233678718*^9}, {3.54272927947419*^9, 3.542729350544665*^9}, {
   3.542729381119551*^9, 3.542729421823532*^9}, {3.542862723636641*^9, 
   3.542862727032668*^9}, {3.54287229869571*^9, 3.542872308180108*^9}, 
   3.542875270685113*^9, {3.543028887766227*^9, 3.543028890694132*^9}, 
   3.543035972547325*^9, {3.543036010400659*^9, 3.543036015657127*^9}, {
   3.543036048372078*^9, 3.543036082369837*^9}, {3.543036114283797*^9, 
   3.543036121939455*^9}, {3.543036163581889*^9, 3.543036170290449*^9}, {
   3.543036235976929*^9, 3.543036242113366*^9}, {3.543036314148019*^9, 
   3.54303632162338*^9}, {3.543036379849392*^9, 3.543036393682704*^9}, {
   3.543036449325261*^9, 3.543036456612589*^9}, {3.543036496914244*^9, 
   3.543036502921161*^9}, 3.543649171258902*^9, {3.543649278707001*^9, 
   3.543649284591268*^9}, {3.543649330198939*^9, 3.543649336667769*^9}, {
   3.543649377063116*^9, 3.543649385410771*^9}, {3.543649447530867*^9, 
   3.543649483786454*^9}, {3.543649519697813*^9, 3.543649524204058*^9}, {
   3.543651405271975*^9, 3.543651408464727*^9}, {3.546351571633348*^9, 
   3.546351573648755*^9}, 3.546360764857181*^9, {3.546396039446681*^9, 
   3.546396046113418*^9}, {3.546396086308221*^9, 3.546396172822347*^9}, 
   3.546399726326417*^9, {3.546416056733571*^9, 3.546416214769162*^9}, 
   3.546569729245423*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"replist2", "=", 
    RowBox[{"{", "}"}]}], ";"}], " "}]], "Input",
 CellChangeTimes->{{3.541745091283701*^9, 3.54174509413428*^9}, {
   3.542029786436722*^9, 3.542029790187777*^9}, {3.542685194279954*^9, 
   3.542685198116804*^9}, 3.542729193110716*^9, {3.542729238762999*^9, 
   3.5427294280321*^9}, {3.542862730296534*^9, 3.542862733844128*^9}, {
   3.542872311609594*^9, 3.542872343437025*^9}, 3.542875274638702*^9, {
   3.543028898064456*^9, 3.54302893868455*^9}, 3.543035977168612*^9, {
   3.543036020067742*^9, 3.543036152116992*^9}, {3.543036194169986*^9, 
   3.543036287875131*^9}, {3.543036325340226*^9, 3.543036535044138*^9}, 
   3.543649176239578*^9, {3.543649289937606*^9, 3.543649551585405*^9}, {
   3.543651411952603*^9, 3.543651417206926*^9}, {3.546351576541906*^9, 
   3.546351579244632*^9}, 3.546360768856653*^9, {3.546396050258508*^9, 
   3.546396175749577*^9}, 3.546399730038322*^9, {3.546416065658986*^9, 
   3.546416226944262*^9}, 3.546569732989308*^9}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "Insert", " ", "the", " ", "correct", " ", "path", " ", "for", " ", "the", 
   " ", "\"\<ampcalculatorsub_new.nb\>\"", " ", "in", " ", "the", " ", "next",
    " ", 
   RowBox[{"line", "."}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.549074116827336*^9, 3.549074117353079*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"notesub", "=", 
    RowBox[{
    "NotebookOpen", "[", "\"\<.../ampcalculatorsub_new.nb\>\"", "]"}]}], 
   ";"}], " "}]], "Input",
 CellChangeTimes->{{3.518435327025363*^9, 3.518435327665114*^9}, {
   3.542029794069906*^9, 3.542029810185312*^9}, 3.543036482037674*^9, {
   3.546349355404485*^9, 3.546349359322209*^9}, {3.546351583345588*^9, 
   3.546351585052721*^9}, {3.546352528746448*^9, 3.546352530605134*^9}, {
   3.546356092390761*^9, 3.546356093936314*^9}, {3.546357205653499*^9, 
   3.546357206388239*^9}, {3.54635796195594*^9, 3.546357963523112*^9}, {
   3.546360939361033*^9, 3.546360940857152*^9}, {3.546361531488903*^9, 
   3.546361533163657*^9}, {3.546362432499203*^9, 3.546362434302224*^9}, {
   3.546397075705525*^9, 3.546397077748054*^9}, {3.546397413834436*^9, 
   3.546397414420851*^9}, {3.546397725894022*^9, 3.54639772702862*^9}, {
   3.54639800050401*^9, 3.546398002341108*^9}, {3.546404973626321*^9, 
   3.546404975574044*^9}, {3.54640704662404*^9, 3.54640704863709*^9}, {
   3.546407532642524*^9, 3.546407534270723*^9}, {3.546412023865486*^9, 
   3.546412025766053*^9}, {3.546415029488252*^9, 3.54641503125851*^9}, {
   3.546416602049443*^9, 3.54641660354875*^9}, {3.546416752503618*^9, 
   3.54641675405959*^9}, {3.546603456481872*^9, 3.546603458334232*^9}, {
   3.5490741041013*^9, 3.54907410444216*^9}}],

Cell[BoxData[
 RowBox[{"SelectionMove", "[", 
  RowBox[{"notesub", ",", "All", ",", "Notebook"}], "]"}]], "Input"],

Cell[BoxData[
 RowBox[{"SelectionEvaluate", "[", "notesub", "]"}]], "Input",
 CellChangeTimes->{{3.543028913147316*^9, 3.543028918235072*^9}}]
},
WindowSize->{956, 994},
WindowMargins->{{127, Automatic}, {-18, Automatic}},
DockedCells->FEPrivate`FrontEndResource[
 "FEExpressions", "CompatibilityToolbar"],
PrintingCopies->1,
PrintingPageRange->{Automatic, Automatic},
Magnification:>FEPrivate`If[
  FEPrivate`Equal[FEPrivate`$VersionNumber, 6.], 1.5, 1.5 Inherited],
FrontEndVersion->"7.0 for Linux x86 (32-bit) (November 10, 2008)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[545, 20, 185, 6, 51, "Text"],
Cell[733, 28, 12861, 463, 1996, "Text"],
Cell[13597, 493, 736, 15, 167, "Input"],
Cell[14336, 510, 2194, 39, 46, "Input"],
Cell[16533, 551, 1655, 26, 46, "Input"],
Cell[18191, 579, 1021, 17, 46, "Input"],
Cell[19215, 598, 319, 7, 77, "Input"],
Cell[19537, 607, 1375, 23, 46, "Input"],
Cell[20915, 632, 114, 2, 46, "Input"],
Cell[21032, 636, 142, 2, 46, "Input"]
}
]
*)

(* End of internal cache information *)


==> anc/Ip09.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 6.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[     21689,        662]
NotebookOptionsPosition[     20935,        636]
NotebookOutlinePosition[     21419,        655]
CellTagsIndexPosition[     21376,        652]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[TextData[{
 "                                                         ",
 StyleBox["Program  Ampcalculator ",
  FontWeight->"Bold"]
}], "Text",
 FontFamily->"Arial",
 FontSize->16],

Cell[TextData[{
 "The program generates the amplitude for any strong or nonleptonic weak \
process of pseudoscalar mesons, \nexternal photons and W bosons to \
next-to-leading order in the low-energy expansion (chiral SU(3)) with at most \
\nsix external particles (a photon counts as two particles), at most one W \
(semileptonic decays) and with at most three propagators in the loop. The W \
is assumed to couple to a lepton pair indicated in the output by the leptonic \
matrix elements ",
 Cell[BoxData[
  FormBox["l", TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["", "\[Mu]"], TraditionalForm]]],
 " and ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["l", "^"], TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["", "\[Mu]"], TraditionalForm]]],
 ",  defined by\n \n                 ",
 Cell[BoxData[
  FormBox["l", TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["", "\[Mu]"], TraditionalForm]]],
 "= ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["u", "_"], TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    SubscriptBox["p", "\[Nu]"], ")"}], TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Gamma]", "\[Mu]"], TraditionalForm]]],
 " (1-",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Gamma]", "5"], TraditionalForm]]],
 ")",
 Cell[BoxData[
  FormBox[
   RowBox[{" ", 
    RowBox[{"v", "(", 
     SubscriptBox["p", 
      SuperscriptBox["l", "+"]], ")"}]}], TraditionalForm]]],
 " ,   ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["l", "^"], TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["", "\[Mu]"], TraditionalForm]]],
 "= ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["u", "_"], TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    SubscriptBox["p", 
     SuperscriptBox["/", "-"]], ")"}], TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Gamma]", "\[Mu]"], TraditionalForm]]],
 " (1-",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Gamma]", "5"], TraditionalForm]]],
 ")",
 Cell[BoxData[
  FormBox[
   RowBox[{" ", 
    RowBox[{"v", "(", 
     SubscriptBox["p", "\[Nu]"], ")"}]}], TraditionalForm]]],
 ",\n\nwhere ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["p", "\[Nu]"], " ", ",", " ", 
    RowBox[{
     SubscriptBox["p", "l"], "  ", "are", " ", "the", " ", "momenta", " ", 
     "of", " ", "the", " ", "neutrino", " ", "and", " ", "of", " ", "the", 
     " ", "charged", " "}]}], TraditionalForm]]],
 "lepton. ",
 StyleBox["For radiative semileptonic decays, \nBremsstrahlung off the \
charged lepton is not included and must be added by hand.  In the anomaly \
functional, \nonly terms containing external gauge fields are included. \n",
  FontFamily->"Arial",
  FontSize->14],
 "\n",
 Cell[BoxData[
  RowBox[{"Select", " ", "up", " ", "to", " ", "six", " ", "particles", " ", 
   RowBox[{"(", 
    RowBox[{
    "a", " ", "photon", " ", "counts", " ", "as", " ", "two", " ", 
     "particles"}], ")"}], "of", " ", "the", " ", "list", " ", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      SubscriptBox["\[Pi]", "+"], ",", 
      SubscriptBox["\[Pi]", "-"], ",", 
      SubscriptBox["\[Pi]", "0"], ",", 
      SubscriptBox["K", "+"], ",", 
      SubscriptBox["K", "-"], ",", 
      SubscriptBox["K", "0"], ",", 
      SubscriptBox[
       OverscriptBox["K", "_"], "0"], ",", 
      SubscriptBox["\[Eta]", "8"], ",", "\[Gamma]", ",", 
      SubscriptBox["W", "+"], ",", 
      SubscriptBox["W", "-"]}], "}"}], ".", " "}]}]],
  PageWidth->WindowWidth,
  TextAlignment->Left,
  FontFamily->"Arial",
  FontSize->14],
 "\nAssign a momentum to each particle. In the list ",
 StyleBox["ExternalParticles",
  FontSlant->"Italic"],
 " all particles are supposed to be incoming. D",
 Cell[BoxData[
  RowBox[{"efine", " ", "the", " ", "scalar", " ", "products", " ", 
   StyleBox[
    RowBox[{"sp", "[", 
     RowBox[{
      SubscriptBox["p", "i"], ",", 
      SubscriptBox["p", "j"]}], "]"}],
    FontSlant->"Italic"], " "}]],
  PageWidth->WindowWidth,
  TextAlignment->Left,
  FontFamily->"Arial",
  FontSize->14],
 " ",
 Cell[BoxData[
  RowBox[{
  "that", " ", "you", " ", "want", "  ", "to", " ", "replace", " ", "by", " ",
    "polynomials", " ", "of", " ", "kinematic", " ", "variables", " ", "in", 
   " ", "the", " "}]],
  PageWidth->WindowWidth,
  TextAlignment->Left,
  FontFamily->"Arial",
  FontSize->14],
 "lists ",
 StyleBox["replist1",
  FontSlant->"Italic"],
 " and ",
 StyleBox["replist2",
  FontSlant->"Italic"],
 ".  One should not use the capital letters F,G,L,N and R in the lists  ",
 StyleBox["replist1,",
  FontSlant->"Italic"],
 "  ",
 StyleBox["replist2 ",
  FontSlant->"Italic"],
 "and ",
 StyleBox["ExternalParticles",
  FontSlant->"Italic"],
 " as they are reserved for coupling constants. Small l is reserved for the \
leptonic matrix element.\nFor semileptonic decays the index ",
 StyleBox["\[Mu]",
  FontFamily->"Arial",
  FontSize->16],
 " should only be used for momenta that are contracted with the leptonic \
matrix elements ",
 Cell[BoxData[
  FormBox["l", TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["", "\[Mu]"], TraditionalForm]]],
 " or  ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["l", "^"], TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["", "\[Mu]"], TraditionalForm]]],
 ". Isospin conservation is assumed. \n\nThe program terminates if either\n\t \
   i) some of the external particles are not contained in the list ",
 StyleBox["above",
  FontSlant->"Italic"],
 ",\n              ii) charge is not conserved, \n             iii) there are \
more than one external W,\n             iv) strangeness change |\
\[CapitalDelta]S|>1.                                                          \
 \n             \n",
 StyleBox["Notation:",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"Underline"->True}],
 StyleBox["  \n",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 Cell[BoxData[
  StyleBox[
   RowBox[{
    RowBox[{
     RowBox[{
      OverscriptBox["A", "_"], "[", 
      SuperscriptBox["M", "2"], "]"}], " ", "is", " ", "the", " ", 
     "renormalized", " ", "single"}], 
    StyleBox["-",
     FontSize->14], 
    RowBox[{"propagator", " ", "loop", " ", "integral", "  "}]}],
   FontFamily->"Arial"]],
  FontSize->14],
 Cell[BoxData[
  RowBox[{
   OverscriptBox["A", "_"], "[", 
   SuperscriptBox["M", "2"], "]"}]],
  FontFamily->"Arial",
  FontSize->14],
 StyleBox["= - ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  StyleBox[
   FractionBox[
    SuperscriptBox["M", "2"], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"4", " ", "\[Pi]"}], ")"}], "2"]],
   FontFamily->"Arial",
   FontSize->18]]],
 StyleBox["log(",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  StyleBox[
   SuperscriptBox["M", "2"],
   FontFamily->"Arial"]],
  FontSize->14],
 StyleBox["/",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    StyleBox["\[Mu]",
     FontFamily->"Arial",
     FontSize->14], "2"], TraditionalForm]]],
 StyleBox["), \nwhere M is",
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[" ",
  FontSize->14],
 StyleBox["a meson mass and ",
  FontFamily->"Arial",
  FontSize->14],
 StyleBox["\[Mu]",
  FontFamily->"Arial",
  FontSize->16],
 StyleBox[" is the renormalization scale.",
  FontFamily->"Arial",
  FontSize->14],
 StyleBox["\n",
  FontSize->14],
 Cell[BoxData[
  RowBox[{
   OverscriptBox["B", "_"], "[", 
   RowBox[{"s", ",", 
    SubsuperscriptBox["M", "1", "2"], ",", 
    SubsuperscriptBox["M", "2", "2"]}], "]"}]],
  FontFamily->"Arial",
  FontSize->14],
 " ",
 StyleBox["is the standard two-propagator loop function subtracted at s=0, \
i.e. ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  RowBox[{
   OverscriptBox["B", "_"], "[", 
   RowBox[{"0", ",", 
    SubsuperscriptBox["M", "1", "2"], ",", 
    SubsuperscriptBox["M", "2", "2"]}], "]"}]],
  FontFamily->"Arial",
  FontSize->14],
 StyleBox["=0.\nAll loop functions and recursion relations can be found in \
App. B of hep-ph/0507173.\n",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  SubscriptBox["G", "8"]],
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[", ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  SubscriptBox["G", "27"]],
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[" are the nonleptonic weak LECs of order ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  RowBox[{
   StyleBox[
    SuperscriptBox["p", "2"],
    FontFamily->"Arial",
    FontSize->14], "."}]]],
 StyleBox[" ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  RowBox[{
   SubsuperscriptBox["L", "i", "r"], " ", ",", 
   SubsuperscriptBox["N", "i", "r"], ",", " ", 
   SubsuperscriptBox["R", "i", "r"], " "}]],
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[" are the strong, weak octet and 27-plet LECs of O(",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  StyleBox[
   SuperscriptBox["p", "4"],
   FontFamily->"Arial",
   FontSize->14]]],
 StyleBox["), respectively, all renormalized at scale",
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[" \[Mu]",
  FontFamily->"Arial",
  FontSize->16],
 StyleBox[". The corresponding Lagrangians are reproduced in App. C of\n\
hep-ph/0507173. ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  RowBox[{" ", 
   SubscriptBox[
    OverscriptBox["G", "^"], "8"]}]],
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[", ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  SubscriptBox[
   OverscriptBox["G", "^"], "27"]],
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[", ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  StyleBox[
   SubsuperscriptBox[
    OverscriptBox["N", "^"], "i", "r"],
   FontFamily->"Arial",
   FontSize->14]]],
 StyleBox[", ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  StyleBox[
   SubsuperscriptBox[
    OverscriptBox["R", "^"], "i", "r"],
   FontFamily->"Arial",
   FontSize->14]]],
 StyleBox["  are complex conjugate LECs.\n",
  FontFamily->"Arial",
  FontSize->14],
 "\n",
 StyleBox["Options:\n\n",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"Underline"->True}],
 StyleBox["\tSet  the following variables equal to 1 to get partial results \n\
\t(otherwise the variables should be set to 0):\n\t\n\t\tonlytreep2=1\t \t\t\
amplitude of O(",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 Cell[BoxData[
  StyleBox[
   SuperscriptBox["p", "2"],
   FontFamily->"Arial",
   FontSize->14]]],
 StyleBox[")\n\t\tonlytreep2and4=1\t\ttree level amplitude up to O(",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 Cell[BoxData[
  StyleBox[
   SuperscriptBox["p", "4"],
   FontFamily->"Arial",
   FontSize->14]]],
 StyleBox[")\n\t\tonlyloops=1\t\t\tone-loop amplitude only\n\t\t\n           \
By default (nogmo=",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 StyleBox["0",
  FontSize->14],
 StyleBox["), the Gell-Mann-Okubo relation is applied in the amplitudes of O(",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 Cell[BoxData[
  StyleBox[
   SuperscriptBox["p", "4"],
   FontFamily->"Arial",
   FontSize->14]]],
 StyleBox[") to express ",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 Cell[BoxData[
  SubsuperscriptBox["M", "\[Eta]", "2"]],
  PageWidth->WindowWidth,
  TextAlignment->Left,
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[" \n           in terms of  ",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 Cell[BoxData[
  SubsuperscriptBox["M", "K", "2"]],
  PageWidth->WindowWidth,
  TextAlignment->Left,
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[",  ",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 Cell[BoxData[
  SubsuperscriptBox["M", "\[Pi]", "2"]],
  PageWidth->WindowWidth,
  TextAlignment->Left,
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[". For better readability, ",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 Cell[BoxData[
  SubsuperscriptBox["M", "\[Eta]", "2"]],
  PageWidth->WindowWidth,
  TextAlignment->Left,
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[" is never replaced as argument in loop functions. Setting \n       \
    nogmo=1, ",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 Cell[BoxData[
  SubsuperscriptBox["M", "\[Eta]", "2"]],
  PageWidth->WindowWidth,
  TextAlignment->Left,
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[" is kept everywhere. \n           If the recursion relations for \
the loop integrals should not be performed set norecurs=1.",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}]
}], "Text",
 FontFamily->"Arial",
 FontSize->14],

Cell[BoxData[{
 RowBox[{
  RowBox[{"onlytreep2", "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"onlytreep2and4", "=", "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"onlyloops", "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nogmo", "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"norecurs", "=", "0"}], ";"}]}], "Input",
 CellChangeTimes->{{3.542727173810812*^9, 3.542727173995549*^9}, {
  3.542729472046326*^9, 3.542729472348705*^9}, {3.542864000681989*^9, 
  3.542864000984777*^9}, {3.543219498054242*^9, 3.543219501721488*^9}, {
  3.543653015406097*^9, 3.543653019567622*^9}, {3.543653588917285*^9, 
  3.543653601523748*^9}, {3.546404314506484*^9, 3.546404314610625*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ExternalParticles", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Gamma]", "[", "A", "]"}], ",", 
      RowBox[{
       SubscriptBox["\[Pi]", "-"], "[", 
       SubscriptBox["p", "1"], "]"}], ",", 
      RowBox[{
       SubscriptBox["\[Pi]", "+"], "[", 
       SubscriptBox["p", "2"], "]"}], ",", 
      RowBox[{
       SubscriptBox["\[Pi]", "0"], "[", 
       SubscriptBox["p", "0"], "]"}]}], "}"}]}], ";"}], " "}]], "Input",
 CellChangeTimes->{{3.541745068927685*^9, 3.541745072146797*^9}, {
   3.541745109137049*^9, 3.541745134125359*^9}, {3.5417453373573*^9, 
   3.541745353852661*^9}, {3.54268512823804*^9, 3.542685180199626*^9}, {
   3.542862629714791*^9, 3.542862719984322*^9}, {3.542862761274222*^9, 
   3.542862761791996*^9}, {3.542866286381711*^9, 3.542866287490516*^9}, {
   3.542866327496418*^9, 3.542866328710913*^9}, {3.54286640747046*^9, 
   3.542866408654502*^9}, {3.542866774376808*^9, 3.542866781082074*^9}, {
   3.542875282530971*^9, 3.542875289760787*^9}, {3.542877012063465*^9, 
   3.542877036052851*^9}, 3.542877708228873*^9, 3.542900675200553*^9, 
   3.542901134120949*^9, {3.542901459278971*^9, 3.54290147667562*^9}, {
   3.542902220967993*^9, 3.542902227932278*^9}, 3.54293818632215*^9, {
   3.542939609930285*^9, 3.542939613580296*^9}, {3.543649164472747*^9, 
   3.543649265023086*^9}, {3.543650694507071*^9, 3.543650700173528*^9}, 
   3.543651725244358*^9, 3.543651759172339*^9, 3.543664459580736*^9, {
   3.546360686530732*^9, 3.546360697577444*^9}, {3.546360729226027*^9, 
   3.546360758104969*^9}, {3.546395845495407*^9, 3.546395866165673*^9}, {
   3.546399602150872*^9, 3.546399718827288*^9}, {3.546406879727639*^9, 
   3.546406886540124*^9}, {3.546416002332584*^9, 3.546416052621117*^9}, {
   3.546416267674549*^9, 3.54641626897171*^9}, {3.546569765371216*^9, 
   3.546569788826379*^9}, {3.54656986713096*^9, 3.546569949327377*^9}, {
   3.546577245339821*^9, 3.54657724955572*^9}, {3.546577332243852*^9, 
   3.546577334244228*^9}, {3.546577366820526*^9, 3.54657739565394*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"replist1", "=", 
    RowBox[{"{", "}"}]}], ";"}], " "}]], "Input",
 CellChangeTimes->{{3.541745082104032*^9, 3.541745088715977*^9}, {
   3.542029777102921*^9, 3.542029783832597*^9}, {3.54268518641642*^9, 
   3.542685190267979*^9}, 3.542729189005739*^9, {3.542729223652258*^9, 
   3.542729233678718*^9}, {3.54272927947419*^9, 3.542729350544665*^9}, {
   3.542729381119551*^9, 3.542729421823532*^9}, {3.542862723636641*^9, 
   3.542862727032668*^9}, {3.54287229869571*^9, 3.542872308180108*^9}, 
   3.542875270685113*^9, {3.543028887766227*^9, 3.543028890694132*^9}, 
   3.543035972547325*^9, {3.543036010400659*^9, 3.543036015657127*^9}, {
   3.543036048372078*^9, 3.543036082369837*^9}, {3.543036114283797*^9, 
   3.543036121939455*^9}, {3.543036163581889*^9, 3.543036170290449*^9}, {
   3.543036235976929*^9, 3.543036242113366*^9}, {3.543036314148019*^9, 
   3.54303632162338*^9}, {3.543036379849392*^9, 3.543036393682704*^9}, {
   3.543036449325261*^9, 3.543036456612589*^9}, {3.543036496914244*^9, 
   3.543036502921161*^9}, 3.543649171258902*^9, {3.543649278707001*^9, 
   3.543649284591268*^9}, {3.543649330198939*^9, 3.543649336667769*^9}, {
   3.543649377063116*^9, 3.543649385410771*^9}, {3.543649447530867*^9, 
   3.543649483786454*^9}, {3.543649519697813*^9, 3.543649524204058*^9}, {
   3.543651405271975*^9, 3.543651408464727*^9}, {3.546351571633348*^9, 
   3.546351573648755*^9}, 3.546360764857181*^9, {3.546396039446681*^9, 
   3.546396046113418*^9}, {3.546396086308221*^9, 3.546396172822347*^9}, 
   3.546399726326417*^9, {3.546416056733571*^9, 3.546416214769162*^9}, 
   3.546569729245423*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"replist2", "=", 
    RowBox[{"{", "}"}]}], ";"}], " "}]], "Input",
 CellChangeTimes->{{3.541745091283701*^9, 3.54174509413428*^9}, {
   3.542029786436722*^9, 3.542029790187777*^9}, {3.542685194279954*^9, 
   3.542685198116804*^9}, 3.542729193110716*^9, {3.542729238762999*^9, 
   3.5427294280321*^9}, {3.542862730296534*^9, 3.542862733844128*^9}, {
   3.542872311609594*^9, 3.542872343437025*^9}, 3.542875274638702*^9, {
   3.543028898064456*^9, 3.54302893868455*^9}, 3.543035977168612*^9, {
   3.543036020067742*^9, 3.543036152116992*^9}, {3.543036194169986*^9, 
   3.543036287875131*^9}, {3.543036325340226*^9, 3.543036535044138*^9}, 
   3.543649176239578*^9, {3.543649289937606*^9, 3.543649551585405*^9}, {
   3.543651411952603*^9, 3.543651417206926*^9}, {3.546351576541906*^9, 
   3.546351579244632*^9}, 3.546360768856653*^9, {3.546396050258508*^9, 
   3.546396175749577*^9}, 3.546399730038322*^9, {3.546416065658986*^9, 
   3.546416226944262*^9}, 3.546569732989308*^9}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "Insert", " ", "the", " ", "correct", " ", "path", " ", "for", " ", "the", 
   " ", "\"\<ampcalculatorsub_old.nb\>\"", " ", "in", " ", "the", " ", "next",
    " ", 
   RowBox[{"line", "."}]}], "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"notesub", "=", 
    RowBox[{
    "NotebookOpen", "[", "\"\<.../ampcalculatorsub_old.nb\>\"", "]"}]}], 
   ";"}], " "}]], "Input",
 CellChangeTimes->{{3.518435327025363*^9, 3.518435327665114*^9}, {
   3.542029794069906*^9, 3.542029810185312*^9}, 3.543036482037674*^9, {
   3.546349355404485*^9, 3.546349359322209*^9}, {3.546351583345588*^9, 
   3.546351585052721*^9}, {3.546352528746448*^9, 3.546352530605134*^9}, {
   3.546356092390761*^9, 3.546356093936314*^9}, {3.546357205653499*^9, 
   3.546357206388239*^9}, {3.54635796195594*^9, 3.546357963523112*^9}, {
   3.546360939361033*^9, 3.546360940857152*^9}, {3.546361531488903*^9, 
   3.546361533163657*^9}, {3.546362432499203*^9, 3.546362434302224*^9}, {
   3.546397075705525*^9, 3.546397077748054*^9}, {3.546397413834436*^9, 
   3.546397414420851*^9}, {3.546397725894022*^9, 3.54639772702862*^9}, {
   3.54639800050401*^9, 3.546398002341108*^9}, {3.546404973626321*^9, 
   3.546404975574044*^9}, {3.54640704662404*^9, 3.54640704863709*^9}, {
   3.546407532642524*^9, 3.546407534270723*^9}, {3.546412023865486*^9, 
   3.546412025766053*^9}, {3.546415029488252*^9, 3.54641503125851*^9}, {
   3.546416602049443*^9, 3.54641660354875*^9}, {3.546416752503618*^9, 
   3.54641675405959*^9}, {3.549074311859701*^9, 3.549074312189966*^9}}],

Cell[BoxData[
 RowBox[{"SelectionMove", "[", 
  RowBox[{"notesub", ",", "All", ",", "Notebook"}], "]"}]], "Input"],

Cell[BoxData[
 RowBox[{"SelectionEvaluate", "[", "notesub", "]"}]], "Input",
 CellChangeTimes->{{3.543028913147316*^9, 3.543028918235072*^9}}]
},
WindowSize->{805, 737},
WindowMargins->{{139, Automatic}, {Automatic, 48}},
DockedCells->FEPrivate`FrontEndResource[
 "FEExpressions", "CompatibilityToolbar"],
PrintingCopies->1,
PrintingPageRange->{Automatic, Automatic},
FrontEndVersion->"7.0 for Linux x86 (32-bit) (November 10, 2008)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[545, 20, 185, 6, 35, "Text"],
Cell[733, 28, 12861, 463, 1300, "Text"],
Cell[13597, 493, 736, 15, 121, "Input"],
Cell[14336, 510, 2064, 37, 32, "Input"],
Cell[16403, 549, 1655, 26, 32, "Input"],
Cell[18061, 577, 1021, 17, 32, "Input"],
Cell[19085, 596, 253, 6, 55, "Input"],
Cell[19341, 604, 1328, 22, 32, "Input"],
Cell[20672, 628, 114, 2, 32, "Input"],
Cell[20789, 632, 142, 2, 32, "Input"]
}
]
*)

(* End of internal cache information *)


==> anc/Ip10.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 8.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[     22932,        735]
NotebookOptionsPosition[     22076,        706]
NotebookOutlinePosition[     22561,        725]
CellTagsIndexPosition[     22518,        722]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[TextData[{
 "                                                         ",
 StyleBox["Program  Ampcalculator ",
  FontWeight->"Bold"]
}], "Text",
 FontFamily->"Arial",
 FontSize->16],

Cell[TextData[{
 "The program generates the amplitude for any strong or nonleptonic weak \
process of pseudoscalar mesons, \nexternal photons and W bosons to \
next-to-leading order in the low-energy expansion (chiral SU(3)) with at most \
\nsix external particles (a photon counts as two particles), at most one W \
(semileptonic decays) and with at most three propagators in the loop. The W \
is assumed to couple to a lepton pair indicated in the output by the leptonic \
matrix elements ",
 Cell[BoxData[
  FormBox["l", TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["", "\[Mu]"], TraditionalForm]]],
 " and ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["l", "^"], TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["", "\[Mu]"], TraditionalForm]]],
 ",  defined by\n \n                 ",
 Cell[BoxData[
  FormBox["l", TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["", "\[Mu]"], TraditionalForm]]],
 "= ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["u", "_"], TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    SubscriptBox["p", "\[Nu]"], ")"}], TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Gamma]", "\[Mu]"], TraditionalForm]]],
 " (1-",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Gamma]", "5"], TraditionalForm]]],
 ")",
 Cell[BoxData[
  FormBox[
   RowBox[{" ", 
    RowBox[{"v", "(", 
     SubscriptBox["p", 
      SuperscriptBox["l", "+"]], ")"}]}], TraditionalForm]]],
 " ,   ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["l", "^"], TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["", "\[Mu]"], TraditionalForm]]],
 "= ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["u", "_"], TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    SubscriptBox["p", 
     SuperscriptBox["/", "-"]], ")"}], TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Gamma]", "\[Mu]"], TraditionalForm]]],
 " (1-",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Gamma]", "5"], TraditionalForm]]],
 ")",
 Cell[BoxData[
  FormBox[
   RowBox[{" ", 
    RowBox[{"v", "(", 
     SubscriptBox["p", "\[Nu]"], ")"}]}], TraditionalForm]]],
 ",\n\nwhere ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["p", "\[Nu]"], " ", ",", " ", 
    RowBox[{
     SubscriptBox["p", "l"], "  ", "are", " ", "the", " ", "momenta", " ", 
     "of", " ", "the", " ", "neutrino", " ", "and", " ", "of", " ", "the", 
     " ", "charged", " "}]}], TraditionalForm]]],
 "lepton. ",
 StyleBox["For radiative semileptonic decays, \nBremsstrahlung off the \
charged lepton is not included and must be added by hand.  In the anomaly \
functional, \nonly terms containing external gauge fields are included. \n",
  FontFamily->"Arial",
  FontSize->14],
 "\n",
 Cell[BoxData[
  RowBox[{"Select", " ", "up", " ", "to", " ", "six", " ", "particles", " ", 
   RowBox[{"(", 
    RowBox[{
    "a", " ", "photon", " ", "counts", " ", "as", " ", "two", " ", 
     "particles"}], ")"}], "of", " ", "the", " ", "list", " ", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      SubscriptBox["\[Pi]", "+"], ",", 
      SubscriptBox["\[Pi]", "-"], ",", 
      SubscriptBox["\[Pi]", "0"], ",", 
      SubscriptBox["K", "+"], ",", 
      SubscriptBox["K", "-"], ",", 
      SubscriptBox["K", "0"], ",", 
      SubscriptBox[
       OverscriptBox["K", "_"], "0"], ",", 
      SubscriptBox["\[Eta]", "8"], ",", "\[Gamma]", ",", 
      SubscriptBox["W", "+"], ",", 
      SubscriptBox["W", "-"]}], "}"}], ".", " "}]}]],
  PageWidth->WindowWidth,
  TextAlignment->Left,
  FontFamily->"Arial",
  FontSize->14],
 "\nAssign a momentum to each particle. In the list ",
 StyleBox["ExternalParticles",
  FontSlant->"Italic"],
 " all particles are supposed to be incoming. D",
 Cell[BoxData[
  RowBox[{"efine", " ", "the", " ", "scalar", " ", "products", " ", 
   StyleBox[
    RowBox[{"sp", "[", 
     RowBox[{
      SubscriptBox["p", "i"], ",", 
      SubscriptBox["p", "j"]}], "]"}],
    FontSlant->"Italic"], " "}]],
  PageWidth->WindowWidth,
  TextAlignment->Left,
  FontFamily->"Arial",
  FontSize->14],
 " ",
 Cell[BoxData[
  RowBox[{
  "that", " ", "you", " ", "want", "  ", "to", " ", "replace", " ", "by", " ",
    "polynomials", " ", "of", " ", "kinematic", " ", "variables", " ", "in", 
   " ", "the", " "}]],
  PageWidth->WindowWidth,
  TextAlignment->Left,
  FontFamily->"Arial",
  FontSize->14],
 "lists ",
 StyleBox["replist1",
  FontSlant->"Italic"],
 " and ",
 StyleBox["replist2",
  FontSlant->"Italic"],
 ".  One should not use the capital letters F,G,L,N and R in the lists  ",
 StyleBox["replist1,",
  FontSlant->"Italic"],
 "  ",
 StyleBox["replist2 ",
  FontSlant->"Italic"],
 "and ",
 StyleBox["ExternalParticles",
  FontSlant->"Italic"],
 " as they are reserved for coupling constants. Small l is reserved for the \
leptonic matrix element.\nFor semileptonic decays the index ",
 StyleBox["\[Mu]",
  FontFamily->"Arial",
  FontSize->16],
 " should only be used for momenta that are contracted with the leptonic \
matrix elements ",
 Cell[BoxData[
  FormBox["l", TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["", "\[Mu]"], TraditionalForm]]],
 " or  ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["l", "^"], TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["", "\[Mu]"], TraditionalForm]]],
 ". Isospin conservation is assumed. \n\nThe program terminates if either\n\t \
   i) some of the external particles are not contained in the list ",
 StyleBox["above",
  FontSlant->"Italic"],
 ",\n              ii) charge is not conserved, \n             iii) there are \
more than one external W,\n             iv) strangeness change |\
\[CapitalDelta]S|>1.                                                          \
 \n             \n",
 StyleBox["Notation:",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"Underline"->True}],
 StyleBox["  \n",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 Cell[BoxData[
  StyleBox[
   RowBox[{
    RowBox[{
     RowBox[{
      OverscriptBox["A", "_"], "[", 
      SuperscriptBox["M", "2"], "]"}], " ", "is", " ", "the", " ", 
     "renormalized", " ", "single"}], 
    StyleBox["-",
     FontSize->14], 
    RowBox[{"propagator", " ", "loop", " ", "integral", "  "}]}],
   FontFamily->"Arial"]],
  FontSize->14],
 Cell[BoxData[
  RowBox[{
   OverscriptBox["A", "_"], "[", 
   SuperscriptBox["M", "2"], "]"}]],
  FontFamily->"Arial",
  FontSize->14],
 StyleBox["= - ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  StyleBox[
   FractionBox[
    SuperscriptBox["M", "2"], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"4", " ", "\[Pi]"}], ")"}], "2"]],
   FontFamily->"Arial",
   FontSize->18]]],
 StyleBox["log(",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  StyleBox[
   SuperscriptBox["M", "2"],
   FontFamily->"Arial"]],
  FontSize->14],
 StyleBox["/",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    StyleBox["\[Mu]",
     FontFamily->"Arial",
     FontSize->14], "2"], TraditionalForm]]],
 StyleBox["), \nwhere M is",
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[" ",
  FontSize->14],
 StyleBox["a meson mass and ",
  FontFamily->"Arial",
  FontSize->14],
 StyleBox["\[Mu]",
  FontFamily->"Arial",
  FontSize->16],
 StyleBox[" is the renormalization scale.",
  FontFamily->"Arial",
  FontSize->14],
 StyleBox["\n",
  FontSize->14],
 Cell[BoxData[
  RowBox[{
   OverscriptBox["B", "_"], "[", 
   RowBox[{"s", ",", 
    SubsuperscriptBox["M", "1", "2"], ",", 
    SubsuperscriptBox["M", "2", "2"]}], "]"}]],
  FontFamily->"Arial",
  FontSize->14],
 " ",
 StyleBox["is the standard two-propagator loop function subtracted at s=0, \
i.e. ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  RowBox[{
   OverscriptBox["B", "_"], "[", 
   RowBox[{"0", ",", 
    SubsuperscriptBox["M", "1", "2"], ",", 
    SubsuperscriptBox["M", "2", "2"]}], "]"}]],
  FontFamily->"Arial",
  FontSize->14],
 StyleBox["=0.\nAll loop functions and recursion relations can be found in \
App. B of hep-ph/0507173.\n",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  SubscriptBox["G", "8"]],
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[", ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  SubscriptBox["G", "27"]],
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[" are the nonleptonic weak LECs of order ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  RowBox[{
   StyleBox[
    SuperscriptBox["p", "2"],
    FontFamily->"Arial",
    FontSize->14], "."}]]],
 StyleBox[" ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  RowBox[{
   SubsuperscriptBox["L", "i", "r"], " ", ",", 
   SubsuperscriptBox["N", "i", "r"], ",", " ", 
   SubsuperscriptBox["R", "i", "r"], " "}]],
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[" are the strong, weak octet and 27-plet LECs of O(",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  StyleBox[
   SuperscriptBox["p", "4"],
   FontFamily->"Arial",
   FontSize->14]]],
 StyleBox["), respectively, all renormalized at scale",
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[" \[Mu]",
  FontFamily->"Arial",
  FontSize->16],
 StyleBox[". The corresponding Lagrangians are reproduced in App. C of\n\
hep-ph/0507173. ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  RowBox[{" ", 
   SubscriptBox[
    OverscriptBox["G", "^"], "8"]}]],
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[", ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  SubscriptBox[
   OverscriptBox["G", "^"], "27"]],
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[", ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  StyleBox[
   SubsuperscriptBox[
    OverscriptBox["N", "^"], "i", "r"],
   FontFamily->"Arial",
   FontSize->14]]],
 StyleBox[", ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  StyleBox[
   SubsuperscriptBox[
    OverscriptBox["R", "^"], "i", "r"],
   FontFamily->"Arial",
   FontSize->14]]],
 StyleBox["  are complex conjugate LECs.\n",
  FontFamily->"Arial",
  FontSize->14],
 "\n",
 StyleBox["Options:\n\n",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"Underline"->True}],
 StyleBox["\tSet  the following variables equal to 1 to get partial results \n\
\t(otherwise the variables should be set to 0):\n\t\n\t\tonlytreep2=1\t \t\t\
amplitude of O(",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 Cell[BoxData[
  StyleBox[
   SuperscriptBox["p", "2"],
   FontFamily->"Arial",
   FontSize->14]]],
 StyleBox[")\n\t\tonlytreep2and4=1\t\ttree level amplitude up to O(",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 Cell[BoxData[
  StyleBox[
   SuperscriptBox["p", "4"],
   FontFamily->"Arial",
   FontSize->14]]],
 StyleBox[")\n\t\tonlyloops=1\t\t\tone-loop amplitude only\n\t\t\n           \
By default (nogmo=",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 StyleBox["0",
  FontSize->14],
 StyleBox["), the Gell-Mann-Okubo relation is applied in the amplitudes of O(",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 Cell[BoxData[
  StyleBox[
   SuperscriptBox["p", "4"],
   FontFamily->"Arial",
   FontSize->14]]],
 StyleBox[") to express ",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 Cell[BoxData[
  SubsuperscriptBox["M", "\[Eta]", "2"]],
  PageWidth->WindowWidth,
  TextAlignment->Left,
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[" \n           in terms of  ",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 Cell[BoxData[
  SubsuperscriptBox["M", "K", "2"]],
  PageWidth->WindowWidth,
  TextAlignment->Left,
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[",  ",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 Cell[BoxData[
  SubsuperscriptBox["M", "\[Pi]", "2"]],
  PageWidth->WindowWidth,
  TextAlignment->Left,
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[". For better readability, ",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 Cell[BoxData[
  SubsuperscriptBox["M", "\[Eta]", "2"]],
  PageWidth->WindowWidth,
  TextAlignment->Left,
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[" is never replaced as argument in loop functions. Setting \n       \
    nogmo=1, ",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 Cell[BoxData[
  SubsuperscriptBox["M", "\[Eta]", "2"]],
  PageWidth->WindowWidth,
  TextAlignment->Left,
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[" is kept everywhere. \n           If the recursion relations for \
the loop integrals should not be performed set norecurs=1.",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}]
}], "Text",
 FontFamily->"Arial",
 FontSize->14],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"Ecker", "'"}], "s", " ", "Notebook"}], "*)"}]], "Input",
 CellChangeTimes->{{3.542862538132341*^9, 3.542862600044655*^9}, {
  3.54366950109591*^9, 3.543669507251076*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"onlytreep2", "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"onlytreep2and4", "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"onlyloops", "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nogmo", "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"norecurs", "=", "0"}], ";"}]}], "Input",
 CellChangeTimes->{{3.542727173810812*^9, 3.542727173995549*^9}, {
  3.542729472046326*^9, 3.542729472348705*^9}, {3.542864000681989*^9, 
  3.542864000984777*^9}, {3.543219498054242*^9, 3.543219501721488*^9}, {
  3.543670054107948*^9, 3.54367005689311*^9}, {3.543670413151731*^9, 
  3.543670418012058*^9}, {3.550817605517209*^9, 3.550817605864633*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Examples", ":"}], " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ExternalParticles", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       SubscriptBox["K", "+"], "[", "p", "]"}], ",", 
      RowBox[{
       SubscriptBox["W", "-"], "[", "q", "]"}], ",", 
      RowBox[{
       SubscriptBox["\[Pi]", "+"], "[", 
       SubscriptBox["q", "2"], "]"}], ",", 
      RowBox[{
       SubscriptBox["\[Pi]", "-"], "[", 
       SubscriptBox["q", "1"], "]"}]}], "}"}]}], ";"}], " "}]], "Input",
 CellChangeTimes->{{3.541745068927685*^9, 3.541745072146797*^9}, {
   3.541745109137049*^9, 3.541745134125359*^9}, {3.5417453373573*^9, 
   3.541745353852661*^9}, {3.54268512823804*^9, 3.542685180199626*^9}, {
   3.542862629714791*^9, 3.542862719984322*^9}, {3.542862761274222*^9, 
   3.542862761791996*^9}, {3.542866286381711*^9, 3.542866287490516*^9}, {
   3.542866327496418*^9, 3.542866328710913*^9}, {3.54286640747046*^9, 
   3.542866408654502*^9}, {3.542866774376808*^9, 3.542866781082074*^9}, {
   3.542875282530971*^9, 3.542875289760787*^9}, {3.542877012063465*^9, 
   3.542877036052851*^9}, 3.542877708228873*^9, 3.542900675200553*^9, 
   3.542901134120949*^9, {3.542901459278971*^9, 3.54290147667562*^9}, {
   3.542902220967993*^9, 3.542902227932278*^9}, 3.54293818632215*^9, {
   3.542939609930285*^9, 3.542939613580296*^9}, 3.543669521213097*^9, {
   3.543669554161821*^9, 3.543669560335212*^9}, 3.543669600085918*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"replist1", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"sp", "[", 
       RowBox[{"q", ",", "q"}], "]"}], ",", 
      RowBox[{"sp", "[", 
       RowBox[{
        SubscriptBox["q", "1"], ",", 
        SubscriptBox["q", "2"]}], "]"}], ",", 
      RowBox[{"sp", "[", 
       RowBox[{"p", ",", 
        SubscriptBox["q", "1"]}], "]"}], ",", 
      RowBox[{"sp", "[", 
       RowBox[{"p", ",", 
        SubscriptBox["q", "2"]}], "]"}], ",", 
      RowBox[{"sp", "[", 
       RowBox[{"p", ",", "q"}], "]"}], ",", 
      RowBox[{"sp", "[", 
       RowBox[{
        SubscriptBox["q", "1"], ",", "q"}], "]"}], ",", 
      RowBox[{"sp", "[", 
       RowBox[{
        SubscriptBox["q", "2"], ",", "q"}], "]"}], ",", 
      SuperscriptBox["q", "\[Mu]"], ",", 
      SubsuperscriptBox["q", "1", "\[Mu]"], ",", 
      SubsuperscriptBox["q", "2", "\[Mu]"], ",", 
      SuperscriptBox["p", "\[Mu]"]}], "}"}]}], ";"}], " "}]], "Input",
 CellChangeTimes->{{3.541745082104032*^9, 3.541745088715977*^9}, {
   3.542029777102921*^9, 3.542029783832597*^9}, {3.54268518641642*^9, 
   3.542685190267979*^9}, 3.542729189005739*^9, {3.542729223652258*^9, 
   3.542729233678718*^9}, {3.54272927947419*^9, 3.542729350544665*^9}, {
   3.542729381119551*^9, 3.542729421823532*^9}, {3.542862723636641*^9, 
   3.542862727032668*^9}, {3.54287229869571*^9, 3.542872308180108*^9}, 
   3.542875270685113*^9, {3.543028887766227*^9, 3.543028890694132*^9}, 
   3.543035972547325*^9, {3.543036010400659*^9, 3.543036015657127*^9}, {
   3.543036048372078*^9, 3.543036082369837*^9}, {3.543036114283797*^9, 
   3.543036121939455*^9}, {3.543036163581889*^9, 3.543036170290449*^9}, {
   3.543036235976929*^9, 3.543036242113366*^9}, {3.543036314148019*^9, 
   3.54303632162338*^9}, {3.543036379849392*^9, 3.543036393682704*^9}, {
   3.543036449325261*^9, 3.543036456612589*^9}, {3.543036496914244*^9, 
   3.543036502921161*^9}, 3.543669526103817*^9, {3.543669614620101*^9, 
   3.54366964961648*^9}, {3.543669697504432*^9, 3.543669735874272*^9}, {
   3.543669795205136*^9, 3.543669807152317*^9}, {3.543669852437815*^9, 
   3.543670013164139*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"replist2", "=", 
    RowBox[{"{", 
     RowBox[{"s1", ",", 
      RowBox[{
       FractionBox["1", "2"], 
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["s", "\[Pi]"], "-", 
         RowBox[{"2", 
          SubsuperscriptBox["M", "\[Pi]", "2"]}]}], ")"}]}], ",", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"t", "-", 
         SubsuperscriptBox["M", "K", "2"], "-", 
         SubsuperscriptBox["M", "\[Pi]", "2"]}], ")"}]}], ",", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"s1", "-", "t", "-", 
         SubscriptBox["s", "\[Pi]"], "+", 
         SubsuperscriptBox["M", "\[Pi]", "2"]}], ")"}]}], ",", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "s1"}], "+", 
         SubscriptBox["s", "\[Pi]"], "-", 
         SubsuperscriptBox["M", "K", "2"]}], ")"}]}], ",", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "t"}], "-", 
         SubscriptBox["s", "\[Pi]"], "+", 
         SubsuperscriptBox["M", "K", "2"], "+", 
         SubsuperscriptBox["M", "\[Pi]", "2"]}], ")"}]}], ",", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"t", "-", "s1", "-", 
         SubsuperscriptBox["M", "\[Pi]", "2"]}], ")"}]}], ",", 
      RowBox[{"-", 
       SuperscriptBox["V", "\[Mu]"]}], ",", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["P", "\[Mu]"]}], "-", 
         SuperscriptBox["Q", "\[Mu]"]}], ")"}]}], ",", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["P", "\[Mu]"]}], "+", 
         SuperscriptBox["Q", "\[Mu]"]}], ")"}]}], ",", 
      RowBox[{
       SuperscriptBox["P", "\[Mu]"], "+", 
       SuperscriptBox["V", "\[Mu]"]}]}], "}"}]}], ";"}], " "}]], "Input",
 CellChangeTimes->{{3.541745091283701*^9, 3.54174509413428*^9}, {
   3.542029786436722*^9, 3.542029790187777*^9}, {3.542685194279954*^9, 
   3.542685198116804*^9}, 3.542729193110716*^9, {3.542729238762999*^9, 
   3.5427294280321*^9}, {3.542862730296534*^9, 3.542862733844128*^9}, {
   3.542872311609594*^9, 3.542872343437025*^9}, 3.542875274638702*^9, {
   3.543028898064456*^9, 3.54302893868455*^9}, 3.543035977168612*^9, {
   3.543036020067742*^9, 3.543036152116992*^9}, {3.543036194169986*^9, 
   3.543036287875131*^9}, {3.543036325340226*^9, 3.543036535044138*^9}, 
   3.543669530504007*^9, {3.543669621692888*^9, 3.543669707802862*^9}, {
   3.543669739405586*^9, 3.543669775885152*^9}, {3.54366981008526*^9, 
   3.543669929760476*^9}, {3.543669962828076*^9, 3.543670020599827*^9}, {
   3.543712763051468*^9, 3.54371276499388*^9}, 3.543713189029753*^9}],

Cell[BoxData[
 RowBox[{"(*", " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "Insert", " ", "the", " ", "correct", " ", "path", " ", "in", " ", "the", 
   " ", "next", " ", 
   RowBox[{"line", "."}]}], " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"notesub", "=", 
    RowBox[{
    "NotebookOpen", "[", "\"\<.../ampcalculatorsub_new.nb\>\"", "]"}]}], 
   ";"}], " "}]], "Input",
 CellChangeTimes->{{3.518435327025363*^9, 3.518435327665114*^9}, {
   3.542029794069906*^9, 3.542029810185312*^9}, 3.543036482037674*^9, {
   3.546431356853211*^9, 3.546431365427661*^9}, {3.55108973016662*^9, 
   3.551089730499774*^9}}],

Cell[BoxData[
 RowBox[{"SelectionMove", "[", 
  RowBox[{"notesub", ",", "All", ",", "Notebook"}], "]"}]], "Input"],

Cell[BoxData[
 RowBox[{"SelectionEvaluate", "[", "notesub", "]"}]], "Input",
 CellChangeTimes->{{3.543028913147316*^9, 3.543028918235072*^9}}]
},
WindowSize->{1366, 768},
WindowMargins->{{-1, Automatic}, {Automatic, -22}},
DockedCells->FEPrivate`FrontEndResource[
 "FEExpressions", "CompatibilityToolbar"],
PrintingCopies->1,
PrintingPageRange->{Automatic, Automatic},
FrontEndVersion->"8.0 for Linux x86 (32-bit) (February 23, 2011)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[557, 20, 185, 6, 33, "Text"],
Cell[745, 28, 12861, 463, 982, "Text"],
Cell[13609, 493, 223, 5, 30, "Input"],
Cell[13835, 500, 735, 15, 107, "Input"],
Cell[14573, 517, 86, 2, 30, "Input"],
Cell[14662, 521, 1401, 28, 30, "Input"],
Cell[16066, 551, 2152, 46, 30, "Input"],
Cell[18221, 599, 2921, 75, 54, "Input"],
Cell[21145, 676, 51, 1, 30, "Input"],
Cell[21199, 679, 195, 5, 30, "Input"],
Cell[21397, 686, 413, 10, 30, "Input"],
Cell[21813, 698, 114, 2, 30, "Input"],
Cell[21930, 702, 142, 2, 30, "Input"]
}
]
*)

(* End of internal cache information *)


==> anc/Ip11.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 6.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[     18468,        612]
NotebookOptionsPosition[     17757,        587]
NotebookOutlinePosition[     18242,        606]
CellTagsIndexPosition[     18199,        603]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[TextData[{
 "                                                         ",
 StyleBox["Program  Ampcalculator ",
  FontWeight->"Bold"]
}], "Text",
 FontFamily->"Arial",
 FontSize->16],

Cell[TextData[{
 "The program generates the amplitude for any strong or nonleptonic weak \
process of pseudoscalar mesons, \nexternal photons and W bosons to \
next-to-leading order in the low-energy expansion (chiral SU(3)) with at most \
\nsix external particles (a photon counts as two particles), at most one W \
(semileptonic decays) and with at most three propagators in the loop. The W \
is assumed to couple to a lepton pair indicated in the output by the leptonic \
matrix elements ",
 Cell[BoxData[
  FormBox["l", TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["", "\[Mu]"], TraditionalForm]]],
 " and ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["l", "^"], TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["", "\[Mu]"], TraditionalForm]]],
 ",  defined by\n \n                 ",
 Cell[BoxData[
  FormBox["l", TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["", "\[Mu]"], TraditionalForm]]],
 "= ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["u", "_"], TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    SubscriptBox["p", "\[Nu]"], ")"}], TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Gamma]", "\[Mu]"], TraditionalForm]]],
 " (1-",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Gamma]", "5"], TraditionalForm]]],
 ")",
 Cell[BoxData[
  FormBox[
   RowBox[{" ", 
    RowBox[{"v", "(", 
     SubscriptBox["p", 
      SuperscriptBox["l", "+"]], ")"}]}], TraditionalForm]]],
 " ,   ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["l", "^"], TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["", "\[Mu]"], TraditionalForm]]],
 "= ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["u", "_"], TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    SubscriptBox["p", 
     SuperscriptBox["/", "-"]], ")"}], TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Gamma]", "\[Mu]"], TraditionalForm]]],
 " (1-",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Gamma]", "5"], TraditionalForm]]],
 ")",
 Cell[BoxData[
  FormBox[
   RowBox[{" ", 
    RowBox[{"v", "(", 
     SubscriptBox["p", "\[Nu]"], ")"}]}], TraditionalForm]]],
 ",\n\nwhere ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["p", "\[Nu]"], " ", ",", " ", 
    RowBox[{
     SubscriptBox["p", "l"], "  ", "are", " ", "the", " ", "momenta", " ", 
     "of", " ", "the", " ", "neutrino", " ", "and", " ", "of", " ", "the", 
     " ", "charged", " "}]}], TraditionalForm]]],
 "lepton. ",
 StyleBox["For radiative semileptonic decays, \nBremsstrahlung off the \
charged lepton is not included and must be added by hand.  In the anomaly \
functional, \nonly terms containing external gauge fields are included. \n",
  FontFamily->"Arial",
  FontSize->14],
 "\n",
 Cell[BoxData[
  RowBox[{"Select", " ", "up", " ", "to", " ", "six", " ", "particles", " ", 
   RowBox[{"(", 
    RowBox[{
    "a", " ", "photon", " ", "counts", " ", "as", " ", "two", " ", 
     "particles"}], ")"}], "of", " ", "the", " ", "list", " ", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      SubscriptBox["\[Pi]", "+"], ",", 
      SubscriptBox["\[Pi]", "-"], ",", 
      SubscriptBox["\[Pi]", "0"], ",", 
      SubscriptBox["K", "+"], ",", 
      SubscriptBox["K", "-"], ",", 
      SubscriptBox["K", "0"], ",", 
      SubscriptBox[
       OverscriptBox["K", "_"], "0"], ",", 
      SubscriptBox["\[Eta]", "8"], ",", "\[Gamma]", ",", 
      SubscriptBox["W", "+"], ",", 
      SubscriptBox["W", "-"]}], "}"}], ".", " "}]}]],
  PageWidth->WindowWidth,
  TextAlignment->Left,
  FontFamily->"Arial",
  FontSize->14],
 "\nAssign a momentum to each particle. In the list ",
 StyleBox["ExternalParticles",
  FontSlant->"Italic"],
 " all particles are supposed to be incoming. D",
 Cell[BoxData[
  RowBox[{"efine", " ", "the", " ", "scalar", " ", "products", " ", 
   StyleBox[
    RowBox[{"sp", "[", 
     RowBox[{
      SubscriptBox["p", "i"], ",", 
      SubscriptBox["p", "j"]}], "]"}],
    FontSlant->"Italic"], " "}]],
  PageWidth->WindowWidth,
  TextAlignment->Left,
  FontFamily->"Arial",
  FontSize->14],
 " ",
 Cell[BoxData[
  RowBox[{
  "that", " ", "you", " ", "want", "  ", "to", " ", "replace", " ", "by", " ",
    "polynomials", " ", "of", " ", "kinematic", " ", "variables", " ", "in", 
   " ", "the", " "}]],
  PageWidth->WindowWidth,
  TextAlignment->Left,
  FontFamily->"Arial",
  FontSize->14],
 "lists ",
 StyleBox["replist1",
  FontSlant->"Italic"],
 " and ",
 StyleBox["replist2",
  FontSlant->"Italic"],
 ".  One should not use the capital letters F,G,L,N and R in the lists  ",
 StyleBox["replist1,",
  FontSlant->"Italic"],
 "  ",
 StyleBox["replist2 ",
  FontSlant->"Italic"],
 "and ",
 StyleBox["ExternalParticles",
  FontSlant->"Italic"],
 " as they are reserved for coupling constants. Small l is reserved for the \
leptonic matrix element.\nFor semileptonic decays the index ",
 StyleBox["\[Mu]",
  FontFamily->"Arial",
  FontSize->16],
 " should only be used for momenta that are contracted with the leptonic \
matrix elements ",
 Cell[BoxData[
  FormBox["l", TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["", "\[Mu]"], TraditionalForm]]],
 " or  ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["l", "^"], TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["", "\[Mu]"], TraditionalForm]]],
 ". Isospin conservation is assumed. \n\nThe program terminates if either\n\t \
   i) some of the external particles are not contained in the list ",
 StyleBox["above",
  FontSlant->"Italic"],
 ",\n              ii) charge is not conserved, \n             iii) there are \
more than one external W,\n             iv) strangeness change |\
\[CapitalDelta]S|>1.                                                          \
 \n             \n",
 StyleBox["Notation:",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"Underline"->True}],
 StyleBox["  \n",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 Cell[BoxData[
  StyleBox[
   RowBox[{
    RowBox[{
     RowBox[{
      OverscriptBox["A", "_"], "[", 
      SuperscriptBox["M", "2"], "]"}], " ", "is", " ", "the", " ", 
     "renormalized", " ", "single"}], 
    StyleBox["-",
     FontSize->14], 
    RowBox[{"propagator", " ", "loop", " ", "integral", "  "}]}],
   FontFamily->"Arial"]],
  FontSize->14],
 Cell[BoxData[
  RowBox[{
   OverscriptBox["A", "_"], "[", 
   SuperscriptBox["M", "2"], "]"}]],
  FontFamily->"Arial",
  FontSize->14],
 StyleBox["= - ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  StyleBox[
   FractionBox[
    SuperscriptBox["M", "2"], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"4", " ", "\[Pi]"}], ")"}], "2"]],
   FontFamily->"Arial",
   FontSize->18]]],
 StyleBox["log(",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  StyleBox[
   SuperscriptBox["M", "2"],
   FontFamily->"Arial"]],
  FontSize->14],
 StyleBox["/",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    StyleBox["\[Mu]",
     FontFamily->"Arial",
     FontSize->14], "2"], TraditionalForm]]],
 StyleBox["), \nwhere M is",
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[" ",
  FontSize->14],
 StyleBox["a meson mass and ",
  FontFamily->"Arial",
  FontSize->14],
 StyleBox["\[Mu]",
  FontFamily->"Arial",
  FontSize->16],
 StyleBox[" is the renormalization scale.",
  FontFamily->"Arial",
  FontSize->14],
 StyleBox["\n",
  FontSize->14],
 Cell[BoxData[
  RowBox[{
   OverscriptBox["B", "_"], "[", 
   RowBox[{"s", ",", 
    SubsuperscriptBox["M", "1", "2"], ",", 
    SubsuperscriptBox["M", "2", "2"]}], "]"}]],
  FontFamily->"Arial",
  FontSize->14],
 " ",
 StyleBox["is the standard two-propagator loop function subtracted at s=0, \
i.e. ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  RowBox[{
   OverscriptBox["B", "_"], "[", 
   RowBox[{"0", ",", 
    SubsuperscriptBox["M", "1", "2"], ",", 
    SubsuperscriptBox["M", "2", "2"]}], "]"}]],
  FontFamily->"Arial",
  FontSize->14],
 StyleBox["=0.\nAll loop functions and recursion relations can be found in \
App. B of hep-ph/0507173.\n",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  SubscriptBox["G", "8"]],
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[", ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  SubscriptBox["G", "27"]],
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[" are the nonleptonic weak LECs of order ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  RowBox[{
   StyleBox[
    SuperscriptBox["p", "2"],
    FontFamily->"Arial",
    FontSize->14], "."}]]],
 StyleBox[" ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  RowBox[{
   SubsuperscriptBox["L", "i", "r"], " ", ",", 
   SubsuperscriptBox["N", "i", "r"], ",", " ", 
   SubsuperscriptBox["R", "i", "r"], " "}]],
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[" are the strong, weak octet and 27-plet LECs of O(",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  StyleBox[
   SuperscriptBox["p", "4"],
   FontFamily->"Arial",
   FontSize->14]]],
 StyleBox["), respectively, all renormalized at scale",
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[" \[Mu]",
  FontFamily->"Arial",
  FontSize->16],
 StyleBox[". The corresponding Lagrangians are reproduced in App. C of\n\
hep-ph/0507173. ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  RowBox[{" ", 
   SubscriptBox[
    OverscriptBox["G", "^"], "8"]}]],
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[", ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  SubscriptBox[
   OverscriptBox["G", "^"], "27"]],
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[", ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  StyleBox[
   SubsuperscriptBox[
    OverscriptBox["N", "^"], "i", "r"],
   FontFamily->"Arial",
   FontSize->14]]],
 StyleBox[", ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  StyleBox[
   SubsuperscriptBox[
    OverscriptBox["R", "^"], "i", "r"],
   FontFamily->"Arial",
   FontSize->14]]],
 StyleBox["  are complex conjugate LECs.\n",
  FontFamily->"Arial",
  FontSize->14],
 "\n",
 StyleBox["Options:\n\n",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"Underline"->True}],
 StyleBox["\tSet  the following variables equal to 1 to get partial results \n\
\t(otherwise the variables should be set to 0):\n\t\n\t\tonlytreep2=1\t \t\t\
amplitude of\[AliasDelimiter]\[AliasDelimiter]\[AliasDelimiter] O(",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 Cell[BoxData[
  StyleBox[
   SuperscriptBox["p", "2"],
   FontFamily->"Arial",
   FontSize->14]]],
 StyleBox[")\n\t\tonlytreep2and4=1\t\ttree level amplitude up to O(",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 Cell[BoxData[
  StyleBox[
   SuperscriptBox["p", "4"],
   FontFamily->"Arial",
   FontSize->14]]],
 StyleBox[")\n\t\tonlyloops=1\t\t\tone-loop amplitude only\n\t\t\n           \
By default (nogmo=",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 StyleBox["0",
  FontSize->14],
 StyleBox["), the Gell-Mann-Okubo relation is applied in the amplitudes of O(",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 Cell[BoxData[
  StyleBox[
   SuperscriptBox["p", "4"],
   FontFamily->"Arial",
   FontSize->14]]],
 StyleBox[") to express ",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 Cell[BoxData[
  SubsuperscriptBox["M", "\[Eta]", "2"]],
  PageWidth->WindowWidth,
  TextAlignment->Left,
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[" \n           in terms of  ",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 Cell[BoxData[
  SubsuperscriptBox["M", "K", "2"]],
  PageWidth->WindowWidth,
  TextAlignment->Left,
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[",  ",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 Cell[BoxData[
  SubsuperscriptBox["M", "\[Pi]", "2"]],
  PageWidth->WindowWidth,
  TextAlignment->Left,
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[". For better readability, ",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 Cell[BoxData[
  SubsuperscriptBox["M", "\[Eta]", "2"]],
  PageWidth->WindowWidth,
  TextAlignment->Left,
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[" is never replaced as argument in loop functions. Setting  \n      \
     nogmo=1, ",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 Cell[BoxData[
  SubsuperscriptBox["M", "\[Eta]", "2"]],
  PageWidth->WindowWidth,
  TextAlignment->Left,
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[" is kept everywhere. \n           If the recursion relations for \
the loop integrals should not be performed set norecurs=1.",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}]
}], "Text",
 CellChangeTimes->{{3.531272374966241*^9, 3.531272386080362*^9}},
 FontFamily->"Arial",
 FontSize->14],

Cell[BoxData[{
 RowBox[{
  RowBox[{"onlytreep2", "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"onlytreep2and4", "=", " ", "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"onlyloops", "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nogmo", "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"norecurs", "=", "0"}], ";"}]}], "Input",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGAQB2IQbTElU1LI/5XjnvBp0iC6hXeOIYi+6XjMBEzHbskD
0z8F80H0Ne63XcIgevXZbhCdGrL+LIjeu+LbORCdGHD1MYjmay16AqK/xfWF
igDpV3oKYSA6q3ReJoi2WCyQBaKlGfbcA9Gtv77dB9HTbl9hEQXSrsU+7CC6
Y+K8e8Ygfd++gulEtz3PQPQNC5HnIFpDK/oLiH7w9AyYLrePX2ECpE9qbQfT
Nme+fALR88QCP4PosJ0PT5sC6ZCTjmdBtElF9ncQrbTjPZh2+f2qyAxIH/vz
FUyz+q0SjgPS/IWbwLTlMhupJ0D6z/8FYHrjq32aIPoak7QWiE7ZvdYeRN9q
2g2mzU3Zl5zOfeU49wonmAYA1bm06A==
  "]],

Cell[BoxData[
 RowBox[{
  RowBox[{"ExternalParticles", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SubscriptBox["K", "+"], "[", "k", "]"}], ",", 
     RowBox[{
      SubscriptBox["\[Pi]", "-"], "[", 
      SubscriptBox["p", "1"], "]"}], ",", 
     RowBox[{
      SubscriptBox["\[Pi]", "0"], "[", 
      SubscriptBox["p", "2"], "]"}], ",", 
     RowBox[{"\[Gamma]", "[", "q", "]"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.546740220446838*^9, 3.546740222793678*^9}, {
   3.546742718410962*^9, 3.546742721336197*^9}, {3.546743545093782*^9, 
   3.546743550968361*^9}, {3.546744336758055*^9, 3.546744342677916*^9}, {
   3.546744624392428*^9, 3.546744635213931*^9}, {3.546744772684572*^9, 
   3.546744786184919*^9}, 3.546745357533678*^9, {3.546746034912915*^9, 
   3.546746038761846*^9}, {3.54675241606706*^9, 3.54675241752414*^9}, 
   3.546752516453708*^9, 3.5467528607308*^9, 3.546753500694576*^9, 
   3.54675861841448*^9, 3.546760707955153*^9, {3.54676278005415*^9, 
   3.546762785475123*^9}, 3.546766334970896*^9, {3.547196246700376*^9, 
   3.547196312738675*^9}, {3.547196346346493*^9, 3.547196349007315*^9}, {
   3.547209295562797*^9, 3.547209301603159*^9}, {3.547349956837561*^9, 
   3.547349966889283*^9}, 3.547398477747962*^9, {3.547745393253994*^9, 
   3.547745407648208*^9}, {3.555467815238526*^9, 3.555467867788134*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"replist1", "=", 
   RowBox[{"{", "}"}]}], ";"}]], "Input",
 CellChangeTimes->{
  3.546745681902579*^9, {3.546745738428115*^9, 3.546745751656564*^9}, {
   3.54674578273197*^9, 3.546745918912602*^9}, {3.546754642749786*^9, 
   3.546754645145782*^9}, {3.546757705370196*^9, 3.546757706607978*^9}, {
   3.546760020933189*^9, 3.546760046132653*^9}, 3.547196359756012*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"replist2", "=", 
   RowBox[{"{", "}"}]}], " ", ";"}]], "Input",
 CellChangeTimes->{{3.546745686679995*^9, 3.54674580819028*^9}, {
   3.546745851919187*^9, 3.546745855073403*^9}, {3.546745892623437*^9, 
   3.54674593196819*^9}, {3.546752871236*^9, 3.546752878712647*^9}, {
   3.546753509710052*^9, 3.546753517527528*^9}, {3.546758628881946*^9, 
   3.54675864338327*^9}, 3.546760016953666*^9, 3.54676004850085*^9, {
   3.546760717515883*^9, 3.546760739946783*^9}, {3.54676394454072*^9, 
   3.546763956256178*^9}, {3.546766350928174*^9, 3.546766374591662*^9}, 
   3.547196362334676*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"notesub", "=", 
   RowBox[{
   "NotebookOpen", "[", "\"\<.../ampcalculatorsub_old.nb\>\"", "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.518435327025363*^9, 3.518435327665114*^9}, 
   3.531112123411116*^9, {3.535250641677723*^9, 3.535250657108761*^9}, {
   3.546740241037185*^9, 3.546740293183803*^9}, {3.546743572823622*^9, 
   3.546743582786805*^9}, {3.54674361955807*^9, 3.546743622210903*^9}, {
   3.546744941849137*^9, 3.546744948071973*^9}, {3.546746194700972*^9, 
   3.546746196344368*^9}, {3.555467580858106*^9, 3.555467590712777*^9}, {
   3.555467874664142*^9, 3.555467875014745*^9}}],

Cell[BoxData[
 RowBox[{"SelectionMove", "[", 
  RowBox[{"notesub", ",", "All", ",", "Notebook"}], "]"}]], "Input"],

Cell[BoxData[
 RowBox[{"SelectionEvaluate", "[", "notesub", "]"}]], "Input"]
},
WindowSize->{1175, 915},
WindowMargins->{{Automatic, 209}, {Automatic, 26}},
DockedCells->FEPrivate`FrontEndResource[
 "FEExpressions", "CompatibilityToolbar"],
PrintingCopies->1,
PrintingPageRange->{Automatic, Automatic},
FrontEndVersion->"7.0 for Linux x86 (32-bit) (February 25, 2009)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[545, 20, 185, 6, 36, "Text"],
Cell[733, 28, 12979, 464, 1091, "Text"],
Cell[13715, 494, 829, 19, 121, "Input"],
Cell[14547, 515, 1349, 26, 32, "Input"],
Cell[15899, 543, 401, 8, 32, "Input"],
Cell[16303, 553, 618, 11, 32, "Input"],
Cell[16924, 566, 633, 12, 32, "Input"],
Cell[17560, 580, 114, 2, 32, "Input"],
Cell[17677, 584, 76, 1, 32, "Input"]
}
]
*)

(* End of internal cache information *)


==> anc/Ip12.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 6.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[     18512,        613]
NotebookOptionsPosition[     17802,        588]
NotebookOutlinePosition[     18286,        607]
CellTagsIndexPosition[     18243,        604]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[TextData[{
 "                                                         ",
 StyleBox["Program  Ampcalculator ",
  FontWeight->"Bold"]
}], "Text",
 FontFamily->"Arial",
 FontSize->16],

Cell[TextData[{
 "The program generates the amplitude for any strong or nonleptonic weak \
process of pseudoscalar mesons, \nexternal photons and W bosons to \
next-to-leading order in the low-energy expansion (chiral SU(3)) with at most \
\nsix external particles (a photon counts as two particles), at most one W \
(semileptonic decays) and with at most three propagators in the loop. The W \
is assumed to couple to a lepton pair indicated in the output by the leptonic \
matrix elements ",
 Cell[BoxData[
  FormBox["l", TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["", "\[Mu]"], TraditionalForm]]],
 " and ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["l", "^"], TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["", "\[Mu]"], TraditionalForm]]],
 ",  defined by\n \n                 ",
 Cell[BoxData[
  FormBox["l", TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["", "\[Mu]"], TraditionalForm]]],
 "= ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["u", "_"], TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    SubscriptBox["p", "\[Nu]"], ")"}], TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Gamma]", "\[Mu]"], TraditionalForm]]],
 " (1-",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Gamma]", "5"], TraditionalForm]]],
 ")",
 Cell[BoxData[
  FormBox[
   RowBox[{" ", 
    RowBox[{"v", "(", 
     SubscriptBox["p", 
      SuperscriptBox["l", "+"]], ")"}]}], TraditionalForm]]],
 " ,   ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["l", "^"], TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["", "\[Mu]"], TraditionalForm]]],
 "= ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["u", "_"], TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    SubscriptBox["p", 
     SuperscriptBox["/", "-"]], ")"}], TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Gamma]", "\[Mu]"], TraditionalForm]]],
 " (1-",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Gamma]", "5"], TraditionalForm]]],
 ")",
 Cell[BoxData[
  FormBox[
   RowBox[{" ", 
    RowBox[{"v", "(", 
     SubscriptBox["p", "\[Nu]"], ")"}]}], TraditionalForm]]],
 ",\n\nwhere ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["p", "\[Nu]"], " ", ",", " ", 
    RowBox[{
     SubscriptBox["p", "l"], "  ", "are", " ", "the", " ", "momenta", " ", 
     "of", " ", "the", " ", "neutrino", " ", "and", " ", "of", " ", "the", 
     " ", "charged", " "}]}], TraditionalForm]]],
 "lepton. ",
 StyleBox["For radiative semileptonic decays, \nBremsstrahlung off the \
charged lepton is not included and must be added by hand.  In the anomaly \
functional, \nonly terms containing external gauge fields are included. \n",
  FontFamily->"Arial",
  FontSize->14],
 "\n",
 Cell[BoxData[
  RowBox[{"Select", " ", "up", " ", "to", " ", "six", " ", "particles", " ", 
   RowBox[{"(", 
    RowBox[{
    "a", " ", "photon", " ", "counts", " ", "as", " ", "two", " ", 
     "particles"}], ")"}], "of", " ", "the", " ", "list", " ", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      SubscriptBox["\[Pi]", "+"], ",", 
      SubscriptBox["\[Pi]", "-"], ",", 
      SubscriptBox["\[Pi]", "0"], ",", 
      SubscriptBox["K", "+"], ",", 
      SubscriptBox["K", "-"], ",", 
      SubscriptBox["K", "0"], ",", 
      SubscriptBox[
       OverscriptBox["K", "_"], "0"], ",", 
      SubscriptBox["\[Eta]", "8"], ",", "\[Gamma]", ",", 
      SubscriptBox["W", "+"], ",", 
      SubscriptBox["W", "-"]}], "}"}], ".", " "}]}]],
  PageWidth->WindowWidth,
  TextAlignment->Left,
  FontFamily->"Arial",
  FontSize->14],
 "\nAssign a momentum to each particle. In the list ",
 StyleBox["ExternalParticles",
  FontSlant->"Italic"],
 " all particles are supposed to be incoming. D",
 Cell[BoxData[
  RowBox[{"efine", " ", "the", " ", "scalar", " ", "products", " ", 
   StyleBox[
    RowBox[{"sp", "[", 
     RowBox[{
      SubscriptBox["p", "i"], ",", 
      SubscriptBox["p", "j"]}], "]"}],
    FontSlant->"Italic"], " "}]],
  PageWidth->WindowWidth,
  TextAlignment->Left,
  FontFamily->"Arial",
  FontSize->14],
 " ",
 Cell[BoxData[
  RowBox[{
  "that", " ", "you", " ", "want", "  ", "to", " ", "replace", " ", "by", " ",
    "polynomials", " ", "of", " ", "kinematic", " ", "variables", " ", "in", 
   " ", "the", " "}]],
  PageWidth->WindowWidth,
  TextAlignment->Left,
  FontFamily->"Arial",
  FontSize->14],
 "lists ",
 StyleBox["replist1",
  FontSlant->"Italic"],
 " and ",
 StyleBox["replist2",
  FontSlant->"Italic"],
 ".  One should not use the capital letters F,G,L,N and R in the lists  ",
 StyleBox["replist1,",
  FontSlant->"Italic"],
 "  ",
 StyleBox["replist2 ",
  FontSlant->"Italic"],
 "and ",
 StyleBox["ExternalParticles",
  FontSlant->"Italic"],
 " as they are reserved for coupling constants. Small l is reserved for the \
leptonic matrix element.\nFor semileptonic decays the index ",
 StyleBox["\[Mu]",
  FontFamily->"Arial",
  FontSize->16],
 " should only be used for momenta that are contracted with the leptonic \
matrix elements ",
 Cell[BoxData[
  FormBox["l", TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["", "\[Mu]"], TraditionalForm]]],
 " or  ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["l", "^"], TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["", "\[Mu]"], TraditionalForm]]],
 ". Isospin conservation is assumed. \n\nThe program terminates if either\n\t \
   i) some of the external particles are not contained in the list ",
 StyleBox["above",
  FontSlant->"Italic"],
 ",\n              ii) charge is not conserved, \n             iii) there are \
more than one external W,\n             iv) strangeness change |\
\[CapitalDelta]S|>1.                                                          \
 \n             \n",
 StyleBox["Notation:",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"Underline"->True}],
 StyleBox["  \n",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 Cell[BoxData[
  StyleBox[
   RowBox[{
    RowBox[{
     RowBox[{
      OverscriptBox["A", "_"], "[", 
      SuperscriptBox["M", "2"], "]"}], " ", "is", " ", "the", " ", 
     "renormalized", " ", "single"}], 
    StyleBox["-",
     FontSize->14], 
    RowBox[{"propagator", " ", "loop", " ", "integral", "  "}]}],
   FontFamily->"Arial"]],
  FontSize->14],
 Cell[BoxData[
  RowBox[{
   OverscriptBox["A", "_"], "[", 
   SuperscriptBox["M", "2"], "]"}]],
  FontFamily->"Arial",
  FontSize->14],
 StyleBox["= - ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  StyleBox[
   FractionBox[
    SuperscriptBox["M", "2"], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"4", " ", "\[Pi]"}], ")"}], "2"]],
   FontFamily->"Arial",
   FontSize->18]]],
 StyleBox["log(",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  StyleBox[
   SuperscriptBox["M", "2"],
   FontFamily->"Arial"]],
  FontSize->14],
 StyleBox["/",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    StyleBox["\[Mu]",
     FontFamily->"Arial",
     FontSize->14], "2"], TraditionalForm]]],
 StyleBox["), \nwhere M is",
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[" ",
  FontSize->14],
 StyleBox["a meson mass and ",
  FontFamily->"Arial",
  FontSize->14],
 StyleBox["\[Mu]",
  FontFamily->"Arial",
  FontSize->16],
 StyleBox[" is the renormalization scale.",
  FontFamily->"Arial",
  FontSize->14],
 StyleBox["\n",
  FontSize->14],
 Cell[BoxData[
  RowBox[{
   OverscriptBox["B", "_"], "[", 
   RowBox[{"s", ",", 
    SubsuperscriptBox["M", "1", "2"], ",", 
    SubsuperscriptBox["M", "2", "2"]}], "]"}]],
  FontFamily->"Arial",
  FontSize->14],
 " ",
 StyleBox["is the standard two-propagator loop function subtracted at s=0, \
i.e. ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  RowBox[{
   OverscriptBox["B", "_"], "[", 
   RowBox[{"0", ",", 
    SubsuperscriptBox["M", "1", "2"], ",", 
    SubsuperscriptBox["M", "2", "2"]}], "]"}]],
  FontFamily->"Arial",
  FontSize->14],
 StyleBox["=0.\nAll loop functions and recursion relations can be found in \
App. B of hep-ph/0507173.\n",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  SubscriptBox["G", "8"]],
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[", ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  SubscriptBox["G", "27"]],
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[" are the nonleptonic weak LECs of order ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  RowBox[{
   StyleBox[
    SuperscriptBox["p", "2"],
    FontFamily->"Arial",
    FontSize->14], "."}]]],
 StyleBox[" ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  RowBox[{
   SubsuperscriptBox["L", "i", "r"], " ", ",", 
   SubsuperscriptBox["N", "i", "r"], ",", " ", 
   SubsuperscriptBox["R", "i", "r"], " "}]],
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[" are the strong, weak octet and 27-plet LECs of O(",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  StyleBox[
   SuperscriptBox["p", "4"],
   FontFamily->"Arial",
   FontSize->14]]],
 StyleBox["), respectively, all renormalized at scale",
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[" \[Mu]",
  FontFamily->"Arial",
  FontSize->16],
 StyleBox[". The corresponding Lagrangians are reproduced in App. C of\n\
hep-ph/0507173. ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  RowBox[{" ", 
   SubscriptBox[
    OverscriptBox["G", "^"], "8"]}]],
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[", ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  SubscriptBox[
   OverscriptBox["G", "^"], "27"]],
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[", ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  StyleBox[
   SubsuperscriptBox[
    OverscriptBox["N", "^"], "i", "r"],
   FontFamily->"Arial",
   FontSize->14]]],
 StyleBox[", ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  StyleBox[
   SubsuperscriptBox[
    OverscriptBox["R", "^"], "i", "r"],
   FontFamily->"Arial",
   FontSize->14]]],
 StyleBox["  are complex conjugate LECs.\n",
  FontFamily->"Arial",
  FontSize->14],
 "\n",
 StyleBox["Options:\n\n",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"Underline"->True}],
 StyleBox["\tSet  the following variables equal to 1 to get partial results \n\
\t(otherwise the variables should be set to 0):\n\t\n\t\tonlytreep2=1\t \t\t\
amplitude of\[AliasDelimiter]\[AliasDelimiter]\[AliasDelimiter] O(",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 Cell[BoxData[
  StyleBox[
   SuperscriptBox["p", "2"],
   FontFamily->"Arial",
   FontSize->14]]],
 StyleBox[")\n\t\tonlytreep2and4=1\t\ttree level amplitude up to O(",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 Cell[BoxData[
  StyleBox[
   SuperscriptBox["p", "4"],
   FontFamily->"Arial",
   FontSize->14]]],
 StyleBox[")\n\t\tonlyloops=1\t\t\tone-loop amplitude only\n\t\t\n           \
By default (nogmo=",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 StyleBox["0",
  FontSize->14],
 StyleBox["), the Gell-Mann-Okubo relation is applied in the amplitudes of O(",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 Cell[BoxData[
  StyleBox[
   SuperscriptBox["p", "4"],
   FontFamily->"Arial",
   FontSize->14]]],
 StyleBox[") to express ",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 Cell[BoxData[
  SubsuperscriptBox["M", "\[Eta]", "2"]],
  PageWidth->WindowWidth,
  TextAlignment->Left,
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[" \n           in terms of  ",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 Cell[BoxData[
  SubsuperscriptBox["M", "K", "2"]],
  PageWidth->WindowWidth,
  TextAlignment->Left,
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[",  ",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 Cell[BoxData[
  SubsuperscriptBox["M", "\[Pi]", "2"]],
  PageWidth->WindowWidth,
  TextAlignment->Left,
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[". For better readability, ",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 Cell[BoxData[
  SubsuperscriptBox["M", "\[Eta]", "2"]],
  PageWidth->WindowWidth,
  TextAlignment->Left,
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[" is never replaced as argument in loop functions. Setting  \n      \
     nogmo=1, ",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 Cell[BoxData[
  SubsuperscriptBox["M", "\[Eta]", "2"]],
  PageWidth->WindowWidth,
  TextAlignment->Left,
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[" is kept everywhere. \n           If the recursion relations for \
the loop integrals should not be performed set norecurs=1.",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}]
}], "Text",
 CellChangeTimes->{{3.531272374966241*^9, 3.531272386080362*^9}},
 FontFamily->"Arial",
 FontSize->14],

Cell[BoxData[{
 RowBox[{
  RowBox[{"onlytreep2", "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"onlytreep2and4", "=", " ", "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"onlyloops", "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nogmo", "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"norecurs", "=", "0"}], ";"}]}], "Input",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGAQB2IQbTElU1LI/5XjnvBp0iC6hXeOIYi+6XjMBEzHbskD
0z8F80H0Ne63XcIgevXZbhCdGrL+LIjeu+LbORCdGHD1MYjmay16AqK/xfWF
igDpV3oKYSA6q3ReJoi2WCyQBaKlGfbcA9Gtv77dB9HTbl9hEQXSrsU+7CC6
Y+K8e8Ygfd++gulEtz3PQPQNC5HnIFpDK/oLiH7w9AyYLrePX2ECpE9qbQfT
Nme+fALR88QCP4PosJ0PT5sC6ZCTjmdBtElF9ncQrbTjPZh2+f2qyAxIH/vz
FUyz+q0SjgPS/IWbwLTlMhupJ0D6z/8FYHrjq32aIPoak7QWiE7ZvdYeRN9q
2g2mzU3Zl5zOfeU49wonmAYA1bm06A==
  "]],

Cell[BoxData[
 RowBox[{
  RowBox[{"ExternalParticles", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SubscriptBox["K", "+"], "[", "p", "]"}], ",", 
     RowBox[{
      SubscriptBox["\[Pi]", "-"], "[", "q", "]"}], ",", 
     RowBox[{
      SubscriptBox["\[Pi]", "0"], "[", "r", "]"}], ",", 
     RowBox[{
      SubscriptBox["\[Pi]", "0"], "[", "s", "]"}], ",", 
     RowBox[{"\[Gamma]", "[", "t", "]"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.546740220446838*^9, 3.546740222793678*^9}, {
   3.546742718410962*^9, 3.546742721336197*^9}, {3.546743545093782*^9, 
   3.546743550968361*^9}, {3.546744336758055*^9, 3.546744342677916*^9}, {
   3.546744624392428*^9, 3.546744635213931*^9}, {3.546744772684572*^9, 
   3.546744786184919*^9}, 3.546745357533678*^9, {3.546746034912915*^9, 
   3.546746038761846*^9}, {3.54675241606706*^9, 3.54675241752414*^9}, 
   3.546752516453708*^9, 3.5467528607308*^9, 3.546753500694576*^9, 
   3.54675861841448*^9, 3.546760707955153*^9, {3.54676278005415*^9, 
   3.546762785475123*^9}, 3.546766334970896*^9, {3.547196246700376*^9, 
   3.547196312738675*^9}, {3.547196346346493*^9, 3.547196349007315*^9}, {
   3.547209295562797*^9, 3.547209301603159*^9}, {3.547349956837561*^9, 
   3.547349966889283*^9}, 3.547398477747962*^9, {3.547745393253994*^9, 
   3.547745407648208*^9}, {3.555467815238526*^9, 3.555467867788134*^9}, 
   3.555467967365775*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"replist1", "=", 
   RowBox[{"{", "}"}]}], ";"}]], "Input",
 CellChangeTimes->{
  3.546745681902579*^9, {3.546745738428115*^9, 3.546745751656564*^9}, {
   3.54674578273197*^9, 3.546745918912602*^9}, {3.546754642749786*^9, 
   3.546754645145782*^9}, {3.546757705370196*^9, 3.546757706607978*^9}, {
   3.546760020933189*^9, 3.546760046132653*^9}, 3.547196359756012*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"replist2", "=", 
   RowBox[{"{", "}"}]}], " ", ";"}]], "Input",
 CellChangeTimes->{{3.546745686679995*^9, 3.54674580819028*^9}, {
   3.546745851919187*^9, 3.546745855073403*^9}, {3.546745892623437*^9, 
   3.54674593196819*^9}, {3.546752871236*^9, 3.546752878712647*^9}, {
   3.546753509710052*^9, 3.546753517527528*^9}, {3.546758628881946*^9, 
   3.54675864338327*^9}, 3.546760016953666*^9, 3.54676004850085*^9, {
   3.546760717515883*^9, 3.546760739946783*^9}, {3.54676394454072*^9, 
   3.546763956256178*^9}, {3.546766350928174*^9, 3.546766374591662*^9}, 
   3.547196362334676*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"notesub", "=", 
   RowBox[{
   "NotebookOpen", "[", "\"\<.../ampcalculatorsub_old.nb\>\"", "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.518435327025363*^9, 3.518435327665114*^9}, 
   3.531112123411116*^9, {3.535250641677723*^9, 3.535250657108761*^9}, {
   3.546740241037185*^9, 3.546740293183803*^9}, {3.546743572823622*^9, 
   3.546743582786805*^9}, {3.54674361955807*^9, 3.546743622210903*^9}, {
   3.546744941849137*^9, 3.546744948071973*^9}, {3.546746194700972*^9, 
   3.546746196344368*^9}, {3.555467580858106*^9, 3.555467590712777*^9}, {
   3.555467874664142*^9, 3.555467875014745*^9}}],

Cell[BoxData[
 RowBox[{"SelectionMove", "[", 
  RowBox[{"notesub", ",", "All", ",", "Notebook"}], "]"}]], "Input"],

Cell[BoxData[
 RowBox[{"SelectionEvaluate", "[", "notesub", "]"}]], "Input"]
},
WindowSize->{1175, 915},
WindowMargins->{{Automatic, 204}, {Automatic, 2}},
DockedCells->FEPrivate`FrontEndResource[
 "FEExpressions", "CompatibilityToolbar"],
PrintingCopies->1,
PrintingPageRange->{Automatic, Automatic},
FrontEndVersion->"7.0 for Linux x86 (32-bit) (February 25, 2009)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[545, 20, 185, 6, 36, "Text"],
Cell[733, 28, 12979, 464, 1091, "Text"],
Cell[13715, 494, 829, 19, 121, "Input"],
Cell[14547, 515, 1394, 27, 32, "Input"],
Cell[15944, 544, 401, 8, 32, "Input"],
Cell[16348, 554, 618, 11, 32, "Input"],
Cell[16969, 567, 633, 12, 32, "Input"],
Cell[17605, 581, 114, 2, 32, "Input"],
Cell[17722, 585, 76, 1, 32, "Input"]
}
]
*)

(* End of internal cache information *)


==> anc/Ip13.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 6.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[     18617,        617]
NotebookOptionsPosition[     17906,        592]
NotebookOutlinePosition[     18391,        611]
CellTagsIndexPosition[     18348,        608]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[TextData[{
 "                                                         ",
 StyleBox["Program  Ampcalculator ",
  FontWeight->"Bold"]
}], "Text",
 FontFamily->"Arial",
 FontSize->16],

Cell[TextData[{
 "The program generates the amplitude for any strong or nonleptonic weak \
process of pseudoscalar mesons, \nexternal photons and W bosons to \
next-to-leading order in the low-energy expansion (chiral SU(3)) with at most \
\nsix external particles (a photon counts as two particles), at most one W \
(semileptonic decays) and with at most three propagators in the loop. The W \
is assumed to couple to a lepton pair indicated in the output by the leptonic \
matrix elements ",
 Cell[BoxData[
  FormBox["l", TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["", "\[Mu]"], TraditionalForm]]],
 " and ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["l", "^"], TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["", "\[Mu]"], TraditionalForm]]],
 ",  defined by\n \n                 ",
 Cell[BoxData[
  FormBox["l", TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["", "\[Mu]"], TraditionalForm]]],
 "= ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["u", "_"], TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    SubscriptBox["p", "\[Nu]"], ")"}], TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Gamma]", "\[Mu]"], TraditionalForm]]],
 " (1-",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Gamma]", "5"], TraditionalForm]]],
 ")",
 Cell[BoxData[
  FormBox[
   RowBox[{" ", 
    RowBox[{"v", "(", 
     SubscriptBox["p", 
      SuperscriptBox["l", "+"]], ")"}]}], TraditionalForm]]],
 " ,   ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["l", "^"], TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["", "\[Mu]"], TraditionalForm]]],
 "= ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["u", "_"], TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    SubscriptBox["p", 
     SuperscriptBox["/", "-"]], ")"}], TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Gamma]", "\[Mu]"], TraditionalForm]]],
 " (1-",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Gamma]", "5"], TraditionalForm]]],
 ")",
 Cell[BoxData[
  FormBox[
   RowBox[{" ", 
    RowBox[{"v", "(", 
     SubscriptBox["p", "\[Nu]"], ")"}]}], TraditionalForm]]],
 ",\n\nwhere ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["p", "\[Nu]"], " ", ",", " ", 
    RowBox[{
     SubscriptBox["p", "l"], "  ", "are", " ", "the", " ", "momenta", " ", 
     "of", " ", "the", " ", "neutrino", " ", "and", " ", "of", " ", "the", 
     " ", "charged", " "}]}], TraditionalForm]]],
 "lepton. ",
 StyleBox["For radiative semileptonic decays, \nBremsstrahlung off the \
charged lepton is not included and must be added by hand.  In the anomaly \
functional, \nonly terms containing external gauge fields are included. \n",
  FontFamily->"Arial",
  FontSize->14],
 "\n",
 Cell[BoxData[
  RowBox[{"Select", " ", "up", " ", "to", " ", "six", " ", "particles", " ", 
   RowBox[{"(", 
    RowBox[{
    "a", " ", "photon", " ", "counts", " ", "as", " ", "two", " ", 
     "particles"}], ")"}], "of", " ", "the", " ", "list", " ", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      SubscriptBox["\[Pi]", "+"], ",", 
      SubscriptBox["\[Pi]", "-"], ",", 
      SubscriptBox["\[Pi]", "0"], ",", 
      SubscriptBox["K", "+"], ",", 
      SubscriptBox["K", "-"], ",", 
      SubscriptBox["K", "0"], ",", 
      SubscriptBox[
       OverscriptBox["K", "_"], "0"], ",", 
      SubscriptBox["\[Eta]", "8"], ",", "\[Gamma]", ",", 
      SubscriptBox["W", "+"], ",", 
      SubscriptBox["W", "-"]}], "}"}], ".", " "}]}]],
  PageWidth->WindowWidth,
  TextAlignment->Left,
  FontFamily->"Arial",
  FontSize->14],
 "\nAssign a momentum to each particle. In the list ",
 StyleBox["ExternalParticles",
  FontSlant->"Italic"],
 " all particles are supposed to be incoming. D",
 Cell[BoxData[
  RowBox[{"efine", " ", "the", " ", "scalar", " ", "products", " ", 
   StyleBox[
    RowBox[{"sp", "[", 
     RowBox[{
      SubscriptBox["p", "i"], ",", 
      SubscriptBox["p", "j"]}], "]"}],
    FontSlant->"Italic"], " "}]],
  PageWidth->WindowWidth,
  TextAlignment->Left,
  FontFamily->"Arial",
  FontSize->14],
 " ",
 Cell[BoxData[
  RowBox[{
  "that", " ", "you", " ", "want", "  ", "to", " ", "replace", " ", "by", " ",
    "polynomials", " ", "of", " ", "kinematic", " ", "variables", " ", "in", 
   " ", "the", " "}]],
  PageWidth->WindowWidth,
  TextAlignment->Left,
  FontFamily->"Arial",
  FontSize->14],
 "lists ",
 StyleBox["replist1",
  FontSlant->"Italic"],
 " and ",
 StyleBox["replist2",
  FontSlant->"Italic"],
 ".  One should not use the capital letters F,G,L,N and R in the lists  ",
 StyleBox["replist1,",
  FontSlant->"Italic"],
 "  ",
 StyleBox["replist2 ",
  FontSlant->"Italic"],
 "and ",
 StyleBox["ExternalParticles",
  FontSlant->"Italic"],
 " as they are reserved for coupling constants. Small l is reserved for the \
leptonic matrix element.\nFor semileptonic decays the index ",
 StyleBox["\[Mu]",
  FontFamily->"Arial",
  FontSize->16],
 " should only be used for momenta that are contracted with the leptonic \
matrix elements ",
 Cell[BoxData[
  FormBox["l", TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["", "\[Mu]"], TraditionalForm]]],
 " or  ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["l", "^"], TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["", "\[Mu]"], TraditionalForm]]],
 ". Isospin conservation is assumed. \n\nThe program terminates if either\n\t \
   i) some of the external particles are not contained in the list ",
 StyleBox["above",
  FontSlant->"Italic"],
 ",\n              ii) charge is not conserved, \n             iii) there are \
more than one external W,\n             iv) strangeness change |\
\[CapitalDelta]S|>1.                                                          \
 \n             \n",
 StyleBox["Notation:",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"Underline"->True}],
 StyleBox["  \n",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 Cell[BoxData[
  StyleBox[
   RowBox[{
    RowBox[{
     RowBox[{
      OverscriptBox["A", "_"], "[", 
      SuperscriptBox["M", "2"], "]"}], " ", "is", " ", "the", " ", 
     "renormalized", " ", "single"}], 
    StyleBox["-",
     FontSize->14], 
    RowBox[{"propagator", " ", "loop", " ", "integral", "  "}]}],
   FontFamily->"Arial"]],
  FontSize->14],
 Cell[BoxData[
  RowBox[{
   OverscriptBox["A", "_"], "[", 
   SuperscriptBox["M", "2"], "]"}]],
  FontFamily->"Arial",
  FontSize->14],
 StyleBox["= - ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  StyleBox[
   FractionBox[
    SuperscriptBox["M", "2"], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"4", " ", "\[Pi]"}], ")"}], "2"]],
   FontFamily->"Arial",
   FontSize->18]]],
 StyleBox["log(",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  StyleBox[
   SuperscriptBox["M", "2"],
   FontFamily->"Arial"]],
  FontSize->14],
 StyleBox["/",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    StyleBox["\[Mu]",
     FontFamily->"Arial",
     FontSize->14], "2"], TraditionalForm]]],
 StyleBox["), \nwhere M is",
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[" ",
  FontSize->14],
 StyleBox["a meson mass and ",
  FontFamily->"Arial",
  FontSize->14],
 StyleBox["\[Mu]",
  FontFamily->"Arial",
  FontSize->16],
 StyleBox[" is the renormalization scale.",
  FontFamily->"Arial",
  FontSize->14],
 StyleBox["\n",
  FontSize->14],
 Cell[BoxData[
  RowBox[{
   OverscriptBox["B", "_"], "[", 
   RowBox[{"s", ",", 
    SubsuperscriptBox["M", "1", "2"], ",", 
    SubsuperscriptBox["M", "2", "2"]}], "]"}]],
  FontFamily->"Arial",
  FontSize->14],
 " ",
 StyleBox["is the standard two-propagator loop function subtracted at s=0, \
i.e. ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  RowBox[{
   OverscriptBox["B", "_"], "[", 
   RowBox[{"0", ",", 
    SubsuperscriptBox["M", "1", "2"], ",", 
    SubsuperscriptBox["M", "2", "2"]}], "]"}]],
  FontFamily->"Arial",
  FontSize->14],
 StyleBox["=0.\nAll loop functions and recursion relations can be found in \
App. B of hep-ph/0507173.\n",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  SubscriptBox["G", "8"]],
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[", ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  SubscriptBox["G", "27"]],
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[" are the nonleptonic weak LECs of order ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  RowBox[{
   StyleBox[
    SuperscriptBox["p", "2"],
    FontFamily->"Arial",
    FontSize->14], "."}]]],
 StyleBox[" ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  RowBox[{
   SubsuperscriptBox["L", "i", "r"], " ", ",", 
   SubsuperscriptBox["N", "i", "r"], ",", " ", 
   SubsuperscriptBox["R", "i", "r"], " "}]],
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[" are the strong, weak octet and 27-plet LECs of O(",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  StyleBox[
   SuperscriptBox["p", "4"],
   FontFamily->"Arial",
   FontSize->14]]],
 StyleBox["), respectively, all renormalized at scale",
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[" \[Mu]",
  FontFamily->"Arial",
  FontSize->16],
 StyleBox[". The corresponding Lagrangians are reproduced in App. C of\n\
hep-ph/0507173. ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  RowBox[{" ", 
   SubscriptBox[
    OverscriptBox["G", "^"], "8"]}]],
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[", ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  SubscriptBox[
   OverscriptBox["G", "^"], "27"]],
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[", ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  StyleBox[
   SubsuperscriptBox[
    OverscriptBox["N", "^"], "i", "r"],
   FontFamily->"Arial",
   FontSize->14]]],
 StyleBox[", ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  StyleBox[
   SubsuperscriptBox[
    OverscriptBox["R", "^"], "i", "r"],
   FontFamily->"Arial",
   FontSize->14]]],
 StyleBox["  are complex conjugate LECs.\n",
  FontFamily->"Arial",
  FontSize->14],
 "\n",
 StyleBox["Options:\n\n",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"Underline"->True}],
 StyleBox["\tSet  the following variables equal to 1 to get partial results \n\
\t(otherwise the variables should be set to 0):\n\t\n\t\tonlytreep2=1\t \t\t\
amplitude of\[AliasDelimiter]\[AliasDelimiter]\[AliasDelimiter] O(",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 Cell[BoxData[
  StyleBox[
   SuperscriptBox["p", "2"],
   FontFamily->"Arial",
   FontSize->14]]],
 StyleBox[")\n\t\tonlytreep2and4=1\t\ttree level amplitude up to O(",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 Cell[BoxData[
  StyleBox[
   SuperscriptBox["p", "4"],
   FontFamily->"Arial",
   FontSize->14]]],
 StyleBox[")\n\t\tonlyloops=1\t\t\tone-loop amplitude only\n\t\t\n           \
By default (nogmo=",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 StyleBox["0",
  FontSize->14],
 StyleBox["), the Gell-Mann-Okubo relation is applied in the amplitudes of O(",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 Cell[BoxData[
  StyleBox[
   SuperscriptBox["p", "4"],
   FontFamily->"Arial",
   FontSize->14]]],
 StyleBox[") to express ",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 Cell[BoxData[
  SubsuperscriptBox["M", "\[Eta]", "2"]],
  PageWidth->WindowWidth,
  TextAlignment->Left,
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[" \n           in terms of  ",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 Cell[BoxData[
  SubsuperscriptBox["M", "K", "2"]],
  PageWidth->WindowWidth,
  TextAlignment->Left,
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[",  ",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 Cell[BoxData[
  SubsuperscriptBox["M", "\[Pi]", "2"]],
  PageWidth->WindowWidth,
  TextAlignment->Left,
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[". For better readability, ",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 Cell[BoxData[
  SubsuperscriptBox["M", "\[Eta]", "2"]],
  PageWidth->WindowWidth,
  TextAlignment->Left,
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[" is never replaced as argument in loop functions. Setting  \n      \
     nogmo=1, ",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 Cell[BoxData[
  SubsuperscriptBox["M", "\[Eta]", "2"]],
  PageWidth->WindowWidth,
  TextAlignment->Left,
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[" is kept everywhere. \n           If the recursion relations for \
the loop integrals should not be performed set norecurs=1.",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}]
}], "Text",
 CellChangeTimes->{{3.531272374966241*^9, 3.531272386080362*^9}},
 FontFamily->"Arial",
 FontSize->14],

Cell[BoxData[{
 RowBox[{
  RowBox[{"onlytreep2", "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"onlytreep2and4", "=", " ", "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"onlyloops", "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nogmo", "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"norecurs", "=", "0"}], ";"}]}], "Input",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGAQB2IQbTElU1LI/5XjnvBp0iC6hXeOIYi+6XjMBEzHbskD
0z8F80H0Ne63XcIgevXZbhCdGrL+LIjeu+LbORCdGHD1MYjmay16AqK/xfWF
igDpV3oKYSA6q3ReJoi2WCyQBaKlGfbcA9Gtv77dB9HTbl9hEQXSrsU+7CC6
Y+K8e8Ygfd++gulEtz3PQPQNC5HnIFpDK/oLiH7w9AyYLrePX2ECpE9qbQfT
Nme+fALR88QCP4PosJ0PT5sC6ZCTjmdBtElF9ncQrbTjPZh2+f2qyAxIH/vz
FUyz+q0SjgPS/IWbwLTlMhupJ0D6z/8FYHrjq32aIPoak7QWiE7ZvdYeRN9q
2g2mzU3Zl5zOfeU49wonmAYA1bm06A==
  "]],

Cell[BoxData[
 RowBox[{
  RowBox[{"ExternalParticles", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SubscriptBox["K", "+"], "[", 
      SubscriptBox["p", "1"], "]"}], ",", 
     RowBox[{
      SubscriptBox["\[Pi]", "-"], "[", 
      SubscriptBox["p", "2"], "]"}], ",", 
     RowBox[{
      SubscriptBox["\[Pi]", "-"], "[", 
      SubscriptBox["p", "3"], "]"}], ",", 
     RowBox[{
      SubscriptBox["\[Pi]", "+"], "[", 
      SubscriptBox["p", "4"], "]"}], ",", 
     RowBox[{"\[Gamma]", "[", "q", "]"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.546740220446838*^9, 3.546740222793678*^9}, {
   3.546742718410962*^9, 3.546742721336197*^9}, {3.546743545093782*^9, 
   3.546743550968361*^9}, {3.546744336758055*^9, 3.546744342677916*^9}, {
   3.546744624392428*^9, 3.546744635213931*^9}, {3.546744772684572*^9, 
   3.546744786184919*^9}, 3.546745357533678*^9, {3.546746034912915*^9, 
   3.546746038761846*^9}, {3.54675241606706*^9, 3.54675241752414*^9}, 
   3.546752516453708*^9, 3.5467528607308*^9, 3.546753500694576*^9, 
   3.54675861841448*^9, 3.546760707955153*^9, {3.54676278005415*^9, 
   3.546762785475123*^9}, 3.546766334970896*^9, {3.547196246700376*^9, 
   3.547196312738675*^9}, {3.547196346346493*^9, 3.547196349007315*^9}, {
   3.547209295562797*^9, 3.547209301603159*^9}, {3.547349956837561*^9, 
   3.547349966889283*^9}, 3.547398477747962*^9, {3.547745393253994*^9, 
   3.547745407648208*^9}, {3.555467815238526*^9, 3.555467867788134*^9}, 
   3.555468060576862*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"replist1", "=", 
   RowBox[{"{", "}"}]}], ";"}]], "Input",
 CellChangeTimes->{
  3.546745681902579*^9, {3.546745738428115*^9, 3.546745751656564*^9}, {
   3.54674578273197*^9, 3.546745918912602*^9}, {3.546754642749786*^9, 
   3.546754645145782*^9}, {3.546757705370196*^9, 3.546757706607978*^9}, {
   3.546760020933189*^9, 3.546760046132653*^9}, 3.547196359756012*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"replist2", "=", 
   RowBox[{"{", "}"}]}], " ", ";"}]], "Input",
 CellChangeTimes->{{3.546745686679995*^9, 3.54674580819028*^9}, {
   3.546745851919187*^9, 3.546745855073403*^9}, {3.546745892623437*^9, 
   3.54674593196819*^9}, {3.546752871236*^9, 3.546752878712647*^9}, {
   3.546753509710052*^9, 3.546753517527528*^9}, {3.546758628881946*^9, 
   3.54675864338327*^9}, 3.546760016953666*^9, 3.54676004850085*^9, {
   3.546760717515883*^9, 3.546760739946783*^9}, {3.54676394454072*^9, 
   3.546763956256178*^9}, {3.546766350928174*^9, 3.546766374591662*^9}, 
   3.547196362334676*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"notesub", "=", 
   RowBox[{
   "NotebookOpen", "[", "\"\<.../ampcalculatorsub_old.nb\>\"", "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.518435327025363*^9, 3.518435327665114*^9}, 
   3.531112123411116*^9, {3.535250641677723*^9, 3.535250657108761*^9}, {
   3.546740241037185*^9, 3.546740293183803*^9}, {3.546743572823622*^9, 
   3.546743582786805*^9}, {3.54674361955807*^9, 3.546743622210903*^9}, {
   3.546744941849137*^9, 3.546744948071973*^9}, {3.546746194700972*^9, 
   3.546746196344368*^9}, {3.555467580858106*^9, 3.555467590712777*^9}, {
   3.555467874664142*^9, 3.555467875014745*^9}}],

Cell[BoxData[
 RowBox[{"SelectionMove", "[", 
  RowBox[{"notesub", ",", "All", ",", "Notebook"}], "]"}]], "Input"],

Cell[BoxData[
 RowBox[{"SelectionEvaluate", "[", "notesub", "]"}]], "Input"]
},
WindowSize->{1175, 915},
WindowMargins->{{Automatic, 206}, {Automatic, 32}},
DockedCells->FEPrivate`FrontEndResource[
 "FEExpressions", "CompatibilityToolbar"],
PrintingCopies->1,
PrintingPageRange->{Automatic, Automatic},
FrontEndVersion->"7.0 for Linux x86 (32-bit) (February 25, 2009)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[545, 20, 185, 6, 36, "Text"],
Cell[733, 28, 12979, 464, 1091, "Text"],
Cell[13715, 494, 829, 19, 121, "Input"],
Cell[14547, 515, 1498, 31, 32, "Input"],
Cell[16048, 548, 401, 8, 32, "Input"],
Cell[16452, 558, 618, 11, 32, "Input"],
Cell[17073, 571, 633, 12, 32, "Input"],
Cell[17709, 585, 114, 2, 32, "Input"],
Cell[17826, 589, 76, 1, 32, "Input"]
}
]
*)

(* End of internal cache information *)


==> anc/Ip14.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 6.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[     18590,        616]
NotebookOptionsPosition[     17880,        591]
NotebookOutlinePosition[     18364,        610]
CellTagsIndexPosition[     18321,        607]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[TextData[{
 "                                                         ",
 StyleBox["Program  Ampcalculator ",
  FontWeight->"Bold"]
}], "Text",
 FontFamily->"Arial",
 FontSize->16],

Cell[TextData[{
 "The program generates the amplitude for any strong or nonleptonic weak \
process of pseudoscalar mesons, \nexternal photons and W bosons to \
next-to-leading order in the low-energy expansion (chiral SU(3)) with at most \
\nsix external particles (a photon counts as two particles), at most one W \
(semileptonic decays) and with at most three propagators in the loop. The W \
is assumed to couple to a lepton pair indicated in the output by the leptonic \
matrix elements ",
 Cell[BoxData[
  FormBox["l", TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["", "\[Mu]"], TraditionalForm]]],
 " and ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["l", "^"], TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["", "\[Mu]"], TraditionalForm]]],
 ",  defined by\n \n                 ",
 Cell[BoxData[
  FormBox["l", TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["", "\[Mu]"], TraditionalForm]]],
 "= ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["u", "_"], TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    SubscriptBox["p", "\[Nu]"], ")"}], TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Gamma]", "\[Mu]"], TraditionalForm]]],
 " (1-",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Gamma]", "5"], TraditionalForm]]],
 ")",
 Cell[BoxData[
  FormBox[
   RowBox[{" ", 
    RowBox[{"v", "(", 
     SubscriptBox["p", 
      SuperscriptBox["l", "+"]], ")"}]}], TraditionalForm]]],
 " ,   ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["l", "^"], TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["", "\[Mu]"], TraditionalForm]]],
 "= ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["u", "_"], TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    SubscriptBox["p", 
     SuperscriptBox["/", "-"]], ")"}], TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Gamma]", "\[Mu]"], TraditionalForm]]],
 " (1-",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Gamma]", "5"], TraditionalForm]]],
 ")",
 Cell[BoxData[
  FormBox[
   RowBox[{" ", 
    RowBox[{"v", "(", 
     SubscriptBox["p", "\[Nu]"], ")"}]}], TraditionalForm]]],
 ",\n\nwhere ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["p", "\[Nu]"], " ", ",", " ", 
    RowBox[{
     SubscriptBox["p", "l"], "  ", "are", " ", "the", " ", "momenta", " ", 
     "of", " ", "the", " ", "neutrino", " ", "and", " ", "of", " ", "the", 
     " ", "charged", " "}]}], TraditionalForm]]],
 "lepton. ",
 StyleBox["For radiative semileptonic decays, \nBremsstrahlung off the \
charged lepton is not included and must be added by hand.  In the anomaly \
functional, \nonly terms containing external gauge fields are included. \n",
  FontFamily->"Arial",
  FontSize->14],
 "\n",
 Cell[BoxData[
  RowBox[{"Select", " ", "up", " ", "to", " ", "six", " ", "particles", " ", 
   RowBox[{"(", 
    RowBox[{
    "a", " ", "photon", " ", "counts", " ", "as", " ", "two", " ", 
     "particles"}], ")"}], "of", " ", "the", " ", "list", " ", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      SubscriptBox["\[Pi]", "+"], ",", 
      SubscriptBox["\[Pi]", "-"], ",", 
      SubscriptBox["\[Pi]", "0"], ",", 
      SubscriptBox["K", "+"], ",", 
      SubscriptBox["K", "-"], ",", 
      SubscriptBox["K", "0"], ",", 
      SubscriptBox[
       OverscriptBox["K", "_"], "0"], ",", 
      SubscriptBox["\[Eta]", "8"], ",", "\[Gamma]", ",", 
      SubscriptBox["W", "+"], ",", 
      SubscriptBox["W", "-"]}], "}"}], ".", " "}]}]],
  PageWidth->WindowWidth,
  TextAlignment->Left,
  FontFamily->"Arial",
  FontSize->14],
 "\nAssign a momentum to each particle. In the list ",
 StyleBox["ExternalParticles",
  FontSlant->"Italic"],
 " all particles are supposed to be incoming. D",
 Cell[BoxData[
  RowBox[{"efine", " ", "the", " ", "scalar", " ", "products", " ", 
   StyleBox[
    RowBox[{"sp", "[", 
     RowBox[{
      SubscriptBox["p", "i"], ",", 
      SubscriptBox["p", "j"]}], "]"}],
    FontSlant->"Italic"], " "}]],
  PageWidth->WindowWidth,
  TextAlignment->Left,
  FontFamily->"Arial",
  FontSize->14],
 " ",
 Cell[BoxData[
  RowBox[{
  "that", " ", "you", " ", "want", "  ", "to", " ", "replace", " ", "by", " ",
    "polynomials", " ", "of", " ", "kinematic", " ", "variables", " ", "in", 
   " ", "the", " "}]],
  PageWidth->WindowWidth,
  TextAlignment->Left,
  FontFamily->"Arial",
  FontSize->14],
 "lists ",
 StyleBox["replist1",
  FontSlant->"Italic"],
 " and ",
 StyleBox["replist2",
  FontSlant->"Italic"],
 ".  One should not use the capital letters F,G,L,N and R in the lists  ",
 StyleBox["replist1,",
  FontSlant->"Italic"],
 "  ",
 StyleBox["replist2 ",
  FontSlant->"Italic"],
 "and ",
 StyleBox["ExternalParticles",
  FontSlant->"Italic"],
 " as they are reserved for coupling constants. Small l is reserved for the \
leptonic matrix element.\nFor semileptonic decays the index ",
 StyleBox["\[Mu]",
  FontFamily->"Arial",
  FontSize->16],
 " should only be used for momenta that are contracted with the leptonic \
matrix elements ",
 Cell[BoxData[
  FormBox["l", TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["", "\[Mu]"], TraditionalForm]]],
 " or  ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["l", "^"], TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["", "\[Mu]"], TraditionalForm]]],
 ". Isospin conservation is assumed. \n\nThe program terminates if either\n\t \
   i) some of the external particles are not contained in the list ",
 StyleBox["above",
  FontSlant->"Italic"],
 ",\n              ii) charge is not conserved, \n             iii) there are \
more than one external W,\n             iv) strangeness change |\
\[CapitalDelta]S|>1.                                                          \
 \n             \n",
 StyleBox["Notation:",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"Underline"->True}],
 StyleBox["  \n",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 Cell[BoxData[
  StyleBox[
   RowBox[{
    RowBox[{
     RowBox[{
      OverscriptBox["A", "_"], "[", 
      SuperscriptBox["M", "2"], "]"}], " ", "is", " ", "the", " ", 
     "renormalized", " ", "single"}], 
    StyleBox["-",
     FontSize->14], 
    RowBox[{"propagator", " ", "loop", " ", "integral", "  "}]}],
   FontFamily->"Arial"]],
  FontSize->14],
 Cell[BoxData[
  RowBox[{
   OverscriptBox["A", "_"], "[", 
   SuperscriptBox["M", "2"], "]"}]],
  FontFamily->"Arial",
  FontSize->14],
 StyleBox["= - ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  StyleBox[
   FractionBox[
    SuperscriptBox["M", "2"], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"4", " ", "\[Pi]"}], ")"}], "2"]],
   FontFamily->"Arial",
   FontSize->18]]],
 StyleBox["log(",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  StyleBox[
   SuperscriptBox["M", "2"],
   FontFamily->"Arial"]],
  FontSize->14],
 StyleBox["/",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    StyleBox["\[Mu]",
     FontFamily->"Arial",
     FontSize->14], "2"], TraditionalForm]]],
 StyleBox["), \nwhere M is",
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[" ",
  FontSize->14],
 StyleBox["a meson mass and ",
  FontFamily->"Arial",
  FontSize->14],
 StyleBox["\[Mu]",
  FontFamily->"Arial",
  FontSize->16],
 StyleBox[" is the renormalization scale.",
  FontFamily->"Arial",
  FontSize->14],
 StyleBox["\n",
  FontSize->14],
 Cell[BoxData[
  RowBox[{
   OverscriptBox["B", "_"], "[", 
   RowBox[{"s", ",", 
    SubsuperscriptBox["M", "1", "2"], ",", 
    SubsuperscriptBox["M", "2", "2"]}], "]"}]],
  FontFamily->"Arial",
  FontSize->14],
 " ",
 StyleBox["is the standard two-propagator loop function subtracted at s=0, \
i.e. ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  RowBox[{
   OverscriptBox["B", "_"], "[", 
   RowBox[{"0", ",", 
    SubsuperscriptBox["M", "1", "2"], ",", 
    SubsuperscriptBox["M", "2", "2"]}], "]"}]],
  FontFamily->"Arial",
  FontSize->14],
 StyleBox["=0.\nAll loop functions and recursion relations can be found in \
App. B of hep-ph/0507173.\n",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  SubscriptBox["G", "8"]],
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[", ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  SubscriptBox["G", "27"]],
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[" are the nonleptonic weak LECs of order ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  RowBox[{
   StyleBox[
    SuperscriptBox["p", "2"],
    FontFamily->"Arial",
    FontSize->14], "."}]]],
 StyleBox[" ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  RowBox[{
   SubsuperscriptBox["L", "i", "r"], " ", ",", 
   SubsuperscriptBox["N", "i", "r"], ",", " ", 
   SubsuperscriptBox["R", "i", "r"], " "}]],
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[" are the strong, weak octet and 27-plet LECs of O(",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  StyleBox[
   SuperscriptBox["p", "4"],
   FontFamily->"Arial",
   FontSize->14]]],
 StyleBox["), respectively, all renormalized at scale",
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[" \[Mu]",
  FontFamily->"Arial",
  FontSize->16],
 StyleBox[". The corresponding Lagrangians are reproduced in App. C of\n\
hep-ph/0507173. ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  RowBox[{" ", 
   SubscriptBox[
    OverscriptBox["G", "^"], "8"]}]],
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[", ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  SubscriptBox[
   OverscriptBox["G", "^"], "27"]],
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[", ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  StyleBox[
   SubsuperscriptBox[
    OverscriptBox["N", "^"], "i", "r"],
   FontFamily->"Arial",
   FontSize->14]]],
 StyleBox[", ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  StyleBox[
   SubsuperscriptBox[
    OverscriptBox["R", "^"], "i", "r"],
   FontFamily->"Arial",
   FontSize->14]]],
 StyleBox["  are complex conjugate LECs.\n",
  FontFamily->"Arial",
  FontSize->14],
 "\n",
 StyleBox["Options:\n\n",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"Underline"->True}],
 StyleBox["\tSet  the following variables equal to 1 to get partial results \n\
\t(otherwise the variables should be set to 0):\n\t\n\t\tonlytreep2=1\t \t\t\
amplitude of\[AliasDelimiter]\[AliasDelimiter]\[AliasDelimiter] O(",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 Cell[BoxData[
  StyleBox[
   SuperscriptBox["p", "2"],
   FontFamily->"Arial",
   FontSize->14]]],
 StyleBox[")\n\t\tonlytreep2and4=1\t\ttree level amplitude up to O(",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 Cell[BoxData[
  StyleBox[
   SuperscriptBox["p", "4"],
   FontFamily->"Arial",
   FontSize->14]]],
 StyleBox[")\n\t\tonlyloops=1\t\t\tone-loop amplitude only\n\t\t\n           \
By default (nogmo=",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 StyleBox["0",
  FontSize->14],
 StyleBox["), the Gell-Mann-Okubo relation is applied in the amplitudes of O(",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 Cell[BoxData[
  StyleBox[
   SuperscriptBox["p", "4"],
   FontFamily->"Arial",
   FontSize->14]]],
 StyleBox[") to express ",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 Cell[BoxData[
  SubsuperscriptBox["M", "\[Eta]", "2"]],
  PageWidth->WindowWidth,
  TextAlignment->Left,
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[" \n           in terms of  ",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 Cell[BoxData[
  SubsuperscriptBox["M", "K", "2"]],
  PageWidth->WindowWidth,
  TextAlignment->Left,
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[",  ",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 Cell[BoxData[
  SubsuperscriptBox["M", "\[Pi]", "2"]],
  PageWidth->WindowWidth,
  TextAlignment->Left,
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[". For better readability, ",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 Cell[BoxData[
  SubsuperscriptBox["M", "\[Eta]", "2"]],
  PageWidth->WindowWidth,
  TextAlignment->Left,
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[" is never replaced as argument in loop functions. Setting  \n      \
     nogmo=1, ",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 Cell[BoxData[
  SubsuperscriptBox["M", "\[Eta]", "2"]],
  PageWidth->WindowWidth,
  TextAlignment->Left,
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[" is kept everywhere. \n           If the recursion relations for \
the loop integrals should not be performed set norecurs=1.",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}]
}], "Text",
 CellChangeTimes->{{3.531272374966241*^9, 3.531272386080362*^9}},
 FontFamily->"Arial",
 FontSize->14],

Cell[BoxData[{
 RowBox[{
  RowBox[{"onlytreep2", "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"onlytreep2and4", "=", " ", "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"onlyloops", "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nogmo", "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"norecurs", "=", "0"}], ";"}]}], "Input",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGAQB2IQbTElU1LI/5XjnvBp0iC6hXeOIYi+6XjMBEzHbskD
0z8F80H0Ne63XcIgevXZbhCdGrL+LIjeu+LbORCdGHD1MYjmay16AqK/xfWF
igDpV3oKYSA6q3ReJoi2WCyQBaKlGfbcA9Gtv77dB9HTbl9hEQXSrsU+7CC6
Y+K8e8Ygfd++gulEtz3PQPQNC5HnIFpDK/oLiH7w9AyYLrePX2ECpE9qbQfT
Nme+fALR88QCP4PosJ0PT5sC6ZCTjmdBtElF9ncQrbTjPZh2+f2qyAxIH/vz
FUyz+q0SjgPS/IWbwLTlMhupJ0D6z/8FYHrjq32aIPoak7QWiE7ZvdYeRN9q
2g2mzU3Zl5zOfeU49wonmAYA1bm06A==
  "]],

Cell[BoxData[
 RowBox[{
  RowBox[{"ExternalParticles", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SubscriptBox["K", "0"], "[", "k", "]"}], ",", 
     RowBox[{
      SubscriptBox["\[Pi]", "-"], "[", 
      SubscriptBox["p", "1"], "]"}], ",", 
     RowBox[{
      SubscriptBox["\[Pi]", "+"], "[", 
      SubscriptBox["p", "2"], "]"}], ",", 
     RowBox[{
      SubscriptBox["\[Pi]", "0"], "[", 
      SubscriptBox["p", "3"], "]"}], ",", 
     RowBox[{"\[Gamma]", "[", "q", "]"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.546740220446838*^9, 3.546740222793678*^9}, {
   3.546742718410962*^9, 3.546742721336197*^9}, {3.546743545093782*^9, 
   3.546743550968361*^9}, {3.546744336758055*^9, 3.546744342677916*^9}, {
   3.546744624392428*^9, 3.546744635213931*^9}, {3.546744772684572*^9, 
   3.546744786184919*^9}, 3.546745357533678*^9, {3.546746034912915*^9, 
   3.546746038761846*^9}, {3.54675241606706*^9, 3.54675241752414*^9}, 
   3.546752516453708*^9, 3.5467528607308*^9, 3.546753500694576*^9, 
   3.54675861841448*^9, 3.546760707955153*^9, {3.54676278005415*^9, 
   3.546762785475123*^9}, 3.546766334970896*^9, {3.547196246700376*^9, 
   3.547196312738675*^9}, {3.547196346346493*^9, 3.547196349007315*^9}, {
   3.547209295562797*^9, 3.547209301603159*^9}, {3.547349956837561*^9, 
   3.547349966889283*^9}, 3.547398477747962*^9, {3.547745393253994*^9, 
   3.547745407648208*^9}, {3.555467815238526*^9, 3.555467867788134*^9}, 
   3.555468153378172*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"replist1", "=", 
   RowBox[{"{", "}"}]}], ";"}]], "Input",
 CellChangeTimes->{
  3.546745681902579*^9, {3.546745738428115*^9, 3.546745751656564*^9}, {
   3.54674578273197*^9, 3.546745918912602*^9}, {3.546754642749786*^9, 
   3.546754645145782*^9}, {3.546757705370196*^9, 3.546757706607978*^9}, {
   3.546760020933189*^9, 3.546760046132653*^9}, 3.547196359756012*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"replist2", "=", 
   RowBox[{"{", "}"}]}], " ", ";"}]], "Input",
 CellChangeTimes->{{3.546745686679995*^9, 3.54674580819028*^9}, {
   3.546745851919187*^9, 3.546745855073403*^9}, {3.546745892623437*^9, 
   3.54674593196819*^9}, {3.546752871236*^9, 3.546752878712647*^9}, {
   3.546753509710052*^9, 3.546753517527528*^9}, {3.546758628881946*^9, 
   3.54675864338327*^9}, 3.546760016953666*^9, 3.54676004850085*^9, {
   3.546760717515883*^9, 3.546760739946783*^9}, {3.54676394454072*^9, 
   3.546763956256178*^9}, {3.546766350928174*^9, 3.546766374591662*^9}, 
   3.547196362334676*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"notesub", "=", 
   RowBox[{
   "NotebookOpen", "[", "\"\<.../ampcalculatorsub_old.nb\>\"", "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.518435327025363*^9, 3.518435327665114*^9}, 
   3.531112123411116*^9, {3.535250641677723*^9, 3.535250657108761*^9}, {
   3.546740241037185*^9, 3.546740293183803*^9}, {3.546743572823622*^9, 
   3.546743582786805*^9}, {3.54674361955807*^9, 3.546743622210903*^9}, {
   3.546744941849137*^9, 3.546744948071973*^9}, {3.546746194700972*^9, 
   3.546746196344368*^9}, {3.555467580858106*^9, 3.555467590712777*^9}, {
   3.555467874664142*^9, 3.555467875014745*^9}}],

Cell[BoxData[
 RowBox[{"SelectionMove", "[", 
  RowBox[{"notesub", ",", "All", ",", "Notebook"}], "]"}]], "Input"],

Cell[BoxData[
 RowBox[{"SelectionEvaluate", "[", "notesub", "]"}]], "Input"]
},
WindowSize->{1175, 915},
WindowMargins->{{Automatic, 204}, {Automatic, 2}},
DockedCells->FEPrivate`FrontEndResource[
 "FEExpressions", "CompatibilityToolbar"],
PrintingCopies->1,
PrintingPageRange->{Automatic, Automatic},
FrontEndVersion->"7.0 for Linux x86 (32-bit) (February 25, 2009)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[545, 20, 185, 6, 36, "Text"],
Cell[733, 28, 12979, 464, 1091, "Text"],
Cell[13715, 494, 829, 19, 121, "Input"],
Cell[14547, 515, 1472, 30, 32, "Input"],
Cell[16022, 547, 401, 8, 32, "Input"],
Cell[16426, 557, 618, 11, 32, "Input"],
Cell[17047, 570, 633, 12, 32, "Input"],
Cell[17683, 584, 114, 2, 32, "Input"],
Cell[17800, 588, 76, 1, 32, "Input"]
}
]
*)

(* End of internal cache information *)


==> anc/Ip15.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 6.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[     18493,        613]
NotebookOptionsPosition[     17783,        588]
NotebookOutlinePosition[     18267,        607]
CellTagsIndexPosition[     18224,        604]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[TextData[{
 "                                                         ",
 StyleBox["Program  Ampcalculator ",
  FontWeight->"Bold"]
}], "Text",
 FontFamily->"Arial",
 FontSize->16],

Cell[TextData[{
 "The program generates the amplitude for any strong or nonleptonic weak \
process of pseudoscalar mesons, \nexternal photons and W bosons to \
next-to-leading order in the low-energy expansion (chiral SU(3)) with at most \
\nsix external particles (a photon counts as two particles), at most one W \
(semileptonic decays) and with at most three propagators in the loop. The W \
is assumed to couple to a lepton pair indicated in the output by the leptonic \
matrix elements ",
 Cell[BoxData[
  FormBox["l", TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["", "\[Mu]"], TraditionalForm]]],
 " and ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["l", "^"], TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["", "\[Mu]"], TraditionalForm]]],
 ",  defined by\n \n                 ",
 Cell[BoxData[
  FormBox["l", TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["", "\[Mu]"], TraditionalForm]]],
 "= ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["u", "_"], TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    SubscriptBox["p", "\[Nu]"], ")"}], TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Gamma]", "\[Mu]"], TraditionalForm]]],
 " (1-",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Gamma]", "5"], TraditionalForm]]],
 ")",
 Cell[BoxData[
  FormBox[
   RowBox[{" ", 
    RowBox[{"v", "(", 
     SubscriptBox["p", 
      SuperscriptBox["l", "+"]], ")"}]}], TraditionalForm]]],
 " ,   ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["l", "^"], TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["", "\[Mu]"], TraditionalForm]]],
 "= ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["u", "_"], TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    SubscriptBox["p", 
     SuperscriptBox["/", "-"]], ")"}], TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Gamma]", "\[Mu]"], TraditionalForm]]],
 " (1-",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Gamma]", "5"], TraditionalForm]]],
 ")",
 Cell[BoxData[
  FormBox[
   RowBox[{" ", 
    RowBox[{"v", "(", 
     SubscriptBox["p", "\[Nu]"], ")"}]}], TraditionalForm]]],
 ",\n\nwhere ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["p", "\[Nu]"], " ", ",", " ", 
    RowBox[{
     SubscriptBox["p", "l"], "  ", "are", " ", "the", " ", "momenta", " ", 
     "of", " ", "the", " ", "neutrino", " ", "and", " ", "of", " ", "the", 
     " ", "charged", " "}]}], TraditionalForm]]],
 "lepton. ",
 StyleBox["For radiative semileptonic decays, \nBremsstrahlung off the \
charged lepton is not included and must be added by hand.  In the anomaly \
functional, \nonly terms containing external gauge fields are included. \n",
  FontFamily->"Arial",
  FontSize->14],
 "\n",
 Cell[BoxData[
  RowBox[{"Select", " ", "up", " ", "to", " ", "six", " ", "particles", " ", 
   RowBox[{"(", 
    RowBox[{
    "a", " ", "photon", " ", "counts", " ", "as", " ", "two", " ", 
     "particles"}], ")"}], "of", " ", "the", " ", "list", " ", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      SubscriptBox["\[Pi]", "+"], ",", 
      SubscriptBox["\[Pi]", "-"], ",", 
      SubscriptBox["\[Pi]", "0"], ",", 
      SubscriptBox["K", "+"], ",", 
      SubscriptBox["K", "-"], ",", 
      SubscriptBox["K", "0"], ",", 
      SubscriptBox[
       OverscriptBox["K", "_"], "0"], ",", 
      SubscriptBox["\[Eta]", "8"], ",", "\[Gamma]", ",", 
      SubscriptBox["W", "+"], ",", 
      SubscriptBox["W", "-"]}], "}"}], ".", " "}]}]],
  PageWidth->WindowWidth,
  TextAlignment->Left,
  FontFamily->"Arial",
  FontSize->14],
 "\nAssign a momentum to each particle. In the list ",
 StyleBox["ExternalParticles",
  FontSlant->"Italic"],
 " all particles are supposed to be incoming. D",
 Cell[BoxData[
  RowBox[{"efine", " ", "the", " ", "scalar", " ", "products", " ", 
   StyleBox[
    RowBox[{"sp", "[", 
     RowBox[{
      SubscriptBox["p", "i"], ",", 
      SubscriptBox["p", "j"]}], "]"}],
    FontSlant->"Italic"], " "}]],
  PageWidth->WindowWidth,
  TextAlignment->Left,
  FontFamily->"Arial",
  FontSize->14],
 " ",
 Cell[BoxData[
  RowBox[{
  "that", " ", "you", " ", "want", "  ", "to", " ", "replace", " ", "by", " ",
    "polynomials", " ", "of", " ", "kinematic", " ", "variables", " ", "in", 
   " ", "the", " "}]],
  PageWidth->WindowWidth,
  TextAlignment->Left,
  FontFamily->"Arial",
  FontSize->14],
 "lists ",
 StyleBox["replist1",
  FontSlant->"Italic"],
 " and ",
 StyleBox["replist2",
  FontSlant->"Italic"],
 ".  One should not use the capital letters F,G,L,N and R in the lists  ",
 StyleBox["replist1,",
  FontSlant->"Italic"],
 "  ",
 StyleBox["replist2 ",
  FontSlant->"Italic"],
 "and ",
 StyleBox["ExternalParticles",
  FontSlant->"Italic"],
 " as they are reserved for coupling constants. Small l is reserved for the \
leptonic matrix element.\nFor semileptonic decays the index ",
 StyleBox["\[Mu]",
  FontFamily->"Arial",
  FontSize->16],
 " should only be used for momenta that are contracted with the leptonic \
matrix elements ",
 Cell[BoxData[
  FormBox["l", TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["", "\[Mu]"], TraditionalForm]]],
 " or  ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["l", "^"], TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["", "\[Mu]"], TraditionalForm]]],
 ". Isospin conservation is assumed. \n\nThe program terminates if either\n\t \
   i) some of the external particles are not contained in the list ",
 StyleBox["above",
  FontSlant->"Italic"],
 ",\n              ii) charge is not conserved, \n             iii) there are \
more than one external W,\n             iv) strangeness change |\
\[CapitalDelta]S|>1.                                                          \
 \n             \n",
 StyleBox["Notation:",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"Underline"->True}],
 StyleBox["  \n",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 Cell[BoxData[
  StyleBox[
   RowBox[{
    RowBox[{
     RowBox[{
      OverscriptBox["A", "_"], "[", 
      SuperscriptBox["M", "2"], "]"}], " ", "is", " ", "the", " ", 
     "renormalized", " ", "single"}], 
    StyleBox["-",
     FontSize->14], 
    RowBox[{"propagator", " ", "loop", " ", "integral", "  "}]}],
   FontFamily->"Arial"]],
  FontSize->14],
 Cell[BoxData[
  RowBox[{
   OverscriptBox["A", "_"], "[", 
   SuperscriptBox["M", "2"], "]"}]],
  FontFamily->"Arial",
  FontSize->14],
 StyleBox["= - ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  StyleBox[
   FractionBox[
    SuperscriptBox["M", "2"], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"4", " ", "\[Pi]"}], ")"}], "2"]],
   FontFamily->"Arial",
   FontSize->18]]],
 StyleBox["log(",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  StyleBox[
   SuperscriptBox["M", "2"],
   FontFamily->"Arial"]],
  FontSize->14],
 StyleBox["/",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    StyleBox["\[Mu]",
     FontFamily->"Arial",
     FontSize->14], "2"], TraditionalForm]]],
 StyleBox["), \nwhere M is",
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[" ",
  FontSize->14],
 StyleBox["a meson mass and ",
  FontFamily->"Arial",
  FontSize->14],
 StyleBox["\[Mu]",
  FontFamily->"Arial",
  FontSize->16],
 StyleBox[" is the renormalization scale.",
  FontFamily->"Arial",
  FontSize->14],
 StyleBox["\n",
  FontSize->14],
 Cell[BoxData[
  RowBox[{
   OverscriptBox["B", "_"], "[", 
   RowBox[{"s", ",", 
    SubsuperscriptBox["M", "1", "2"], ",", 
    SubsuperscriptBox["M", "2", "2"]}], "]"}]],
  FontFamily->"Arial",
  FontSize->14],
 " ",
 StyleBox["is the standard two-propagator loop function subtracted at s=0, \
i.e. ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  RowBox[{
   OverscriptBox["B", "_"], "[", 
   RowBox[{"0", ",", 
    SubsuperscriptBox["M", "1", "2"], ",", 
    SubsuperscriptBox["M", "2", "2"]}], "]"}]],
  FontFamily->"Arial",
  FontSize->14],
 StyleBox["=0.\nAll loop functions and recursion relations can be found in \
App. B of hep-ph/0507173.\n",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  SubscriptBox["G", "8"]],
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[", ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  SubscriptBox["G", "27"]],
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[" are the nonleptonic weak LECs of order ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  RowBox[{
   StyleBox[
    SuperscriptBox["p", "2"],
    FontFamily->"Arial",
    FontSize->14], "."}]]],
 StyleBox[" ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  RowBox[{
   SubsuperscriptBox["L", "i", "r"], " ", ",", 
   SubsuperscriptBox["N", "i", "r"], ",", " ", 
   SubsuperscriptBox["R", "i", "r"], " "}]],
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[" are the strong, weak octet and 27-plet LECs of O(",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  StyleBox[
   SuperscriptBox["p", "4"],
   FontFamily->"Arial",
   FontSize->14]]],
 StyleBox["), respectively, all renormalized at scale",
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[" \[Mu]",
  FontFamily->"Arial",
  FontSize->16],
 StyleBox[". The corresponding Lagrangians are reproduced in App. C of\n\
hep-ph/0507173. ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  RowBox[{" ", 
   SubscriptBox[
    OverscriptBox["G", "^"], "8"]}]],
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[", ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  SubscriptBox[
   OverscriptBox["G", "^"], "27"]],
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[", ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  StyleBox[
   SubsuperscriptBox[
    OverscriptBox["N", "^"], "i", "r"],
   FontFamily->"Arial",
   FontSize->14]]],
 StyleBox[", ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  StyleBox[
   SubsuperscriptBox[
    OverscriptBox["R", "^"], "i", "r"],
   FontFamily->"Arial",
   FontSize->14]]],
 StyleBox["  are complex conjugate LECs.\n",
  FontFamily->"Arial",
  FontSize->14],
 "\n",
 StyleBox["Options:\n\n",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"Underline"->True}],
 StyleBox["\tSet  the following variables equal to 1 to get partial results \n\
\t(otherwise the variables should be set to 0):\n\t\n\t\tonlytreep2=1\t \t\t\
amplitude of\[AliasDelimiter]\[AliasDelimiter]\[AliasDelimiter] O(",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 Cell[BoxData[
  StyleBox[
   SuperscriptBox["p", "2"],
   FontFamily->"Arial",
   FontSize->14]]],
 StyleBox[")\n\t\tonlytreep2and4=1\t\ttree level amplitude up to O(",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 Cell[BoxData[
  StyleBox[
   SuperscriptBox["p", "4"],
   FontFamily->"Arial",
   FontSize->14]]],
 StyleBox[")\n\t\tonlyloops=1\t\t\tone-loop amplitude only\n\t\t\n           \
By default (nogmo=",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 StyleBox["0",
  FontSize->14],
 StyleBox["), the Gell-Mann-Okubo relation is applied in the amplitudes of O(",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 Cell[BoxData[
  StyleBox[
   SuperscriptBox["p", "4"],
   FontFamily->"Arial",
   FontSize->14]]],
 StyleBox[") to express ",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 Cell[BoxData[
  SubsuperscriptBox["M", "\[Eta]", "2"]],
  PageWidth->WindowWidth,
  TextAlignment->Left,
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[" \n           in terms of  ",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 Cell[BoxData[
  SubsuperscriptBox["M", "K", "2"]],
  PageWidth->WindowWidth,
  TextAlignment->Left,
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[",  ",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 Cell[BoxData[
  SubsuperscriptBox["M", "\[Pi]", "2"]],
  PageWidth->WindowWidth,
  TextAlignment->Left,
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[". For better readability, ",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 Cell[BoxData[
  SubsuperscriptBox["M", "\[Eta]", "2"]],
  PageWidth->WindowWidth,
  TextAlignment->Left,
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[" is never replaced as argument in loop functions. Setting  \n      \
     nogmo=1, ",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 Cell[BoxData[
  SubsuperscriptBox["M", "\[Eta]", "2"]],
  PageWidth->WindowWidth,
  TextAlignment->Left,
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[" is kept everywhere. \n           If the recursion relations for \
the loop integrals should not be performed set norecurs=1.",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}]
}], "Text",
 CellChangeTimes->{{3.531272374966241*^9, 3.531272386080362*^9}},
 FontFamily->"Arial",
 FontSize->14],

Cell[BoxData[{
 RowBox[{
  RowBox[{"onlytreep2", "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"onlytreep2and4", "=", " ", "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"onlyloops", "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nogmo", "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"norecurs", "=", "0"}], ";"}]}], "Input",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGAQB2IQbTElU1LI/5XjnvBp0iC6hXeOIYi+6XjMBEzHbskD
0z8F80H0Ne63XcIgevXZbhCdGrL+LIjeu+LbORCdGHD1MYjmay16AqK/xfWF
igDpV3oKYSA6q3ReJoi2WCyQBaKlGfbcA9Gtv77dB9HTbl9hEQXSrsU+7CC6
Y+K8e8Ygfd++gulEtz3PQPQNC5HnIFpDK/oLiH7w9AyYLrePX2ECpE9qbQfT
Nme+fALR88QCP4PosJ0PT5sC6ZCTjmdBtElF9ncQrbTjPZh2+f2qyAxIH/vz
FUyz+q0SjgPS/IWbwLTlMhupJ0D6z/8FYHrjq32aIPoak7QWiE7ZvdYeRN9q
2g2mzU3Zl5zOfeU49wonmAYA1bm06A==
  "]],

Cell[BoxData[
 RowBox[{
  RowBox[{"ExternalParticles", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SubscriptBox["K", "0"], "[", "p", "]"}], ",", 
     RowBox[{"\[Gamma]", "[", "q", "]"}], ",", 
     RowBox[{
      SubscriptBox["\[Pi]", "+"], "[", 
      SubscriptBox["p", "1"], "]"}], ",", 
     RowBox[{
      SubscriptBox["\[Pi]", "-"], "[", 
      SubscriptBox["p", "2"], "]"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.546740220446838*^9, 3.546740222793678*^9}, {
   3.546742718410962*^9, 3.546742721336197*^9}, {3.546743545093782*^9, 
   3.546743550968361*^9}, {3.546744336758055*^9, 3.546744342677916*^9}, {
   3.546744624392428*^9, 3.546744635213931*^9}, {3.546744772684572*^9, 
   3.546744786184919*^9}, 3.546745357533678*^9, {3.546746034912915*^9, 
   3.546746038761846*^9}, {3.54675241606706*^9, 3.54675241752414*^9}, 
   3.546752516453708*^9, 3.5467528607308*^9, 3.546753500694576*^9, 
   3.54675861841448*^9, 3.546760707955153*^9, {3.54676278005415*^9, 
   3.546762785475123*^9}, 3.546766334970896*^9, {3.547196246700376*^9, 
   3.547196312738675*^9}, {3.547196346346493*^9, 3.547196349007315*^9}, {
   3.547209295562797*^9, 3.547209301603159*^9}, {3.547349956837561*^9, 
   3.547349966889283*^9}, 3.547398477747962*^9, {3.547745393253994*^9, 
   3.547745407648208*^9}, {3.555467815238526*^9, 3.555467867788134*^9}, 
   3.555468244959486*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"replist1", "=", 
   RowBox[{"{", "}"}]}], ";"}]], "Input",
 CellChangeTimes->{
  3.546745681902579*^9, {3.546745738428115*^9, 3.546745751656564*^9}, {
   3.54674578273197*^9, 3.546745918912602*^9}, {3.546754642749786*^9, 
   3.546754645145782*^9}, {3.546757705370196*^9, 3.546757706607978*^9}, {
   3.546760020933189*^9, 3.546760046132653*^9}, 3.547196359756012*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"replist2", "=", 
   RowBox[{"{", "}"}]}], " ", ";"}]], "Input",
 CellChangeTimes->{{3.546745686679995*^9, 3.54674580819028*^9}, {
   3.546745851919187*^9, 3.546745855073403*^9}, {3.546745892623437*^9, 
   3.54674593196819*^9}, {3.546752871236*^9, 3.546752878712647*^9}, {
   3.546753509710052*^9, 3.546753517527528*^9}, {3.546758628881946*^9, 
   3.54675864338327*^9}, 3.546760016953666*^9, 3.54676004850085*^9, {
   3.546760717515883*^9, 3.546760739946783*^9}, {3.54676394454072*^9, 
   3.546763956256178*^9}, {3.546766350928174*^9, 3.546766374591662*^9}, 
   3.547196362334676*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"notesub", "=", 
   RowBox[{
   "NotebookOpen", "[", "\"\<.../ampcalculatorsub_old.nb\>\"", "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.518435327025363*^9, 3.518435327665114*^9}, 
   3.531112123411116*^9, {3.535250641677723*^9, 3.535250657108761*^9}, {
   3.546740241037185*^9, 3.546740293183803*^9}, {3.546743572823622*^9, 
   3.546743582786805*^9}, {3.54674361955807*^9, 3.546743622210903*^9}, {
   3.546744941849137*^9, 3.546744948071973*^9}, {3.546746194700972*^9, 
   3.546746196344368*^9}, {3.555467580858106*^9, 3.555467590712777*^9}, {
   3.555467874664142*^9, 3.555467875014745*^9}}],

Cell[BoxData[
 RowBox[{"SelectionMove", "[", 
  RowBox[{"notesub", ",", "All", ",", "Notebook"}], "]"}]], "Input"],

Cell[BoxData[
 RowBox[{"SelectionEvaluate", "[", "notesub", "]"}]], "Input"]
},
WindowSize->{1175, 915},
WindowMargins->{{Automatic, 204}, {Automatic, 2}},
DockedCells->FEPrivate`FrontEndResource[
 "FEExpressions", "CompatibilityToolbar"],
PrintingCopies->1,
PrintingPageRange->{Automatic, Automatic},
FrontEndVersion->"7.0 for Linux x86 (32-bit) (February 25, 2009)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[545, 20, 185, 6, 36, "Text"],
Cell[733, 28, 12979, 464, 1091, "Text"],
Cell[13715, 494, 829, 19, 121, "Input"],
Cell[14547, 515, 1375, 27, 32, "Input"],
Cell[15925, 544, 401, 8, 32, "Input"],
Cell[16329, 554, 618, 11, 32, "Input"],
Cell[16950, 567, 633, 12, 32, "Input"],
Cell[17586, 581, 114, 2, 32, "Input"],
Cell[17703, 585, 76, 1, 32, "Input"]
}
]
*)

(* End of internal cache information *)


==> anc/Ip16a.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 6.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[     18678,        645]
NotebookOptionsPosition[     17967,        620]
NotebookOutlinePosition[     18450,        639]
CellTagsIndexPosition[     18407,        636]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[TextData[{
 "                                                         ",
 StyleBox["Program  Ampcalculator ",
  FontWeight->"Bold"]
}], "Text",
 FontFamily->"Arial",
 FontSize->16],

Cell[TextData[{
 "The program generates the amplitude for any strong or nonleptonic weak \
process of pseudoscalar mesons, \nexternal photons and W bosons to \
next-to-leading order in the low-energy expansion (chiral SU(3)) with at most \
\nsix external particles (a photon counts as two particles), at most one W \
(semileptonic decays) and with at most three propagators in the loop. The W \
is assumed to couple to a lepton pair indicated in the output by the leptonic \
matrix elements ",
 Cell[BoxData[
  FormBox["l", TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["", "\[Mu]"], TraditionalForm]]],
 " and ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["l", "^"], TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["", "\[Mu]"], TraditionalForm]]],
 ",  defined by\n \n                 ",
 Cell[BoxData[
  FormBox["l", TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["", "\[Mu]"], TraditionalForm]]],
 "= ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["u", "_"], TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    SubscriptBox["p", "\[Nu]"], ")"}], TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Gamma]", "\[Mu]"], TraditionalForm]]],
 " (1-",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Gamma]", "5"], TraditionalForm]]],
 ")",
 Cell[BoxData[
  FormBox[
   RowBox[{" ", 
    RowBox[{"v", "(", 
     SubscriptBox["p", 
      SuperscriptBox["l", "+"]], ")"}]}], TraditionalForm]]],
 " ,   ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["l", "^"], TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["", "\[Mu]"], TraditionalForm]]],
 "= ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["u", "_"], TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    SubscriptBox["p", 
     SuperscriptBox["/", "-"]], ")"}], TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Gamma]", "\[Mu]"], TraditionalForm]]],
 " (1-",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Gamma]", "5"], TraditionalForm]]],
 ")",
 Cell[BoxData[
  FormBox[
   RowBox[{" ", 
    RowBox[{"v", "(", 
     SubscriptBox["p", "\[Nu]"], ")"}]}], TraditionalForm]]],
 ",\n\nwhere ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["p", "\[Nu]"], " ", ",", " ", 
    RowBox[{
     SubscriptBox["p", "l"], "  ", "are", " ", "the", " ", "momenta", " ", 
     "of", " ", "the", " ", "neutrino", " ", "and", " ", "of", " ", "the", 
     " ", "charged", " "}]}], TraditionalForm]]],
 "lepton. ",
 StyleBox["For radiative semileptonic decays, \nBremsstrahlung off the \
charged lepton is not included and must be added by hand.  In the anomaly \
functional, \nonly terms containing external gauge fields are included. \n",
  FontFamily->"Arial",
  FontSize->14],
 "\n",
 Cell[BoxData[
  RowBox[{"Select", " ", "up", " ", "to", " ", "six", " ", "particles", " ", 
   RowBox[{"(", 
    RowBox[{
    "a", " ", "photon", " ", "counts", " ", "as", " ", "two", " ", 
     "particles"}], ")"}], "of", " ", "the", " ", "list", " ", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      SubscriptBox["\[Pi]", "+"], ",", 
      SubscriptBox["\[Pi]", "-"], ",", 
      SubscriptBox["\[Pi]", "0"], ",", 
      SubscriptBox["K", "+"], ",", 
      SubscriptBox["K", "-"], ",", 
      SubscriptBox["K", "0"], ",", 
      SubscriptBox[
       OverscriptBox["K", "_"], "0"], ",", 
      SubscriptBox["\[Eta]", "8"], ",", "\[Gamma]", ",", 
      SubscriptBox["W", "+"], ",", 
      SubscriptBox["W", "-"]}], "}"}], ".", " "}]}]],
  PageWidth->WindowWidth,
  TextAlignment->Left,
  FontFamily->"Arial",
  FontSize->14],
 "\nAssign a momentum to each particle. In the list ",
 StyleBox["ExternalParticles",
  FontSlant->"Italic"],
 " all particles are supposed to be incoming. D",
 Cell[BoxData[
  RowBox[{"efine", " ", "the", " ", "scalar", " ", "products", " ", 
   StyleBox[
    RowBox[{"sp", "[", 
     RowBox[{
      SubscriptBox["p", "i"], ",", 
      SubscriptBox["p", "j"]}], "]"}],
    FontSlant->"Italic"], " "}]],
  PageWidth->WindowWidth,
  TextAlignment->Left,
  FontFamily->"Arial",
  FontSize->14],
 " ",
 Cell[BoxData[
  RowBox[{
  "that", " ", "you", " ", "want", "  ", "to", " ", "replace", " ", "by", " ",
    "polynomials", " ", "of", " ", "kinematic", " ", "variables", " ", "in", 
   " ", "the", " "}]],
  PageWidth->WindowWidth,
  TextAlignment->Left,
  FontFamily->"Arial",
  FontSize->14],
 "lists ",
 StyleBox["replist1",
  FontSlant->"Italic"],
 " and ",
 StyleBox["replist2",
  FontSlant->"Italic"],
 ".  One should not use the capital letters F,G,L,N and R in the lists  ",
 StyleBox["replist1,",
  FontSlant->"Italic"],
 "  ",
 StyleBox["replist2 ",
  FontSlant->"Italic"],
 "and ",
 StyleBox["ExternalParticles",
  FontSlant->"Italic"],
 " as they are reserved for coupling constants. Small l is reserved for the \
leptonic matrix element.\nFor semileptonic decays the index ",
 StyleBox["\[Mu]",
  FontFamily->"Arial",
  FontSize->16],
 " should only be used for momenta that are contracted with the leptonic \
matrix elements ",
 Cell[BoxData[
  FormBox["l", TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["", "\[Mu]"], TraditionalForm]]],
 " or  ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["l", "^"], TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["", "\[Mu]"], TraditionalForm]]],
 ". Isospin conservation is assumed. \n\nThe program terminates if either\n\t \
   i) some of the external particles are not contained in the list ",
 StyleBox["above",
  FontSlant->"Italic"],
 ",\n              ii) charge is not conserved, \n             iii) there are \
more than one external W,\n             iv) strangeness change |\
\[CapitalDelta]S|>1.                                                          \
 \n             \n",
 StyleBox["Notation:",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"Underline"->True}],
 StyleBox["  \n",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 Cell[BoxData[
  StyleBox[
   RowBox[{
    RowBox[{
     RowBox[{
      OverscriptBox["A", "_"], "[", 
      SuperscriptBox["M", "2"], "]"}], " ", "is", " ", "the", " ", 
     "renormalized", " ", "single"}], 
    StyleBox["-",
     FontSize->14], 
    RowBox[{"propagator", " ", "loop", " ", "integral", "  "}]}],
   FontFamily->"Arial"]],
  FontSize->14],
 Cell[BoxData[
  RowBox[{
   OverscriptBox["A", "_"], "[", 
   SuperscriptBox["M", "2"], "]"}]],
  FontFamily->"Arial",
  FontSize->14],
 StyleBox["= - ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  StyleBox[
   FractionBox[
    SuperscriptBox["M", "2"], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"4", " ", "\[Pi]"}], ")"}], "2"]],
   FontFamily->"Arial",
   FontSize->18]]],
 StyleBox["log(",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  StyleBox[
   SuperscriptBox["M", "2"],
   FontFamily->"Arial"]],
  FontSize->14],
 StyleBox["/",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    StyleBox["\[Mu]",
     FontFamily->"Arial",
     FontSize->14], "2"], TraditionalForm]]],
 StyleBox["), \nwhere M is",
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[" ",
  FontSize->14],
 StyleBox["a meson mass and ",
  FontFamily->"Arial",
  FontSize->14],
 StyleBox["\[Mu]",
  FontFamily->"Arial",
  FontSize->16],
 StyleBox[" is the renormalization scale.",
  FontFamily->"Arial",
  FontSize->14],
 StyleBox["\n",
  FontSize->14],
 Cell[BoxData[
  RowBox[{
   OverscriptBox["B", "_"], "[", 
   RowBox[{"s", ",", 
    SubsuperscriptBox["M", "1", "2"], ",", 
    SubsuperscriptBox["M", "2", "2"]}], "]"}]],
  FontFamily->"Arial",
  FontSize->14],
 " ",
 StyleBox["is the standard two-propagator loop function subtracted at s=0, \
i.e. ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  RowBox[{
   OverscriptBox["B", "_"], "[", 
   RowBox[{"0", ",", 
    SubsuperscriptBox["M", "1", "2"], ",", 
    SubsuperscriptBox["M", "2", "2"]}], "]"}]],
  FontFamily->"Arial",
  FontSize->14],
 StyleBox["=0.\nAll loop functions and recursion relations can be found in \
App. B of hep-ph/0507173.\n",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  SubscriptBox["G", "8"]],
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[", ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  SubscriptBox["G", "27"]],
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[" are the nonleptonic weak LECs of order ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  RowBox[{
   StyleBox[
    SuperscriptBox["p", "2"],
    FontFamily->"Arial",
    FontSize->14], "."}]]],
 StyleBox[" ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  RowBox[{
   SubsuperscriptBox["L", "i", "r"], " ", ",", 
   SubsuperscriptBox["N", "i", "r"], ",", " ", 
   SubsuperscriptBox["R", "i", "r"], " "}]],
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[" are the strong, weak octet and 27-plet LECs of O(",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  StyleBox[
   SuperscriptBox["p", "4"],
   FontFamily->"Arial",
   FontSize->14]]],
 StyleBox["), respectively, all renormalized at scale",
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[" \[Mu]",
  FontFamily->"Arial",
  FontSize->16],
 StyleBox[". The corresponding Lagrangians are reproduced in App. C of\n\
hep-ph/0507173. ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  RowBox[{" ", 
   SubscriptBox[
    OverscriptBox["G", "^"], "8"]}]],
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[", ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  SubscriptBox[
   OverscriptBox["G", "^"], "27"]],
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[", ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  StyleBox[
   SubsuperscriptBox[
    OverscriptBox["N", "^"], "i", "r"],
   FontFamily->"Arial",
   FontSize->14]]],
 StyleBox[", ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  StyleBox[
   SubsuperscriptBox[
    OverscriptBox["R", "^"], "i", "r"],
   FontFamily->"Arial",
   FontSize->14]]],
 StyleBox["  are complex conjugate LECs.\n",
  FontFamily->"Arial",
  FontSize->14],
 "\n",
 StyleBox["Options:\n\n",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"Underline"->True}],
 StyleBox["\tSet  the following variables equal to 1 to get partial results \n\
\t(otherwise the variables should be set to 0):\n\t\n\t\tonlytreep2=1\t \t\t\
amplitude of\[AliasDelimiter]\[AliasDelimiter]\[AliasDelimiter] O(",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 Cell[BoxData[
  StyleBox[
   SuperscriptBox["p", "2"],
   FontFamily->"Arial",
   FontSize->14]]],
 StyleBox[")\n\t\tonlytreep2and4=1\t\ttree level amplitude up to O(",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 Cell[BoxData[
  StyleBox[
   SuperscriptBox["p", "4"],
   FontFamily->"Arial",
   FontSize->14]]],
 StyleBox[")\n\t\tonlyloops=1\t\t\tone-loop amplitude only\n\t\t\n           \
By default (nogmo=",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 StyleBox["0",
  FontSize->14],
 StyleBox["), the Gell-Mann-Okubo relation is applied in the amplitudes of O(",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 Cell[BoxData[
  StyleBox[
   SuperscriptBox["p", "4"],
   FontFamily->"Arial",
   FontSize->14]]],
 StyleBox[") to express ",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 Cell[BoxData[
  SubsuperscriptBox["M", "\[Eta]", "2"]],
  PageWidth->WindowWidth,
  TextAlignment->Left,
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[" \n           in terms of  ",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 Cell[BoxData[
  SubsuperscriptBox["M", "K", "2"]],
  PageWidth->WindowWidth,
  TextAlignment->Left,
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[",  ",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 Cell[BoxData[
  SubsuperscriptBox["M", "\[Pi]", "2"]],
  PageWidth->WindowWidth,
  TextAlignment->Left,
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[". For better readability, ",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 Cell[BoxData[
  SubsuperscriptBox["M", "\[Eta]", "2"]],
  PageWidth->WindowWidth,
  TextAlignment->Left,
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[" is never replaced as argument in loop functions. Setting  \n      \
     nogmo=1, ",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 Cell[BoxData[
  SubsuperscriptBox["M", "\[Eta]", "2"]],
  PageWidth->WindowWidth,
  TextAlignment->Left,
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[" is kept everywhere. \n           If the recursion relations for \
the loop integrals should not be performed set norecurs=1.",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}]
}], "Text",
 CellChangeTimes->{{3.531272374966241*^9, 3.531272386080362*^9}},
 FontFamily->"Arial",
 FontSize->14],

Cell[BoxData[{
 RowBox[{
  RowBox[{"onlytreep2", "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"onlytreep2and4", "=", " ", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"onlyloops", "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nogmo", "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"norecurs", "=", "0"}], ";"}]}], "Input",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGAQA2IQbTElU1LI/5XjnvBp0iC6hXeOIYi+6XjMBEzHbskD
0z8F80H0Ne63XcIgevXZbhCdGrL+LIjeu+LbORCdGHD1MYjmay16AqK/xfWF
igDpV3oKYSA6q3ReJoi2WCyQBaKlGfbcA9Gtv77dB9HTbl9hEQXSrsU+7CC6
Y+K8e8Ygfd++gulEtz3PQPQNC5HnIFpDK/oLiH7w9AyYLrePX2ECpE9qbQfT
Nme+fALR88QCP4PosJ0PT5sC6ZCTjmdBtElF9ncQrbTjPZh2+f2qyAxIH/vz
FUyz+q0SjgPS/IWbwLTlMhupJ0D6z/8FYHrjq32aIPoak7QWiE7ZvdYeRN9q
2g2mAcdVrOw=
  "]],

Cell[BoxData[
 RowBox[{
  RowBox[{"ExternalParticles", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Gamma]", "[", 
      SubscriptBox["k", "1"], "]"}], ",", 
     RowBox[{
      SubscriptBox["\[Pi]", "+"], "[", 
      SubscriptBox["p", "1"], "]"}], ",", 
     RowBox[{
      SubscriptBox["\[Pi]", "-"], "[", 
      SubscriptBox["p", "2"], "]"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.546740220446838*^9, 3.546740222793678*^9}, {
  3.546742718410962*^9, 3.546742721336197*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"replist1", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"sp", "[", 
      RowBox[{
       SubscriptBox["p", "1"], ",", 
       SubscriptBox["p", "2"]}], "]"}], ",", 
     RowBox[{"sp", "[", 
      RowBox[{
       SubscriptBox["p", "1"], ",", 
       SubscriptBox["k", "1"]}], "]"}], ",", 
     RowBox[{"sp", "[", 
      RowBox[{
       SubscriptBox["p", "2"], ",", 
       SubscriptBox["k", "1"]}], "]"}], ",", 
     RowBox[{"sp", "[", 
      RowBox[{
       SubscriptBox["k", "1"], ",", 
       RowBox[{"\[Epsilon]", "[", 
        SubscriptBox["k", "1"], "]"}]}], "]"}], ",", 
     RowBox[{"sp", "[", 
      RowBox[{
       SubscriptBox["p", "1"], ",", 
       RowBox[{"\[Epsilon]", "[", 
        SubscriptBox["k", "1"], "]"}]}], "]"}], ",", 
     RowBox[{"sp", "[", 
      RowBox[{
       SubscriptBox["p", "2"], ",", 
       RowBox[{"\[Epsilon]", "[", 
        SubscriptBox["k", "1"], "]"}]}], "]"}], ",", 
     RowBox[{"sp", "[", 
      RowBox[{
       SubscriptBox["k", "1"], ",", 
       SubscriptBox["k", "1"]}], "]"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.535250231482131*^9, 3.535250283058411*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"replist2", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       SubsuperscriptBox["M", "\[Pi]", "2"]}], "+", 
      RowBox[{"t", "/", "2"}]}], ",", 
     RowBox[{
      RowBox[{"-", "t"}], "/", "2"}], ",", " ", 
     RowBox[{
      RowBox[{"-", "t"}], "/", "2"}], ",", "0", ",", 
     RowBox[{
      SubscriptBox["p", "1"], ".", 
      SubscriptBox["\[Epsilon]", "1"]}], ",", 
     RowBox[{
      SubscriptBox["p", "2"], ".", 
      SubscriptBox["\[Epsilon]", "1"]}], ",", "t"}], "}"}]}], " ", 
  ";"}]], "Input",
 CellChangeTimes->{
  3.531185205921837*^9, {3.531186238734871*^9, 3.531186244688147*^9}, {
   3.531187401996374*^9, 3.531187439162626*^9}, {3.531189785107789*^9, 
   3.531189842089331*^9}, {3.531191056498193*^9, 3.531191183401627*^9}, 
   3.531272401922281*^9, {3.531272564947784*^9, 3.531272566407883*^9}, {
   3.531274197181292*^9, 3.531274201372354*^9}, {3.535250233721448*^9, 
   3.535250244758537*^9}, 3.535250296829369*^9, {3.535250509436956*^9, 
   3.535250615770915*^9}, {3.535251110918831*^9, 3.535251128321935*^9}, {
   3.535251676536104*^9, 3.5352516822349*^9}, 3.535253197606508*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Insert", " ", "the", " ", "correct", " ", "path", " ", "for", " ", "the", 
    " ", "\"\<ampcalculatorsub_old.nb\>\"", " ", "in", " ", "the", " ", 
    "next", " ", 
    RowBox[{"line", "."}]}], "*)"}], 
  RowBox[{
   RowBox[{"notesub", "=", 
    RowBox[{
    "NotebookOpen", "[", "\"\<.../ampcalculatorsub_old.nb\>\"", "]"}]}], 
   ";"}]}]], "Input"],

Cell[BoxData[
 RowBox[{"SelectionMove", "[", 
  RowBox[{"notesub", ",", "All", ",", "Notebook"}], "]"}]], "Input"],

Cell[BoxData[
 RowBox[{"SelectionEvaluate", "[", "notesub", "]"}]], "Input"]
},
WindowSize->{653, 909},
WindowMargins->{{66, Automatic}, {28, Automatic}},
DockedCells->FEPrivate`FrontEndResource[
 "FEExpressions", "CompatibilityToolbar"],
PrintingCopies->1,
PrintingPageRange->{Automatic, Automatic},
FrontEndVersion->"7.0 for Linux x86 (32-bit) (November 10, 2008)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[545, 20, 185, 6, 35, "Text"],
Cell[733, 28, 12979, 464, 1479, "Text"],
Cell[13715, 494, 809, 19, 121, "Input"],
Cell[14527, 515, 495, 14, 32, "Input"],
Cell[15025, 531, 1159, 36, 55, "Input"],
Cell[16187, 569, 1169, 28, 32, "Input"],
Cell[17359, 599, 408, 12, 77, "Input"],
Cell[17770, 613, 114, 2, 32, "Input"],
Cell[17887, 617, 76, 1, 32, "Input"]
}
]
*)

(* End of internal cache information *)


==> anc/Ip16b.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 6.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[     18643,        645]
NotebookOptionsPosition[     17933,        620]
NotebookOutlinePosition[     18415,        639]
CellTagsIndexPosition[     18372,        636]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[TextData[{
 "                                                         ",
 StyleBox["Program  Ampcalculator ",
  FontWeight->"Bold"]
}], "Text",
 FontFamily->"Arial",
 FontSize->16],

Cell[TextData[{
 "The program generates the amplitude for any strong or nonleptonic weak \
process of pseudoscalar mesons, \nexternal photons and W bosons to \
next-to-leading order in the low-energy expansion (chiral SU(3)) with at most \
\nsix external particles (a photon counts as two particles), at most one W \
(semileptonic decays) and with at most three propagators in the loop. The W \
is assumed to couple to a lepton pair indicated in the output by the leptonic \
matrix elements ",
 Cell[BoxData[
  FormBox["l", TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["", "\[Mu]"], TraditionalForm]]],
 " and ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["l", "^"], TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["", "\[Mu]"], TraditionalForm]]],
 ",  defined by\n \n                 ",
 Cell[BoxData[
  FormBox["l", TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["", "\[Mu]"], TraditionalForm]]],
 "= ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["u", "_"], TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    SubscriptBox["p", "\[Nu]"], ")"}], TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Gamma]", "\[Mu]"], TraditionalForm]]],
 " (1-",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Gamma]", "5"], TraditionalForm]]],
 ")",
 Cell[BoxData[
  FormBox[
   RowBox[{" ", 
    RowBox[{"v", "(", 
     SubscriptBox["p", 
      SuperscriptBox["l", "+"]], ")"}]}], TraditionalForm]]],
 " ,   ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["l", "^"], TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["", "\[Mu]"], TraditionalForm]]],
 "= ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["u", "_"], TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    SubscriptBox["p", 
     SuperscriptBox["/", "-"]], ")"}], TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Gamma]", "\[Mu]"], TraditionalForm]]],
 " (1-",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Gamma]", "5"], TraditionalForm]]],
 ")",
 Cell[BoxData[
  FormBox[
   RowBox[{" ", 
    RowBox[{"v", "(", 
     SubscriptBox["p", "\[Nu]"], ")"}]}], TraditionalForm]]],
 ",\n\nwhere ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["p", "\[Nu]"], " ", ",", " ", 
    RowBox[{
     SubscriptBox["p", "l"], "  ", "are", " ", "the", " ", "momenta", " ", 
     "of", " ", "the", " ", "neutrino", " ", "and", " ", "of", " ", "the", 
     " ", "charged", " "}]}], TraditionalForm]]],
 "lepton. ",
 StyleBox["For radiative semileptonic decays, \nBremsstrahlung off the \
charged lepton is not included and must be added by hand.  In the anomaly \
functional, \nonly terms containing external gauge fields are included. \n",
  FontFamily->"Arial",
  FontSize->14],
 "\n",
 Cell[BoxData[
  RowBox[{"Select", " ", "up", " ", "to", " ", "six", " ", "particles", " ", 
   RowBox[{"(", 
    RowBox[{
    "a", " ", "photon", " ", "counts", " ", "as", " ", "two", " ", 
     "particles"}], ")"}], "of", " ", "the", " ", "list", " ", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      SubscriptBox["\[Pi]", "+"], ",", 
      SubscriptBox["\[Pi]", "-"], ",", 
      SubscriptBox["\[Pi]", "0"], ",", 
      SubscriptBox["K", "+"], ",", 
      SubscriptBox["K", "-"], ",", 
      SubscriptBox["K", "0"], ",", 
      SubscriptBox[
       OverscriptBox["K", "_"], "0"], ",", 
      SubscriptBox["\[Eta]", "8"], ",", "\[Gamma]", ",", 
      SubscriptBox["W", "+"], ",", 
      SubscriptBox["W", "-"]}], "}"}], ".", " "}]}]],
  PageWidth->WindowWidth,
  TextAlignment->Left,
  FontFamily->"Arial",
  FontSize->14],
 "\nAssign a momentum to each particle. In the list ",
 StyleBox["ExternalParticles",
  FontSlant->"Italic"],
 " all particles are supposed to be incoming. D",
 Cell[BoxData[
  RowBox[{"efine", " ", "the", " ", "scalar", " ", "products", " ", 
   StyleBox[
    RowBox[{"sp", "[", 
     RowBox[{
      SubscriptBox["p", "i"], ",", 
      SubscriptBox["p", "j"]}], "]"}],
    FontSlant->"Italic"], " "}]],
  PageWidth->WindowWidth,
  TextAlignment->Left,
  FontFamily->"Arial",
  FontSize->14],
 " ",
 Cell[BoxData[
  RowBox[{
  "that", " ", "you", " ", "want", "  ", "to", " ", "replace", " ", "by", " ",
    "polynomials", " ", "of", " ", "kinematic", " ", "variables", " ", "in", 
   " ", "the", " "}]],
  PageWidth->WindowWidth,
  TextAlignment->Left,
  FontFamily->"Arial",
  FontSize->14],
 "lists ",
 StyleBox["replist1",
  FontSlant->"Italic"],
 " and ",
 StyleBox["replist2",
  FontSlant->"Italic"],
 ".  One should not use the capital letters F,G,L,N and R in the lists  ",
 StyleBox["replist1,",
  FontSlant->"Italic"],
 "  ",
 StyleBox["replist2 ",
  FontSlant->"Italic"],
 "and ",
 StyleBox["ExternalParticles",
  FontSlant->"Italic"],
 " as they are reserved for coupling constants. Small l is reserved for the \
leptonic matrix element.\nFor semileptonic decays the index ",
 StyleBox["\[Mu]",
  FontFamily->"Arial",
  FontSize->16],
 " should only be used for momenta that are contracted with the leptonic \
matrix elements ",
 Cell[BoxData[
  FormBox["l", TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["", "\[Mu]"], TraditionalForm]]],
 " or  ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["l", "^"], TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["", "\[Mu]"], TraditionalForm]]],
 ". Isospin conservation is assumed. \n\nThe program terminates if either\n\t \
   i) some of the external particles are not contained in the list ",
 StyleBox["above",
  FontSlant->"Italic"],
 ",\n              ii) charge is not conserved, \n             iii) there are \
more than one external W,\n             iv) strangeness change |\
\[CapitalDelta]S|>1.                                                          \
 \n             \n",
 StyleBox["Notation:",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"Underline"->True}],
 StyleBox["  \n",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 Cell[BoxData[
  StyleBox[
   RowBox[{
    RowBox[{
     RowBox[{
      OverscriptBox["A", "_"], "[", 
      SuperscriptBox["M", "2"], "]"}], " ", "is", " ", "the", " ", 
     "renormalized", " ", "single"}], 
    StyleBox["-",
     FontSize->14], 
    RowBox[{"propagator", " ", "loop", " ", "integral", "  "}]}],
   FontFamily->"Arial"]],
  FontSize->14],
 Cell[BoxData[
  RowBox[{
   OverscriptBox["A", "_"], "[", 
   SuperscriptBox["M", "2"], "]"}]],
  FontFamily->"Arial",
  FontSize->14],
 StyleBox["= - ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  StyleBox[
   FractionBox[
    SuperscriptBox["M", "2"], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"4", " ", "\[Pi]"}], ")"}], "2"]],
   FontFamily->"Arial",
   FontSize->18]]],
 StyleBox["log(",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  StyleBox[
   SuperscriptBox["M", "2"],
   FontFamily->"Arial"]],
  FontSize->14],
 StyleBox["/",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    StyleBox["\[Mu]",
     FontFamily->"Arial",
     FontSize->14], "2"], TraditionalForm]]],
 StyleBox["), \nwhere M is",
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[" ",
  FontSize->14],
 StyleBox["a meson mass and ",
  FontFamily->"Arial",
  FontSize->14],
 StyleBox["\[Mu]",
  FontFamily->"Arial",
  FontSize->16],
 StyleBox[" is the renormalization scale.",
  FontFamily->"Arial",
  FontSize->14],
 StyleBox["\n",
  FontSize->14],
 Cell[BoxData[
  RowBox[{
   OverscriptBox["B", "_"], "[", 
   RowBox[{"s", ",", 
    SubsuperscriptBox["M", "1", "2"], ",", 
    SubsuperscriptBox["M", "2", "2"]}], "]"}]],
  FontFamily->"Arial",
  FontSize->14],
 " ",
 StyleBox["is the standard two-propagator loop function subtracted at s=0, \
i.e. ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  RowBox[{
   OverscriptBox["B", "_"], "[", 
   RowBox[{"0", ",", 
    SubsuperscriptBox["M", "1", "2"], ",", 
    SubsuperscriptBox["M", "2", "2"]}], "]"}]],
  FontFamily->"Arial",
  FontSize->14],
 StyleBox["=0.\nAll loop functions and recursion relations can be found in \
App. B of hep-ph/0507173.\n",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  SubscriptBox["G", "8"]],
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[", ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  SubscriptBox["G", "27"]],
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[" are the nonleptonic weak LECs of order ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  RowBox[{
   StyleBox[
    SuperscriptBox["p", "2"],
    FontFamily->"Arial",
    FontSize->14], "."}]]],
 StyleBox[" ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  RowBox[{
   SubsuperscriptBox["L", "i", "r"], " ", ",", 
   SubsuperscriptBox["N", "i", "r"], ",", " ", 
   SubsuperscriptBox["R", "i", "r"], " "}]],
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[" are the strong, weak octet and 27-plet LECs of O(",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  StyleBox[
   SuperscriptBox["p", "4"],
   FontFamily->"Arial",
   FontSize->14]]],
 StyleBox["), respectively, all renormalized at scale",
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[" \[Mu]",
  FontFamily->"Arial",
  FontSize->16],
 StyleBox[". The corresponding Lagrangians are reproduced in App. C of\n\
hep-ph/0507173. ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  RowBox[{" ", 
   SubscriptBox[
    OverscriptBox["G", "^"], "8"]}]],
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[", ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  SubscriptBox[
   OverscriptBox["G", "^"], "27"]],
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[", ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  StyleBox[
   SubsuperscriptBox[
    OverscriptBox["N", "^"], "i", "r"],
   FontFamily->"Arial",
   FontSize->14]]],
 StyleBox[", ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  StyleBox[
   SubsuperscriptBox[
    OverscriptBox["R", "^"], "i", "r"],
   FontFamily->"Arial",
   FontSize->14]]],
 StyleBox["  are complex conjugate LECs.\n",
  FontFamily->"Arial",
  FontSize->14],
 "\n",
 StyleBox["Options:\n\n",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"Underline"->True}],
 StyleBox["\tSet  the following variables equal to 1 to get partial results \n\
\t(otherwise the variables should be set to 0):\n\t\n\t\tonlytreep2=1\t \t\t\
amplitude of\[AliasDelimiter]\[AliasDelimiter]\[AliasDelimiter] O(",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 Cell[BoxData[
  StyleBox[
   SuperscriptBox["p", "2"],
   FontFamily->"Arial",
   FontSize->14]]],
 StyleBox[")\n\t\tonlytreep2and4=1\t\ttree level amplitude up to O(",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 Cell[BoxData[
  StyleBox[
   SuperscriptBox["p", "4"],
   FontFamily->"Arial",
   FontSize->14]]],
 StyleBox[")\n\t\tonlyloops=1\t\t\tone-loop amplitude only\n\t\t\n           \
By default (nogmo=",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 StyleBox["0",
  FontSize->14],
 StyleBox["), the Gell-Mann-Okubo relation is applied in the amplitudes of O(",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 Cell[BoxData[
  StyleBox[
   SuperscriptBox["p", "4"],
   FontFamily->"Arial",
   FontSize->14]]],
 StyleBox[") to express ",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 Cell[BoxData[
  SubsuperscriptBox["M", "\[Eta]", "2"]],
  PageWidth->WindowWidth,
  TextAlignment->Left,
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[" \n           in terms of  ",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 Cell[BoxData[
  SubsuperscriptBox["M", "K", "2"]],
  PageWidth->WindowWidth,
  TextAlignment->Left,
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[",  ",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 Cell[BoxData[
  SubsuperscriptBox["M", "\[Pi]", "2"]],
  PageWidth->WindowWidth,
  TextAlignment->Left,
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[". For better readability, ",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 Cell[BoxData[
  SubsuperscriptBox["M", "\[Eta]", "2"]],
  PageWidth->WindowWidth,
  TextAlignment->Left,
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[" is never replaced as argument in loop functions. Setting  \n      \
     nogmo=1, ",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 Cell[BoxData[
  SubsuperscriptBox["M", "\[Eta]", "2"]],
  PageWidth->WindowWidth,
  TextAlignment->Left,
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[" is kept everywhere. \n           If the recursion relations for \
the loop integrals should not be performed set norecurs=1.",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}]
}], "Text",
 CellChangeTimes->{{3.531272374966241*^9, 3.531272386080362*^9}},
 FontFamily->"Arial",
 FontSize->14],

Cell[BoxData[{
 RowBox[{
  RowBox[{"onlytreep2", "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"onlytreep2and4", "=", " ", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"onlyloops", "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nogmo", "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"norecurs", "=", "0"}], ";"}]}], "Input",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGAQA2IQbTElU1LI/5XjnvBp0iC6hXeOIYi+6XjMBEzHbskD
0z8F80H0Ne63XcIgevXZbhCdGrL+LIjeu+LbORCdGHD1MYjmay16AqK/xfWF
igDpV3oKYSA6q3ReJoi2WCyQBaKlGfbcA9Gtv77dB9HTbl9hEQXSrsU+7CC6
Y+K8e8Ygfd++gulEtz3PQPQNC5HnIFpDK/oLiH7w9AyYLrePX2ECpE9qbQfT
Nme+fALR88QCP4PosJ0PT5sC6ZCTjmdBtElF9ncQrbTjPZh2+f2qyAxIH/vz
FUyz+q0SjgPS/IWbwLTlMhupJ0D6z/8FYHrjq32aIPoak7QWiE7ZvdYeRN9q
2g2mAcdVrOw=
  "]],

Cell[BoxData[
 RowBox[{
  RowBox[{"ExternalParticles", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Gamma]", "[", 
      SubscriptBox["k", "1"], "]"}], ",", 
     RowBox[{
      SubscriptBox["K", "-"], "[", 
      SubscriptBox["p", "1"], "]"}], ",", 
     RowBox[{
      SubscriptBox["K", "+"], "[", 
      SubscriptBox["p", "2"], "]"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.53154669934275*^9, 3.53154671385319*^9}, {
  3.535250116977838*^9, 3.535250117466443*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"replist1", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"sp", "[", 
      RowBox[{
       SubscriptBox["p", "1"], ",", 
       SubscriptBox["p", "2"]}], "]"}], ",", 
     RowBox[{"sp", "[", 
      RowBox[{
       SubscriptBox["p", "1"], ",", 
       SubscriptBox["k", "1"]}], "]"}], ",", 
     RowBox[{"sp", "[", 
      RowBox[{
       SubscriptBox["p", "2"], ",", 
       SubscriptBox["k", "1"]}], "]"}], ",", 
     RowBox[{"sp", "[", 
      RowBox[{
       SubscriptBox["k", "1"], ",", 
       RowBox[{"\[Epsilon]", "[", 
        SubscriptBox["k", "1"], "]"}]}], "]"}], ",", 
     RowBox[{"sp", "[", 
      RowBox[{
       SubscriptBox["p", "1"], ",", 
       RowBox[{"\[Epsilon]", "[", 
        SubscriptBox["k", "1"], "]"}]}], "]"}], ",", 
     RowBox[{"sp", "[", 
      RowBox[{
       SubscriptBox["p", "2"], ",", 
       RowBox[{"\[Epsilon]", "[", 
        SubscriptBox["k", "1"], "]"}]}], "]"}], ",", 
     RowBox[{"sp", "[", 
      RowBox[{
       SubscriptBox["k", "1"], ",", 
       SubscriptBox["k", "1"]}], "]"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.535250231482131*^9, 3.535250283058411*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"replist2", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       SubsuperscriptBox["M", "K", "2"]}], "+", 
      RowBox[{"t", "/", "2"}]}], ",", 
     RowBox[{
      RowBox[{"-", "t"}], "/", "2"}], ",", " ", 
     RowBox[{
      RowBox[{"-", "t"}], "/", "2"}], ",", "0", ",", 
     RowBox[{
      SubscriptBox["p", "1"], ".", 
      SubscriptBox["\[Epsilon]", "1"]}], ",", 
     RowBox[{
      SubscriptBox["p", "2"], ".", 
      SubscriptBox["\[Epsilon]", "1"]}], ",", "t"}], "}"}]}], " ", 
  ";"}]], "Input",
 CellChangeTimes->{
  3.531185205921837*^9, {3.531186238734871*^9, 3.531186244688147*^9}, {
   3.531187401996374*^9, 3.531187439162626*^9}, {3.531189785107789*^9, 
   3.531189842089331*^9}, {3.531191056498193*^9, 3.531191183401627*^9}, 
   3.531272401922281*^9, {3.531272564947784*^9, 3.531272566407883*^9}, {
   3.531274197181292*^9, 3.531274201372354*^9}, {3.535250233721448*^9, 
   3.535250244758537*^9}, 3.535250296829369*^9, {3.535250509436956*^9, 
   3.535250615770915*^9}, {3.535251110918831*^9, 3.535251128321935*^9}, {
   3.535252775161277*^9, 3.535252789027143*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Insert", " ", "the", " ", "correct", " ", "path", " ", "for", " ", "the", 
    " ", "\"\<ampcalculatorsub_old.nb\>\"", " ", "in", " ", "the", " ", 
    "next", " ", 
    RowBox[{"line", "."}]}], "*)"}], 
  RowBox[{
   RowBox[{"notesub", "=", 
    RowBox[{
    "NotebookOpen", "[", "\"\<.../ampcalculatorsub_old.nb\>\"", "]"}]}], 
   ";"}]}]], "Input"],

Cell[BoxData[
 RowBox[{"SelectionMove", "[", 
  RowBox[{"notesub", ",", "All", ",", "Notebook"}], "]"}]], "Input"],

Cell[BoxData[
 RowBox[{"SelectionEvaluate", "[", "notesub", "]"}]], "Input"]
},
WindowSize->{692, 940},
WindowMargins->{{9, Automatic}, {31, Automatic}},
DockedCells->FEPrivate`FrontEndResource[
 "FEExpressions", "CompatibilityToolbar"],
PrintingCopies->1,
PrintingPageRange->{Automatic, Automatic},
FrontEndVersion->"7.0 for Linux x86 (32-bit) (November 10, 2008)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[545, 20, 185, 6, 35, "Text"],
Cell[733, 28, 12979, 464, 1392, "Text"],
Cell[13715, 494, 809, 19, 121, "Input"],
Cell[14527, 515, 485, 14, 32, "Input"],
Cell[15015, 531, 1159, 36, 55, "Input"],
Cell[16177, 569, 1145, 28, 32, "Input"],
Cell[17325, 599, 408, 12, 77, "Input"],
Cell[17736, 613, 114, 2, 32, "Input"],
Cell[17853, 617, 76, 1, 32, "Input"]
}
]
*)

(* End of internal cache information *)


==> anc/Ip16c.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 6.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[     18696,        647]
NotebookOptionsPosition[     17986,        622]
NotebookOutlinePosition[     18468,        641]
CellTagsIndexPosition[     18425,        638]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[TextData[{
 "                                                         ",
 StyleBox["Program  Ampcalculator ",
  FontWeight->"Bold"]
}], "Text",
 FontFamily->"Arial",
 FontSize->16],

Cell[TextData[{
 "The program generates the amplitude for any strong or nonleptonic weak \
process of pseudoscalar mesons, \nexternal photons and W bosons to \
next-to-leading order in the low-energy expansion (chiral SU(3)) with at most \
\nsix external particles (a photon counts as two particles), at most one W \
(semileptonic decays) and with at most three propagators in the loop. The W \
is assumed to couple to a lepton pair indicated in the output by the leptonic \
matrix elements ",
 Cell[BoxData[
  FormBox["l", TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["", "\[Mu]"], TraditionalForm]]],
 " and ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["l", "^"], TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["", "\[Mu]"], TraditionalForm]]],
 ",  defined by\n \n                 ",
 Cell[BoxData[
  FormBox["l", TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["", "\[Mu]"], TraditionalForm]]],
 "= ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["u", "_"], TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    SubscriptBox["p", "\[Nu]"], ")"}], TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Gamma]", "\[Mu]"], TraditionalForm]]],
 " (1-",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Gamma]", "5"], TraditionalForm]]],
 ")",
 Cell[BoxData[
  FormBox[
   RowBox[{" ", 
    RowBox[{"v", "(", 
     SubscriptBox["p", 
      SuperscriptBox["l", "+"]], ")"}]}], TraditionalForm]]],
 " ,   ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["l", "^"], TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["", "\[Mu]"], TraditionalForm]]],
 "= ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["u", "_"], TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    SubscriptBox["p", 
     SuperscriptBox["/", "-"]], ")"}], TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Gamma]", "\[Mu]"], TraditionalForm]]],
 " (1-",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Gamma]", "5"], TraditionalForm]]],
 ")",
 Cell[BoxData[
  FormBox[
   RowBox[{" ", 
    RowBox[{"v", "(", 
     SubscriptBox["p", "\[Nu]"], ")"}]}], TraditionalForm]]],
 ",\n\nwhere ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["p", "\[Nu]"], " ", ",", " ", 
    RowBox[{
     SubscriptBox["p", "l"], "  ", "are", " ", "the", " ", "momenta", " ", 
     "of", " ", "the", " ", "neutrino", " ", "and", " ", "of", " ", "the", 
     " ", "charged", " "}]}], TraditionalForm]]],
 "lepton. ",
 StyleBox["For radiative semileptonic decays, \nBremsstrahlung off the \
charged lepton is not included and must be added by hand.  In the anomaly \
functional, \nonly terms containing external gauge fields are included. \n",
  FontFamily->"Arial",
  FontSize->14],
 "\n",
 Cell[BoxData[
  RowBox[{"Select", " ", "up", " ", "to", " ", "six", " ", "particles", " ", 
   RowBox[{"(", 
    RowBox[{
    "a", " ", "photon", " ", "counts", " ", "as", " ", "two", " ", 
     "particles"}], ")"}], "of", " ", "the", " ", "list", " ", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      SubscriptBox["\[Pi]", "+"], ",", 
      SubscriptBox["\[Pi]", "-"], ",", 
      SubscriptBox["\[Pi]", "0"], ",", 
      SubscriptBox["K", "+"], ",", 
      SubscriptBox["K", "-"], ",", 
      SubscriptBox["K", "0"], ",", 
      SubscriptBox[
       OverscriptBox["K", "_"], "0"], ",", 
      SubscriptBox["\[Eta]", "8"], ",", "\[Gamma]", ",", 
      SubscriptBox["W", "+"], ",", 
      SubscriptBox["W", "-"]}], "}"}], ".", " "}]}]],
  PageWidth->WindowWidth,
  TextAlignment->Left,
  FontFamily->"Arial",
  FontSize->14],
 "\nAssign a momentum to each particle. In the list ",
 StyleBox["ExternalParticles",
  FontSlant->"Italic"],
 " all particles are supposed to be incoming. D",
 Cell[BoxData[
  RowBox[{"efine", " ", "the", " ", "scalar", " ", "products", " ", 
   StyleBox[
    RowBox[{"sp", "[", 
     RowBox[{
      SubscriptBox["p", "i"], ",", 
      SubscriptBox["p", "j"]}], "]"}],
    FontSlant->"Italic"], " "}]],
  PageWidth->WindowWidth,
  TextAlignment->Left,
  FontFamily->"Arial",
  FontSize->14],
 " ",
 Cell[BoxData[
  RowBox[{
  "that", " ", "you", " ", "want", "  ", "to", " ", "replace", " ", "by", " ",
    "polynomials", " ", "of", " ", "kinematic", " ", "variables", " ", "in", 
   " ", "the", " "}]],
  PageWidth->WindowWidth,
  TextAlignment->Left,
  FontFamily->"Arial",
  FontSize->14],
 "lists ",
 StyleBox["replist1",
  FontSlant->"Italic"],
 " and ",
 StyleBox["replist2",
  FontSlant->"Italic"],
 ".  One should not use the capital letters F,G,L,N and R in the lists  ",
 StyleBox["replist1,",
  FontSlant->"Italic"],
 "  ",
 StyleBox["replist2 ",
  FontSlant->"Italic"],
 "and ",
 StyleBox["ExternalParticles",
  FontSlant->"Italic"],
 " as they are reserved for coupling constants. Small l is reserved for the \
leptonic matrix element.\nFor semileptonic decays the index ",
 StyleBox["\[Mu]",
  FontFamily->"Arial",
  FontSize->16],
 " should only be used for momenta that are contracted with the leptonic \
matrix elements ",
 Cell[BoxData[
  FormBox["l", TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["", "\[Mu]"], TraditionalForm]]],
 " or  ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["l", "^"], TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["", "\[Mu]"], TraditionalForm]]],
 ". Isospin conservation is assumed. \n\nThe program terminates if either\n\t \
   i) some of the external particles are not contained in the list ",
 StyleBox["above",
  FontSlant->"Italic"],
 ",\n              ii) charge is not conserved, \n             iii) there are \
more than one external W,\n             iv) strangeness change |\
\[CapitalDelta]S|>1.                                                          \
 \n             \n",
 StyleBox["Notation:",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"Underline"->True}],
 StyleBox["  \n",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 Cell[BoxData[
  StyleBox[
   RowBox[{
    RowBox[{
     RowBox[{
      OverscriptBox["A", "_"], "[", 
      SuperscriptBox["M", "2"], "]"}], " ", "is", " ", "the", " ", 
     "renormalized", " ", "single"}], 
    StyleBox["-",
     FontSize->14], 
    RowBox[{"propagator", " ", "loop", " ", "integral", "  "}]}],
   FontFamily->"Arial"]],
  FontSize->14],
 Cell[BoxData[
  RowBox[{
   OverscriptBox["A", "_"], "[", 
   SuperscriptBox["M", "2"], "]"}]],
  FontFamily->"Arial",
  FontSize->14],
 StyleBox["= - ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  StyleBox[
   FractionBox[
    SuperscriptBox["M", "2"], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"4", " ", "\[Pi]"}], ")"}], "2"]],
   FontFamily->"Arial",
   FontSize->18]]],
 StyleBox["log(",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  StyleBox[
   SuperscriptBox["M", "2"],
   FontFamily->"Arial"]],
  FontSize->14],
 StyleBox["/",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    StyleBox["\[Mu]",
     FontFamily->"Arial",
     FontSize->14], "2"], TraditionalForm]]],
 StyleBox["), \nwhere M is",
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[" ",
  FontSize->14],
 StyleBox["a meson mass and ",
  FontFamily->"Arial",
  FontSize->14],
 StyleBox["\[Mu]",
  FontFamily->"Arial",
  FontSize->16],
 StyleBox[" is the renormalization scale.",
  FontFamily->"Arial",
  FontSize->14],
 StyleBox["\n",
  FontSize->14],
 Cell[BoxData[
  RowBox[{
   OverscriptBox["B", "_"], "[", 
   RowBox[{"s", ",", 
    SubsuperscriptBox["M", "1", "2"], ",", 
    SubsuperscriptBox["M", "2", "2"]}], "]"}]],
  FontFamily->"Arial",
  FontSize->14],
 " ",
 StyleBox["is the standard two-propagator loop function subtracted at s=0, \
i.e. ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  RowBox[{
   OverscriptBox["B", "_"], "[", 
   RowBox[{"0", ",", 
    SubsuperscriptBox["M", "1", "2"], ",", 
    SubsuperscriptBox["M", "2", "2"]}], "]"}]],
  FontFamily->"Arial",
  FontSize->14],
 StyleBox["=0.\nAll loop functions and recursion relations can be found in \
App. B of hep-ph/0507173.\n",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  SubscriptBox["G", "8"]],
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[", ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  SubscriptBox["G", "27"]],
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[" are the nonleptonic weak LECs of order ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  RowBox[{
   StyleBox[
    SuperscriptBox["p", "2"],
    FontFamily->"Arial",
    FontSize->14], "."}]]],
 StyleBox[" ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  RowBox[{
   SubsuperscriptBox["L", "i", "r"], " ", ",", 
   SubsuperscriptBox["N", "i", "r"], ",", " ", 
   SubsuperscriptBox["R", "i", "r"], " "}]],
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[" are the strong, weak octet and 27-plet LECs of O(",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  StyleBox[
   SuperscriptBox["p", "4"],
   FontFamily->"Arial",
   FontSize->14]]],
 StyleBox["), respectively, all renormalized at scale",
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[" \[Mu]",
  FontFamily->"Arial",
  FontSize->16],
 StyleBox[". The corresponding Lagrangians are reproduced in App. C of\n\
hep-ph/0507173. ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  RowBox[{" ", 
   SubscriptBox[
    OverscriptBox["G", "^"], "8"]}]],
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[", ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  SubscriptBox[
   OverscriptBox["G", "^"], "27"]],
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[", ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  StyleBox[
   SubsuperscriptBox[
    OverscriptBox["N", "^"], "i", "r"],
   FontFamily->"Arial",
   FontSize->14]]],
 StyleBox[", ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  StyleBox[
   SubsuperscriptBox[
    OverscriptBox["R", "^"], "i", "r"],
   FontFamily->"Arial",
   FontSize->14]]],
 StyleBox["  are complex conjugate LECs.\n",
  FontFamily->"Arial",
  FontSize->14],
 "\n",
 StyleBox["Options:\n\n",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"Underline"->True}],
 StyleBox["\tSet  the following variables equal to 1 to get partial results \n\
\t(otherwise the variables should be set to 0):\n\t\n\t\tonlytreep2=1\t \t\t\
amplitude of\[AliasDelimiter]\[AliasDelimiter]\[AliasDelimiter] O(",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 Cell[BoxData[
  StyleBox[
   SuperscriptBox["p", "2"],
   FontFamily->"Arial",
   FontSize->14]]],
 StyleBox[")\n\t\tonlytreep2and4=1\t\ttree level amplitude up to O(",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 Cell[BoxData[
  StyleBox[
   SuperscriptBox["p", "4"],
   FontFamily->"Arial",
   FontSize->14]]],
 StyleBox[")\n\t\tonlyloops=1\t\t\tone-loop amplitude only\n\t\t\n           \
By default (nogmo=",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 StyleBox["0",
  FontSize->14],
 StyleBox["), the Gell-Mann-Okubo relation is applied in the amplitudes of O(",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 Cell[BoxData[
  StyleBox[
   SuperscriptBox["p", "4"],
   FontFamily->"Arial",
   FontSize->14]]],
 StyleBox[") to express ",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 Cell[BoxData[
  SubsuperscriptBox["M", "\[Eta]", "2"]],
  PageWidth->WindowWidth,
  TextAlignment->Left,
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[" \n           in terms of  ",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 Cell[BoxData[
  SubsuperscriptBox["M", "K", "2"]],
  PageWidth->WindowWidth,
  TextAlignment->Left,
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[",  ",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 Cell[BoxData[
  SubsuperscriptBox["M", "\[Pi]", "2"]],
  PageWidth->WindowWidth,
  TextAlignment->Left,
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[". For better readability, ",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 Cell[BoxData[
  SubsuperscriptBox["M", "\[Eta]", "2"]],
  PageWidth->WindowWidth,
  TextAlignment->Left,
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[" is never replaced as argument in loop functions. Setting  \n      \
     nogmo=1, ",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 Cell[BoxData[
  SubsuperscriptBox["M", "\[Eta]", "2"]],
  PageWidth->WindowWidth,
  TextAlignment->Left,
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[" is kept everywhere. \n           If the recursion relations for \
the loop integrals should not be performed set norecurs=1.",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}]
}], "Text",
 CellChangeTimes->{{3.531272374966241*^9, 3.531272386080362*^9}},
 FontFamily->"Arial",
 FontSize->14],

Cell[BoxData[{
 RowBox[{
  RowBox[{"onlytreep2", "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"onlytreep2and4", "=", " ", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"onlyloops", "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nogmo", "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"norecurs", "=", "0"}], ";"}]}], "Input",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGAQA2IQbTElU1LI/5XjnvBp0iC6hXeOIYi+6XjMBEzHbskD
0z8F80H0Ne63XcIgevXZbhCdGrL+LIjeu+LbORCdGHD1MYjmay16AqK/xfWF
igDpV3oKYSA6q3ReJoi2WCyQBaKlGfbcA9Gtv77dB9HTbl9hEQXSrsU+7CC6
Y+K8e8Ygfd++gulEtz3PQPQNC5HnIFpDK/oLiH7w9AyYLrePX2ECpE9qbQfT
Nme+fALR88QCP4PosJ0PT5sC6ZCTjmdBtElF9ncQrbTjPZh2+f2qyAxIH/vz
FUyz+q0SjgPS/IWbwLTlMhupJ0D6z/8FYHrjq32aIPoak7QWiE7ZvdYeRN9q
2g2mAcdVrOw=
  "]],

Cell[BoxData[
 RowBox[{
  RowBox[{"ExternalParticles", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Gamma]", "[", 
      SubscriptBox["k", "1"], "]"}], ",", 
     RowBox[{
      SubscriptBox["K", "0"], "[", 
      SubscriptBox["p", "1"], "]"}], ",", 
     RowBox[{
      SubscriptBox[
       OverscriptBox["K", "_"], "0"], "[", 
      SubscriptBox["p", "2"], "]"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.53154669934275*^9, 3.53154671385319*^9}, {
  3.535250116977838*^9, 3.535250117466443*^9}, {3.535251356048739*^9, 
  3.535251384161633*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"replist1", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"sp", "[", 
      RowBox[{
       SubscriptBox["p", "1"], ",", 
       SubscriptBox["p", "2"]}], "]"}], ",", 
     RowBox[{"sp", "[", 
      RowBox[{
       SubscriptBox["p", "1"], ",", 
       SubscriptBox["k", "1"]}], "]"}], ",", 
     RowBox[{"sp", "[", 
      RowBox[{
       SubscriptBox["p", "2"], ",", 
       SubscriptBox["k", "1"]}], "]"}], ",", 
     RowBox[{"sp", "[", 
      RowBox[{
       SubscriptBox["k", "1"], ",", 
       RowBox[{"\[Epsilon]", "[", 
        SubscriptBox["k", "1"], "]"}]}], "]"}], ",", 
     RowBox[{"sp", "[", 
      RowBox[{
       SubscriptBox["p", "1"], ",", 
       RowBox[{"\[Epsilon]", "[", 
        SubscriptBox["k", "1"], "]"}]}], "]"}], ",", 
     RowBox[{"sp", "[", 
      RowBox[{
       SubscriptBox["p", "2"], ",", 
       RowBox[{"\[Epsilon]", "[", 
        SubscriptBox["k", "1"], "]"}]}], "]"}], ",", 
     RowBox[{"sp", "[", 
      RowBox[{
       SubscriptBox["k", "1"], ",", 
       SubscriptBox["k", "1"]}], "]"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.535250231482131*^9, 3.535250283058411*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"replist2", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       SubsuperscriptBox["M", "K", "2"]}], "+", 
      RowBox[{"t", "/", "2"}]}], ",", 
     RowBox[{
      RowBox[{"-", "t"}], "/", "2"}], ",", " ", 
     RowBox[{
      RowBox[{"-", "t"}], "/", "2"}], ",", "0", ",", 
     RowBox[{
      SubscriptBox["p", "1"], ".", 
      SubscriptBox["\[Epsilon]", "1"]}], ",", 
     RowBox[{
      SubscriptBox["p", "2"], ".", 
      SubscriptBox["\[Epsilon]", "1"]}], ",", "t"}], "}"}]}], " ", 
  ";"}]], "Input",
 CellChangeTimes->{
  3.531185205921837*^9, {3.531186238734871*^9, 3.531186244688147*^9}, {
   3.531187401996374*^9, 3.531187439162626*^9}, {3.531189785107789*^9, 
   3.531189842089331*^9}, {3.531191056498193*^9, 3.531191183401627*^9}, 
   3.531272401922281*^9, {3.531272564947784*^9, 3.531272566407883*^9}, {
   3.531274197181292*^9, 3.531274201372354*^9}, {3.535250233721448*^9, 
   3.535250244758537*^9}, 3.535250296829369*^9, {3.535250509436956*^9, 
   3.535250615770915*^9}, {3.535251110918831*^9, 3.535251128321935*^9}, 
   3.535252986304363*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Insert", " ", "the", " ", "correct", " ", "path", " ", "for", " ", "the", 
    " ", "\"\<ampcalculatorsub_old.nb\>\"", " ", "in", " ", "the", " ", 
    "next", " ", 
    RowBox[{"line", "."}]}], "*)"}], 
  RowBox[{
   RowBox[{"notesub", "=", 
    RowBox[{
    "NotebookOpen", "[", "\"\<.../ampcalculatorsub_old.nb\>\"", "]"}]}], 
   ";"}]}]], "Input"],

Cell[BoxData[
 RowBox[{"SelectionMove", "[", 
  RowBox[{"notesub", ",", "All", ",", "Notebook"}], "]"}]], "Input"],

Cell[BoxData[
 RowBox[{"SelectionEvaluate", "[", "notesub", "]"}]], "Input"]
},
WindowSize->{692, 940},
WindowMargins->{{3, Automatic}, {28, Automatic}},
DockedCells->FEPrivate`FrontEndResource[
 "FEExpressions", "CompatibilityToolbar"],
PrintingCopies->1,
PrintingPageRange->{Automatic, Automatic},
FrontEndVersion->"7.0 for Linux x86 (32-bit) (November 10, 2008)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[545, 20, 185, 6, 35, "Text"],
Cell[733, 28, 12979, 464, 1392, "Text"],
Cell[13715, 494, 809, 19, 121, "Input"],
Cell[14527, 515, 562, 16, 32, "Input"],
Cell[15092, 533, 1159, 36, 55, "Input"],
Cell[16254, 571, 1121, 28, 32, "Input"],
Cell[17378, 601, 408, 12, 77, "Input"],
Cell[17789, 615, 114, 2, 32, "Input"],
Cell[17906, 619, 76, 1, 32, "Input"]
}
]
*)

(* End of internal cache information *)


==> anc/Ip16d.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 6.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[     19191,        644]
NotebookOptionsPosition[     18442,        618]
NotebookOutlinePosition[     18925,        637]
CellTagsIndexPosition[     18882,        634]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[TextData[{
 "                                                         ",
 StyleBox["Program  Ampcalculator ",
  FontWeight->"Bold"]
}], "Text",
 FontFamily->"Arial",
 FontSize->16],

Cell[TextData[{
 "The program generates the amplitude for any strong or nonleptonic weak \
process of pseudoscalar mesons, \nexternal photons and W bosons to \
next-to-leading order in the low-energy expansion (chiral SU(3)) with at most \
\nsix external particles (a photon counts as two particles), at most one W \
(semileptonic decays) and with at most three propagators in the loop. The W \
is assumed to couple to a lepton pair indicated in the output by the leptonic \
matrix elements ",
 Cell[BoxData[
  FormBox["l", TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["", "\[Mu]"], TraditionalForm]]],
 " and ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["l", "^"], TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["", "\[Mu]"], TraditionalForm]]],
 ",  defined by\n \n                 ",
 Cell[BoxData[
  FormBox["l", TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["", "\[Mu]"], TraditionalForm]]],
 "= ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["u", "_"], TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    SubscriptBox["p", "\[Nu]"], ")"}], TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Gamma]", "\[Mu]"], TraditionalForm]]],
 " (1-",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Gamma]", "5"], TraditionalForm]]],
 ")",
 Cell[BoxData[
  FormBox[
   RowBox[{" ", 
    RowBox[{"v", "(", 
     SubscriptBox["p", 
      SuperscriptBox["l", "+"]], ")"}]}], TraditionalForm]]],
 " ,   ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["l", "^"], TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["", "\[Mu]"], TraditionalForm]]],
 "= ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["u", "_"], TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    SubscriptBox["p", 
     SuperscriptBox["/", "-"]], ")"}], TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Gamma]", "\[Mu]"], TraditionalForm]]],
 " (1-",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Gamma]", "5"], TraditionalForm]]],
 ")",
 Cell[BoxData[
  FormBox[
   RowBox[{" ", 
    RowBox[{"v", "(", 
     SubscriptBox["p", "\[Nu]"], ")"}]}], TraditionalForm]]],
 ",\n\nwhere ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["p", "\[Nu]"], " ", ",", " ", 
    RowBox[{
     SubscriptBox["p", "l"], "  ", "are", " ", "the", " ", "momenta", " ", 
     "of", " ", "the", " ", "neutrino", " ", "and", " ", "of", " ", "the", 
     " ", "charged", " "}]}], TraditionalForm]]],
 "lepton. ",
 StyleBox["For radiative semileptonic decays, \nBremsstrahlung off the \
charged lepton is not included and must be added by hand.  In the anomaly \
functional, \nonly terms containing external gauge fields are included. \n",
  FontFamily->"Arial",
  FontSize->14],
 "\n",
 Cell[BoxData[
  RowBox[{"Select", " ", "up", " ", "to", " ", "six", " ", "particles", " ", 
   RowBox[{"(", 
    RowBox[{
    "a", " ", "photon", " ", "counts", " ", "as", " ", "two", " ", 
     "particles"}], ")"}], "of", " ", "the", " ", "list", " ", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      SubscriptBox["\[Pi]", "+"], ",", 
      SubscriptBox["\[Pi]", "-"], ",", 
      SubscriptBox["\[Pi]", "0"], ",", 
      SubscriptBox["K", "+"], ",", 
      SubscriptBox["K", "-"], ",", 
      SubscriptBox["K", "0"], ",", 
      SubscriptBox[
       OverscriptBox["K", "_"], "0"], ",", 
      SubscriptBox["\[Eta]", "8"], ",", "\[Gamma]", ",", 
      SubscriptBox["W", "+"], ",", 
      SubscriptBox["W", "-"]}], "}"}], ".", " "}]}]],
  PageWidth->WindowWidth,
  TextAlignment->Left,
  FontFamily->"Arial",
  FontSize->14],
 "\nAssign a momentum to each particle. In the list ",
 StyleBox["ExternalParticles",
  FontSlant->"Italic"],
 " all particles are supposed to be incoming. D",
 Cell[BoxData[
  RowBox[{"efine", " ", "the", " ", "scalar", " ", "products", " ", 
   StyleBox[
    RowBox[{"sp", "[", 
     RowBox[{
      SubscriptBox["p", "i"], ",", 
      SubscriptBox["p", "j"]}], "]"}],
    FontSlant->"Italic"], " "}]],
  PageWidth->WindowWidth,
  TextAlignment->Left,
  FontFamily->"Arial",
  FontSize->14],
 " ",
 Cell[BoxData[
  RowBox[{
  "that", " ", "you", " ", "want", "  ", "to", " ", "replace", " ", "by", " ",
    "polynomials", " ", "of", " ", "kinematic", " ", "variables", " ", "in", 
   " ", "the", " "}]],
  PageWidth->WindowWidth,
  TextAlignment->Left,
  FontFamily->"Arial",
  FontSize->14],
 "lists ",
 StyleBox["replist1",
  FontSlant->"Italic"],
 " and ",
 StyleBox["replist2",
  FontSlant->"Italic"],
 ".  One should not use the capital letters F,G,L,N and R in the lists  ",
 StyleBox["replist1,",
  FontSlant->"Italic"],
 "  ",
 StyleBox["replist2 ",
  FontSlant->"Italic"],
 "and ",
 StyleBox["ExternalParticles",
  FontSlant->"Italic"],
 " as they are reserved for coupling constants. Small l is reserved for the \
leptonic matrix element.\nFor semileptonic decays the index ",
 StyleBox["\[Mu]",
  FontFamily->"Arial",
  FontSize->16],
 " should only be used for momenta that are contracted with the leptonic \
matrix elements ",
 Cell[BoxData[
  FormBox["l", TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["", "\[Mu]"], TraditionalForm]]],
 " or  ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["l", "^"], TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["", "\[Mu]"], TraditionalForm]]],
 ". Isospin conservation is assumed. \n\nThe program terminates if either\n\t \
   i) some of the external particles are not contained in the list ",
 StyleBox["above",
  FontSlant->"Italic"],
 ",\n              ii) charge is not conserved, \n             iii) there are \
more than one external W,\n             iv) strangeness change |\
\[CapitalDelta]S|>1.                                                          \
 \n             \n",
 StyleBox["Notation:",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"Underline"->True}],
 StyleBox["  \n",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 Cell[BoxData[
  StyleBox[
   RowBox[{
    RowBox[{
     RowBox[{
      OverscriptBox["A", "_"], "[", 
      SuperscriptBox["M", "2"], "]"}], " ", "is", " ", "the", " ", 
     "renormalized", " ", "single"}], 
    StyleBox["-",
     FontSize->14], 
    RowBox[{"propagator", " ", "loop", " ", "integral", "  "}]}],
   FontFamily->"Arial"]],
  FontSize->14],
 Cell[BoxData[
  RowBox[{
   OverscriptBox["A", "_"], "[", 
   SuperscriptBox["M", "2"], "]"}]],
  FontFamily->"Arial",
  FontSize->14],
 StyleBox["= - ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  StyleBox[
   FractionBox[
    SuperscriptBox["M", "2"], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"4", " ", "\[Pi]"}], ")"}], "2"]],
   FontFamily->"Arial",
   FontSize->18]]],
 StyleBox["log(",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  StyleBox[
   SuperscriptBox["M", "2"],
   FontFamily->"Arial"]],
  FontSize->14],
 StyleBox["/",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    StyleBox["\[Mu]",
     FontFamily->"Arial",
     FontSize->14], "2"], TraditionalForm]]],
 StyleBox["), \nwhere M is",
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[" ",
  FontSize->14],
 StyleBox["a meson mass and ",
  FontFamily->"Arial",
  FontSize->14],
 StyleBox["\[Mu]",
  FontFamily->"Arial",
  FontSize->16],
 StyleBox[" is the renormalization scale.",
  FontFamily->"Arial",
  FontSize->14],
 StyleBox["\n",
  FontSize->14],
 Cell[BoxData[
  RowBox[{
   OverscriptBox["B", "_"], "[", 
   RowBox[{"s", ",", 
    SubsuperscriptBox["M", "1", "2"], ",", 
    SubsuperscriptBox["M", "2", "2"]}], "]"}]],
  FontFamily->"Arial",
  FontSize->14],
 " ",
 StyleBox["is the standard two-propagator loop function subtracted at s=0, \
i.e. ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  RowBox[{
   OverscriptBox["B", "_"], "[", 
   RowBox[{"0", ",", 
    SubsuperscriptBox["M", "1", "2"], ",", 
    SubsuperscriptBox["M", "2", "2"]}], "]"}]],
  FontFamily->"Arial",
  FontSize->14],
 StyleBox["=0.\nAll loop functions and recursion relations can be found in \
App. B of hep-ph/0507173.\n",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  SubscriptBox["G", "8"]],
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[", ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  SubscriptBox["G", "27"]],
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[" are the nonleptonic weak LECs of order ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  RowBox[{
   StyleBox[
    SuperscriptBox["p", "2"],
    FontFamily->"Arial",
    FontSize->14], "."}]]],
 StyleBox[" ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  RowBox[{
   SubsuperscriptBox["L", "i", "r"], " ", ",", 
   SubsuperscriptBox["N", "i", "r"], ",", " ", 
   SubsuperscriptBox["R", "i", "r"], " "}]],
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[" are the strong, weak octet and 27-plet LECs of O(",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  StyleBox[
   SuperscriptBox["p", "4"],
   FontFamily->"Arial",
   FontSize->14]]],
 StyleBox["), respectively, all renormalized at scale",
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[" \[Mu]",
  FontFamily->"Arial",
  FontSize->16],
 StyleBox[". The corresponding Lagrangians are reproduced in App. C of\n\
hep-ph/0507173. ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  RowBox[{" ", 
   SubscriptBox[
    OverscriptBox["G", "^"], "8"]}]],
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[", ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  SubscriptBox[
   OverscriptBox["G", "^"], "27"]],
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[", ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  StyleBox[
   SubsuperscriptBox[
    OverscriptBox["N", "^"], "i", "r"],
   FontFamily->"Arial",
   FontSize->14]]],
 StyleBox[", ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  StyleBox[
   SubsuperscriptBox[
    OverscriptBox["R", "^"], "i", "r"],
   FontFamily->"Arial",
   FontSize->14]]],
 StyleBox["  are complex conjugate LECs.\n",
  FontFamily->"Arial",
  FontSize->14],
 "\n",
 StyleBox["Options:\n\n",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"Underline"->True}],
 StyleBox["\tSet  the following variables equal to 1 to get partial results \n\
\t(otherwise the variables should be set to 0):\n\t\n\t\tonlytreep2=1\t \t\t\
amplitude of O(",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 Cell[BoxData[
  StyleBox[
   SuperscriptBox["p", "2"],
   FontFamily->"Arial",
   FontSize->14]]],
 StyleBox[")\n\t\tonlytreep2and4=1\t\ttree level amplitude up to O(",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 Cell[BoxData[
  StyleBox[
   SuperscriptBox["p", "4"],
   FontFamily->"Arial",
   FontSize->14]]],
 StyleBox[")\n\t\tonlyloops=1\t\t\tone-loop amplitude only\n\t\t\n           \
By default (nogmo=",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 StyleBox["0",
  FontSize->14],
 StyleBox["), the Gell-Mann-Okubo relation is applied in the amplitudes of O(",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 Cell[BoxData[
  StyleBox[
   SuperscriptBox["p", "4"],
   FontFamily->"Arial",
   FontSize->14]]],
 StyleBox[") to express ",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 Cell[BoxData[
  SubsuperscriptBox["M", "\[Eta]", "2"]],
  PageWidth->WindowWidth,
  TextAlignment->Left,
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[" \n           in terms of  ",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 Cell[BoxData[
  SubsuperscriptBox["M", "K", "2"]],
  PageWidth->WindowWidth,
  TextAlignment->Left,
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[",  ",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 Cell[BoxData[
  SubsuperscriptBox["M", "\[Pi]", "2"]],
  PageWidth->WindowWidth,
  TextAlignment->Left,
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[". For better readability, ",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 Cell[BoxData[
  SubsuperscriptBox["M", "\[Eta]", "2"]],
  PageWidth->WindowWidth,
  TextAlignment->Left,
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[" is never replaced as argument in loop functions. Setting \n       \
    nogmo=1, ",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 Cell[BoxData[
  SubsuperscriptBox["M", "\[Eta]", "2"]],
  PageWidth->WindowWidth,
  TextAlignment->Left,
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[" is kept everywhere. \n           If the recursion relations for \
the loop integrals should not be performed set norecurs=1.",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}]
}], "Text",
 FontFamily->"Arial",
 FontSize->14],

Cell[BoxData[{
 RowBox[{
  RowBox[{"onlytreep2", "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"onlytreep2and4", "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"onlyloops", "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nogmo", "=", "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"norecurs", "=", "0"}], ";"}]}], "Input",
 CellChangeTimes->{{3.544406958609146*^9, 3.54440695876055*^9}, {
  3.549076886142824*^9, 3.549076889634227*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ExternalParticles", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       SubscriptBox["K", "+"], "[", "p", "]"}], ",", 
      RowBox[{
       SubscriptBox["W", "-"], "[", "q", "]"}], ",", 
      RowBox[{
       SubscriptBox["\[Eta]", "8"], "[", "r", "]"}]}], "}"}]}], ";"}], 
  " "}]], "Input",
 CellChangeTimes->{{3.541745068927685*^9, 3.541745072146797*^9}, {
   3.541745109137049*^9, 3.541745134125359*^9}, {3.5417453373573*^9, 
   3.541745353852661*^9}, {3.546561294516936*^9, 3.546561298191423*^9}, {
   3.546561664804214*^9, 3.546561681535237*^9}, {3.546562615699544*^9, 
   3.546562638640713*^9}, {3.546562712330793*^9, 3.546562715937221*^9}, {
   3.546562850022629*^9, 3.546562855169383*^9}, 3.549076903814377*^9, 
   3.549077009980162*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"replist1", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"sp", "[", 
       RowBox[{"q", ",", "q"}], "]"}], ",", 
      RowBox[{"sp", "[", 
       RowBox[{"r", ",", "q"}], "]"}], ",", 
      RowBox[{"sp", "[", 
       RowBox[{"p", ",", "q"}], "]"}], ",", 
      RowBox[{"sp", "[", 
       RowBox[{"p", ",", "r"}], "]"}]}], "}"}]}], ";"}], " "}]], "Input",
 CellChangeTimes->{{3.541745082104032*^9, 3.541745088715977*^9}, {
   3.542029777102921*^9, 3.542029783832597*^9}, {3.546561315585343*^9, 
   3.546561319137279*^9}, 3.546561384623545*^9, {3.546561424076819*^9, 
   3.546561473424226*^9}, {3.546561584964323*^9, 3.546561590388328*^9}, {
   3.546561807540077*^9, 3.546561981354565*^9}, {3.54656225300447*^9, 
   3.546562257640302*^9}, {3.549069593859175*^9, 3.549069605560634*^9}, {
   3.549076911131039*^9, 3.549076936292876*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"replist2", "=", 
    RowBox[{"{", 
     RowBox[{"t", ",", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "t"}], "+", 
         SubsuperscriptBox["M", "K", "2"], "-", 
         SubsuperscriptBox["M", "\[Eta]", "2"]}], ")"}]}], ",", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "t"}], "-", 
         SubsuperscriptBox["M", "K", "2"], "+", 
         SubsuperscriptBox["M", "\[Eta]", "2"]}], ")"}]}], ",", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"t", "-", 
         SubsuperscriptBox["M", "K", "2"], "-", 
         SubsuperscriptBox["M", "\[Eta]", "2"]}], ")"}]}]}], "}"}]}], ";"}], 
  " "}]], "Input",
 CellChangeTimes->{{3.541745091283701*^9, 3.54174509413428*^9}, {
   3.542029786436722*^9, 3.542029790187777*^9}, {3.54656132266221*^9, 
   3.546561326389628*^9}, {3.546561371026793*^9, 3.546561379709505*^9}, {
   3.546561433148898*^9, 3.546561476637623*^9}, {3.546561593455053*^9, 
   3.546561597345773*^9}, 3.546561637759897*^9, {3.546561799762555*^9, 
   3.546561991283843*^9}, {3.546562261993629*^9, 3.546562265492638*^9}, 
   3.549069597379685*^9, {3.549076942539929*^9, 3.549076964337707*^9}, {
   3.549077031516178*^9, 3.549077045294588*^9}}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "Insert", " ", "the", " ", "correct", " ", "path", " ", "for", " ", "the", 
   " ", "\"\<ampcalculatorsub_old.nb\>\"", " ", "in", " ", "the", " ", "next",
    " ", 
   RowBox[{"line", "."}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.549070849016476*^9, 3.549070882876205*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"notesub", "=", 
    RowBox[{
    "NotebookOpen", "[", "\"\<.../ampcalculatorsub_old.nb\>\"", "]"}]}], 
   ";"}], " "}]], "Input",
 CellChangeTimes->{{3.518435327025363*^9, 3.518435327665114*^9}, {
   3.542029794069906*^9, 3.542029810185312*^9}, {3.544406704024125*^9, 
   3.544406705888954*^9}, {3.544406841200822*^9, 3.544406849961163*^9}, {
   3.544407025924631*^9, 3.544407028851205*^9}, {3.54608415694562*^9, 
   3.546084158346355*^9}, {3.546084304692981*^9, 3.546084331881927*^9}, {
   3.546084503735646*^9, 3.546084505497671*^9}, {3.546562334396434*^9, 
   3.546562336911856*^9}, {3.546562394083119*^9, 3.54656239558399*^9}, {
   3.549069551073113*^9, 3.549069568629681*^9}, 3.549070845850115*^9}],

Cell[BoxData[
 RowBox[{"SelectionMove", "[", 
  RowBox[{"notesub", ",", "All", ",", "Notebook"}], "]"}]], "Input"],

Cell[BoxData[
 RowBox[{"SelectionEvaluate", "[", "notesub", "]"}]], "Input"]
},
WindowSize->{628, 768},
WindowMargins->{{-4, Automatic}, {Automatic, 85}},
DockedCells->FEPrivate`FrontEndResource[
 "FEExpressions", "CompatibilityToolbar"],
PrintingCopies->1,
PrintingPageRange->{Automatic, Automatic},
FrontEndVersion->"7.0 for Linux x86 (32-bit) (November 10, 2008)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[545, 20, 185, 6, 35, "Text"],
Cell[733, 28, 12861, 463, 1501, "Text"],
Cell[13597, 493, 496, 12, 121, "Input"],
Cell[14096, 507, 802, 19, 32, "Input"],
Cell[14901, 528, 887, 20, 32, "Input"],
Cell[15791, 550, 1376, 34, 54, "Input"],
Cell[17170, 586, 319, 7, 55, "Input"],
Cell[17492, 595, 750, 14, 32, "Input"],
Cell[18245, 611, 114, 2, 32, "Input"],
Cell[18362, 615, 76, 1, 32, "Input"]
}
]
*)

(* End of internal cache information *)


==> anc/Ip16e.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 6.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[     19111,        642]
NotebookOptionsPosition[     18362,        616]
NotebookOutlinePosition[     18845,        635]
CellTagsIndexPosition[     18802,        632]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[TextData[{
 "                                                         ",
 StyleBox["Program  Ampcalculator ",
  FontWeight->"Bold"]
}], "Text",
 FontFamily->"Arial",
 FontSize->16],

Cell[TextData[{
 "The program generates the amplitude for any strong or nonleptonic weak \
process of pseudoscalar mesons, \nexternal photons and W bosons to \
next-to-leading order in the low-energy expansion (chiral SU(3)) with at most \
\nsix external particles (a photon counts as two particles), at most one W \
(semileptonic decays) and with at most three propagators in the loop. The W \
is assumed to couple to a lepton pair indicated in the output by the leptonic \
matrix elements ",
 Cell[BoxData[
  FormBox["l", TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["", "\[Mu]"], TraditionalForm]]],
 " and ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["l", "^"], TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["", "\[Mu]"], TraditionalForm]]],
 ",  defined by\n \n                 ",
 Cell[BoxData[
  FormBox["l", TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["", "\[Mu]"], TraditionalForm]]],
 "= ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["u", "_"], TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    SubscriptBox["p", "\[Nu]"], ")"}], TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Gamma]", "\[Mu]"], TraditionalForm]]],
 " (1-",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Gamma]", "5"], TraditionalForm]]],
 ")",
 Cell[BoxData[
  FormBox[
   RowBox[{" ", 
    RowBox[{"v", "(", 
     SubscriptBox["p", 
      SuperscriptBox["l", "+"]], ")"}]}], TraditionalForm]]],
 " ,   ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["l", "^"], TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["", "\[Mu]"], TraditionalForm]]],
 "= ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["u", "_"], TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    SubscriptBox["p", 
     SuperscriptBox["/", "-"]], ")"}], TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Gamma]", "\[Mu]"], TraditionalForm]]],
 " (1-",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Gamma]", "5"], TraditionalForm]]],
 ")",
 Cell[BoxData[
  FormBox[
   RowBox[{" ", 
    RowBox[{"v", "(", 
     SubscriptBox["p", "\[Nu]"], ")"}]}], TraditionalForm]]],
 ",\n\nwhere ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["p", "\[Nu]"], " ", ",", " ", 
    RowBox[{
     SubscriptBox["p", "l"], "  ", "are", " ", "the", " ", "momenta", " ", 
     "of", " ", "the", " ", "neutrino", " ", "and", " ", "of", " ", "the", 
     " ", "charged", " "}]}], TraditionalForm]]],
 "lepton. ",
 StyleBox["For radiative semileptonic decays, \nBremsstrahlung off the \
charged lepton is not included and must be added by hand.  In the anomaly \
functional, \nonly terms containing external gauge fields are included. \n",
  FontFamily->"Arial",
  FontSize->14],
 "\n",
 Cell[BoxData[
  RowBox[{"Select", " ", "up", " ", "to", " ", "six", " ", "particles", " ", 
   RowBox[{"(", 
    RowBox[{
    "a", " ", "photon", " ", "counts", " ", "as", " ", "two", " ", 
     "particles"}], ")"}], "of", " ", "the", " ", "list", " ", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      SubscriptBox["\[Pi]", "+"], ",", 
      SubscriptBox["\[Pi]", "-"], ",", 
      SubscriptBox["\[Pi]", "0"], ",", 
      SubscriptBox["K", "+"], ",", 
      SubscriptBox["K", "-"], ",", 
      SubscriptBox["K", "0"], ",", 
      SubscriptBox[
       OverscriptBox["K", "_"], "0"], ",", 
      SubscriptBox["\[Eta]", "8"], ",", "\[Gamma]", ",", 
      SubscriptBox["W", "+"], ",", 
      SubscriptBox["W", "-"]}], "}"}], ".", " "}]}]],
  PageWidth->WindowWidth,
  TextAlignment->Left,
  FontFamily->"Arial",
  FontSize->14],
 "\nAssign a momentum to each particle. In the list ",
 StyleBox["ExternalParticles",
  FontSlant->"Italic"],
 " all particles are supposed to be incoming. D",
 Cell[BoxData[
  RowBox[{"efine", " ", "the", " ", "scalar", " ", "products", " ", 
   StyleBox[
    RowBox[{"sp", "[", 
     RowBox[{
      SubscriptBox["p", "i"], ",", 
      SubscriptBox["p", "j"]}], "]"}],
    FontSlant->"Italic"], " "}]],
  PageWidth->WindowWidth,
  TextAlignment->Left,
  FontFamily->"Arial",
  FontSize->14],
 " ",
 Cell[BoxData[
  RowBox[{
  "that", " ", "you", " ", "want", "  ", "to", " ", "replace", " ", "by", " ",
    "polynomials", " ", "of", " ", "kinematic", " ", "variables", " ", "in", 
   " ", "the", " "}]],
  PageWidth->WindowWidth,
  TextAlignment->Left,
  FontFamily->"Arial",
  FontSize->14],
 "lists ",
 StyleBox["replist1",
  FontSlant->"Italic"],
 " and ",
 StyleBox["replist2",
  FontSlant->"Italic"],
 ".  One should not use the capital letters F,G,L,N and R in the lists  ",
 StyleBox["replist1,",
  FontSlant->"Italic"],
 "  ",
 StyleBox["replist2 ",
  FontSlant->"Italic"],
 "and ",
 StyleBox["ExternalParticles",
  FontSlant->"Italic"],
 " as they are reserved for coupling constants. Small l is reserved for the \
leptonic matrix element.\nFor semileptonic decays the index ",
 StyleBox["\[Mu]",
  FontFamily->"Arial",
  FontSize->16],
 " should only be used for momenta that are contracted with the leptonic \
matrix elements ",
 Cell[BoxData[
  FormBox["l", TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["", "\[Mu]"], TraditionalForm]]],
 " or  ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["l", "^"], TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["", "\[Mu]"], TraditionalForm]]],
 ". Isospin conservation is assumed. \n\nThe program terminates if either\n\t \
   i) some of the external particles are not contained in the list ",
 StyleBox["above",
  FontSlant->"Italic"],
 ",\n              ii) charge is not conserved, \n             iii) there are \
more than one external W,\n             iv) strangeness change |\
\[CapitalDelta]S|>1.                                                          \
 \n             \n",
 StyleBox["Notation:",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"Underline"->True}],
 StyleBox["  \n",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 Cell[BoxData[
  StyleBox[
   RowBox[{
    RowBox[{
     RowBox[{
      OverscriptBox["A", "_"], "[", 
      SuperscriptBox["M", "2"], "]"}], " ", "is", " ", "the", " ", 
     "renormalized", " ", "single"}], 
    StyleBox["-",
     FontSize->14], 
    RowBox[{"propagator", " ", "loop", " ", "integral", "  "}]}],
   FontFamily->"Arial"]],
  FontSize->14],
 Cell[BoxData[
  RowBox[{
   OverscriptBox["A", "_"], "[", 
   SuperscriptBox["M", "2"], "]"}]],
  FontFamily->"Arial",
  FontSize->14],
 StyleBox["= - ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  StyleBox[
   FractionBox[
    SuperscriptBox["M", "2"], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"4", " ", "\[Pi]"}], ")"}], "2"]],
   FontFamily->"Arial",
   FontSize->18]]],
 StyleBox["log(",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  StyleBox[
   SuperscriptBox["M", "2"],
   FontFamily->"Arial"]],
  FontSize->14],
 StyleBox["/",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    StyleBox["\[Mu]",
     FontFamily->"Arial",
     FontSize->14], "2"], TraditionalForm]]],
 StyleBox["), \nwhere M is",
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[" ",
  FontSize->14],
 StyleBox["a meson mass and ",
  FontFamily->"Arial",
  FontSize->14],
 StyleBox["\[Mu]",
  FontFamily->"Arial",
  FontSize->16],
 StyleBox[" is the renormalization scale.",
  FontFamily->"Arial",
  FontSize->14],
 StyleBox["\n",
  FontSize->14],
 Cell[BoxData[
  RowBox[{
   OverscriptBox["B", "_"], "[", 
   RowBox[{"s", ",", 
    SubsuperscriptBox["M", "1", "2"], ",", 
    SubsuperscriptBox["M", "2", "2"]}], "]"}]],
  FontFamily->"Arial",
  FontSize->14],
 " ",
 StyleBox["is the standard two-propagator loop function subtracted at s=0, \
i.e. ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  RowBox[{
   OverscriptBox["B", "_"], "[", 
   RowBox[{"0", ",", 
    SubsuperscriptBox["M", "1", "2"], ",", 
    SubsuperscriptBox["M", "2", "2"]}], "]"}]],
  FontFamily->"Arial",
  FontSize->14],
 StyleBox["=0.\nAll loop functions and recursion relations can be found in \
App. B of hep-ph/0507173.\n",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  SubscriptBox["G", "8"]],
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[", ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  SubscriptBox["G", "27"]],
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[" are the nonleptonic weak LECs of order ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  RowBox[{
   StyleBox[
    SuperscriptBox["p", "2"],
    FontFamily->"Arial",
    FontSize->14], "."}]]],
 StyleBox[" ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  RowBox[{
   SubsuperscriptBox["L", "i", "r"], " ", ",", 
   SubsuperscriptBox["N", "i", "r"], ",", " ", 
   SubsuperscriptBox["R", "i", "r"], " "}]],
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[" are the strong, weak octet and 27-plet LECs of O(",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  StyleBox[
   SuperscriptBox["p", "4"],
   FontFamily->"Arial",
   FontSize->14]]],
 StyleBox["), respectively, all renormalized at scale",
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[" \[Mu]",
  FontFamily->"Arial",
  FontSize->16],
 StyleBox[". The corresponding Lagrangians are reproduced in App. C of\n\
hep-ph/0507173. ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  RowBox[{" ", 
   SubscriptBox[
    OverscriptBox["G", "^"], "8"]}]],
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[", ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  SubscriptBox[
   OverscriptBox["G", "^"], "27"]],
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[", ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  StyleBox[
   SubsuperscriptBox[
    OverscriptBox["N", "^"], "i", "r"],
   FontFamily->"Arial",
   FontSize->14]]],
 StyleBox[", ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  StyleBox[
   SubsuperscriptBox[
    OverscriptBox["R", "^"], "i", "r"],
   FontFamily->"Arial",
   FontSize->14]]],
 StyleBox["  are complex conjugate LECs.\n",
  FontFamily->"Arial",
  FontSize->14],
 "\n",
 StyleBox["Options:\n\n",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"Underline"->True}],
 StyleBox["\tSet  the following variables equal to 1 to get partial results \n\
\t(otherwise the variables should be set to 0):\n\t\n\t\tonlytreep2=1\t \t\t\
amplitude of O(",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 Cell[BoxData[
  StyleBox[
   SuperscriptBox["p", "2"],
   FontFamily->"Arial",
   FontSize->14]]],
 StyleBox[")\n\t\tonlytreep2and4=1\t\ttree level amplitude up to O(",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 Cell[BoxData[
  StyleBox[
   SuperscriptBox["p", "4"],
   FontFamily->"Arial",
   FontSize->14]]],
 StyleBox[")\n\t\tonlyloops=1\t\t\tone-loop amplitude only\n\t\t\n           \
By default (nogmo=",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 StyleBox["0",
  FontSize->14],
 StyleBox["), the Gell-Mann-Okubo relation is applied in the amplitudes of O(",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 Cell[BoxData[
  StyleBox[
   SuperscriptBox["p", "4"],
   FontFamily->"Arial",
   FontSize->14]]],
 StyleBox[") to express ",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 Cell[BoxData[
  SubsuperscriptBox["M", "\[Eta]", "2"]],
  PageWidth->WindowWidth,
  TextAlignment->Left,
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[" \n           in terms of  ",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 Cell[BoxData[
  SubsuperscriptBox["M", "K", "2"]],
  PageWidth->WindowWidth,
  TextAlignment->Left,
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[",  ",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 Cell[BoxData[
  SubsuperscriptBox["M", "\[Pi]", "2"]],
  PageWidth->WindowWidth,
  TextAlignment->Left,
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[". For better readability, ",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 Cell[BoxData[
  SubsuperscriptBox["M", "\[Eta]", "2"]],
  PageWidth->WindowWidth,
  TextAlignment->Left,
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[" is never replaced as argument in loop functions. Setting \n       \
    nogmo=1, ",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 Cell[BoxData[
  SubsuperscriptBox["M", "\[Eta]", "2"]],
  PageWidth->WindowWidth,
  TextAlignment->Left,
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[" is kept everywhere. \n           If the recursion relations for \
the loop integrals should not be performed set norecurs=1.",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}]
}], "Text",
 FontFamily->"Arial",
 FontSize->14],

Cell[BoxData[{
 RowBox[{
  RowBox[{"onlytreep2", "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"onlytreep2and4", "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"onlyloops", "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nogmo", "=", "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"norecurs", "=", "0"}], ";"}]}], "Input",
 CellChangeTimes->{{3.544406958609146*^9, 3.54440695876055*^9}, {
  3.549076886142824*^9, 3.549076889634227*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ExternalParticles", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       SubscriptBox["K", "+"], "[", "p", "]"}], ",", 
      RowBox[{
       SubscriptBox["W", "-"], "[", "q", "]"}], ",", 
      RowBox[{
       SubscriptBox["\[Pi]", "0"], "[", "r", "]"}]}], "}"}]}], ";"}], 
  " "}]], "Input",
 CellChangeTimes->{{3.541745068927685*^9, 3.541745072146797*^9}, {
   3.541745109137049*^9, 3.541745134125359*^9}, {3.5417453373573*^9, 
   3.541745353852661*^9}, {3.546561294516936*^9, 3.546561298191423*^9}, {
   3.546561664804214*^9, 3.546561681535237*^9}, {3.546562615699544*^9, 
   3.546562638640713*^9}, {3.546562712330793*^9, 3.546562715937221*^9}, {
   3.546562850022629*^9, 3.546562855169383*^9}, 3.549076903814377*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"replist1", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"sp", "[", 
       RowBox[{"q", ",", "q"}], "]"}], ",", 
      RowBox[{"sp", "[", 
       RowBox[{"r", ",", "q"}], "]"}], ",", 
      RowBox[{"sp", "[", 
       RowBox[{"p", ",", "q"}], "]"}], ",", 
      RowBox[{"sp", "[", 
       RowBox[{"p", ",", "r"}], "]"}]}], "}"}]}], ";"}], " "}]], "Input",
 CellChangeTimes->{{3.541745082104032*^9, 3.541745088715977*^9}, {
   3.542029777102921*^9, 3.542029783832597*^9}, {3.546561315585343*^9, 
   3.546561319137279*^9}, 3.546561384623545*^9, {3.546561424076819*^9, 
   3.546561473424226*^9}, {3.546561584964323*^9, 3.546561590388328*^9}, {
   3.546561807540077*^9, 3.546561981354565*^9}, {3.54656225300447*^9, 
   3.546562257640302*^9}, {3.549069593859175*^9, 3.549069605560634*^9}, {
   3.549076911131039*^9, 3.549076936292876*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"replist2", "=", 
    RowBox[{"{", 
     RowBox[{"t", ",", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "t"}], "+", 
         SubsuperscriptBox["M", "K", "2"], "-", 
         SubsuperscriptBox["M", "\[Pi]", "2"]}], ")"}]}], ",", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "t"}], "-", 
         SubsuperscriptBox["M", "K", "2"], "+", 
         SubsuperscriptBox["M", "\[Pi]", "2"]}], ")"}]}], ",", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"t", "-", 
         SubsuperscriptBox["M", "K", "2"], "-", 
         SubsuperscriptBox["M", "\[Pi]", "2"]}], ")"}]}]}], "}"}]}], ";"}], 
  " "}]], "Input",
 CellChangeTimes->{{3.541745091283701*^9, 3.54174509413428*^9}, {
   3.542029786436722*^9, 3.542029790187777*^9}, {3.54656132266221*^9, 
   3.546561326389628*^9}, {3.546561371026793*^9, 3.546561379709505*^9}, {
   3.546561433148898*^9, 3.546561476637623*^9}, {3.546561593455053*^9, 
   3.546561597345773*^9}, 3.546561637759897*^9, {3.546561799762555*^9, 
   3.546561991283843*^9}, {3.546562261993629*^9, 3.546562265492638*^9}, 
   3.549069597379685*^9, {3.549076942539929*^9, 3.549076964337707*^9}}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "Insert", " ", "the", " ", "correct", " ", "path", " ", "for", " ", "the", 
   " ", "\"\<ampcalculatorsub_old.nb\>\"", " ", "in", " ", "the", " ", "next",
    " ", 
   RowBox[{"line", "."}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.549070849016476*^9, 3.549070882876205*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"notesub", "=", 
    RowBox[{
    "NotebookOpen", "[", "\"\<.../ampcalculatorsub_old.nb\>\"", "]"}]}], 
   ";"}], " "}]], "Input",
 CellChangeTimes->{{3.518435327025363*^9, 3.518435327665114*^9}, {
   3.542029794069906*^9, 3.542029810185312*^9}, {3.544406704024125*^9, 
   3.544406705888954*^9}, {3.544406841200822*^9, 3.544406849961163*^9}, {
   3.544407025924631*^9, 3.544407028851205*^9}, {3.54608415694562*^9, 
   3.546084158346355*^9}, {3.546084304692981*^9, 3.546084331881927*^9}, {
   3.546084503735646*^9, 3.546084505497671*^9}, {3.546562334396434*^9, 
   3.546562336911856*^9}, {3.546562394083119*^9, 3.54656239558399*^9}, {
   3.549069551073113*^9, 3.549069568629681*^9}, 3.549070845850115*^9}],

Cell[BoxData[
 RowBox[{"SelectionMove", "[", 
  RowBox[{"notesub", ",", "All", ",", "Notebook"}], "]"}]], "Input"],

Cell[BoxData[
 RowBox[{"SelectionEvaluate", "[", "notesub", "]"}]], "Input"]
},
WindowSize->{628, 768},
WindowMargins->{{-4, Automatic}, {Automatic, 85}},
DockedCells->FEPrivate`FrontEndResource[
 "FEExpressions", "CompatibilityToolbar"],
PrintingCopies->1,
PrintingPageRange->{Automatic, Automatic},
FrontEndVersion->"7.0 for Linux x86 (32-bit) (November 10, 2008)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[545, 20, 185, 6, 35, "Text"],
Cell[733, 28, 12861, 463, 1501, "Text"],
Cell[13597, 493, 496, 12, 121, "Input"],
Cell[14096, 507, 775, 18, 32, "Input"],
Cell[14874, 527, 887, 20, 32, "Input"],
Cell[15764, 549, 1323, 33, 54, "Input"],
Cell[17090, 584, 319, 7, 55, "Input"],
Cell[17412, 593, 750, 14, 32, "Input"],
Cell[18165, 609, 114, 2, 32, "Input"],
Cell[18282, 613, 76, 1, 32, "Input"]
}
]
*)

(* End of internal cache information *)


==> anc/Ip17.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 6.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[     22562,        776]
NotebookOptionsPosition[     21704,        745]
NotebookOutlinePosition[     22188,        764]
CellTagsIndexPosition[     22145,        761]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[TextData[{
 "                                                         ",
 StyleBox["Program  Ampcalculator ",
  FontWeight->"Bold"]
}], "Text",
 FontFamily->"Arial",
 FontSize->16],

Cell[TextData[{
 "The program generates the amplitude for any strong or nonleptonic weak \
process of pseudoscalar mesons, \nexternal photons and W bosons to \
next-to-leading order in the low-energy expansion (chiral SU(3)) with at most \
\nsix external particles (a photon counts as two particles), at most one W \
(semileptonic decays) and with at most three propagators in the loop. The W \
is assumed to couple to a lepton pair indicated in the output by the leptonic \
matrix elements ",
 Cell[BoxData[
  FormBox["l", TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["", "\[Mu]"], TraditionalForm]]],
 " and ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["l", "^"], TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["", "\[Mu]"], TraditionalForm]]],
 ",  defined by\n \n                 ",
 Cell[BoxData[
  FormBox["l", TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["", "\[Mu]"], TraditionalForm]]],
 "= ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["u", "_"], TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    SubscriptBox["p", "\[Nu]"], ")"}], TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Gamma]", "\[Mu]"], TraditionalForm]]],
 " (1-",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Gamma]", "5"], TraditionalForm]]],
 ")",
 Cell[BoxData[
  FormBox[
   RowBox[{" ", 
    RowBox[{"v", "(", 
     SubscriptBox["p", 
      SuperscriptBox["l", "+"]], ")"}]}], TraditionalForm]]],
 " ,   ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["l", "^"], TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["", "\[Mu]"], TraditionalForm]]],
 "= ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["u", "_"], TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    SubscriptBox["p", 
     SuperscriptBox["/", "-"]], ")"}], TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Gamma]", "\[Mu]"], TraditionalForm]]],
 " (1-",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Gamma]", "5"], TraditionalForm]]],
 ")",
 Cell[BoxData[
  FormBox[
   RowBox[{" ", 
    RowBox[{"v", "(", 
     SubscriptBox["p", "\[Nu]"], ")"}]}], TraditionalForm]]],
 ",\n\nwhere ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["p", "\[Nu]"], " ", ",", " ", 
    RowBox[{
     SubscriptBox["p", "l"], "  ", "are", " ", "the", " ", "momenta", " ", 
     "of", " ", "the", " ", "neutrino", " ", "and", " ", "of", " ", "the", 
     " ", "charged", " "}]}], TraditionalForm]]],
 "lepton. ",
 StyleBox["For radiative semileptonic decays, \nBremsstrahlung off the \
charged lepton is not included and must be added by hand.  In the anomaly \
functional, \nonly terms containing external gauge fields are included. \n",
  FontFamily->"Arial",
  FontSize->14],
 "\n",
 Cell[BoxData[
  RowBox[{"Select", " ", "up", " ", "to", " ", "six", " ", "particles", " ", 
   RowBox[{"(", 
    RowBox[{
    "a", " ", "photon", " ", "counts", " ", "as", " ", "two", " ", 
     "particles"}], ")"}], "of", " ", "the", " ", "list", " ", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      SubscriptBox["\[Pi]", "+"], ",", 
      SubscriptBox["\[Pi]", "-"], ",", 
      SubscriptBox["\[Pi]", "0"], ",", 
      SubscriptBox["K", "+"], ",", 
      SubscriptBox["K", "-"], ",", 
      SubscriptBox["K", "0"], ",", 
      SubscriptBox[
       OverscriptBox["K", "_"], "0"], ",", 
      SubscriptBox["\[Eta]", "8"], ",", "\[Gamma]", ",", 
      SubscriptBox["W", "+"], ",", 
      SubscriptBox["W", "-"]}], "}"}], ".", " "}]}]],
  PageWidth->WindowWidth,
  TextAlignment->Left,
  FontFamily->"Arial",
  FontSize->14],
 "\nAssign a momentum to each particle. In the list ",
 StyleBox["ExternalParticles",
  FontSlant->"Italic"],
 " all particles are supposed to be incoming. D",
 Cell[BoxData[
  RowBox[{"efine", " ", "the", " ", "scalar", " ", "products", " ", 
   StyleBox[
    RowBox[{"sp", "[", 
     RowBox[{
      SubscriptBox["p", "i"], ",", 
      SubscriptBox["p", "j"]}], "]"}],
    FontSlant->"Italic"], " "}]],
  PageWidth->WindowWidth,
  TextAlignment->Left,
  FontFamily->"Arial",
  FontSize->14],
 " ",
 Cell[BoxData[
  RowBox[{
  "that", " ", "you", " ", "want", "  ", "to", " ", "replace", " ", "by", " ",
    "polynomials", " ", "of", " ", "kinematic", " ", "variables", " ", "in", 
   " ", "the", " "}]],
  PageWidth->WindowWidth,
  TextAlignment->Left,
  FontFamily->"Arial",
  FontSize->14],
 "lists ",
 StyleBox["replist1",
  FontSlant->"Italic"],
 " and ",
 StyleBox["replist2",
  FontSlant->"Italic"],
 ".  One should not use the capital letters F,G,L,N and R in the lists  ",
 StyleBox["replist1,",
  FontSlant->"Italic"],
 "  ",
 StyleBox["replist2 ",
  FontSlant->"Italic"],
 "and ",
 StyleBox["ExternalParticles",
  FontSlant->"Italic"],
 " as they are reserved for coupling constants. Small l is reserved for the \
leptonic matrix element.\nFor semileptonic decays the index ",
 StyleBox["\[Mu]",
  FontFamily->"Arial",
  FontSize->16],
 " should only be used for momenta that are contracted with the leptonic \
matrix elements ",
 Cell[BoxData[
  FormBox["l", TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["", "\[Mu]"], TraditionalForm]]],
 " or  ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["l", "^"], TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["", "\[Mu]"], TraditionalForm]]],
 ". Isospin conservation is assumed. \n\nThe program terminates if either\n\t \
   i) some of the external particles are not contained in the list ",
 StyleBox["above",
  FontSlant->"Italic"],
 ",\n              ii) charge is not conserved, \n             iii) there are \
more than one external W,\n             iv) strangeness change |\
\[CapitalDelta]S|>1.                                                          \
 \n             \n",
 StyleBox["Notation:",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"Underline"->True}],
 StyleBox["  \n",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 Cell[BoxData[
  StyleBox[
   RowBox[{
    RowBox[{
     RowBox[{
      OverscriptBox["A", "_"], "[", 
      SuperscriptBox["M", "2"], "]"}], " ", "is", " ", "the", " ", 
     "renormalized", " ", "single"}], 
    StyleBox["-",
     FontSize->14], 
    RowBox[{"propagator", " ", "loop", " ", "integral", "  "}]}],
   FontFamily->"Arial"]],
  FontSize->14],
 Cell[BoxData[
  RowBox[{
   OverscriptBox["A", "_"], "[", 
   SuperscriptBox["M", "2"], "]"}]],
  FontFamily->"Arial",
  FontSize->14],
 StyleBox["= - ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  StyleBox[
   FractionBox[
    SuperscriptBox["M", "2"], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"4", " ", "\[Pi]"}], ")"}], "2"]],
   FontFamily->"Arial",
   FontSize->18]]],
 StyleBox["log(",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  StyleBox[
   SuperscriptBox["M", "2"],
   FontFamily->"Arial"]],
  FontSize->14],
 StyleBox["/",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    StyleBox["\[Mu]",
     FontFamily->"Arial",
     FontSize->14], "2"], TraditionalForm]]],
 StyleBox["), \nwhere M is",
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[" ",
  FontSize->14],
 StyleBox["a meson mass and ",
  FontFamily->"Arial",
  FontSize->14],
 StyleBox["\[Mu]",
  FontFamily->"Arial",
  FontSize->16],
 StyleBox[" is the renormalization scale.",
  FontFamily->"Arial",
  FontSize->14],
 StyleBox["\n",
  FontSize->14],
 Cell[BoxData[
  RowBox[{
   OverscriptBox["B", "_"], "[", 
   RowBox[{"s", ",", 
    SubsuperscriptBox["M", "1", "2"], ",", 
    SubsuperscriptBox["M", "2", "2"]}], "]"}]],
  FontFamily->"Arial",
  FontSize->14],
 " ",
 StyleBox["is the standard two-propagator loop function subtracted at s=0, \
i.e. ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  RowBox[{
   OverscriptBox["B", "_"], "[", 
   RowBox[{"0", ",", 
    SubsuperscriptBox["M", "1", "2"], ",", 
    SubsuperscriptBox["M", "2", "2"]}], "]"}]],
  FontFamily->"Arial",
  FontSize->14],
 StyleBox["=0.\nAll loop functions and recursion relations can be found in \
App. B of hep-ph/0507173.\n",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  SubscriptBox["G", "8"]],
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[", ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  SubscriptBox["G", "27"]],
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[" are the nonleptonic weak LECs of order ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  RowBox[{
   StyleBox[
    SuperscriptBox["p", "2"],
    FontFamily->"Arial",
    FontSize->14], "."}]]],
 StyleBox[" ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  RowBox[{
   SubsuperscriptBox["L", "i", "r"], " ", ",", 
   SubsuperscriptBox["N", "i", "r"], ",", " ", 
   SubsuperscriptBox["R", "i", "r"], " "}]],
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[" are the strong, weak octet and 27-plet LECs of O(",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  StyleBox[
   SuperscriptBox["p", "4"],
   FontFamily->"Arial",
   FontSize->14]]],
 StyleBox["), respectively, all renormalized at scale",
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[" \[Mu]",
  FontFamily->"Arial",
  FontSize->16],
 StyleBox[". The corresponding Lagrangians are reproduced in App. C of\n\
hep-ph/0507173. ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  RowBox[{" ", 
   SubscriptBox[
    OverscriptBox["G", "^"], "8"]}]],
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[", ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  SubscriptBox[
   OverscriptBox["G", "^"], "27"]],
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[", ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  StyleBox[
   SubsuperscriptBox[
    OverscriptBox["N", "^"], "i", "r"],
   FontFamily->"Arial",
   FontSize->14]]],
 StyleBox[", ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  StyleBox[
   SubsuperscriptBox[
    OverscriptBox["R", "^"], "i", "r"],
   FontFamily->"Arial",
   FontSize->14]]],
 StyleBox["  are complex conjugate LECs.\n",
  FontFamily->"Arial",
  FontSize->14],
 "\n",
 StyleBox["Options:\n\n",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"Underline"->True}],
 StyleBox["\tSet  the following variables equal to 1 to get partial results \n\
\t(otherwise the variables should be set to 0):\n\t\n\t\tonlytreep2=1\t \t\t\
amplitude of\[AliasDelimiter]\[AliasDelimiter]\[AliasDelimiter] O(",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 Cell[BoxData[
  StyleBox[
   SuperscriptBox["p", "2"],
   FontFamily->"Arial",
   FontSize->14]]],
 StyleBox[")\n\t\tonlytreep2and4=1\t\ttree level amplitude up to O(",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 Cell[BoxData[
  StyleBox[
   SuperscriptBox["p", "4"],
   FontFamily->"Arial",
   FontSize->14]]],
 StyleBox[")\n\t\tonlyloops=1\t\t\tone-loop amplitude only\n\t\t\n           \
By default (nogmo=",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 StyleBox["0",
  FontSize->14],
 StyleBox["), the Gell-Mann-Okubo relation is applied in the amplitudes of O(",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 Cell[BoxData[
  StyleBox[
   SuperscriptBox["p", "4"],
   FontFamily->"Arial",
   FontSize->14]]],
 StyleBox[") to express ",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 Cell[BoxData[
  SubsuperscriptBox["M", "\[Eta]", "2"]],
  PageWidth->WindowWidth,
  TextAlignment->Left,
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[" \n           in terms of  ",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 Cell[BoxData[
  SubsuperscriptBox["M", "K", "2"]],
  PageWidth->WindowWidth,
  TextAlignment->Left,
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[",  ",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 Cell[BoxData[
  SubsuperscriptBox["M", "\[Pi]", "2"]],
  PageWidth->WindowWidth,
  TextAlignment->Left,
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[". For better readability, ",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 Cell[BoxData[
  SubsuperscriptBox["M", "\[Eta]", "2"]],
  PageWidth->WindowWidth,
  TextAlignment->Left,
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[" is never replaced as argument in loop functions. Setting  \n      \
     nogmo=1, ",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 Cell[BoxData[
  SubsuperscriptBox["M", "\[Eta]", "2"]],
  PageWidth->WindowWidth,
  TextAlignment->Left,
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[" is kept everywhere. \n           If the recursion relations for \
the loop integrals should not be performed set norecurs=1.",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}]
}], "Text",
 CellChangeTimes->{{3.531272374966241*^9, 3.531272386080362*^9}},
 FontFamily->"Arial",
 FontSize->14],

Cell[BoxData[{
 RowBox[{
  RowBox[{"onlytreep2", "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"onlytreep2and4", "=", " ", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"onlyloops", "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nogmo", "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"norecurs", "=", "0"}], ";"}]}], "Input",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGAQA2IQbTElU1LI/5XjnvBp0iC6hXeOIYi+6XjMBEzHbskD
0z8F80H0Ne63XcIgevXZbhCdGrL+LIjeu+LbORCdGHD1MYjmay16AqK/xfWF
igDpV3oKYSA6q3ReJoi2WCyQBaKlGfbcA9Gtv77dB9HTbl9hEQXSrsU+7CC6
Y+K8e8Ygfd++gulEtz3PQPQNC5HnIFpDK/oLiH7w9AyYLrePX2ECpE9qbQfT
Nme+fALR88QCP4PosJ0PT5sC6ZCTjmdBtElF9ncQrbTjPZh2+f2qyAxIH/vz
FUyz+q0SjgPS/IWbwLTlMhupJ0D6z/8FYHrjq32aIPoak7QWiE7ZvdYeRN9q
2g2mAcdVrOw=
  "]],

Cell[BoxData[
 RowBox[{
  RowBox[{"ExternalParticles", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Gamma]", "[", 
      SubscriptBox["k", "1"], "]"}], ",", 
     RowBox[{"\[Gamma]", "[", 
      SubscriptBox["k", "2"], "]"}], ",", 
     RowBox[{
      SubscriptBox["K", "-"], "[", 
      SubscriptBox["p", "1"], "]"}], ",", 
     RowBox[{
      SubscriptBox["K", "+"], "[", 
      SubscriptBox["p", "2"], "]"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.53154669934275*^9, 3.53154671385319*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"replist1", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"sp", "[", 
      RowBox[{
       SubscriptBox["k", "1"], ",", 
       SubscriptBox["k", "2"]}], "]"}], ",", 
     RowBox[{"sp", "[", 
      RowBox[{
       SubscriptBox["p", "1"], ",", 
       SubscriptBox["p", "2"]}], "]"}], ",", 
     RowBox[{"sp", "[", 
      RowBox[{
       SubscriptBox["p", "1"], ",", 
       SubscriptBox["k", "1"]}], "]"}], ",", 
     RowBox[{"sp", "[", 
      RowBox[{
       SubscriptBox["p", "1"], ",", 
       SubscriptBox["k", "2"]}], "]"}], ",", 
     RowBox[{"sp", "[", 
      RowBox[{
       SubscriptBox["p", "2"], ",", 
       SubscriptBox["k", "1"]}], "]"}], ",", 
     RowBox[{"sp", "[", 
      RowBox[{
       SubscriptBox["p", "2"], ",", 
       SubscriptBox["k", "2"]}], "]"}], ",", 
     RowBox[{"sp", "[", 
      RowBox[{
       SubscriptBox["k", "1"], ",", 
       RowBox[{"\[Epsilon]", "[", 
        SubscriptBox["k", "1"], "]"}]}], "]"}], ",", 
     RowBox[{"sp", "[", 
      RowBox[{
       SubscriptBox["k", "1"], ",", 
       RowBox[{"\[Epsilon]", "[", 
        SubscriptBox["k", "2"], "]"}]}], "]"}], ",", 
     RowBox[{"sp", "[", 
      RowBox[{
       SubscriptBox["k", "2"], ",", 
       RowBox[{"\[Epsilon]", "[", 
        SubscriptBox["k", "1"], "]"}]}], "]"}], ",", 
     RowBox[{"sp", "[", 
      RowBox[{
       SubscriptBox["k", "2"], ",", 
       RowBox[{"\[Epsilon]", "[", 
        SubscriptBox["k", "2"], "]"}]}], "]"}], ",", 
     RowBox[{"sp", "[", 
      RowBox[{
       RowBox[{"\[Epsilon]", "[", 
        SubscriptBox["k", "1"], "]"}], ",", 
       RowBox[{"\[Epsilon]", "[", 
        SubscriptBox["k", "2"], "]"}]}], "]"}], ",", 
     RowBox[{"sp", "[", 
      RowBox[{
       SubscriptBox["p", "1"], ",", 
       RowBox[{"\[Epsilon]", "[", 
        SubscriptBox["k", "1"], "]"}]}], "]"}], ",", 
     RowBox[{"sp", "[", 
      RowBox[{
       SubscriptBox["p", "1"], ",", 
       RowBox[{"\[Epsilon]", "[", 
        SubscriptBox["k", "2"], "]"}]}], "]"}], ",", 
     RowBox[{"sp", "[", 
      RowBox[{
       SubscriptBox["p", "2"], ",", 
       RowBox[{"\[Epsilon]", "[", 
        SubscriptBox["k", "1"], "]"}]}], "]"}], ",", 
     RowBox[{"sp", "[", 
      RowBox[{
       SubscriptBox["p", "2"], ",", 
       RowBox[{"\[Epsilon]", "[", 
        SubscriptBox["k", "2"], "]"}]}], "]"}], ",", 
     RowBox[{"sp", "[", 
      RowBox[{
       SubscriptBox["k", "1"], ",", 
       SubscriptBox["k", "1"]}], "]"}], ",", 
     RowBox[{"sp", "[", 
      RowBox[{
       SubscriptBox["k", "2"], ",", 
       SubscriptBox["k", "2"]}], "]"}]}], "}"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"replist2", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"t", "/", "2"}], ",", 
     RowBox[{
      RowBox[{"1", "/", "2"}], " ", 
      RowBox[{"(", 
       RowBox[{"t", "-", 
        RowBox[{"2", 
         SubsuperscriptBox["M", "K", "2"]}]}], " ", ")"}]}], ",", 
     RowBox[{
      RowBox[{"1", "/", "2"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"1", "/", "2"}], 
         RowBox[{"(", 
          RowBox[{"\[Nu]", "+", 
           RowBox[{"2", 
            SubsuperscriptBox["M", "K", "2"]}], "-", "t"}], ")"}]}], "-", 
        SubsuperscriptBox["M", "K", "2"]}], " ", ")"}]}], ",", 
     RowBox[{
      RowBox[{"1", "/", "2"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"1", "/", "2"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", 
            SubsuperscriptBox["M", "K", "2"]}], "-", "t", "-", "\[Nu]"}], 
          ")"}]}], "-", 
        SubsuperscriptBox["M", "K", "2"]}], " ", ")"}]}], ",", 
     RowBox[{
      RowBox[{"1", "/", "2"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"1", "/", "2"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", 
            SubsuperscriptBox["M", "K", "2"]}], "-", "t", "-", "\[Nu]"}], 
          ")"}]}], "-", 
        SubsuperscriptBox["M", "K", "2"]}], " ", ")"}]}], ",", 
     RowBox[{
      RowBox[{"1", "/", "2"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"1", "/", "2"}], 
         RowBox[{"(", 
          RowBox[{"\[Nu]", "+", 
           RowBox[{"2", 
            SubsuperscriptBox["M", "K", "2"]}], "-", "t"}], ")"}]}], "-", 
        SubsuperscriptBox["M", "K", "2"]}], " ", ")"}]}], ",", "0", ",", 
     RowBox[{
      SubscriptBox["k", "1"], ".", 
      SubscriptBox["\[Epsilon]", "2"]}], ",", 
     RowBox[{
      SubscriptBox["k", "2"], ".", 
      SubscriptBox["\[Epsilon]", "1"]}], ",", "0", ",", 
     RowBox[{
      SubscriptBox["\[Epsilon]", "1"], ".", 
      SubscriptBox["\[Epsilon]", "2"]}], ",", 
     RowBox[{
      SubscriptBox["p", "1"], ".", 
      SubscriptBox["\[Epsilon]", "1"]}], ",", 
     RowBox[{
      SubscriptBox["p", "1"], ".", 
      SubscriptBox["\[Epsilon]", "2"]}], ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{
        SubscriptBox["k", "2"], ".", 
        SubscriptBox["\[Epsilon]", "1"]}]}], "-", 
      RowBox[{
       SubscriptBox["p", "1"], ".", 
       SubscriptBox["\[Epsilon]", "1"]}]}], ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{
        SubscriptBox["k", "1"], ".", 
        SubscriptBox["\[Epsilon]", "2"]}]}], "-", 
      RowBox[{
       SubscriptBox["p", "1"], ".", 
       SubscriptBox["\[Epsilon]", "2"]}]}], ",", "0", ",", "0"}], "}"}]}], 
  " ", ";"}]], "Input",
 CellChangeTimes->{
  3.531185205921837*^9, {3.531186238734871*^9, 3.531186244688147*^9}, {
   3.531187401996374*^9, 3.531187439162626*^9}, {3.531189785107789*^9, 
   3.531189842089331*^9}, {3.531191056498193*^9, 3.531191183401627*^9}, 
   3.531272401922281*^9, {3.531272564947784*^9, 3.531272566407883*^9}, {
   3.531274197181292*^9, 3.531274201372354*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"notesub", "=", 
   RowBox[{
   "NotebookOpen", "[", "\"\<.../ampcalculatorsub_old.nb\>\"", "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.518435327025363*^9, 3.518435327665114*^9}, 
   3.531112123411116*^9, 3.550733049542266*^9, {3.551089800002419*^9, 
   3.551089800542075*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"SelectionMove", "[", 
  RowBox[{"notesub", ",", "All", ",", "Notebook"}], "]"}]], "Input"],

Cell[BoxData[
 RowBox[{"SelectionMove", "[", 
  RowBox[{"$Failed", ",", "All", ",", "Notebook"}], "]"}]], "Output",
 CellChangeTimes->{3.550732977958324*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"SelectionEvaluate", "[", "notesub", "]"}]], "Input"],

Cell[BoxData[
 RowBox[{"SelectionEvaluate", "[", "$Failed", "]"}]], "Output",
 CellChangeTimes->{3.550732978006988*^9}]
}, Open  ]]
},
WindowSize->{740, 597},
WindowMargins->{{150, Automatic}, {37, Automatic}},
DockedCells->FEPrivate`FrontEndResource[
 "FEExpressions", "CompatibilityToolbar"],
PrintingCopies->1,
PrintingPageRange->{Automatic, Automatic},
FrontEndVersion->"8.0 for Linux x86 (32-bit) (February 23, 2011)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[545, 20, 185, 6, 33, "Text"],
Cell[733, 28, 12979, 464, 1272, "Text"],
Cell[13715, 494, 809, 19, 107, "Input"],
Cell[14527, 515, 510, 15, 30, "Input"],
Cell[15040, 532, 2624, 82, 88, "Input"],
Cell[17667, 616, 3166, 95, 103, "Input"],
Cell[20836, 713, 318, 8, 30, "Input"],
Cell[CellGroupData[{
Cell[21179, 725, 114, 2, 30, "Input"],
Cell[21296, 729, 157, 3, 30, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[21490, 737, 76, 1, 30, "Input"],
Cell[21569, 740, 119, 2, 30, "Output"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> anc/Ip18a.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 6.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[     19915,        698]
NotebookOptionsPosition[     19167,        672]
NotebookOutlinePosition[     19650,        691]
CellTagsIndexPosition[     19607,        688]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[TextData[{
 "                                                         ",
 StyleBox["Program  Ampcalculator ",
  FontWeight->"Bold"]
}], "Text",
 FontFamily->"Arial",
 FontSize->16],

Cell[TextData[{
 "The program generates the amplitude for any strong or nonleptonic weak \
process of pseudoscalar mesons, \nexternal photons and W bosons to \
next-to-leading order in the low-energy expansion (chiral SU(3)) with at most \
\nsix external particles (a photon counts as two particles), at most one W \
(semileptonic decays) and with at most three propagators in the loop. The W \
is assumed to couple to a lepton pair indicated in the output by the leptonic \
matrix elements ",
 Cell[BoxData[
  FormBox["l", TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["", "\[Mu]"], TraditionalForm]]],
 " and ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["l", "^"], TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["", "\[Mu]"], TraditionalForm]]],
 ",  defined by\n \n                 ",
 Cell[BoxData[
  FormBox["l", TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["", "\[Mu]"], TraditionalForm]]],
 "= ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["u", "_"], TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    SubscriptBox["p", "\[Nu]"], ")"}], TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Gamma]", "\[Mu]"], TraditionalForm]]],
 " (1-",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Gamma]", "5"], TraditionalForm]]],
 ")",
 Cell[BoxData[
  FormBox[
   RowBox[{" ", 
    RowBox[{"v", "(", 
     SubscriptBox["p", 
      SuperscriptBox["l", "+"]], ")"}]}], TraditionalForm]]],
 " ,   ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["l", "^"], TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["", "\[Mu]"], TraditionalForm]]],
 "= ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["u", "_"], TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    SubscriptBox["p", 
     SuperscriptBox["/", "-"]], ")"}], TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Gamma]", "\[Mu]"], TraditionalForm]]],
 " (1-",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Gamma]", "5"], TraditionalForm]]],
 ")",
 Cell[BoxData[
  FormBox[
   RowBox[{" ", 
    RowBox[{"v", "(", 
     SubscriptBox["p", "\[Nu]"], ")"}]}], TraditionalForm]]],
 ",\n\nwhere ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["p", "\[Nu]"], " ", ",", " ", 
    RowBox[{
     SubscriptBox["p", "l"], "  ", "are", " ", "the", " ", "momenta", " ", 
     "of", " ", "the", " ", "neutrino", " ", "and", " ", "of", " ", "the", 
     " ", "charged", " "}]}], TraditionalForm]]],
 "lepton. ",
 StyleBox["For radiative semileptonic decays, \nBremsstrahlung off the \
charged lepton is not included and must be added by hand.  In the anomaly \
functional, \nonly terms containing external gauge fields are included. \n",
  FontFamily->"Arial",
  FontSize->14],
 "\n",
 Cell[BoxData[
  RowBox[{"Select", " ", "up", " ", "to", " ", "six", " ", "particles", " ", 
   RowBox[{"(", 
    RowBox[{
    "a", " ", "photon", " ", "counts", " ", "as", " ", "two", " ", 
     "particles"}], ")"}], "of", " ", "the", " ", "list", " ", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      SubscriptBox["\[Pi]", "+"], ",", 
      SubscriptBox["\[Pi]", "-"], ",", 
      SubscriptBox["\[Pi]", "0"], ",", 
      SubscriptBox["K", "+"], ",", 
      SubscriptBox["K", "-"], ",", 
      SubscriptBox["K", "0"], ",", 
      SubscriptBox[
       OverscriptBox["K", "_"], "0"], ",", 
      SubscriptBox["\[Eta]", "8"], ",", "\[Gamma]", ",", 
      SubscriptBox["W", "+"], ",", 
      SubscriptBox["W", "-"]}], "}"}], ".", " "}]}]],
  PageWidth->WindowWidth,
  TextAlignment->Left,
  FontFamily->"Arial",
  FontSize->14],
 "\nAssign a momentum to each particle. In the list ",
 StyleBox["ExternalParticles",
  FontSlant->"Italic"],
 " all particles are supposed to be incoming. D",
 Cell[BoxData[
  RowBox[{"efine", " ", "the", " ", "scalar", " ", "products", " ", 
   StyleBox[
    RowBox[{"sp", "[", 
     RowBox[{
      SubscriptBox["p", "i"], ",", 
      SubscriptBox["p", "j"]}], "]"}],
    FontSlant->"Italic"], " "}]],
  PageWidth->WindowWidth,
  TextAlignment->Left,
  FontFamily->"Arial",
  FontSize->14],
 " ",
 Cell[BoxData[
  RowBox[{
  "that", " ", "you", " ", "want", "  ", "to", " ", "replace", " ", "by", " ",
    "polynomials", " ", "of", " ", "kinematic", " ", "variables", " ", "in", 
   " ", "the", " "}]],
  PageWidth->WindowWidth,
  TextAlignment->Left,
  FontFamily->"Arial",
  FontSize->14],
 "lists ",
 StyleBox["replist1",
  FontSlant->"Italic"],
 " and ",
 StyleBox["replist2",
  FontSlant->"Italic"],
 ".  One should not use the capital letters F,G,L,N and R in the lists  ",
 StyleBox["replist1,",
  FontSlant->"Italic"],
 "  ",
 StyleBox["replist2 ",
  FontSlant->"Italic"],
 "and ",
 StyleBox["ExternalParticles",
  FontSlant->"Italic"],
 " as they are reserved for coupling constants. Small l is reserved for the \
leptonic matrix element.\nFor semileptonic decays the index ",
 StyleBox["\[Mu]",
  FontFamily->"Arial",
  FontSize->16],
 " should only be used for momenta that are contracted with the leptonic \
matrix elements ",
 Cell[BoxData[
  FormBox["l", TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["", "\[Mu]"], TraditionalForm]]],
 " or  ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["l", "^"], TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["", "\[Mu]"], TraditionalForm]]],
 ". Isospin conservation is assumed. \n\nThe program terminates if either\n\t \
   i) some of the external particles are not contained in the list ",
 StyleBox["above",
  FontSlant->"Italic"],
 ",\n              ii) charge is not conserved, \n             iii) there are \
more than one external W,\n             iv) strangeness change |\
\[CapitalDelta]S|>1.                                                          \
 \n             \n",
 StyleBox["Notation:",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"Underline"->True}],
 StyleBox["  \n",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 Cell[BoxData[
  StyleBox[
   RowBox[{
    RowBox[{
     RowBox[{
      OverscriptBox["A", "_"], "[", 
      SuperscriptBox["M", "2"], "]"}], " ", "is", " ", "the", " ", 
     "renormalized", " ", "single"}], 
    StyleBox["-",
     FontSize->14], 
    RowBox[{"propagator", " ", "loop", " ", "integral", "  "}]}],
   FontFamily->"Arial"]],
  FontSize->14],
 Cell[BoxData[
  RowBox[{
   OverscriptBox["A", "_"], "[", 
   SuperscriptBox["M", "2"], "]"}]],
  FontFamily->"Arial",
  FontSize->14],
 StyleBox["= - ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  StyleBox[
   FractionBox[
    SuperscriptBox["M", "2"], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"4", " ", "\[Pi]"}], ")"}], "2"]],
   FontFamily->"Arial",
   FontSize->18]]],
 StyleBox["log(",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  StyleBox[
   SuperscriptBox["M", "2"],
   FontFamily->"Arial"]],
  FontSize->14],
 StyleBox["/",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    StyleBox["\[Mu]",
     FontFamily->"Arial",
     FontSize->14], "2"], TraditionalForm]]],
 StyleBox["), \nwhere M is",
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[" ",
  FontSize->14],
 StyleBox["a meson mass and ",
  FontFamily->"Arial",
  FontSize->14],
 StyleBox["\[Mu]",
  FontFamily->"Arial",
  FontSize->16],
 StyleBox[" is the renormalization scale.",
  FontFamily->"Arial",
  FontSize->14],
 StyleBox["\n",
  FontSize->14],
 Cell[BoxData[
  RowBox[{
   OverscriptBox["B", "_"], "[", 
   RowBox[{"s", ",", 
    SubsuperscriptBox["M", "1", "2"], ",", 
    SubsuperscriptBox["M", "2", "2"]}], "]"}]],
  FontFamily->"Arial",
  FontSize->14],
 " ",
 StyleBox["is the standard two-propagator loop function subtracted at s=0, \
i.e. ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  RowBox[{
   OverscriptBox["B", "_"], "[", 
   RowBox[{"0", ",", 
    SubsuperscriptBox["M", "1", "2"], ",", 
    SubsuperscriptBox["M", "2", "2"]}], "]"}]],
  FontFamily->"Arial",
  FontSize->14],
 StyleBox["=0.\nAll loop functions and recursion relations can be found in \
App. B of hep-ph/0507173.\n",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  SubscriptBox["G", "8"]],
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[", ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  SubscriptBox["G", "27"]],
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[" are the nonleptonic weak LECs of order ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  RowBox[{
   StyleBox[
    SuperscriptBox["p", "2"],
    FontFamily->"Arial",
    FontSize->14], "."}]]],
 StyleBox[" ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  RowBox[{
   SubsuperscriptBox["L", "i", "r"], " ", ",", 
   SubsuperscriptBox["N", "i", "r"], ",", " ", 
   SubsuperscriptBox["R", "i", "r"], " "}]],
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[" are the strong, weak octet and 27-plet LECs of O(",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  StyleBox[
   SuperscriptBox["p", "4"],
   FontFamily->"Arial",
   FontSize->14]]],
 StyleBox["), respectively, all renormalized at scale",
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[" \[Mu]",
  FontFamily->"Arial",
  FontSize->16],
 StyleBox[". The corresponding Lagrangians are reproduced in App. C of\n\
hep-ph/0507173. ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  RowBox[{" ", 
   SubscriptBox[
    OverscriptBox["G", "^"], "8"]}]],
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[", ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  SubscriptBox[
   OverscriptBox["G", "^"], "27"]],
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[", ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  StyleBox[
   SubsuperscriptBox[
    OverscriptBox["N", "^"], "i", "r"],
   FontFamily->"Arial",
   FontSize->14]]],
 StyleBox[", ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  StyleBox[
   SubsuperscriptBox[
    OverscriptBox["R", "^"], "i", "r"],
   FontFamily->"Arial",
   FontSize->14]]],
 StyleBox["  are complex conjugate LECs.\n",
  FontFamily->"Arial",
  FontSize->14],
 "\n",
 StyleBox["Options:\n\n",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"Underline"->True}],
 StyleBox["\tSet  the following variables equal to 1 to get partial results \n\
\t(otherwise the variables should be set to 0):\n\t\n\t\tonlytreep2=1\t \t\t\
amplitude of O(",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 Cell[BoxData[
  StyleBox[
   SuperscriptBox["p", "2"],
   FontFamily->"Arial",
   FontSize->14]]],
 StyleBox[")\n\t\tonlytreep2and4=1\t\ttree level amplitude up to O(",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 Cell[BoxData[
  StyleBox[
   SuperscriptBox["p", "4"],
   FontFamily->"Arial",
   FontSize->14]]],
 StyleBox[")\n\t\tonlyloops=1\t\t\tone-loop amplitude only\n\t\t\n           \
By default (nogmo=",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 StyleBox["0",
  FontSize->14],
 StyleBox["), the Gell-Mann-Okubo relation is applied in the amplitudes of O(",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 Cell[BoxData[
  StyleBox[
   SuperscriptBox["p", "4"],
   FontFamily->"Arial",
   FontSize->14]]],
 StyleBox[") to express ",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 Cell[BoxData[
  SubsuperscriptBox["M", "\[Eta]", "2"]],
  PageWidth->WindowWidth,
  TextAlignment->Left,
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[" \n           in terms of  ",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 Cell[BoxData[
  SubsuperscriptBox["M", "K", "2"]],
  PageWidth->WindowWidth,
  TextAlignment->Left,
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[",  ",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 Cell[BoxData[
  SubsuperscriptBox["M", "\[Pi]", "2"]],
  PageWidth->WindowWidth,
  TextAlignment->Left,
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[". For better readability, ",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 Cell[BoxData[
  SubsuperscriptBox["M", "\[Eta]", "2"]],
  PageWidth->WindowWidth,
  TextAlignment->Left,
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[" is never replaced as argument in loop functions. Setting \n       \
    nogmo=1, ",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 Cell[BoxData[
  SubsuperscriptBox["M", "\[Eta]", "2"]],
  PageWidth->WindowWidth,
  TextAlignment->Left,
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[" is kept everywhere. \n           If the recursion relations for \
the loop integrals should not be performed set norecurs=1.",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}]
}], "Text",
 FontFamily->"Arial",
 FontSize->14],

Cell[BoxData[{
 RowBox[{
  RowBox[{"onlytreep2", "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"onlytreep2and4", "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"onlyloops", "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nogmo", "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"norecurs", "=", "0"}], ";"}]}], "Input",
 CellChangeTimes->{{3.547552124710866*^9, 3.547552125287231*^9}, {
  3.547948643074089*^9, 3.547948643334712*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ExternalParticles", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       SubscriptBox["\[Eta]", "8"], "[", 
       SubscriptBox["p", "1"], "]"}], ",", 
      RowBox[{
       SubscriptBox["\[Eta]", "8"], "[", 
       SubscriptBox["p", "2"], "]"}], ",", 
      RowBox[{
       SubscriptBox["\[Eta]", "8"], "[", 
       SubscriptBox["p", "3"], "]"}], ",", 
      RowBox[{
       SubscriptBox["\[Eta]", "8"], "[", 
       SubscriptBox["p", "4"], "]"}]}], "}"}]}], ";"}], " "}]], "Input",
 CellChangeTimes->{{3.547471080722664*^9, 3.547471119852981*^9}, 
   3.547471314798517*^9, {3.5474718568571672`*^9, 3.547471915559065*^9}, {
   3.547472722243471*^9, 3.54747274250688*^9}, {3.547472788386828*^9, 
   3.547472817657289*^9}, {3.5475517245683727`*^9, 3.547551743135697*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"replist1", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"sp", "[", 
       RowBox[{
        SubscriptBox["p", "1"], ",", 
        SubscriptBox["p", "2"]}], "]"}], ",", 
      RowBox[{"sp", "[", 
       RowBox[{
        SubscriptBox["p", "1"], ",", 
        SubscriptBox["p", "3"]}], "]"}], ",", 
      RowBox[{"sp", "[", 
       RowBox[{
        SubscriptBox["p", "1"], ",", 
        SubscriptBox["p", "4"]}], "]"}], ",", 
      RowBox[{"sp", "[", 
       RowBox[{
        SubscriptBox["p", "2"], ",", 
        SubscriptBox["p", "3"]}], "]"}], ",", 
      RowBox[{"sp", "[", 
       RowBox[{
        SubscriptBox["p", "2"], ",", 
        SubscriptBox["p", "4"]}], "]"}], ",", 
      RowBox[{"sp", "[", 
       RowBox[{
        SubscriptBox["p", "3"], ",", 
        SubscriptBox["p", "4"]}], "]"}]}], "}"}]}], ";"}], " "}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"replist2", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       FractionBox["1", "2"], 
       RowBox[{"(", 
        RowBox[{"s", "-", 
         RowBox[{"2", 
          StyleBox[
           RowBox[{" ", 
            StyleBox[" ",
             FontFamily->"Arial",
             FontSize->14,
             FontVariations->{"CompatibilityType"->0}]}]], 
          SubsuperscriptBox["M", "\[Eta]", "2"]}]}], ")"}]}], ",", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", 
          StyleBox[
           RowBox[{" ", 
            StyleBox[" ",
             FontFamily->"Arial",
             FontSize->14,
             FontVariations->{"CompatibilityType"->0}]}]], 
          SubsuperscriptBox["M", "\[Eta]", "2"]}], "-", "t"}], ")"}]}], ",", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", 
          StyleBox[
           RowBox[{" ", 
            StyleBox[" ",
             FontFamily->"Arial",
             FontSize->14,
             FontVariations->{"CompatibilityType"->0}]}]], 
          SubsuperscriptBox["M", "\[Eta]", "2"]}], "-", "u"}], ")"}]}], ",", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", 
          StyleBox[
           RowBox[{" ", 
            StyleBox[" ",
             FontFamily->"Arial",
             FontSize->14,
             FontVariations->{"CompatibilityType"->0}]}]], 
          SubsuperscriptBox["M", "\[Eta]", "2"]}], "-", "u"}], ")"}]}], ",", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", 
          StyleBox[
           RowBox[{" ", 
            StyleBox[" ",
             FontFamily->"Arial",
             FontSize->14,
             FontVariations->{"CompatibilityType"->0}]}]], 
          SubsuperscriptBox["M", "\[Eta]", "2"]}], "-", "t"}], ")"}]}], ",", 
      RowBox[{
       FractionBox["1", "2"], 
       RowBox[{"(", 
        RowBox[{"s", "-", 
         RowBox[{"2", 
          StyleBox[
           RowBox[{" ", 
            StyleBox[" ",
             FontFamily->"Arial",
             FontSize->14,
             FontVariations->{"CompatibilityType"->0}]}]], 
          SubsuperscriptBox["M", "\[Eta]", "2"]}]}], ")"}]}]}], "}"}]}], 
   ";"}], " "}]], "Input",
 CellChangeTimes->{{3.547471129962605*^9, 3.547471186112649*^9}, {
  3.5475517675183773`*^9, 3.547551810240718*^9}}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "Insert", " ", "the", " ", "correct", " ", "path", " ", "for", " ", "the", 
   " ", "\"\<ampcalculatorsub_old.nb\>\"", " ", "in", " ", "the", " ", "next",
    " ", 
   RowBox[{"line", "."}]}], "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"notesub", "=", 
    RowBox[{
    "NotebookOpen", "[", "\"\<...\\ampcalculatorsub_old.nb\>\"", "]"}]}], 
   ";"}], " "}]], "Input",
 CellChangeTimes->{{3.547471222339479*^9, 3.547471222762698*^9}, {
  3.549077679261589*^9, 3.549077700785981*^9}}],

Cell[BoxData[
 RowBox[{"SelectionMove", "[", 
  RowBox[{"notesub", ",", "All", ",", "Notebook"}], "]"}]], "Input"],

Cell[BoxData[
 RowBox[{"SelectionEvaluate", "[", "notesub", "]"}]], "Input"]
},
WindowSize->{718, 858},
WindowMargins->{{41, Automatic}, {81, Automatic}},
DockedCells->FEPrivate`FrontEndResource[
 "FEExpressions", "CompatibilityToolbar"],
PrintingCopies->1,
PrintingPageRange->{Automatic, Automatic},
FrontEndVersion->"7.0 for Linux x86 (32-bit) (November 10, 2008)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[545, 20, 185, 6, 35, "Text"],
Cell[733, 28, 12861, 463, 1370, "Text"],
Cell[13597, 493, 497, 12, 121, "Input"],
Cell[14097, 507, 824, 21, 32, "Input"],
Cell[14924, 530, 886, 29, 55, "Input"],
Cell[15813, 561, 2603, 84, 98, "Input"],
Cell[18419, 647, 253, 6, 55, "Input"],
Cell[18675, 655, 292, 8, 32, "Input"],
Cell[18970, 665, 114, 2, 32, "Input"],
Cell[19087, 669, 76, 1, 32, "Input"]
}
]
*)

(* End of internal cache information *)


==> anc/Ip18b.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 6.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[     18695,        658]
NotebookOptionsPosition[     17983,        633]
NotebookOutlinePosition[     18468,        652]
CellTagsIndexPosition[     18425,        649]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[TextData[{
 "                                                         ",
 StyleBox["Program  Ampcalculator ",
  FontWeight->"Bold"]
}], "Text",
 FontFamily->"Arial",
 FontSize->16],

Cell[TextData[{
 "The program generates the amplitude for any strong or nonleptonic weak \
process of pseudoscalar mesons, \nexternal photons and W bosons to \
next-to-leading order in the low-energy expansion (chiral SU(3)) with at most \
\nsix external particles (a photon counts as two particles), at most one W \
(semileptonic decays) and with at most three propagators in the loop. The W \
is assumed to couple to a lepton pair indicated in the output by the leptonic \
matrix elements ",
 Cell[BoxData[
  FormBox["l", TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["", "\[Mu]"], TraditionalForm]]],
 " and ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["l", "^"], TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["", "\[Mu]"], TraditionalForm]]],
 ",  defined by\n \n                 ",
 Cell[BoxData[
  FormBox["l", TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["", "\[Mu]"], TraditionalForm]]],
 "= ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["u", "_"], TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    SubscriptBox["p", "\[Nu]"], ")"}], TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Gamma]", "\[Mu]"], TraditionalForm]]],
 " (1-",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Gamma]", "5"], TraditionalForm]]],
 ")",
 Cell[BoxData[
  FormBox[
   RowBox[{" ", 
    RowBox[{"v", "(", 
     SubscriptBox["p", 
      SuperscriptBox["l", "+"]], ")"}]}], TraditionalForm]]],
 " ,   ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["l", "^"], TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["", "\[Mu]"], TraditionalForm]]],
 "= ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["u", "_"], TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    SubscriptBox["p", 
     SuperscriptBox["/", "-"]], ")"}], TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Gamma]", "\[Mu]"], TraditionalForm]]],
 " (1-",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Gamma]", "5"], TraditionalForm]]],
 ")",
 Cell[BoxData[
  FormBox[
   RowBox[{" ", 
    RowBox[{"v", "(", 
     SubscriptBox["p", "\[Nu]"], ")"}]}], TraditionalForm]]],
 ",\n\nwhere ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["p", "\[Nu]"], " ", ",", " ", 
    RowBox[{
     SubscriptBox["p", "l"], "  ", "are", " ", "the", " ", "momenta", " ", 
     "of", " ", "the", " ", "neutrino", " ", "and", " ", "of", " ", "the", 
     " ", "charged", " "}]}], TraditionalForm]]],
 "lepton. ",
 StyleBox["For radiative semileptonic decays, \nBremsstrahlung off the \
charged lepton is not included and must be added by hand.  In the anomaly \
functional, \nonly terms containing external gauge fields are included. \n",
  FontFamily->"Arial",
  FontSize->14],
 "\n",
 Cell[BoxData[
  RowBox[{"Select", " ", "up", " ", "to", " ", "six", " ", "particles", " ", 
   RowBox[{"(", 
    RowBox[{
    "a", " ", "photon", " ", "counts", " ", "as", " ", "two", " ", 
     "particles"}], ")"}], "of", " ", "the", " ", "list", " ", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      SubscriptBox["\[Pi]", "+"], ",", 
      SubscriptBox["\[Pi]", "-"], ",", 
      SubscriptBox["\[Pi]", "0"], ",", 
      SubscriptBox["K", "+"], ",", 
      SubscriptBox["K", "-"], ",", 
      SubscriptBox["K", "0"], ",", 
      SubscriptBox[
       OverscriptBox["K", "_"], "0"], ",", 
      SubscriptBox["\[Eta]", "8"], ",", "\[Gamma]", ",", 
      SubscriptBox["W", "+"], ",", 
      SubscriptBox["W", "-"]}], "}"}], ".", " "}]}]],
  PageWidth->WindowWidth,
  TextAlignment->Left,
  FontFamily->"Arial",
  FontSize->14],
 "\nAssign a momentum to each particle. In the list ",
 StyleBox["ExternalParticles",
  FontSlant->"Italic"],
 " all particles are supposed to be incoming. D",
 Cell[BoxData[
  RowBox[{"efine", " ", "the", " ", "scalar", " ", "products", " ", 
   StyleBox[
    RowBox[{"sp", "[", 
     RowBox[{
      SubscriptBox["p", "i"], ",", 
      SubscriptBox["p", "j"]}], "]"}],
    FontSlant->"Italic"], " "}]],
  PageWidth->WindowWidth,
  TextAlignment->Left,
  FontFamily->"Arial",
  FontSize->14],
 " ",
 Cell[BoxData[
  RowBox[{
  "that", " ", "you", " ", "want", "  ", "to", " ", "replace", " ", "by", " ",
    "polynomials", " ", "of", " ", "kinematic", " ", "variables", " ", "in", 
   " ", "the", " "}]],
  PageWidth->WindowWidth,
  TextAlignment->Left,
  FontFamily->"Arial",
  FontSize->14],
 "lists ",
 StyleBox["replist1",
  FontSlant->"Italic"],
 " and ",
 StyleBox["replist2",
  FontSlant->"Italic"],
 ".  One should not use the capital letters F,G,L,N and R in the lists  ",
 StyleBox["replist1,",
  FontSlant->"Italic"],
 "  ",
 StyleBox["replist2 ",
  FontSlant->"Italic"],
 "and ",
 StyleBox["ExternalParticles",
  FontSlant->"Italic"],
 " as they are reserved for coupling constants. Small l is reserved for the \
leptonic matrix element.\nFor semileptonic decays the index ",
 StyleBox["\[Mu]",
  FontFamily->"Arial",
  FontSize->16],
 " should only be used for momenta that are contracted with the leptonic \
matrix elements ",
 Cell[BoxData[
  FormBox["l", TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["", "\[Mu]"], TraditionalForm]]],
 " or  ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["l", "^"], TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["", "\[Mu]"], TraditionalForm]]],
 ". Isospin conservation is assumed. \n\nThe program terminates if either\n\t \
   i) some of the external particles are not contained in the list ",
 StyleBox["above",
  FontSlant->"Italic"],
 ",\n              ii) charge is not conserved, \n             iii) there are \
more than one external W,\n             iv) strangeness change |\
\[CapitalDelta]S|>1.                                                          \
 \n             \n",
 StyleBox["Notation:",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"Underline"->True}],
 StyleBox["  \n",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 Cell[BoxData[
  StyleBox[
   RowBox[{
    RowBox[{
     RowBox[{
      OverscriptBox["A", "_"], "[", 
      SuperscriptBox["M", "2"], "]"}], " ", "is", " ", "the", " ", 
     "renormalized", " ", "single"}], 
    StyleBox["-",
     FontSize->14], 
    RowBox[{"propagator", " ", "loop", " ", "integral", "  "}]}],
   FontFamily->"Arial"]],
  FontSize->14],
 Cell[BoxData[
  RowBox[{
   OverscriptBox["A", "_"], "[", 
   SuperscriptBox["M", "2"], "]"}]],
  FontFamily->"Arial",
  FontSize->14],
 StyleBox["= - ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  StyleBox[
   FractionBox[
    SuperscriptBox["M", "2"], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"4", " ", "\[Pi]"}], ")"}], "2"]],
   FontFamily->"Arial",
   FontSize->18]]],
 StyleBox["log(",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  StyleBox[
   SuperscriptBox["M", "2"],
   FontFamily->"Arial"]],
  FontSize->14],
 StyleBox["/",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    StyleBox["\[Mu]",
     FontFamily->"Arial",
     FontSize->14], "2"], TraditionalForm]]],
 StyleBox["), \nwhere M is",
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[" ",
  FontSize->14],
 StyleBox["a meson mass and ",
  FontFamily->"Arial",
  FontSize->14],
 StyleBox["\[Mu]",
  FontFamily->"Arial",
  FontSize->16],
 StyleBox[" is the renormalization scale.",
  FontFamily->"Arial",
  FontSize->14],
 StyleBox["\n",
  FontSize->14],
 Cell[BoxData[
  RowBox[{
   OverscriptBox["B", "_"], "[", 
   RowBox[{"s", ",", 
    SubsuperscriptBox["M", "1", "2"], ",", 
    SubsuperscriptBox["M", "2", "2"]}], "]"}]],
  FontFamily->"Arial",
  FontSize->14],
 " ",
 StyleBox["is the standard two-propagator loop function subtracted at s=0, \
i.e. ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  RowBox[{
   OverscriptBox["B", "_"], "[", 
   RowBox[{"0", ",", 
    SubsuperscriptBox["M", "1", "2"], ",", 
    SubsuperscriptBox["M", "2", "2"]}], "]"}]],
  FontFamily->"Arial",
  FontSize->14],
 StyleBox["=0.\nAll loop functions and recursion relations can be found in \
App. B of hep-ph/0507173.\n",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  SubscriptBox["G", "8"]],
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[", ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  SubscriptBox["G", "27"]],
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[" are the nonleptonic weak LECs of order ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  RowBox[{
   StyleBox[
    SuperscriptBox["p", "2"],
    FontFamily->"Arial",
    FontSize->14], "."}]]],
 StyleBox[" ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  RowBox[{
   SubsuperscriptBox["L", "i", "r"], " ", ",", 
   SubsuperscriptBox["N", "i", "r"], ",", " ", 
   SubsuperscriptBox["R", "i", "r"], " "}]],
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[" are the strong, weak octet and 27-plet LECs of O(",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  StyleBox[
   SuperscriptBox["p", "4"],
   FontFamily->"Arial",
   FontSize->14]]],
 StyleBox["), respectively, all renormalized at scale",
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[" \[Mu]",
  FontFamily->"Arial",
  FontSize->16],
 StyleBox[". The corresponding Lagrangians are reproduced in App. C of\n\
hep-ph/0507173. ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  RowBox[{" ", 
   SubscriptBox[
    OverscriptBox["G", "^"], "8"]}]],
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[", ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  SubscriptBox[
   OverscriptBox["G", "^"], "27"]],
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[", ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  StyleBox[
   SubsuperscriptBox[
    OverscriptBox["N", "^"], "i", "r"],
   FontFamily->"Arial",
   FontSize->14]]],
 StyleBox[", ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  StyleBox[
   SubsuperscriptBox[
    OverscriptBox["R", "^"], "i", "r"],
   FontFamily->"Arial",
   FontSize->14]]],
 StyleBox["  are complex conjugate LECs.\n",
  FontFamily->"Arial",
  FontSize->14],
 "\n",
 StyleBox["Options:\n\n",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"Underline"->True}],
 StyleBox["\tSet  the following variables equal to 1 to get partial results \n\
\t(otherwise the variables should be set to 0):\n\t\n\t\tonlytreep2=1\t \t\t\
amplitude of O(",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 Cell[BoxData[
  StyleBox[
   SuperscriptBox["p", "2"],
   FontFamily->"Arial",
   FontSize->14]]],
 StyleBox[")\n\t\tonlytreep2and4=1\t\ttree level amplitude up to O(",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 Cell[BoxData[
  StyleBox[
   SuperscriptBox["p", "4"],
   FontFamily->"Arial",
   FontSize->14]]],
 StyleBox[")\n\t\tonlyloops=1\t\t\tone-loop amplitude only\n\t\t\n           \
By default (nogmo=",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 StyleBox["0",
  FontSize->14],
 StyleBox["), the Gell-Mann-Okubo relation is applied in the amplitudes of O(",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 Cell[BoxData[
  StyleBox[
   SuperscriptBox["p", "4"],
   FontFamily->"Arial",
   FontSize->14]]],
 StyleBox[") to express ",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 Cell[BoxData[
  SubsuperscriptBox["M", "\[Eta]", "2"]],
  PageWidth->WindowWidth,
  TextAlignment->Left,
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[" \n           in terms of  ",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 Cell[BoxData[
  SubsuperscriptBox["M", "K", "2"]],
  PageWidth->WindowWidth,
  TextAlignment->Left,
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[",  ",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 Cell[BoxData[
  SubsuperscriptBox["M", "\[Pi]", "2"]],
  PageWidth->WindowWidth,
  TextAlignment->Left,
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[". For better readability, ",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 Cell[BoxData[
  SubsuperscriptBox["M", "\[Eta]", "2"]],
  PageWidth->WindowWidth,
  TextAlignment->Left,
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[" is never replaced as argument in loop functions. Setting \n       \
    nogmo=1, ",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 Cell[BoxData[
  SubsuperscriptBox["M", "\[Eta]", "2"]],
  PageWidth->WindowWidth,
  TextAlignment->Left,
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[" is kept everywhere. \n           If the recursion relations for \
the loop integrals should not be performed set norecurs=1.",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}]
}], "Text",
 FontFamily->"Arial",
 FontSize->14],

Cell[BoxData[{
 RowBox[{
  RowBox[{"onlytreep2", "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"onlytreep2and4", "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"onlyloops", "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nogmo", "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"norecurs", "=", "0"}], ";"}]}], "Input",
 CellChangeTimes->{{3.547569658739328*^9, 3.547569658914996*^9}, {
  3.547948799546139*^9, 3.547948800943579*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ExternalParticles", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       SubscriptBox[
        OverscriptBox["K", "_"], "0"], "[", 
       SubscriptBox["p", "1"], "]"}], ",", 
      RowBox[{
       SubscriptBox["\[Eta]", "8"], "[", 
       SubscriptBox["p", "2"], "]"}], ",", 
      RowBox[{
       SubscriptBox["K", "0"], "[", 
       SubscriptBox["p", "3"], "]"}], ",", 
      RowBox[{
       SubscriptBox["\[Eta]", "8"], "[", 
       SubscriptBox["p", "4"], "]"}]}], "}"}]}], ";"}], " "}]], "Input",
 CellChangeTimes->{{3.547471080722664*^9, 3.547471119852981*^9}, 
   3.547471314798517*^9, {3.5474718568571672`*^9, 3.547471915559065*^9}, {
   3.547472722243471*^9, 3.54747274250688*^9}, {3.547472788386828*^9, 
   3.547472817657289*^9}, {3.547569502599434*^9, 3.547569569064336*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"replist1", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"sp", "[", 
       RowBox[{
        SubscriptBox["p", "1"], ",", 
        SubscriptBox["p", "2"]}], "]"}], ",", 
      RowBox[{"sp", "[", 
       RowBox[{
        SubscriptBox["p", "1"], ",", 
        SubscriptBox["p", "3"]}], "]"}], ",", 
      RowBox[{"sp", "[", 
       RowBox[{
        SubscriptBox["p", "1"], ",", 
        SubscriptBox["p", "4"]}], "]"}], ",", 
      RowBox[{"sp", "[", 
       RowBox[{
        SubscriptBox["p", "2"], ",", 
        SubscriptBox["p", "3"]}], "]"}], ",", 
      RowBox[{"sp", "[", 
       RowBox[{
        SubscriptBox["p", "2"], ",", 
        SubscriptBox["p", "4"]}], "]"}], ",", 
      RowBox[{"sp", "[", 
       RowBox[{
        SubscriptBox["p", "3"], ",", 
        SubscriptBox["p", "4"]}], "]"}]}], "}"}]}], ";"}], " "}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"replist2", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       FractionBox["1", "2"], 
       RowBox[{"(", 
        RowBox[{"s", "-", 
         SubsuperscriptBox["M", "K", "2"], "-", 
         SubsuperscriptBox["M", "\[Eta]", "2"]}], ")"}]}], ",", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", 
          SubsuperscriptBox["M", "K", "2"]}], "-", "t"}], ")"}]}], ",", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       RowBox[{"(", 
        RowBox[{
         SubsuperscriptBox["M", "\[Eta]", "2"], "+", 
         SubsuperscriptBox["M", "K", "2"], "-", "u"}], ")"}]}], ",", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       RowBox[{"(", 
        RowBox[{
         SubsuperscriptBox["M", "\[Eta]", "2"], "+", 
         SubsuperscriptBox["M", "K", "2"], "-", "u"}], ")"}]}], ",", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          SubsuperscriptBox["M", "\[Eta]", "2"]}], "-", "t"}], ")"}]}], ",", 
      RowBox[{
       FractionBox["1", "2"], 
       RowBox[{"(", 
        RowBox[{"s", "-", 
         SubsuperscriptBox["M", "\[Eta]", "2"], "-", 
         SubsuperscriptBox["M", "K", "2"]}], ")"}]}]}], "}"}]}], ";"}], 
  " "}]], "Input",
 CellChangeTimes->{{3.547471129962605*^9, 3.547471186112649*^9}, {
  3.5475695883478622`*^9, 3.547569652268053*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Insert", " ", "the", " ", "correct", " ", "path", " ", "for", " ", "the", 
    " ", "\"\<ampcalculatorsub_old.nb\>\"", " ", "in", " ", "the", " ", 
    "next", " ", 
    RowBox[{"line", "."}]}], "*)"}], 
  RowBox[{
   RowBox[{"notesub", "=", 
    RowBox[{
    "NotebookOpen", "[", "\"\<.../ampcalculatorsub_old.nb\>\"", "]"}]}], 
   ";"}]}]], "Input"],

Cell[BoxData[
 RowBox[{"SelectionMove", "[", 
  RowBox[{"notesub", ",", "All", ",", "Notebook"}], "]"}]], "Input"],

Cell[BoxData[
 RowBox[{"SelectionEvaluate", "[", "notesub", "]"}]], "Input"]
},
WindowSize->{866, 601},
WindowMargins->{{147, Automatic}, {Automatic, 198}},
DockedCells->FEPrivate`FrontEndResource[
 "FEExpressions", "CompatibilityToolbar"],
PrintingCopies->1,
PrintingPageRange->{Automatic, Automatic},
FrontEndVersion->"7.0 for Linux x86 (32-bit) (November 10, 2008)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[545, 20, 185, 6, 35, "Text"],
Cell[733, 28, 12861, 463, 1123, "Text"],
Cell[13597, 493, 497, 12, 121, "Input"],
Cell[14097, 507, 841, 22, 32, "Input"],
Cell[14941, 531, 886, 29, 32, "Input"],
Cell[15830, 562, 1542, 48, 98, "Input"],
Cell[17375, 612, 408, 12, 55, "Input"],
Cell[17786, 626, 114, 2, 32, "Input"],
Cell[17903, 630, 76, 1, 32, "Input"]
}
]
*)

(* End of internal cache information *)


==> anc/Ip18c.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 6.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[     18813,        660]
NotebookOptionsPosition[     18103,        635]
NotebookOutlinePosition[     18586,        654]
CellTagsIndexPosition[     18543,        651]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[TextData[{
 "                                                         ",
 StyleBox["Program  Ampcalculator ",
  FontWeight->"Bold"]
}], "Text",
 FontFamily->"Arial",
 FontSize->16],

Cell[TextData[{
 "The program generates the amplitude for any strong or nonleptonic weak \
process of pseudoscalar mesons, \nexternal photons and W bosons to \
next-to-leading order in the low-energy expansion (chiral SU(3)) with at most \
\nsix external particles (a photon counts as two particles), at most one W \
(semileptonic decays) and with at most three propagators in the loop. The W \
is assumed to couple to a lepton pair indicated in the output by the leptonic \
matrix elements ",
 Cell[BoxData[
  FormBox["l", TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["", "\[Mu]"], TraditionalForm]]],
 " and ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["l", "^"], TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["", "\[Mu]"], TraditionalForm]]],
 ",  defined by\n \n                 ",
 Cell[BoxData[
  FormBox["l", TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["", "\[Mu]"], TraditionalForm]]],
 "= ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["u", "_"], TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    SubscriptBox["p", "\[Nu]"], ")"}], TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Gamma]", "\[Mu]"], TraditionalForm]]],
 " (1-",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Gamma]", "5"], TraditionalForm]]],
 ")",
 Cell[BoxData[
  FormBox[
   RowBox[{" ", 
    RowBox[{"v", "(", 
     SubscriptBox["p", 
      SuperscriptBox["l", "+"]], ")"}]}], TraditionalForm]]],
 " ,   ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["l", "^"], TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["", "\[Mu]"], TraditionalForm]]],
 "= ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["u", "_"], TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    SubscriptBox["p", 
     SuperscriptBox["/", "-"]], ")"}], TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Gamma]", "\[Mu]"], TraditionalForm]]],
 " (1-",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Gamma]", "5"], TraditionalForm]]],
 ")",
 Cell[BoxData[
  FormBox[
   RowBox[{" ", 
    RowBox[{"v", "(", 
     SubscriptBox["p", "\[Nu]"], ")"}]}], TraditionalForm]]],
 ",\n\nwhere ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["p", "\[Nu]"], " ", ",", " ", 
    RowBox[{
     SubscriptBox["p", "l"], "  ", "are", " ", "the", " ", "momenta", " ", 
     "of", " ", "the", " ", "neutrino", " ", "and", " ", "of", " ", "the", 
     " ", "charged", " "}]}], TraditionalForm]]],
 "lepton. ",
 StyleBox["For radiative semileptonic decays, \nBremsstrahlung off the \
charged lepton is not included and must be added by hand.  In the anomaly \
functional, \nonly terms containing external gauge fields are included. \n",
  FontFamily->"Arial",
  FontSize->14],
 "\n",
 Cell[BoxData[
  RowBox[{"Select", " ", "up", " ", "to", " ", "six", " ", "particles", " ", 
   RowBox[{"(", 
    RowBox[{
    "a", " ", "photon", " ", "counts", " ", "as", " ", "two", " ", 
     "particles"}], ")"}], "of", " ", "the", " ", "list", " ", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      SubscriptBox["\[Pi]", "+"], ",", 
      SubscriptBox["\[Pi]", "-"], ",", 
      SubscriptBox["\[Pi]", "0"], ",", 
      SubscriptBox["K", "+"], ",", 
      SubscriptBox["K", "-"], ",", 
      SubscriptBox["K", "0"], ",", 
      SubscriptBox[
       OverscriptBox["K", "_"], "0"], ",", 
      SubscriptBox["\[Eta]", "8"], ",", "\[Gamma]", ",", 
      SubscriptBox["W", "+"], ",", 
      SubscriptBox["W", "-"]}], "}"}], ".", " "}]}]],
  PageWidth->WindowWidth,
  TextAlignment->Left,
  FontFamily->"Arial",
  FontSize->14],
 "\nAssign a momentum to each particle. In the list ",
 StyleBox["ExternalParticles",
  FontSlant->"Italic"],
 " all particles are supposed to be incoming. D",
 Cell[BoxData[
  RowBox[{"efine", " ", "the", " ", "scalar", " ", "products", " ", 
   StyleBox[
    RowBox[{"sp", "[", 
     RowBox[{
      SubscriptBox["p", "i"], ",", 
      SubscriptBox["p", "j"]}], "]"}],
    FontSlant->"Italic"], " "}]],
  PageWidth->WindowWidth,
  TextAlignment->Left,
  FontFamily->"Arial",
  FontSize->14],
 " ",
 Cell[BoxData[
  RowBox[{
  "that", " ", "you", " ", "want", "  ", "to", " ", "replace", " ", "by", " ",
    "polynomials", " ", "of", " ", "kinematic", " ", "variables", " ", "in", 
   " ", "the", " "}]],
  PageWidth->WindowWidth,
  TextAlignment->Left,
  FontFamily->"Arial",
  FontSize->14],
 "lists ",
 StyleBox["replist1",
  FontSlant->"Italic"],
 " and ",
 StyleBox["replist2",
  FontSlant->"Italic"],
 ".  One should not use the capital letters F,G,L,N and R in the lists  ",
 StyleBox["replist1,",
  FontSlant->"Italic"],
 "  ",
 StyleBox["replist2 ",
  FontSlant->"Italic"],
 "and ",
 StyleBox["ExternalParticles",
  FontSlant->"Italic"],
 " as they are reserved for coupling constants. Small l is reserved for the \
leptonic matrix element.\nFor semileptonic decays the index ",
 StyleBox["\[Mu]",
  FontFamily->"Arial",
  FontSize->16],
 " should only be used for momenta that are contracted with the leptonic \
matrix elements ",
 Cell[BoxData[
  FormBox["l", TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["", "\[Mu]"], TraditionalForm]]],
 " or  ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["l", "^"], TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["", "\[Mu]"], TraditionalForm]]],
 ". Isospin conservation is assumed. \n\nThe program terminates if either\n\t \
   i) some of the external particles are not contained in the list ",
 StyleBox["above",
  FontSlant->"Italic"],
 ",\n              ii) charge is not conserved, \n             iii) there are \
more than one external W,\n             iv) strangeness change |\
\[CapitalDelta]S|>1.                                                          \
 \n             \n",
 StyleBox["Notation:",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"Underline"->True}],
 StyleBox["  \n",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 Cell[BoxData[
  StyleBox[
   RowBox[{
    RowBox[{
     RowBox[{
      OverscriptBox["A", "_"], "[", 
      SuperscriptBox["M", "2"], "]"}], " ", "is", " ", "the", " ", 
     "renormalized", " ", "single"}], 
    StyleBox["-",
     FontSize->14], 
    RowBox[{"propagator", " ", "loop", " ", "integral", "  "}]}],
   FontFamily->"Arial"]],
  FontSize->14],
 Cell[BoxData[
  RowBox[{
   OverscriptBox["A", "_"], "[", 
   SuperscriptBox["M", "2"], "]"}]],
  FontFamily->"Arial",
  FontSize->14],
 StyleBox["= - ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  StyleBox[
   FractionBox[
    SuperscriptBox["M", "2"], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"4", " ", "\[Pi]"}], ")"}], "2"]],
   FontFamily->"Arial",
   FontSize->18]]],
 StyleBox["log(",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  StyleBox[
   SuperscriptBox["M", "2"],
   FontFamily->"Arial"]],
  FontSize->14],
 StyleBox["/",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    StyleBox["\[Mu]",
     FontFamily->"Arial",
     FontSize->14], "2"], TraditionalForm]]],
 StyleBox["), \nwhere M is",
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[" ",
  FontSize->14],
 StyleBox["a meson mass and ",
  FontFamily->"Arial",
  FontSize->14],
 StyleBox["\[Mu]",
  FontFamily->"Arial",
  FontSize->16],
 StyleBox[" is the renormalization scale.",
  FontFamily->"Arial",
  FontSize->14],
 StyleBox["\n",
  FontSize->14],
 Cell[BoxData[
  RowBox[{
   OverscriptBox["B", "_"], "[", 
   RowBox[{"s", ",", 
    SubsuperscriptBox["M", "1", "2"], ",", 
    SubsuperscriptBox["M", "2", "2"]}], "]"}]],
  FontFamily->"Arial",
  FontSize->14],
 " ",
 StyleBox["is the standard two-propagator loop function subtracted at s=0, \
i.e. ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  RowBox[{
   OverscriptBox["B", "_"], "[", 
   RowBox[{"0", ",", 
    SubsuperscriptBox["M", "1", "2"], ",", 
    SubsuperscriptBox["M", "2", "2"]}], "]"}]],
  FontFamily->"Arial",
  FontSize->14],
 StyleBox["=0.\nAll loop functions and recursion relations can be found in \
App. B of hep-ph/0507173.\n",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  SubscriptBox["G", "8"]],
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[", ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  SubscriptBox["G", "27"]],
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[" are the nonleptonic weak LECs of order ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  RowBox[{
   StyleBox[
    SuperscriptBox["p", "2"],
    FontFamily->"Arial",
    FontSize->14], "."}]]],
 StyleBox[" ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  RowBox[{
   SubsuperscriptBox["L", "i", "r"], " ", ",", 
   SubsuperscriptBox["N", "i", "r"], ",", " ", 
   SubsuperscriptBox["R", "i", "r"], " "}]],
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[" are the strong, weak octet and 27-plet LECs of O(",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  StyleBox[
   SuperscriptBox["p", "4"],
   FontFamily->"Arial",
   FontSize->14]]],
 StyleBox["), respectively, all renormalized at scale",
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[" \[Mu]",
  FontFamily->"Arial",
  FontSize->16],
 StyleBox[". The corresponding Lagrangians are reproduced in App. C of\n\
hep-ph/0507173. ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  RowBox[{" ", 
   SubscriptBox[
    OverscriptBox["G", "^"], "8"]}]],
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[", ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  SubscriptBox[
   OverscriptBox["G", "^"], "27"]],
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[", ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  StyleBox[
   SubsuperscriptBox[
    OverscriptBox["N", "^"], "i", "r"],
   FontFamily->"Arial",
   FontSize->14]]],
 StyleBox[", ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  StyleBox[
   SubsuperscriptBox[
    OverscriptBox["R", "^"], "i", "r"],
   FontFamily->"Arial",
   FontSize->14]]],
 StyleBox["  are complex conjugate LECs.\n",
  FontFamily->"Arial",
  FontSize->14],
 "\n",
 StyleBox["Options:\n\n",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"Underline"->True}],
 StyleBox["\tSet  the following variables equal to 1 to get partial results \n\
\t(otherwise the variables should be set to 0):\n\t\n\t\tonlytreep2=1\t \t\t\
amplitude of O(",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 Cell[BoxData[
  StyleBox[
   SuperscriptBox["p", "2"],
   FontFamily->"Arial",
   FontSize->14]]],
 StyleBox[")\n\t\tonlytreep2and4=1\t\ttree level amplitude up to O(",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 Cell[BoxData[
  StyleBox[
   SuperscriptBox["p", "4"],
   FontFamily->"Arial",
   FontSize->14]]],
 StyleBox[")\n\t\tonlyloops=1\t\t\tone-loop amplitude only\n\t\t\n           \
By default (nogmo=",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 StyleBox["0",
  FontSize->14],
 StyleBox["), the Gell-Mann-Okubo relation is applied in the amplitudes of O(",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 Cell[BoxData[
  StyleBox[
   SuperscriptBox["p", "4"],
   FontFamily->"Arial",
   FontSize->14]]],
 StyleBox[") to express ",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 Cell[BoxData[
  SubsuperscriptBox["M", "\[Eta]", "2"]],
  PageWidth->WindowWidth,
  TextAlignment->Left,
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[" \n           in terms of  ",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 Cell[BoxData[
  SubsuperscriptBox["M", "K", "2"]],
  PageWidth->WindowWidth,
  TextAlignment->Left,
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[",  ",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 Cell[BoxData[
  SubsuperscriptBox["M", "\[Pi]", "2"]],
  PageWidth->WindowWidth,
  TextAlignment->Left,
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[". For better readability, ",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 Cell[BoxData[
  SubsuperscriptBox["M", "\[Eta]", "2"]],
  PageWidth->WindowWidth,
  TextAlignment->Left,
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[" is never replaced as argument in loop functions. Setting \n       \
    nogmo=1, ",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 Cell[BoxData[
  SubsuperscriptBox["M", "\[Eta]", "2"]],
  PageWidth->WindowWidth,
  TextAlignment->Left,
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[" is kept everywhere. \n           If the recursion relations for \
the loop integrals should not be performed set norecurs=1.",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}]
}], "Text",
 FontFamily->"Arial",
 FontSize->14],

Cell[BoxData[{
 RowBox[{
  RowBox[{"onlytreep2", "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"onlytreep2and4", "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"onlyloops", "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nogmo", "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"norecurs", "=", "0"}], ";"}]}], "Input",
 CellChangeTimes->{{3.547569658739328*^9, 3.547569658914996*^9}, {
  3.5479490803676*^9, 3.547949080728606*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ExternalParticles", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       SubscriptBox[
        OverscriptBox["K", "_"], "0"], "[", 
       SubscriptBox["p", "1"], "]"}], ",", 
      RowBox[{
       SubscriptBox["\[Eta]", "8"], "[", 
       SubscriptBox["p", "2"], "]"}], ",", 
      RowBox[{
       SubscriptBox["K", "0"], "[", 
       SubscriptBox["p", "3"], "]"}], ",", 
      RowBox[{
       SubscriptBox["\[Pi]", "0"], "[", 
       SubscriptBox["p", "4"], "]"}]}], "}"}]}], ";"}], " "}]], "Input",
 CellChangeTimes->{{3.547471080722664*^9, 3.547471119852981*^9}, 
   3.547471314798517*^9, {3.5474718568571672`*^9, 3.547471915559065*^9}, {
   3.547472722243471*^9, 3.54747274250688*^9}, {3.547472788386828*^9, 
   3.547472817657289*^9}, {3.547569502599434*^9, 3.547569569064336*^9}, {
   3.5475699623645687`*^9, 3.547569982979562*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"replist1", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"sp", "[", 
       RowBox[{
        SubscriptBox["p", "1"], ",", 
        SubscriptBox["p", "2"]}], "]"}], ",", 
      RowBox[{"sp", "[", 
       RowBox[{
        SubscriptBox["p", "1"], ",", 
        SubscriptBox["p", "3"]}], "]"}], ",", 
      RowBox[{"sp", "[", 
       RowBox[{
        SubscriptBox["p", "1"], ",", 
        SubscriptBox["p", "4"]}], "]"}], ",", 
      RowBox[{"sp", "[", 
       RowBox[{
        SubscriptBox["p", "2"], ",", 
        SubscriptBox["p", "3"]}], "]"}], ",", 
      RowBox[{"sp", "[", 
       RowBox[{
        SubscriptBox["p", "2"], ",", 
        SubscriptBox["p", "4"]}], "]"}], ",", 
      RowBox[{"sp", "[", 
       RowBox[{
        SubscriptBox["p", "3"], ",", 
        SubscriptBox["p", "4"]}], "]"}]}], "}"}]}], ";"}], " "}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"replist2", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       FractionBox["1", "2"], 
       RowBox[{"(", 
        RowBox[{"s", "-", 
         SubsuperscriptBox["M", "K", "2"], "-", 
         SubsuperscriptBox["M", "\[Eta]", "2"]}], ")"}]}], ",", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", 
          SubsuperscriptBox["M", "K", "2"]}], "-", "t"}], ")"}]}], ",", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       RowBox[{"(", 
        RowBox[{
         SubsuperscriptBox["M", "\[Pi]", "2"], "+", 
         SubsuperscriptBox["M", "K", "2"], "-", "u"}], ")"}]}], ",", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       RowBox[{"(", 
        RowBox[{
         SubsuperscriptBox["M", "\[Eta]", "2"], "+", 
         SubsuperscriptBox["M", "K", "2"], "-", "u"}], ")"}]}], ",", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       RowBox[{"(", 
        RowBox[{
         SubsuperscriptBox["M", "\[Pi]", "2"], "+", 
         SubsuperscriptBox["M", "\[Eta]", "2"], "-", "t"}], ")"}]}], ",", 
      RowBox[{
       FractionBox["1", "2"], 
       RowBox[{"(", 
        RowBox[{"s", "-", 
         SubsuperscriptBox["M", "\[Pi]", "2"], "-", 
         SubsuperscriptBox["M", "K", "2"]}], ")"}]}]}], "}"}]}], ";"}], 
  " "}]], "Input",
 CellChangeTimes->{{3.547471129962605*^9, 3.547471186112649*^9}, {
  3.5475695883478622`*^9, 3.547569652268053*^9}, {3.5475699955684347`*^9, 
  3.547570056184168*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Insert", " ", "the", " ", "correct", " ", "path", " ", "for", " ", "the", 
    " ", "\"\<ampcalculatorsub_old.nb\>\"", " ", "in", " ", "the", " ", 
    "next", " ", 
    RowBox[{"line", "."}]}], "*)"}], 
  RowBox[{
   RowBox[{"notesub", "=", 
    RowBox[{
    "NotebookOpen", "[", "\"\<.../ampcalculatorsub_old.nb\>\"", "]"}]}], 
   ";"}]}]], "Input"],

Cell[BoxData[
 RowBox[{"SelectionMove", "[", 
  RowBox[{"notesub", ",", "All", ",", "Notebook"}], "]"}]], "Input"],

Cell[BoxData[
 RowBox[{"SelectionEvaluate", "[", "notesub", "]"}]], "Input"]
},
WindowSize->{866, 601},
WindowMargins->{{0, Automatic}, {Automatic, 129}},
DockedCells->FEPrivate`FrontEndResource[
 "FEExpressions", "CompatibilityToolbar"],
PrintingCopies->1,
PrintingPageRange->{Automatic, Automatic},
FrontEndVersion->"7.0 for Linux x86 (32-bit) (November 10, 2008)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[545, 20, 185, 6, 35, "Text"],
Cell[733, 28, 12861, 463, 1123, "Text"],
Cell[13597, 493, 495, 12, 121, "Input"],
Cell[14095, 507, 892, 23, 32, "Input"],
Cell[14990, 532, 886, 29, 32, "Input"],
Cell[15879, 563, 1613, 49, 98, "Input"],
Cell[17495, 614, 408, 12, 55, "Input"],
Cell[17906, 628, 114, 2, 32, "Input"],
Cell[18023, 632, 76, 1, 32, "Input"]
}
]
*)

(* End of internal cache information *)


==> anc/Ip18d.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 6.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[     18351,        655]
NotebookOptionsPosition[     17639,        630]
NotebookOutlinePosition[     18124,        649]
CellTagsIndexPosition[     18081,        646]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[TextData[{
 "                                                         ",
 StyleBox["Program  Ampcalculator ",
  FontWeight->"Bold"]
}], "Text",
 FontFamily->"Arial",
 FontSize->16],

Cell[TextData[{
 "The program generates the amplitude for any strong or nonleptonic weak \
process of pseudoscalar mesons, \nexternal photons and W bosons to \
next-to-leading order in the low-energy expansion (chiral SU(3)) with at most \
\nsix external particles (a photon counts as two particles), at most one W \
(semileptonic decays) and with at most three propagators in the loop. The W \
is assumed to couple to a lepton pair indicated in the output by the leptonic \
matrix elements ",
 Cell[BoxData[
  FormBox["l", TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["", "\[Mu]"], TraditionalForm]]],
 " and ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["l", "^"], TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["", "\[Mu]"], TraditionalForm]]],
 ",  defined by\n \n                 ",
 Cell[BoxData[
  FormBox["l", TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["", "\[Mu]"], TraditionalForm]]],
 "= ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["u", "_"], TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    SubscriptBox["p", "\[Nu]"], ")"}], TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Gamma]", "\[Mu]"], TraditionalForm]]],
 " (1-",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Gamma]", "5"], TraditionalForm]]],
 ")",
 Cell[BoxData[
  FormBox[
   RowBox[{" ", 
    RowBox[{"v", "(", 
     SubscriptBox["p", 
      SuperscriptBox["l", "+"]], ")"}]}], TraditionalForm]]],
 " ,   ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["l", "^"], TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["", "\[Mu]"], TraditionalForm]]],
 "= ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["u", "_"], TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    SubscriptBox["p", 
     SuperscriptBox["/", "-"]], ")"}], TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Gamma]", "\[Mu]"], TraditionalForm]]],
 " (1-",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Gamma]", "5"], TraditionalForm]]],
 ")",
 Cell[BoxData[
  FormBox[
   RowBox[{" ", 
    RowBox[{"v", "(", 
     SubscriptBox["p", "\[Nu]"], ")"}]}], TraditionalForm]]],
 ",\n\nwhere ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["p", "\[Nu]"], " ", ",", " ", 
    RowBox[{
     SubscriptBox["p", "l"], "  ", "are", " ", "the", " ", "momenta", " ", 
     "of", " ", "the", " ", "neutrino", " ", "and", " ", "of", " ", "the", 
     " ", "charged", " "}]}], TraditionalForm]]],
 "lepton. ",
 StyleBox["For radiative semileptonic decays, \nBremsstrahlung off the \
charged lepton is not included and must be added by hand.  In the anomaly \
functional, \nonly terms containing external gauge fields are included. \n",
  FontFamily->"Arial",
  FontSize->14],
 "\n",
 Cell[BoxData[
  RowBox[{"Select", " ", "up", " ", "to", " ", "six", " ", "particles", " ", 
   RowBox[{"(", 
    RowBox[{
    "a", " ", "photon", " ", "counts", " ", "as", " ", "two", " ", 
     "particles"}], ")"}], "of", " ", "the", " ", "list", " ", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      SubscriptBox["\[Pi]", "+"], ",", 
      SubscriptBox["\[Pi]", "-"], ",", 
      SubscriptBox["\[Pi]", "0"], ",", 
      SubscriptBox["K", "+"], ",", 
      SubscriptBox["K", "-"], ",", 
      SubscriptBox["K", "0"], ",", 
      SubscriptBox[
       OverscriptBox["K", "_"], "0"], ",", 
      SubscriptBox["\[Eta]", "8"], ",", "\[Gamma]", ",", 
      SubscriptBox["W", "+"], ",", 
      SubscriptBox["W", "-"]}], "}"}], ".", " "}]}]],
  PageWidth->WindowWidth,
  TextAlignment->Left,
  FontFamily->"Arial",
  FontSize->14],
 "\nAssign a momentum to each particle. In the list ",
 StyleBox["ExternalParticles",
  FontSlant->"Italic"],
 " all particles are supposed to be incoming. D",
 Cell[BoxData[
  RowBox[{"efine", " ", "the", " ", "scalar", " ", "products", " ", 
   StyleBox[
    RowBox[{"sp", "[", 
     RowBox[{
      SubscriptBox["p", "i"], ",", 
      SubscriptBox["p", "j"]}], "]"}],
    FontSlant->"Italic"], " "}]],
  PageWidth->WindowWidth,
  TextAlignment->Left,
  FontFamily->"Arial",
  FontSize->14],
 " ",
 Cell[BoxData[
  RowBox[{
  "that", " ", "you", " ", "want", "  ", "to", " ", "replace", " ", "by", " ",
    "polynomials", " ", "of", " ", "kinematic", " ", "variables", " ", "in", 
   " ", "the", " "}]],
  PageWidth->WindowWidth,
  TextAlignment->Left,
  FontFamily->"Arial",
  FontSize->14],
 "lists ",
 StyleBox["replist1",
  FontSlant->"Italic"],
 " and ",
 StyleBox["replist2",
  FontSlant->"Italic"],
 ".  One should not use the capital letters F,G,L,N and R in the lists  ",
 StyleBox["replist1,",
  FontSlant->"Italic"],
 "  ",
 StyleBox["replist2 ",
  FontSlant->"Italic"],
 "and ",
 StyleBox["ExternalParticles",
  FontSlant->"Italic"],
 " as they are reserved for coupling constants. Small l is reserved for the \
leptonic matrix element.\nFor semileptonic decays the index ",
 StyleBox["\[Mu]",
  FontFamily->"Arial",
  FontSize->16],
 " should only be used for momenta that are contracted with the leptonic \
matrix elements ",
 Cell[BoxData[
  FormBox["l", TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["", "\[Mu]"], TraditionalForm]]],
 " or  ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["l", "^"], TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["", "\[Mu]"], TraditionalForm]]],
 ". Isospin conservation is assumed. \n\nThe program terminates if either\n\t \
   i) some of the external particles are not contained in the list ",
 StyleBox["above",
  FontSlant->"Italic"],
 ",\n              ii) charge is not conserved, \n             iii) there are \
more than one external W,\n             iv) strangeness change |\
\[CapitalDelta]S|>1.                                                          \
 \n             \n",
 StyleBox["Notation:",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"Underline"->True}],
 StyleBox["  \n",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 Cell[BoxData[
  StyleBox[
   RowBox[{
    RowBox[{
     RowBox[{
      OverscriptBox["A", "_"], "[", 
      SuperscriptBox["M", "2"], "]"}], " ", "is", " ", "the", " ", 
     "renormalized", " ", "single"}], 
    StyleBox["-",
     FontSize->14], 
    RowBox[{"propagator", " ", "loop", " ", "integral", "  "}]}],
   FontFamily->"Arial"]],
  FontSize->14],
 Cell[BoxData[
  RowBox[{
   OverscriptBox["A", "_"], "[", 
   SuperscriptBox["M", "2"], "]"}]],
  FontFamily->"Arial",
  FontSize->14],
 StyleBox["= - ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  StyleBox[
   FractionBox[
    SuperscriptBox["M", "2"], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"4", " ", "\[Pi]"}], ")"}], "2"]],
   FontFamily->"Arial",
   FontSize->18]]],
 StyleBox["log(",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  StyleBox[
   SuperscriptBox["M", "2"],
   FontFamily->"Arial"]],
  FontSize->14],
 StyleBox["/",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    StyleBox["\[Mu]",
     FontFamily->"Arial",
     FontSize->14], "2"], TraditionalForm]]],
 StyleBox["), \nwhere M is",
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[" ",
  FontSize->14],
 StyleBox["a meson mass and ",
  FontFamily->"Arial",
  FontSize->14],
 StyleBox["\[Mu]",
  FontFamily->"Arial",
  FontSize->16],
 StyleBox[" is the renormalization scale.",
  FontFamily->"Arial",
  FontSize->14],
 StyleBox["\n",
  FontSize->14],
 Cell[BoxData[
  RowBox[{
   OverscriptBox["B", "_"], "[", 
   RowBox[{"s", ",", 
    SubsuperscriptBox["M", "1", "2"], ",", 
    SubsuperscriptBox["M", "2", "2"]}], "]"}]],
  FontFamily->"Arial",
  FontSize->14],
 " ",
 StyleBox["is the standard two-propagator loop function subtracted at s=0, \
i.e. ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  RowBox[{
   OverscriptBox["B", "_"], "[", 
   RowBox[{"0", ",", 
    SubsuperscriptBox["M", "1", "2"], ",", 
    SubsuperscriptBox["M", "2", "2"]}], "]"}]],
  FontFamily->"Arial",
  FontSize->14],
 StyleBox["=0.\nAll loop functions and recursion relations can be found in \
App. B of hep-ph/0507173.\n",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  SubscriptBox["G", "8"]],
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[", ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  SubscriptBox["G", "27"]],
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[" are the nonleptonic weak LECs of order ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  RowBox[{
   StyleBox[
    SuperscriptBox["p", "2"],
    FontFamily->"Arial",
    FontSize->14], "."}]]],
 StyleBox[" ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  RowBox[{
   SubsuperscriptBox["L", "i", "r"], " ", ",", 
   SubsuperscriptBox["N", "i", "r"], ",", " ", 
   SubsuperscriptBox["R", "i", "r"], " "}]],
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[" are the strong, weak octet and 27-plet LECs of O(",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  StyleBox[
   SuperscriptBox["p", "4"],
   FontFamily->"Arial",
   FontSize->14]]],
 StyleBox["), respectively, all renormalized at scale",
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[" \[Mu]",
  FontFamily->"Arial",
  FontSize->16],
 StyleBox[". The corresponding Lagrangians are reproduced in App. C of\n\
hep-ph/0507173. ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  RowBox[{" ", 
   SubscriptBox[
    OverscriptBox["G", "^"], "8"]}]],
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[", ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  SubscriptBox[
   OverscriptBox["G", "^"], "27"]],
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[", ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  StyleBox[
   SubsuperscriptBox[
    OverscriptBox["N", "^"], "i", "r"],
   FontFamily->"Arial",
   FontSize->14]]],
 StyleBox[", ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  StyleBox[
   SubsuperscriptBox[
    OverscriptBox["R", "^"], "i", "r"],
   FontFamily->"Arial",
   FontSize->14]]],
 StyleBox["  are complex conjugate LECs.\n",
  FontFamily->"Arial",
  FontSize->14],
 "\n",
 StyleBox["Options:\n\n",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"Underline"->True}],
 StyleBox["\tSet  the following variables equal to 1 to get partial results \n\
\t(otherwise the variables should be set to 0):\n\t\n\t\tonlytreep2=1\t \t\t\
amplitude of O(",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 Cell[BoxData[
  StyleBox[
   SuperscriptBox["p", "2"],
   FontFamily->"Arial",
   FontSize->14]]],
 StyleBox[")\n\t\tonlytreep2and4=1\t\ttree level amplitude up to O(",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 Cell[BoxData[
  StyleBox[
   SuperscriptBox["p", "4"],
   FontFamily->"Arial",
   FontSize->14]]],
 StyleBox[")\n\t\tonlyloops=1\t\t\tone-loop amplitude only\n\t\t\n           \
By default (nogmo=",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 StyleBox["0",
  FontSize->14],
 StyleBox["), the Gell-Mann-Okubo relation is applied in the amplitudes of O(",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 Cell[BoxData[
  StyleBox[
   SuperscriptBox["p", "4"],
   FontFamily->"Arial",
   FontSize->14]]],
 StyleBox[") to express ",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 Cell[BoxData[
  SubsuperscriptBox["M", "\[Eta]", "2"]],
  PageWidth->WindowWidth,
  TextAlignment->Left,
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[" \n           in terms of  ",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 Cell[BoxData[
  SubsuperscriptBox["M", "K", "2"]],
  PageWidth->WindowWidth,
  TextAlignment->Left,
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[",  ",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 Cell[BoxData[
  SubsuperscriptBox["M", "\[Pi]", "2"]],
  PageWidth->WindowWidth,
  TextAlignment->Left,
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[". For better readability, ",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 Cell[BoxData[
  SubsuperscriptBox["M", "\[Eta]", "2"]],
  PageWidth->WindowWidth,
  TextAlignment->Left,
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[" is never replaced as argument in loop functions. Setting \n       \
    nogmo=1, ",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 Cell[BoxData[
  SubsuperscriptBox["M", "\[Eta]", "2"]],
  PageWidth->WindowWidth,
  TextAlignment->Left,
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[" is kept everywhere. \n           If the recursion relations for \
the loop integrals should not be performed set norecurs=1.",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}]
}], "Text",
 FontFamily->"Arial",
 FontSize->14],

Cell[BoxData[{
 RowBox[{
  RowBox[{"onlytreep2", "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"onlytreep2and4", "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"onlyloops", "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nogmo", "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"norecurs", "=", "0"}], ";"}]}], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ExternalParticles", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       SubscriptBox["K", "+"], "[", 
       SubscriptBox["p", "1"], "]"}], ",", 
      RowBox[{
       SubscriptBox["K", "-"], "[", 
       SubscriptBox["p", "2"], "]"}], ",", 
      RowBox[{
       SubscriptBox[
        OverscriptBox["K", "_"], "0"], "[", 
       SubscriptBox["p", "3"], "]"}], ",", 
      RowBox[{
       SubscriptBox["K", "0"], "[", 
       SubscriptBox["p", "4"], "]"}]}], "}"}]}], ";"}], " "}]], "Input",
 CellChangeTimes->{{3.547471080722664*^9, 3.547471119852981*^9}, 
   3.547471314798517*^9, {3.5474718568571672`*^9, 3.547471915559065*^9}, {
   3.547472722243471*^9, 3.54747274250688*^9}, {3.547472788386828*^9, 
   3.547472817657289*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"replist1", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"sp", "[", 
       RowBox[{
        SubscriptBox["p", "1"], ",", 
        SubscriptBox["p", "2"]}], "]"}], ",", 
      RowBox[{"sp", "[", 
       RowBox[{
        SubscriptBox["p", "1"], ",", 
        SubscriptBox["p", "3"]}], "]"}], ",", 
      RowBox[{"sp", "[", 
       RowBox[{
        SubscriptBox["p", "1"], ",", 
        SubscriptBox["p", "4"]}], "]"}], ",", 
      RowBox[{"sp", "[", 
       RowBox[{
        SubscriptBox["p", "2"], ",", 
        SubscriptBox["p", "3"]}], "]"}], ",", 
      RowBox[{"sp", "[", 
       RowBox[{
        SubscriptBox["p", "2"], ",", 
        SubscriptBox["p", "4"]}], "]"}], ",", 
      RowBox[{"sp", "[", 
       RowBox[{
        SubscriptBox["p", "3"], ",", 
        SubscriptBox["p", "4"]}], "]"}]}], "}"}]}], ";"}], " "}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"replist2", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       FractionBox["1", "2"], 
       RowBox[{"(", 
        RowBox[{"s", "-", 
         RowBox[{"2", 
          SubsuperscriptBox["M", "K", "2"]}]}], ")"}]}], ",", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", 
          SubsuperscriptBox["M", "K", "2"]}], "-", "t"}], ")"}]}], ",", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", 
          SubsuperscriptBox["M", "K", "2"]}], "-", "u"}], ")"}]}], ",", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", 
          SubsuperscriptBox["M", "K", "2"]}], "-", "u"}], ")"}]}], ",", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", 
          SubsuperscriptBox["M", "K", "2"]}], "-", "t"}], ")"}]}], ",", 
      RowBox[{
       FractionBox["1", "2"], 
       RowBox[{"(", 
        RowBox[{"s", "-", 
         RowBox[{"2", 
          SubsuperscriptBox["M", "K", "2"]}]}], ")"}]}]}], "}"}]}], ";"}], 
  " "}]], "Input",
 CellChangeTimes->{{3.547471129962605*^9, 3.547471186112649*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Insert", " ", "the", " ", "correct", " ", "path", " ", "for", " ", "the", 
    " ", "\"\<ampcalculatorsub_old.nb\>\"", " ", "in", " ", "the", " ", 
    "next", " ", 
    RowBox[{"line", "."}]}], "*)"}], 
  RowBox[{
   RowBox[{"notesub", "=", 
    RowBox[{
    "NotebookOpen", "[", "\"\<.../ampcalculatorsub_old.nb\>\"", "]"}]}], 
   ";"}]}]], "Input"],

Cell[BoxData[
 RowBox[{"SelectionMove", "[", 
  RowBox[{"notesub", ",", "All", ",", "Notebook"}], "]"}]], "Input"],

Cell[BoxData[
 RowBox[{"SelectionEvaluate", "[", "notesub", "]"}]], "Input"]
},
WindowSize->{866, 601},
WindowMargins->{{136, Automatic}, {Automatic, 206}},
DockedCells->FEPrivate`FrontEndResource[
 "FEExpressions", "CompatibilityToolbar"],
PrintingCopies->1,
PrintingPageRange->{Automatic, Automatic},
FrontEndVersion->"7.0 for Linux x86 (32-bit) (November 10, 2008)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[545, 20, 185, 6, 35, "Text"],
Cell[733, 28, 12861, 463, 1123, "Text"],
Cell[13597, 493, 382, 10, 121, "Input"],
Cell[13982, 505, 785, 22, 32, "Input"],
Cell[14770, 529, 886, 29, 32, "Input"],
Cell[15659, 560, 1369, 47, 54, "Input"],
Cell[17031, 609, 408, 12, 55, "Input"],
Cell[17442, 623, 114, 2, 32, "Input"],
Cell[17559, 627, 76, 1, 32, "Input"]
}
]
*)

(* End of internal cache information *)


==> anc/Ip18e.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 6.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[     18661,        657]
NotebookOptionsPosition[     17949,        632]
NotebookOutlinePosition[     18434,        651]
CellTagsIndexPosition[     18391,        648]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[TextData[{
 "                                                         ",
 StyleBox["Program  Ampcalculator ",
  FontWeight->"Bold"]
}], "Text",
 FontFamily->"Arial",
 FontSize->16],

Cell[TextData[{
 "The program generates the amplitude for any strong or nonleptonic weak \
process of pseudoscalar mesons, \nexternal photons and W bosons to \
next-to-leading order in the low-energy expansion (chiral SU(3)) with at most \
\nsix external particles (a photon counts as two particles), at most one W \
(semileptonic decays) and with at most three propagators in the loop. The W \
is assumed to couple to a lepton pair indicated in the output by the leptonic \
matrix elements ",
 Cell[BoxData[
  FormBox["l", TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["", "\[Mu]"], TraditionalForm]]],
 " and ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["l", "^"], TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["", "\[Mu]"], TraditionalForm]]],
 ",  defined by\n \n                 ",
 Cell[BoxData[
  FormBox["l", TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["", "\[Mu]"], TraditionalForm]]],
 "= ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["u", "_"], TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    SubscriptBox["p", "\[Nu]"], ")"}], TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Gamma]", "\[Mu]"], TraditionalForm]]],
 " (1-",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Gamma]", "5"], TraditionalForm]]],
 ")",
 Cell[BoxData[
  FormBox[
   RowBox[{" ", 
    RowBox[{"v", "(", 
     SubscriptBox["p", 
      SuperscriptBox["l", "+"]], ")"}]}], TraditionalForm]]],
 " ,   ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["l", "^"], TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["", "\[Mu]"], TraditionalForm]]],
 "= ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["u", "_"], TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    SubscriptBox["p", 
     SuperscriptBox["/", "-"]], ")"}], TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Gamma]", "\[Mu]"], TraditionalForm]]],
 " (1-",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Gamma]", "5"], TraditionalForm]]],
 ")",
 Cell[BoxData[
  FormBox[
   RowBox[{" ", 
    RowBox[{"v", "(", 
     SubscriptBox["p", "\[Nu]"], ")"}]}], TraditionalForm]]],
 ",\n\nwhere ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["p", "\[Nu]"], " ", ",", " ", 
    RowBox[{
     SubscriptBox["p", "l"], "  ", "are", " ", "the", " ", "momenta", " ", 
     "of", " ", "the", " ", "neutrino", " ", "and", " ", "of", " ", "the", 
     " ", "charged", " "}]}], TraditionalForm]]],
 "lepton. ",
 StyleBox["For radiative semileptonic decays, \nBremsstrahlung off the \
charged lepton is not included and must be added by hand.  In the anomaly \
functional, \nonly terms containing external gauge fields are included. \n",
  FontFamily->"Arial",
  FontSize->14],
 "\n",
 Cell[BoxData[
  RowBox[{"Select", " ", "up", " ", "to", " ", "six", " ", "particles", " ", 
   RowBox[{"(", 
    RowBox[{
    "a", " ", "photon", " ", "counts", " ", "as", " ", "two", " ", 
     "particles"}], ")"}], "of", " ", "the", " ", "list", " ", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      SubscriptBox["\[Pi]", "+"], ",", 
      SubscriptBox["\[Pi]", "-"], ",", 
      SubscriptBox["\[Pi]", "0"], ",", 
      SubscriptBox["K", "+"], ",", 
      SubscriptBox["K", "-"], ",", 
      SubscriptBox["K", "0"], ",", 
      SubscriptBox[
       OverscriptBox["K", "_"], "0"], ",", 
      SubscriptBox["\[Eta]", "8"], ",", "\[Gamma]", ",", 
      SubscriptBox["W", "+"], ",", 
      SubscriptBox["W", "-"]}], "}"}], ".", " "}]}]],
  PageWidth->WindowWidth,
  TextAlignment->Left,
  FontFamily->"Arial",
  FontSize->14],
 "\nAssign a momentum to each particle. In the list ",
 StyleBox["ExternalParticles",
  FontSlant->"Italic"],
 " all particles are supposed to be incoming. D",
 Cell[BoxData[
  RowBox[{"efine", " ", "the", " ", "scalar", " ", "products", " ", 
   StyleBox[
    RowBox[{"sp", "[", 
     RowBox[{
      SubscriptBox["p", "i"], ",", 
      SubscriptBox["p", "j"]}], "]"}],
    FontSlant->"Italic"], " "}]],
  PageWidth->WindowWidth,
  TextAlignment->Left,
  FontFamily->"Arial",
  FontSize->14],
 " ",
 Cell[BoxData[
  RowBox[{
  "that", " ", "you", " ", "want", "  ", "to", " ", "replace", " ", "by", " ",
    "polynomials", " ", "of", " ", "kinematic", " ", "variables", " ", "in", 
   " ", "the", " "}]],
  PageWidth->WindowWidth,
  TextAlignment->Left,
  FontFamily->"Arial",
  FontSize->14],
 "lists ",
 StyleBox["replist1",
  FontSlant->"Italic"],
 " and ",
 StyleBox["replist2",
  FontSlant->"Italic"],
 ".  One should not use the capital letters F,G,L,N and R in the lists  ",
 StyleBox["replist1,",
  FontSlant->"Italic"],
 "  ",
 StyleBox["replist2 ",
  FontSlant->"Italic"],
 "and ",
 StyleBox["ExternalParticles",
  FontSlant->"Italic"],
 " as they are reserved for coupling constants. Small l is reserved for the \
leptonic matrix element.\nFor semileptonic decays the index ",
 StyleBox["\[Mu]",
  FontFamily->"Arial",
  FontSize->16],
 " should only be used for momenta that are contracted with the leptonic \
matrix elements ",
 Cell[BoxData[
  FormBox["l", TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["", "\[Mu]"], TraditionalForm]]],
 " or  ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["l", "^"], TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["", "\[Mu]"], TraditionalForm]]],
 ". Isospin conservation is assumed. \n\nThe program terminates if either\n\t \
   i) some of the external particles are not contained in the list ",
 StyleBox["above",
  FontSlant->"Italic"],
 ",\n              ii) charge is not conserved, \n             iii) there are \
more than one external W,\n             iv) strangeness change |\
\[CapitalDelta]S|>1.                                                          \
 \n             \n",
 StyleBox["Notation:",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"Underline"->True}],
 StyleBox["  \n",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 Cell[BoxData[
  StyleBox[
   RowBox[{
    RowBox[{
     RowBox[{
      OverscriptBox["A", "_"], "[", 
      SuperscriptBox["M", "2"], "]"}], " ", "is", " ", "the", " ", 
     "renormalized", " ", "single"}], 
    StyleBox["-",
     FontSize->14], 
    RowBox[{"propagator", " ", "loop", " ", "integral", "  "}]}],
   FontFamily->"Arial"]],
  FontSize->14],
 Cell[BoxData[
  RowBox[{
   OverscriptBox["A", "_"], "[", 
   SuperscriptBox["M", "2"], "]"}]],
  FontFamily->"Arial",
  FontSize->14],
 StyleBox["= - ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  StyleBox[
   FractionBox[
    SuperscriptBox["M", "2"], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"4", " ", "\[Pi]"}], ")"}], "2"]],
   FontFamily->"Arial",
   FontSize->18]]],
 StyleBox["log(",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  StyleBox[
   SuperscriptBox["M", "2"],
   FontFamily->"Arial"]],
  FontSize->14],
 StyleBox["/",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    StyleBox["\[Mu]",
     FontFamily->"Arial",
     FontSize->14], "2"], TraditionalForm]]],
 StyleBox["), \nwhere M is",
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[" ",
  FontSize->14],
 StyleBox["a meson mass and ",
  FontFamily->"Arial",
  FontSize->14],
 StyleBox["\[Mu]",
  FontFamily->"Arial",
  FontSize->16],
 StyleBox[" is the renormalization scale.",
  FontFamily->"Arial",
  FontSize->14],
 StyleBox["\n",
  FontSize->14],
 Cell[BoxData[
  RowBox[{
   OverscriptBox["B", "_"], "[", 
   RowBox[{"s", ",", 
    SubsuperscriptBox["M", "1", "2"], ",", 
    SubsuperscriptBox["M", "2", "2"]}], "]"}]],
  FontFamily->"Arial",
  FontSize->14],
 " ",
 StyleBox["is the standard two-propagator loop function subtracted at s=0, \
i.e. ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  RowBox[{
   OverscriptBox["B", "_"], "[", 
   RowBox[{"0", ",", 
    SubsuperscriptBox["M", "1", "2"], ",", 
    SubsuperscriptBox["M", "2", "2"]}], "]"}]],
  FontFamily->"Arial",
  FontSize->14],
 StyleBox["=0.\nAll loop functions and recursion relations can be found in \
App. B of hep-ph/0507173.\n",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  SubscriptBox["G", "8"]],
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[", ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  SubscriptBox["G", "27"]],
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[" are the nonleptonic weak LECs of order ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  RowBox[{
   StyleBox[
    SuperscriptBox["p", "2"],
    FontFamily->"Arial",
    FontSize->14], "."}]]],
 StyleBox[" ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  RowBox[{
   SubsuperscriptBox["L", "i", "r"], " ", ",", 
   SubsuperscriptBox["N", "i", "r"], ",", " ", 
   SubsuperscriptBox["R", "i", "r"], " "}]],
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[" are the strong, weak octet and 27-plet LECs of O(",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  StyleBox[
   SuperscriptBox["p", "4"],
   FontFamily->"Arial",
   FontSize->14]]],
 StyleBox["), respectively, all renormalized at scale",
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[" \[Mu]",
  FontFamily->"Arial",
  FontSize->16],
 StyleBox[". The corresponding Lagrangians are reproduced in App. C of\n\
hep-ph/0507173. ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  RowBox[{" ", 
   SubscriptBox[
    OverscriptBox["G", "^"], "8"]}]],
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[", ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  SubscriptBox[
   OverscriptBox["G", "^"], "27"]],
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[", ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  StyleBox[
   SubsuperscriptBox[
    OverscriptBox["N", "^"], "i", "r"],
   FontFamily->"Arial",
   FontSize->14]]],
 StyleBox[", ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  StyleBox[
   SubsuperscriptBox[
    OverscriptBox["R", "^"], "i", "r"],
   FontFamily->"Arial",
   FontSize->14]]],
 StyleBox["  are complex conjugate LECs.\n",
  FontFamily->"Arial",
  FontSize->14],
 "\n",
 StyleBox["Options:\n\n",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"Underline"->True}],
 StyleBox["\tSet  the following variables equal to 1 to get partial results \n\
\t(otherwise the variables should be set to 0):\n\t\n\t\tonlytreep2=1\t \t\t\
amplitude of O(",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 Cell[BoxData[
  StyleBox[
   SuperscriptBox["p", "2"],
   FontFamily->"Arial",
   FontSize->14]]],
 StyleBox[")\n\t\tonlytreep2and4=1\t\ttree level amplitude up to O(",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 Cell[BoxData[
  StyleBox[
   SuperscriptBox["p", "4"],
   FontFamily->"Arial",
   FontSize->14]]],
 StyleBox[")\n\t\tonlyloops=1\t\t\tone-loop amplitude only\n\t\t\n           \
By default (nogmo=",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 StyleBox["0",
  FontSize->14],
 StyleBox["), the Gell-Mann-Okubo relation is applied in the amplitudes of O(",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 Cell[BoxData[
  StyleBox[
   SuperscriptBox["p", "4"],
   FontFamily->"Arial",
   FontSize->14]]],
 StyleBox[") to express ",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 Cell[BoxData[
  SubsuperscriptBox["M", "\[Eta]", "2"]],
  PageWidth->WindowWidth,
  TextAlignment->Left,
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[" \n           in terms of  ",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 Cell[BoxData[
  SubsuperscriptBox["M", "K", "2"]],
  PageWidth->WindowWidth,
  TextAlignment->Left,
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[",  ",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 Cell[BoxData[
  SubsuperscriptBox["M", "\[Pi]", "2"]],
  PageWidth->WindowWidth,
  TextAlignment->Left,
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[". For better readability, ",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 Cell[BoxData[
  SubsuperscriptBox["M", "\[Eta]", "2"]],
  PageWidth->WindowWidth,
  TextAlignment->Left,
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[" is never replaced as argument in loop functions. Setting \n       \
    nogmo=1, ",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 Cell[BoxData[
  SubsuperscriptBox["M", "\[Eta]", "2"]],
  PageWidth->WindowWidth,
  TextAlignment->Left,
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[" is kept everywhere. \n           If the recursion relations for \
the loop integrals should not be performed set norecurs=1.",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}]
}], "Text",
 FontFamily->"Arial",
 FontSize->14],

Cell[BoxData[{
 RowBox[{
  RowBox[{"onlytreep2", "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"onlytreep2and4", "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"onlyloops", "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nogmo", "=", "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"norecurs", "=", "0"}], ";"}]}], "Input",
 CellChangeTimes->{{3.547572570024221*^9, 3.547572570127931*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ExternalParticles", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       SubscriptBox["K", "+"], "[", 
       SubscriptBox["p", "1"], "]"}], ",", 
      RowBox[{
       SubscriptBox["\[Pi]", "+"], "[", 
       SubscriptBox["p", "2"], "]"}], ",", 
      RowBox[{
       SubscriptBox["K", "-"], "[", 
       SubscriptBox["p", "3"], "]"}], ",", 
      RowBox[{
       SubscriptBox["\[Pi]", "-"], "[", 
       SubscriptBox["p", "4"], "]"}]}], "}"}]}], ";"}], " "}]], "Input",
 CellChangeTimes->{{3.547471080722664*^9, 3.547471119852981*^9}, 
   3.547471314798517*^9, {3.5474718568571672`*^9, 3.547471915559065*^9}, {
   3.547472722243471*^9, 3.54747274250688*^9}, {3.547472788386828*^9, 
   3.547472817657289*^9}, {3.547572407889638*^9, 3.547572415081295*^9}, {
   3.547572449676345*^9, 3.54757246025038*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"replist1", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"sp", "[", 
       RowBox[{
        SubscriptBox["p", "1"], ",", 
        SubscriptBox["p", "2"]}], "]"}], ",", 
      RowBox[{"sp", "[", 
       RowBox[{
        SubscriptBox["p", "1"], ",", 
        SubscriptBox["p", "3"]}], "]"}], ",", 
      RowBox[{"sp", "[", 
       RowBox[{
        SubscriptBox["p", "1"], ",", 
        SubscriptBox["p", "4"]}], "]"}], ",", 
      RowBox[{"sp", "[", 
       RowBox[{
        SubscriptBox["p", "2"], ",", 
        SubscriptBox["p", "3"]}], "]"}], ",", 
      RowBox[{"sp", "[", 
       RowBox[{
        SubscriptBox["p", "2"], ",", 
        SubscriptBox["p", "4"]}], "]"}], ",", 
      RowBox[{"sp", "[", 
       RowBox[{
        SubscriptBox["p", "3"], ",", 
        SubscriptBox["p", "4"]}], "]"}]}], "}"}]}], ";"}], " "}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"replist2", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       FractionBox["1", "2"], 
       RowBox[{"(", 
        RowBox[{"s", "-", 
         SubsuperscriptBox["M", "\[Pi]", "2"], "-", 
         SubsuperscriptBox["M", "K", "2"]}], ")"}]}], ",", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", 
          SubsuperscriptBox["M", "K", "2"]}], "-", "t"}], ")"}]}], ",", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       RowBox[{"(", 
        RowBox[{
         SubsuperscriptBox["M", "\[Pi]", "2"], "+", 
         SubsuperscriptBox["M", "K", "2"], "-", "u"}], ")"}]}], ",", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       RowBox[{"(", 
        RowBox[{
         SubsuperscriptBox["M", "\[Pi]", "2"], "+", 
         SubsuperscriptBox["M", "K", "2"], "-", "u"}], ")"}]}], ",", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          SubsuperscriptBox["M", "\[Pi]", "2"]}], "-", "t"}], ")"}]}], ",", 
      RowBox[{
       FractionBox["1", "2"], 
       RowBox[{"(", 
        RowBox[{"s", "-", 
         SubsuperscriptBox["M", "\[Pi]", "2"], "-", 
         SubsuperscriptBox["M", "K", "2"]}], ")"}]}]}], "}"}]}], ";"}], 
  " "}]], "Input",
 CellChangeTimes->{{3.547471129962605*^9, 3.547471186112649*^9}, {
  3.5475724893441877`*^9, 3.5475725633497066`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Insert", " ", "the", " ", "correct", " ", "path", " ", "for", " ", "the", 
    " ", "\"\<ampcalculatorsub_old.nb\>\"", " ", "in", " ", "the", " ", 
    "next", " ", 
    RowBox[{"line", "."}]}], "*)"}], 
  RowBox[{
   RowBox[{"notesub", "=", 
    RowBox[{
    "NotebookOpen", "[", "\"\<.../ampcalculatorsub_old.nb\>\"", "]"}]}], 
   ";"}]}]], "Input"],

Cell[BoxData[
 RowBox[{"SelectionMove", "[", 
  RowBox[{"notesub", ",", "All", ",", "Notebook"}], "]"}]], "Input"],

Cell[BoxData[
 RowBox[{"SelectionEvaluate", "[", "notesub", "]"}]], "Input"]
},
WindowSize->{866, 601},
WindowMargins->{{147, Automatic}, {Automatic, 198}},
DockedCells->FEPrivate`FrontEndResource[
 "FEExpressions", "CompatibilityToolbar"],
PrintingCopies->1,
PrintingPageRange->{Automatic, Automatic},
FrontEndVersion->"7.0 for Linux x86 (32-bit) (November 10, 2008)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[545, 20, 185, 6, 35, "Text"],
Cell[733, 28, 12861, 463, 1123, "Text"],
Cell[13597, 493, 448, 11, 121, "Input"],
Cell[14048, 506, 859, 22, 32, "Input"],
Cell[14910, 530, 886, 29, 32, "Input"],
Cell[15799, 561, 1539, 48, 98, "Input"],
Cell[17341, 611, 408, 12, 55, "Input"],
Cell[17752, 625, 114, 2, 32, "Input"],
Cell[17869, 629, 76, 1, 32, "Input"]
}
]
*)

(* End of internal cache information *)


==> anc/Ip18f.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 6.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[     19014,        667]
NotebookOptionsPosition[     18263,        641]
NotebookOutlinePosition[     18748,        660]
CellTagsIndexPosition[     18705,        657]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[TextData[{
 "                                                         ",
 StyleBox["Program  Ampcalculator ",
  FontWeight->"Bold"]
}], "Text",
 FontFamily->"Arial",
 FontSize->16],

Cell[TextData[{
 "The program generates the amplitude for any strong or nonleptonic weak \
process of pseudoscalar mesons, \nexternal photons and W bosons to \
next-to-leading order in the low-energy expansion (chiral SU(3)) with at most \
\nsix external particles (a photon counts as two particles), at most one W \
(semileptonic decays) and with at most three propagators in the loop. The W \
is assumed to couple to a lepton pair indicated in the output by the leptonic \
matrix elements ",
 Cell[BoxData[
  FormBox["l", TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["", "\[Mu]"], TraditionalForm]]],
 " and ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["l", "^"], TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["", "\[Mu]"], TraditionalForm]]],
 ",  defined by\n \n                 ",
 Cell[BoxData[
  FormBox["l", TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["", "\[Mu]"], TraditionalForm]]],
 "= ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["u", "_"], TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    SubscriptBox["p", "\[Nu]"], ")"}], TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Gamma]", "\[Mu]"], TraditionalForm]]],
 " (1-",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Gamma]", "5"], TraditionalForm]]],
 ")",
 Cell[BoxData[
  FormBox[
   RowBox[{" ", 
    RowBox[{"v", "(", 
     SubscriptBox["p", 
      SuperscriptBox["l", "+"]], ")"}]}], TraditionalForm]]],
 " ,   ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["l", "^"], TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["", "\[Mu]"], TraditionalForm]]],
 "= ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["u", "_"], TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    SubscriptBox["p", 
     SuperscriptBox["/", "-"]], ")"}], TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Gamma]", "\[Mu]"], TraditionalForm]]],
 " (1-",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Gamma]", "5"], TraditionalForm]]],
 ")",
 Cell[BoxData[
  FormBox[
   RowBox[{" ", 
    RowBox[{"v", "(", 
     SubscriptBox["p", "\[Nu]"], ")"}]}], TraditionalForm]]],
 ",\n\nwhere ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["p", "\[Nu]"], " ", ",", " ", 
    RowBox[{
     SubscriptBox["p", "l"], "  ", "are", " ", "the", " ", "momenta", " ", 
     "of", " ", "the", " ", "neutrino", " ", "and", " ", "of", " ", "the", 
     " ", "charged", " "}]}], TraditionalForm]]],
 "lepton. ",
 StyleBox["For radiative semileptonic decays, \nBremsstrahlung off the \
charged lepton is not included and must be added by hand.  In the anomaly \
functional, \nonly terms containing external gauge fields are included. \n",
  FontFamily->"Arial",
  FontSize->14],
 "\n",
 Cell[BoxData[
  RowBox[{"Select", " ", "up", " ", "to", " ", "six", " ", "particles", " ", 
   RowBox[{"(", 
    RowBox[{
    "a", " ", "photon", " ", "counts", " ", "as", " ", "two", " ", 
     "particles"}], ")"}], "of", " ", "the", " ", "list", " ", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      SubscriptBox["\[Pi]", "+"], ",", 
      SubscriptBox["\[Pi]", "-"], ",", 
      SubscriptBox["\[Pi]", "0"], ",", 
      SubscriptBox["K", "+"], ",", 
      SubscriptBox["K", "-"], ",", 
      SubscriptBox["K", "0"], ",", 
      SubscriptBox[
       OverscriptBox["K", "_"], "0"], ",", 
      SubscriptBox["\[Eta]", "8"], ",", "\[Gamma]", ",", 
      SubscriptBox["W", "+"], ",", 
      SubscriptBox["W", "-"]}], "}"}], ".", " "}]}]],
  PageWidth->WindowWidth,
  TextAlignment->Left,
  FontFamily->"Arial",
  FontSize->14],
 "\nAssign a momentum to each particle. In the list ",
 StyleBox["ExternalParticles",
  FontSlant->"Italic"],
 " all particles are supposed to be incoming. D",
 Cell[BoxData[
  RowBox[{"efine", " ", "the", " ", "scalar", " ", "products", " ", 
   StyleBox[
    RowBox[{"sp", "[", 
     RowBox[{
      SubscriptBox["p", "i"], ",", 
      SubscriptBox["p", "j"]}], "]"}],
    FontSlant->"Italic"], " "}]],
  PageWidth->WindowWidth,
  TextAlignment->Left,
  FontFamily->"Arial",
  FontSize->14],
 " ",
 Cell[BoxData[
  RowBox[{
  "that", " ", "you", " ", "want", "  ", "to", " ", "replace", " ", "by", " ",
    "polynomials", " ", "of", " ", "kinematic", " ", "variables", " ", "in", 
   " ", "the", " "}]],
  PageWidth->WindowWidth,
  TextAlignment->Left,
  FontFamily->"Arial",
  FontSize->14],
 "lists ",
 StyleBox["replist1",
  FontSlant->"Italic"],
 " and ",
 StyleBox["replist2",
  FontSlant->"Italic"],
 ".  One should not use the capital letters F,G,L,N and R in the lists  ",
 StyleBox["replist1,",
  FontSlant->"Italic"],
 "  ",
 StyleBox["replist2 ",
  FontSlant->"Italic"],
 "and ",
 StyleBox["ExternalParticles",
  FontSlant->"Italic"],
 " as they are reserved for coupling constants. Small l is reserved for the \
leptonic matrix element.\nFor semileptonic decays the index ",
 StyleBox["\[Mu]",
  FontFamily->"Arial",
  FontSize->16],
 " should only be used for momenta that are contracted with the leptonic \
matrix elements ",
 Cell[BoxData[
  FormBox["l", TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["", "\[Mu]"], TraditionalForm]]],
 " or  ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["l", "^"], TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["", "\[Mu]"], TraditionalForm]]],
 ". Isospin conservation is assumed. \n\nThe program terminates if either\n\t \
   i) some of the external particles are not contained in the list ",
 StyleBox["above",
  FontSlant->"Italic"],
 ",\n              ii) charge is not conserved, \n             iii) there are \
more than one external W,\n             iv) strangeness change |\
\[CapitalDelta]S|>1.                                                          \
 \n             \n",
 StyleBox["Notation:",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"Underline"->True}],
 StyleBox["  \n",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 Cell[BoxData[
  StyleBox[
   RowBox[{
    RowBox[{
     RowBox[{
      OverscriptBox["A", "_"], "[", 
      SuperscriptBox["M", "2"], "]"}], " ", "is", " ", "the", " ", 
     "renormalized", " ", "single"}], 
    StyleBox["-",
     FontSize->14], 
    RowBox[{"propagator", " ", "loop", " ", "integral", "  "}]}],
   FontFamily->"Arial"]],
  FontSize->14],
 Cell[BoxData[
  RowBox[{
   OverscriptBox["A", "_"], "[", 
   SuperscriptBox["M", "2"], "]"}]],
  FontFamily->"Arial",
  FontSize->14],
 StyleBox["= - ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  StyleBox[
   FractionBox[
    SuperscriptBox["M", "2"], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"4", " ", "\[Pi]"}], ")"}], "2"]],
   FontFamily->"Arial",
   FontSize->18]]],
 StyleBox["log(",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  StyleBox[
   SuperscriptBox["M", "2"],
   FontFamily->"Arial"]],
  FontSize->14],
 StyleBox["/",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    StyleBox["\[Mu]",
     FontFamily->"Arial",
     FontSize->14], "2"], TraditionalForm]]],
 StyleBox["), \nwhere M is",
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[" ",
  FontSize->14],
 StyleBox["a meson mass and ",
  FontFamily->"Arial",
  FontSize->14],
 StyleBox["\[Mu]",
  FontFamily->"Arial",
  FontSize->16],
 StyleBox[" is the renormalization scale.",
  FontFamily->"Arial",
  FontSize->14],
 StyleBox["\n",
  FontSize->14],
 Cell[BoxData[
  RowBox[{
   OverscriptBox["B", "_"], "[", 
   RowBox[{"s", ",", 
    SubsuperscriptBox["M", "1", "2"], ",", 
    SubsuperscriptBox["M", "2", "2"]}], "]"}]],
  FontFamily->"Arial",
  FontSize->14],
 " ",
 StyleBox["is the standard two-propagator loop function subtracted at s=0, \
i.e. ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  RowBox[{
   OverscriptBox["B", "_"], "[", 
   RowBox[{"0", ",", 
    SubsuperscriptBox["M", "1", "2"], ",", 
    SubsuperscriptBox["M", "2", "2"]}], "]"}]],
  FontFamily->"Arial",
  FontSize->14],
 StyleBox["=0.\nAll loop functions and recursion relations can be found in \
App. B of hep-ph/0507173.\n",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  SubscriptBox["G", "8"]],
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[", ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  SubscriptBox["G", "27"]],
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[" are the nonleptonic weak LECs of order ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  RowBox[{
   StyleBox[
    SuperscriptBox["p", "2"],
    FontFamily->"Arial",
    FontSize->14], "."}]]],
 StyleBox[" ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  RowBox[{
   SubsuperscriptBox["L", "i", "r"], " ", ",", 
   SubsuperscriptBox["N", "i", "r"], ",", " ", 
   SubsuperscriptBox["R", "i", "r"], " "}]],
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[" are the strong, weak octet and 27-plet LECs of O(",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  StyleBox[
   SuperscriptBox["p", "4"],
   FontFamily->"Arial",
   FontSize->14]]],
 StyleBox["), respectively, all renormalized at scale",
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[" \[Mu]",
  FontFamily->"Arial",
  FontSize->16],
 StyleBox[". The corresponding Lagrangians are reproduced in App. C of\n\
hep-ph/0507173. ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  RowBox[{" ", 
   SubscriptBox[
    OverscriptBox["G", "^"], "8"]}]],
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[", ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  SubscriptBox[
   OverscriptBox["G", "^"], "27"]],
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[", ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  StyleBox[
   SubsuperscriptBox[
    OverscriptBox["N", "^"], "i", "r"],
   FontFamily->"Arial",
   FontSize->14]]],
 StyleBox[", ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  StyleBox[
   SubsuperscriptBox[
    OverscriptBox["R", "^"], "i", "r"],
   FontFamily->"Arial",
   FontSize->14]]],
 StyleBox["  are complex conjugate LECs.\n",
  FontFamily->"Arial",
  FontSize->14],
 "\n",
 StyleBox["Options:\n\n",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"Underline"->True}],
 StyleBox["\tSet  the following variables equal to 1 to get partial results \n\
\t(otherwise the variables should be set to 0):\n\t\n\t\tonlytreep2=1\t \t\t\
amplitude of O(",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 Cell[BoxData[
  StyleBox[
   SuperscriptBox["p", "2"],
   FontFamily->"Arial",
   FontSize->14]]],
 StyleBox[")\n\t\tonlytreep2and4=1\t\ttree level amplitude up to O(",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 Cell[BoxData[
  StyleBox[
   SuperscriptBox["p", "4"],
   FontFamily->"Arial",
   FontSize->14]]],
 StyleBox[")\n\t\tonlyloops=1\t\t\tone-loop amplitude only\n\t\t\n           \
By default (nogmo=",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 StyleBox["0",
  FontSize->14],
 StyleBox["), the Gell-Mann-Okubo relation is applied in the amplitudes of O(",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 Cell[BoxData[
  StyleBox[
   SuperscriptBox["p", "4"],
   FontFamily->"Arial",
   FontSize->14]]],
 StyleBox[") to express ",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 Cell[BoxData[
  SubsuperscriptBox["M", "\[Eta]", "2"]],
  PageWidth->WindowWidth,
  TextAlignment->Left,
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[" \n           in terms of  ",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 Cell[BoxData[
  SubsuperscriptBox["M", "K", "2"]],
  PageWidth->WindowWidth,
  TextAlignment->Left,
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[",  ",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 Cell[BoxData[
  SubsuperscriptBox["M", "\[Pi]", "2"]],
  PageWidth->WindowWidth,
  TextAlignment->Left,
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[". For better readability, ",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 Cell[BoxData[
  SubsuperscriptBox["M", "\[Eta]", "2"]],
  PageWidth->WindowWidth,
  TextAlignment->Left,
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[" is never replaced as argument in loop functions. Setting \n       \
    nogmo=1, ",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 Cell[BoxData[
  SubsuperscriptBox["M", "\[Eta]", "2"]],
  PageWidth->WindowWidth,
  TextAlignment->Left,
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[" is kept everywhere. \n           If the recursion relations for \
the loop integrals should not be performed set norecurs=1.",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}]
}], "Text",
 FontFamily->"Arial",
 FontSize->14],

Cell[BoxData[{
 RowBox[{
  RowBox[{"onlytreep2", "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"onlytreep2and4", "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"onlyloops", "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nogmo", "=", "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"norecurs", "=", "0"}], ";"}]}], "Input",
 CellChangeTimes->{{3.547569658739328*^9, 3.547569658914996*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ExternalParticles", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       SubscriptBox["\[Pi]", "0"], "[", 
       SubscriptBox["p", "1"], "]"}], ",", 
      RowBox[{
       SubscriptBox["\[Eta]", "8"], "[", 
       SubscriptBox["p", "2"], "]"}], ",", 
      RowBox[{
       SubscriptBox["\[Pi]", "0"], "[", 
       SubscriptBox["p", "3"], "]"}], ",", 
      RowBox[{
       SubscriptBox["\[Eta]", "8"], "[", 
       SubscriptBox["p", "4"], "]"}]}], "}"}]}], ";"}], " "}]], "Input",
 CellChangeTimes->{{3.547471080722664*^9, 3.547471119852981*^9}, 
   3.547471314798517*^9, {3.5474718568571672`*^9, 3.547471915559065*^9}, {
   3.547472722243471*^9, 3.54747274250688*^9}, {3.547472788386828*^9, 
   3.547472817657289*^9}, {3.547569502599434*^9, 3.547569569064336*^9}, {
   3.547570503897532*^9, 3.5475705189448643`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"replist1", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"sp", "[", 
       RowBox[{
        SubscriptBox["p", "1"], ",", 
        SubscriptBox["p", "2"]}], "]"}], ",", 
      RowBox[{"sp", "[", 
       RowBox[{
        SubscriptBox["p", "1"], ",", 
        SubscriptBox["p", "3"]}], "]"}], ",", 
      RowBox[{"sp", "[", 
       RowBox[{
        SubscriptBox["p", "1"], ",", 
        SubscriptBox["p", "4"]}], "]"}], ",", 
      RowBox[{"sp", "[", 
       RowBox[{
        SubscriptBox["p", "2"], ",", 
        SubscriptBox["p", "3"]}], "]"}], ",", 
      RowBox[{"sp", "[", 
       RowBox[{
        SubscriptBox["p", "2"], ",", 
        SubscriptBox["p", "4"]}], "]"}], ",", 
      RowBox[{"sp", "[", 
       RowBox[{
        SubscriptBox["p", "3"], ",", 
        SubscriptBox["p", "4"]}], "]"}]}], "}"}]}], ";"}], " "}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"replist2", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       FractionBox["1", "2"], 
       RowBox[{"(", 
        RowBox[{"s", "-", 
         SubsuperscriptBox["M", "K", "2"], "-", 
         SubsuperscriptBox["M", "\[Pi]", "2"]}], ")"}]}], ",", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", 
          SubsuperscriptBox["M", "\[Pi]", "2"]}], "-", "t"}], ")"}]}], ",", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       RowBox[{"(", 
        RowBox[{
         SubsuperscriptBox["M", "\[Eta]", "2"], "+", 
         SubsuperscriptBox["M", "\[Pi]", "2"], "-", "u"}], ")"}]}], ",", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       RowBox[{"(", 
        RowBox[{
         SubsuperscriptBox["M", "\[Eta]", "2"], "+", 
         SubsuperscriptBox["M", "\[Pi]", "2"], "-", "u"}], ")"}]}], ",", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          SubsuperscriptBox["M", "\[Eta]", "2"]}], "-", "t"}], ")"}]}], ",", 
      RowBox[{
       FractionBox["1", "2"], 
       RowBox[{"(", 
        RowBox[{"s", "-", 
         SubsuperscriptBox["M", "\[Eta]", "2"], "-", 
         SubsuperscriptBox["M", "\[Pi]", "2"]}], ")"}]}]}], "}"}]}], ";"}], 
  " "}]], "Input",
 CellChangeTimes->{{3.547471129962605*^9, 3.547471186112649*^9}, {
  3.5475695883478622`*^9, 3.547569652268053*^9}, {3.547570522544771*^9, 
  3.5475705470451183`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Insert", " ", "the", " ", "correct", " ", "path", " ", "for", " ", "the", 
    " ", "\"\<ampcalculatorsub_old.nb\>\"", " ", "in", " ", "the", " ", 
    "next", " ", 
    RowBox[{"line", "."}]}], "*)"}], 
  RowBox[{
   RowBox[{"notesub", "=", 
    RowBox[{
    "NotebookOpen", "[", "\"\<.../ampcalculatorsub_old.nb\>\"", "]"}]}], 
   ";"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"notesub", "=", 
    RowBox[{"NotebookOpen", "[", "\"\<ampcalculatorsub.nb\>\"", "]"}]}], 
   ";"}], " "}]], "Input",
 CellChangeTimes->{{3.547471222339479*^9, 3.547471222762698*^9}}],

Cell[BoxData[
 RowBox[{"SelectionMove", "[", 
  RowBox[{"notesub", ",", "All", ",", "Notebook"}], "]"}]], "Input"],

Cell[BoxData[
 RowBox[{"SelectionEvaluate", "[", "notesub", "]"}]], "Input"]
},
WindowSize->{866, 601},
WindowMargins->{{158, Automatic}, {Automatic, 190}},
DockedCells->FEPrivate`FrontEndResource[
 "FEExpressions", "CompatibilityToolbar"],
PrintingCopies->1,
PrintingPageRange->{Automatic, Automatic},
FrontEndVersion->"7.0 for Linux x86 (32-bit) (November 10, 2008)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[545, 20, 185, 6, 35, "Text"],
Cell[733, 28, 12861, 463, 1123, "Text"],
Cell[13597, 493, 448, 11, 121, "Input"],
Cell[14048, 506, 872, 22, 32, "Input"],
Cell[14923, 530, 886, 29, 32, "Input"],
Cell[15812, 561, 1608, 49, 98, "Input"],
Cell[17423, 612, 408, 12, 55, "Input"],
Cell[17834, 626, 229, 6, 32, "Input"],
Cell[18066, 634, 114, 2, 32, "Input"],
Cell[18183, 638, 76, 1, 32, "Input"]
}
]
*)

(* End of internal cache information *)


==> anc/Ip19a.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 6.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[     27143,        748]
NotebookOptionsPosition[     26312,        720]
NotebookOutlinePosition[     26797,        739]
CellTagsIndexPosition[     26754,        736]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[TextData[{
 "                                                         ",
 StyleBox["Program  Ampcalculator ",
  FontWeight->"Bold"]
}], "Text",
 FontFamily->"Arial",
 FontSize->16],

Cell[TextData[{
 "The program generates the amplitude for any strong or nonleptonic weak \
process of pseudoscalar mesons, \nexternal photons and W bosons to \
next-to-leading order in the low-energy expansion (chiral SU(3)) with at most \
\nsix external particles (a photon counts as two particles), at most one W \
(semileptonic decays) and with at most three propagators in the loop. The W \
is assumed to couple to a lepton pair indicated in the output by the leptonic \
matrix elements ",
 Cell[BoxData[
  FormBox["l", TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["", "\[Mu]"], TraditionalForm]]],
 " and ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["l", "^"], TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["", "\[Mu]"], TraditionalForm]]],
 ",  defined by\n \n                 ",
 Cell[BoxData[
  FormBox["l", TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["", "\[Mu]"], TraditionalForm]]],
 "= ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["u", "_"], TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    SubscriptBox["p", "\[Nu]"], ")"}], TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Gamma]", "\[Mu]"], TraditionalForm]]],
 " (1-",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Gamma]", "5"], TraditionalForm]]],
 ")",
 Cell[BoxData[
  FormBox[
   RowBox[{" ", 
    RowBox[{"v", "(", 
     SubscriptBox["p", 
      SuperscriptBox["l", "+"]], ")"}]}], TraditionalForm]]],
 " ,   ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["l", "^"], TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["", "\[Mu]"], TraditionalForm]]],
 "= ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["u", "_"], TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    SubscriptBox["p", 
     SuperscriptBox["/", "-"]], ")"}], TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Gamma]", "\[Mu]"], TraditionalForm]]],
 " (1-",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Gamma]", "5"], TraditionalForm]]],
 ")",
 Cell[BoxData[
  FormBox[
   RowBox[{" ", 
    RowBox[{"v", "(", 
     SubscriptBox["p", "\[Nu]"], ")"}]}], TraditionalForm]]],
 ",\n\nwhere ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["p", "\[Nu]"], " ", ",", " ", 
    RowBox[{
     SubscriptBox["p", "l"], "  ", "are", " ", "the", " ", "momenta", " ", 
     "of", " ", "the", " ", "neutrino", " ", "and", " ", "of", " ", "the", 
     " ", "charged", " "}]}], TraditionalForm]]],
 "lepton. ",
 StyleBox["For radiative semileptonic decays, \nBremsstrahlung off the \
charged lepton is not included and must be added by hand.  In the anomaly \
functional, \nonly terms containing external gauge fields are included. \n",
  FontFamily->"Arial",
  FontSize->14],
 "\n",
 Cell[BoxData[
  RowBox[{"Select", " ", "up", " ", "to", " ", "six", " ", "particles", " ", 
   RowBox[{"(", 
    RowBox[{
    "a", " ", "photon", " ", "counts", " ", "as", " ", "two", " ", 
     "particles"}], ")"}], "of", " ", "the", " ", "list", " ", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      SubscriptBox["\[Pi]", "+"], ",", 
      SubscriptBox["\[Pi]", "-"], ",", 
      SubscriptBox["\[Pi]", "0"], ",", 
      SubscriptBox["K", "+"], ",", 
      SubscriptBox["K", "-"], ",", 
      SubscriptBox["K", "0"], ",", 
      SubscriptBox[
       OverscriptBox["K", "_"], "0"], ",", 
      SubscriptBox["\[Eta]", "8"], ",", "\[Gamma]", ",", 
      SubscriptBox["W", "+"], ",", 
      SubscriptBox["W", "-"]}], "}"}], ".", " "}]}]],
  PageWidth->WindowWidth,
  TextAlignment->Left,
  FontFamily->"Arial",
  FontSize->14],
 "\nAssign a momentum to each particle. In the list ",
 StyleBox["ExternalParticles",
  FontSlant->"Italic"],
 " all particles are supposed to be incoming. D",
 Cell[BoxData[
  RowBox[{"efine", " ", "the", " ", "scalar", " ", "products", " ", 
   StyleBox[
    RowBox[{"sp", "[", 
     RowBox[{
      SubscriptBox["p", "i"], ",", 
      SubscriptBox["p", "j"]}], "]"}],
    FontSlant->"Italic"], " "}]],
  PageWidth->WindowWidth,
  TextAlignment->Left,
  FontFamily->"Arial",
  FontSize->14],
 " ",
 Cell[BoxData[
  RowBox[{
  "that", " ", "you", " ", "want", "  ", "to", " ", "replace", " ", "by", " ",
    "polynomials", " ", "of", " ", "kinematic", " ", "variables", " ", "in", 
   " ", "the", " "}]],
  PageWidth->WindowWidth,
  TextAlignment->Left,
  FontFamily->"Arial",
  FontSize->14],
 "lists ",
 StyleBox["replist1",
  FontSlant->"Italic"],
 " and ",
 StyleBox["replist2",
  FontSlant->"Italic"],
 ".  One should not use the capital letters F,G,L,N and R in the lists  ",
 StyleBox["replist1,",
  FontSlant->"Italic"],
 "  ",
 StyleBox["replist2 ",
  FontSlant->"Italic"],
 "and ",
 StyleBox["ExternalParticles",
  FontSlant->"Italic"],
 " as they are reserved for coupling constants. Small l is reserved for the \
leptonic matrix element.\nFor semileptonic decays the index ",
 StyleBox["\[Mu]",
  FontFamily->"Arial",
  FontSize->16],
 " should only be used for momenta that are contracted with the leptonic \
matrix elements ",
 Cell[BoxData[
  FormBox["l", TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["", "\[Mu]"], TraditionalForm]]],
 " or  ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["l", "^"], TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["", "\[Mu]"], TraditionalForm]]],
 ". Isospin conservation is assumed. \n\nThe program terminates if either\n\t \
   i) some of the external particles are not contained in the list ",
 StyleBox["above",
  FontSlant->"Italic"],
 ",\n              ii) charge is not conserved, \n             iii) there are \
more than one external W,\n             iv) strangeness change |\
\[CapitalDelta]S|>1.                                                          \
 \n             \n",
 StyleBox["Notation:",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"Underline"->True}],
 StyleBox["  \n",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 Cell[BoxData[
  StyleBox[
   RowBox[{
    RowBox[{
     RowBox[{
      OverscriptBox["A", "_"], "[", 
      SuperscriptBox["M", "2"], "]"}], " ", "is", " ", "the", " ", 
     "renormalized", " ", "single"}], 
    StyleBox["-",
     FontSize->14], 
    RowBox[{"propagator", " ", "loop", " ", "integral", "  "}]}],
   FontFamily->"Arial"]],
  FontSize->14],
 Cell[BoxData[
  RowBox[{
   OverscriptBox["A", "_"], "[", 
   SuperscriptBox["M", "2"], "]"}]],
  FontFamily->"Arial",
  FontSize->14],
 StyleBox["= - ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  StyleBox[
   FractionBox[
    SuperscriptBox["M", "2"], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"4", " ", "\[Pi]"}], ")"}], "2"]],
   FontFamily->"Arial",
   FontSize->18]]],
 StyleBox["log(",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  StyleBox[
   SuperscriptBox["M", "2"],
   FontFamily->"Arial"]],
  FontSize->14],
 StyleBox["/",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    StyleBox["\[Mu]",
     FontFamily->"Arial",
     FontSize->14], "2"], TraditionalForm]]],
 StyleBox["), \nwhere M is",
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[" ",
  FontSize->14],
 StyleBox["a meson mass and ",
  FontFamily->"Arial",
  FontSize->14],
 StyleBox["\[Mu]",
  FontFamily->"Arial",
  FontSize->16],
 StyleBox[" is the renormalization scale.",
  FontFamily->"Arial",
  FontSize->14],
 StyleBox["\n",
  FontSize->14],
 Cell[BoxData[
  RowBox[{
   OverscriptBox["B", "_"], "[", 
   RowBox[{"s", ",", 
    SubsuperscriptBox["M", "1", "2"], ",", 
    SubsuperscriptBox["M", "2", "2"]}], "]"}]],
  FontFamily->"Arial",
  FontSize->14],
 " ",
 StyleBox["is the standard two-propagator loop function subtracted at s=0, \
i.e. ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  RowBox[{
   OverscriptBox["B", "_"], "[", 
   RowBox[{"0", ",", 
    SubsuperscriptBox["M", "1", "2"], ",", 
    SubsuperscriptBox["M", "2", "2"]}], "]"}]],
  FontFamily->"Arial",
  FontSize->14],
 StyleBox["=0.\nAll loop functions and recursion relations can be found in \
App. B of hep-ph/0507173.\n",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  SubscriptBox["G", "8"]],
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[", ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  SubscriptBox["G", "27"]],
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[" are the nonleptonic weak LECs of order ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  RowBox[{
   StyleBox[
    SuperscriptBox["p", "2"],
    FontFamily->"Arial",
    FontSize->14], "."}]]],
 StyleBox[" ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  RowBox[{
   SubsuperscriptBox["L", "i", "r"], " ", ",", 
   SubsuperscriptBox["N", "i", "r"], ",", " ", 
   SubsuperscriptBox["R", "i", "r"], " "}]],
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[" are the strong, weak octet and 27-plet LECs of O(",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  StyleBox[
   SuperscriptBox["p", "4"],
   FontFamily->"Arial",
   FontSize->14]]],
 StyleBox["), respectively, all renormalized at scale",
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[" \[Mu]",
  FontFamily->"Arial",
  FontSize->16],
 StyleBox[". The corresponding Lagrangians are reproduced in App. C of\n\
hep-ph/0507173. ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  RowBox[{" ", 
   SubscriptBox[
    OverscriptBox["G", "^"], "8"]}]],
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[", ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  SubscriptBox[
   OverscriptBox["G", "^"], "27"]],
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[", ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  StyleBox[
   SubsuperscriptBox[
    OverscriptBox["N", "^"], "i", "r"],
   FontFamily->"Arial",
   FontSize->14]]],
 StyleBox[", ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  StyleBox[
   SubsuperscriptBox[
    OverscriptBox["R", "^"], "i", "r"],
   FontFamily->"Arial",
   FontSize->14]]],
 StyleBox["  are complex conjugate LECs.\n",
  FontFamily->"Arial",
  FontSize->14],
 "\n",
 StyleBox["Options:\n\n",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"Underline"->True}],
 StyleBox["\tSet  the following variables equal to 1 to get partial results \n\
\t(otherwise the variables should be set to 0):\n\t\n\t\tonlytreep2=1\t \t\t\
amplitude of O(",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 Cell[BoxData[
  StyleBox[
   SuperscriptBox["p", "2"],
   FontFamily->"Arial",
   FontSize->14]]],
 StyleBox[")\n\t\tonlytreep2and4=1\t\ttree level amplitude up to O(",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 Cell[BoxData[
  StyleBox[
   SuperscriptBox["p", "4"],
   FontFamily->"Arial",
   FontSize->14]]],
 StyleBox[")\n\t\tonlyloops=1\t\t\tone-loop amplitude only\n\t\t\n           \
By default (nogmo=",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 StyleBox["0",
  FontSize->14],
 StyleBox["), the Gell-Mann-Okubo relation is applied in the amplitudes of O(",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 Cell[BoxData[
  StyleBox[
   SuperscriptBox["p", "4"],
   FontFamily->"Arial",
   FontSize->14]]],
 StyleBox[") to express ",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 Cell[BoxData[
  SubsuperscriptBox["M", "\[Eta]", "2"]],
  PageWidth->WindowWidth,
  TextAlignment->Left,
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[" \n           in terms of  ",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 Cell[BoxData[
  SubsuperscriptBox["M", "K", "2"]],
  PageWidth->WindowWidth,
  TextAlignment->Left,
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[",  ",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 Cell[BoxData[
  SubsuperscriptBox["M", "\[Pi]", "2"]],
  PageWidth->WindowWidth,
  TextAlignment->Left,
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[". For better readability, ",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 Cell[BoxData[
  SubsuperscriptBox["M", "\[Eta]", "2"]],
  PageWidth->WindowWidth,
  TextAlignment->Left,
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[" is never replaced as argument in loop functions. Setting \n       \
    nogmo=1, ",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 Cell[BoxData[
  SubsuperscriptBox["M", "\[Eta]", "2"]],
  PageWidth->WindowWidth,
  TextAlignment->Left,
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[" is kept everywhere. \n           If the recursion relations for \
the loop integrals should not be performed set norecurs=1.",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}]
}], "Text",
 CellChangeTimes->{3.548768260919678*^9},
 FontFamily->"Arial",
 FontSize->14],

Cell[BoxData[{
 RowBox[{
  RowBox[{"onlytreep2", "=", "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"onlytreep2and4", "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"onlyloops", "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nogmo", "=", "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"norecurs", "=", "0"}], ";"}]}], "Input",
 CellChangeTimes->{{3.542727173810812*^9, 3.542727173995549*^9}, {
  3.542729472046326*^9, 3.542729472348705*^9}, {3.542864000681989*^9, 
  3.542864000984777*^9}, {3.543219498054242*^9, 3.543219501721488*^9}, {
  3.543653015406097*^9, 3.543653019567622*^9}, {3.543653588917285*^9, 
  3.543653601523748*^9}, {3.546404314506484*^9, 3.546404314610625*^9}, {
  3.546480982405444*^9, 3.546480986002626*^9}, {3.546487697935555*^9, 
  3.546487698012877*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Talavera", ",", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"et", ".", "al"}], " ", "hep"}], "-", 
    RowBox[{"ph", ":", "9512296"}]}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.54635205850881*^9, 3.546352082714811*^9}, {
  3.546360776922933*^9, 3.546360798087075*^9}, {3.546395757508328*^9, 
  3.5463958250121*^9}, {3.546415970083362*^9, 3.546415993018827*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ExternalParticles", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       SubscriptBox["W", "+"], "[", 
       RowBox[{"p", "+", 
        SubscriptBox["p", "+"]}], "]"}], ",", 
      RowBox[{
       SubscriptBox["\[Pi]", "-"], "[", 
       RowBox[{"-", 
        SubscriptBox["p", "+"]}], "]"}], ",", 
      RowBox[{
       SubscriptBox["\[Pi]", "0"], "[", 
       RowBox[{"-", "p"}], "]"}]}], "}"}]}], ";"}], " "}]], "Input",
 CellChangeTimes->{{3.541745068927685*^9, 3.541745072146797*^9}, {
   3.541745109137049*^9, 3.541745134125359*^9}, {3.5417453373573*^9, 
   3.541745353852661*^9}, {3.54268512823804*^9, 3.542685180199626*^9}, {
   3.542862629714791*^9, 3.542862719984322*^9}, {3.542862761274222*^9, 
   3.542862761791996*^9}, {3.542866286381711*^9, 3.542866287490516*^9}, {
   3.542866327496418*^9, 3.542866328710913*^9}, {3.54286640747046*^9, 
   3.542866408654502*^9}, {3.542866774376808*^9, 3.542866781082074*^9}, {
   3.542875282530971*^9, 3.542875289760787*^9}, {3.542877012063465*^9, 
   3.542877036052851*^9}, 3.542877708228873*^9, 3.542900675200553*^9, 
   3.542901134120949*^9, {3.542901459278971*^9, 3.54290147667562*^9}, {
   3.542902220967993*^9, 3.542902227932278*^9}, 3.54293818632215*^9, {
   3.542939609930285*^9, 3.542939613580296*^9}, {3.543649164472747*^9, 
   3.543649265023086*^9}, {3.543650694507071*^9, 3.543650700173528*^9}, 
   3.543651725244358*^9, 3.543651759172339*^9, 3.543664459580736*^9, {
   3.546360686530732*^9, 3.546360697577444*^9}, {3.546360729226027*^9, 
   3.546360758104969*^9}, {3.546395845495407*^9, 3.546395866165673*^9}, {
   3.546399602150872*^9, 3.546399718827288*^9}, {3.546406879727639*^9, 
   3.546406886540124*^9}, {3.546416002332584*^9, 3.546416052621117*^9}, {
   3.546416267674549*^9, 3.54641626897171*^9}, {3.546480937733188*^9, 
   3.546480978115253*^9}, {3.546481909831768*^9, 3.546481921525777*^9}, 
   3.546482237032974*^9, {3.546482487208907*^9, 3.546482504871531*^9}, {
   3.546482758410269*^9, 3.546482767414689*^9}, {3.546482986730146*^9, 
   3.54648299136764*^9}, {3.546483274891656*^9, 3.54648331125941*^9}, {
   3.546484794303888*^9, 3.546484799706517*^9}, {3.546485791600738*^9, 
   3.54648583092244*^9}, {3.546486204248797*^9, 3.546486231692414*^9}, {
   3.546486591346966*^9, 3.546486615117878*^9}, {3.54648703062083*^9, 
   3.546487054187666*^9}, 3.546487455138894*^9, {3.546490883098493*^9, 
   3.546490925473132*^9}, {3.546491338216507*^9, 3.546491355158005*^9}, {
   3.546491675571328*^9, 3.5464917162978*^9}, {3.546495626234078*^9, 
   3.546495673484367*^9}, {3.546495707725643*^9, 3.546495735601098*^9}, {
   3.546496080254932*^9, 3.546496100970961*^9}, 3.546496167155579*^9, {
   3.546496424954602*^9, 3.546496457835698*^9}, {3.546496885866371*^9, 
   3.546496901663754*^9}, 3.547269244041079*^9, {3.547269295334178*^9, 
   3.547269349938916*^9}, {3.547271044096082*^9, 3.547271086526942*^9}, {
   3.547271478473537*^9, 3.547271521409191*^9}, {3.547272251550511*^9, 
   3.5472722602434*^9}, {3.547272314358162*^9, 3.547272316100152*^9}, {
   3.547272528881032*^9, 3.547272543682346*^9}, 3.547273790150825*^9, {
   3.547273851576877*^9, 3.547273868025951*^9}, {3.547274569914292*^9, 
   3.547274590591224*^9}, {3.54727501648614*^9, 3.547275049434049*^9}, {
   3.547275542999803*^9, 3.547275624014289*^9}, {3.547275693814425*^9, 
   3.547275706668619*^9}, {3.547292942683083*^9, 3.547292989725972*^9}, {
   3.547295428960035*^9, 3.547295529010613*^9}, {3.547354448427984*^9, 
   3.54735455288297*^9}, {3.547355731105124*^9, 3.547355811417996*^9}, {
   3.547358598794366*^9, 3.547358613729283*^9}, {3.547358771659697*^9, 
   3.547358773221013*^9}, {3.547390214108837*^9, 3.547390273454397*^9}, {
   3.547392552957814*^9, 3.547392650072273*^9}, {3.547396857476948*^9, 
   3.547396899933279*^9}, {3.548171794281183*^9, 3.54817183590639*^9}, {
   3.548173524153479*^9, 3.548173573053592*^9}, {3.548175710450224*^9, 
   3.54817574328733*^9}, {3.548178084825162*^9, 3.54817814281956*^9}, {
   3.548181608489751*^9, 3.54818163985977*^9}, {3.548768219270686*^9, 
   3.548768300481173*^9}, {3.548768602635316*^9, 3.548768608547936*^9}, {
   3.548771355184116*^9, 3.548771356385871*^9}, {3.548771386885853*^9, 
   3.548771417439927*^9}, {3.548833012232446*^9, 3.548833052472054*^9}, {
   3.548833155834021*^9, 3.548833155976268*^9}, {3.548833215832989*^9, 
   3.548833216056929*^9}, {3.548833525480145*^9, 3.548833527640907*^9}, {
   3.548833906171385*^9, 3.54883396503428*^9}, {3.548834076075013*^9, 
   3.548834082123064*^9}, {3.548834487726769*^9, 3.548834534475056*^9}, 
   3.548834575947986*^9, 3.548834614973426*^9, {3.548834946990444*^9, 
   3.548834968860735*^9}, 3.548835033165602*^9, {3.54883547252737*^9, 
   3.548835515518011*^9}, {3.548835549213411*^9, 3.548835553101394*^9}, {
   3.548835941215341*^9, 3.54883595188527*^9}, {3.548836023564493*^9, 
   3.5488361194558*^9}, {3.548836832755549*^9, 3.548836857904842*^9}, {
   3.548838455464244*^9, 3.548838481013405*^9}, {3.548838532679396*^9, 
   3.548838547094556*^9}, {3.548838578951596*^9, 3.548838585190152*^9}, {
   3.548838790216305*^9, 3.548838793959429*^9}, {3.548840758701444*^9, 
   3.548840769291668*^9}, {3.548841135502943*^9, 3.54884114036684*^9}, {
   3.548857687875426*^9, 3.548857721088736*^9}, {3.54885885985483*^9, 
   3.548858933573853*^9}, {3.54886071563389*^9, 3.548860768695453*^9}, {
   3.548862264975137*^9, 3.548862337685817*^9}, {3.548862471888318*^9, 
   3.548862472185621*^9}, {3.548863481867931*^9, 3.548863551305403*^9}, {
   3.54886379077475*^9, 3.548863792022179*^9}, {3.548866801386685*^9, 
   3.54886692379798*^9}, {3.548868982948726*^9, 3.548869044078563*^9}, {
   3.548870502313102*^9, 3.548870550595636*^9}, {3.548871509433421*^9, 
   3.548871555605261*^9}, {3.548872101543519*^9, 3.54887218535344*^9}, {
   3.54887323029303*^9, 3.548873235431844*^9}, {3.548934557524029*^9, 
   3.548934666847015*^9}, {3.548936016866722*^9, 3.548936057415601*^9}, {
   3.548937575159233*^9, 3.54893760648335*^9}, 3.550711304185144*^9, 
   3.550714055296228*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"replist1", "=", 
    RowBox[{"{", "}"}]}], ";"}], " "}]], "Input",
 CellChangeTimes->{{3.541745082104032*^9, 3.541745088715977*^9}, {
   3.542029777102921*^9, 3.542029783832597*^9}, {3.54268518641642*^9, 
   3.542685190267979*^9}, 3.542729189005739*^9, {3.542729223652258*^9, 
   3.542729233678718*^9}, {3.54272927947419*^9, 3.542729350544665*^9}, {
   3.542729381119551*^9, 3.542729421823532*^9}, {3.542862723636641*^9, 
   3.542862727032668*^9}, {3.54287229869571*^9, 3.542872308180108*^9}, 
   3.542875270685113*^9, {3.543028887766227*^9, 3.543028890694132*^9}, 
   3.543035972547325*^9, {3.543036010400659*^9, 3.543036015657127*^9}, {
   3.543036048372078*^9, 3.543036082369837*^9}, {3.543036114283797*^9, 
   3.543036121939455*^9}, {3.543036163581889*^9, 3.543036170290449*^9}, {
   3.543036235976929*^9, 3.543036242113366*^9}, {3.543036314148019*^9, 
   3.54303632162338*^9}, {3.543036379849392*^9, 3.543036393682704*^9}, {
   3.543036449325261*^9, 3.543036456612589*^9}, {3.543036496914244*^9, 
   3.543036502921161*^9}, 3.543649171258902*^9, {3.543649278707001*^9, 
   3.543649284591268*^9}, {3.543649330198939*^9, 3.543649336667769*^9}, {
   3.543649377063116*^9, 3.543649385410771*^9}, {3.543649447530867*^9, 
   3.543649483786454*^9}, {3.543649519697813*^9, 3.543649524204058*^9}, {
   3.543651405271975*^9, 3.543651408464727*^9}, {3.546351571633348*^9, 
   3.546351573648755*^9}, 3.546360764857181*^9, {3.546396039446681*^9, 
   3.546396046113418*^9}, {3.546396086308221*^9, 3.546396172822347*^9}, 
   3.546399726326417*^9, {3.546416056733571*^9, 3.546416214769162*^9}, 
   3.546480971672953*^9, {3.548837113185289*^9, 3.548837115807951*^9}, {
   3.548837181360093*^9, 3.548837216512158*^9}, {3.548837258064393*^9, 
   3.548837262864657*^9}, {3.548837299168975*^9, 3.548837303264672*^9}, {
   3.548837871908426*^9, 3.54883789976269*^9}, 3.548838508085395*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"replist2", "=", 
    RowBox[{"{", "}"}]}], ";"}], " "}]], "Input",
 CellChangeTimes->{{3.541745091283701*^9, 3.54174509413428*^9}, {
   3.542029786436722*^9, 3.542029790187777*^9}, {3.542685194279954*^9, 
   3.542685198116804*^9}, 3.542729193110716*^9, {3.542729238762999*^9, 
   3.5427294280321*^9}, {3.542862730296534*^9, 3.542862733844128*^9}, {
   3.542872311609594*^9, 3.542872343437025*^9}, 3.542875274638702*^9, {
   3.543028898064456*^9, 3.54302893868455*^9}, 3.543035977168612*^9, {
   3.543036020067742*^9, 3.543036152116992*^9}, {3.543036194169986*^9, 
   3.543036287875131*^9}, {3.543036325340226*^9, 3.543036535044138*^9}, 
   3.543649176239578*^9, {3.543649289937606*^9, 3.543649551585405*^9}, {
   3.543651411952603*^9, 3.543651417206926*^9}, {3.546351576541906*^9, 
   3.546351579244632*^9}, 3.546360768856653*^9, {3.546396050258508*^9, 
   3.546396175749577*^9}, 3.546399730038322*^9, {3.546416065658986*^9, 
   3.546416226944262*^9}, 3.546480974275122*^9, {3.54883712412915*^9, 
   3.548837208801085*^9}, {3.54883727248144*^9, 3.54883727859325*^9}, {
   3.548837311841988*^9, 3.548837315665659*^9}, {3.548837827909775*^9, 
   3.548837858019825*^9}, {3.548837906180352*^9, 3.548837930467865*^9}, {
   3.548838154358439*^9, 3.548838173252272*^9}, {3.548838441735825*^9, 
   3.548838444725439*^9}, {3.548838512484858*^9, 3.548838520500213*^9}, 
   3.548838554708433*^9}],

Cell[BoxData[
 RowBox[{"(*", " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "Insert", " ", "the", " ", "correct", " ", "path", " ", "in", " ", "the", 
   " ", "next", " ", 
   RowBox[{"line", "."}]}], " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"notesub", "=", 
    RowBox[{
    "NotebookOpen", "[", "\"\<..../ampcalculatorsub_new.nb\>\"", "]"}]}], 
   ";"}], " "}]], "Input",
 CellChangeTimes->{{3.518435327025363*^9, 3.518435327665114*^9}, {
   3.542029794069906*^9, 3.542029810185312*^9}, 3.543036482037674*^9, {
   3.546349355404485*^9, 3.546349359322209*^9}, {3.546351583345588*^9, 
   3.546351585052721*^9}, {3.546352528746448*^9, 3.546352530605134*^9}, {
   3.546356092390761*^9, 3.546356093936314*^9}, {3.546357205653499*^9, 
   3.546357206388239*^9}, {3.54635796195594*^9, 3.546357963523112*^9}, {
   3.546360939361033*^9, 3.546360940857152*^9}, {3.546361531488903*^9, 
   3.546361533163657*^9}, {3.546362432499203*^9, 3.546362434302224*^9}, {
   3.546397075705525*^9, 3.546397077748054*^9}, {3.546397413834436*^9, 
   3.546397414420851*^9}, {3.546397725894022*^9, 3.54639772702862*^9}, {
   3.54639800050401*^9, 3.546398002341108*^9}, {3.546404973626321*^9, 
   3.546404975574044*^9}, {3.54640704662404*^9, 3.54640704863709*^9}, {
   3.546407532642524*^9, 3.546407534270723*^9}, {3.546412023865486*^9, 
   3.546412025766053*^9}, {3.546415029488252*^9, 3.54641503125851*^9}, {
   3.546416602049443*^9, 3.54641660354875*^9}, {3.546416752503618*^9, 
   3.54641675405959*^9}, {3.546481285224434*^9, 3.546481286724461*^9}, {
   3.546481662391178*^9, 3.546481663845261*^9}, {3.54726922037867*^9, 
   3.547269222496876*^9}, {3.551089895301481*^9, 3.551089896072526*^9}}],

Cell[BoxData[
 RowBox[{"SelectionMove", "[", 
  RowBox[{"notesub", ",", "All", ",", "Notebook"}], "]"}]], "Input"],

Cell[BoxData[
 RowBox[{"SelectionEvaluate", "[", "notesub", "]"}]], "Input",
 CellChangeTimes->{{3.543028913147316*^9, 3.543028918235072*^9}}]
},
WindowSize->{1366, 768},
WindowMargins->{{-1, Automatic}, {Automatic, -22}},
DockedCells->FEPrivate`FrontEndResource[
 "FEExpressions", "CompatibilityToolbar"],
PrintingCopies->1,
PrintingPageRange->{Automatic, Automatic},
FrontEndVersion->"8.0 for Linux x86 (32-bit) (February 23, 2011)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[545, 20, 185, 6, 33, "Text"],
Cell[733, 28, 12903, 464, 982, "Text"],
Cell[13639, 494, 834, 17, 107, "Input"],
Cell[14476, 513, 414, 9, 30, "Input"],
Cell[14893, 524, 6068, 94, 30, "Input"],
Cell[20964, 620, 1918, 29, 30, "Input"],
Cell[22885, 651, 1432, 23, 30, "Input"],
Cell[24320, 676, 51, 1, 30, "Input"],
Cell[24374, 679, 195, 5, 30, "Input"],
Cell[24572, 686, 1474, 24, 30, "Input"],
Cell[26049, 712, 114, 2, 30, "Input"],
Cell[26166, 716, 142, 2, 30, "Input"]
}
]
*)

(* End of internal cache information *)


==> anc/Ip19b.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 6.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[     27325,        754]
NotebookOptionsPosition[     26496,        726]
NotebookOutlinePosition[     26978,        745]
CellTagsIndexPosition[     26935,        742]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[TextData[{
 "                                                         ",
 StyleBox["Program  Ampcalculator ",
  FontWeight->"Bold"]
}], "Text",
 FontFamily->"Arial",
 FontSize->16],

Cell[TextData[{
 "The program generates the amplitude for any strong or nonleptonic weak \
process of pseudoscalar mesons, \nexternal photons and W bosons to \
next-to-leading order in the low-energy expansion (chiral SU(3)) with at most \
\nsix external particles (a photon counts as two particles), at most one W \
(semileptonic decays) and with at most three propagators in the loop. The W \
is assumed to couple to a lepton pair indicated in the output by the leptonic \
matrix elements ",
 Cell[BoxData[
  FormBox["l", TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["", "\[Mu]"], TraditionalForm]]],
 " and ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["l", "^"], TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["", "\[Mu]"], TraditionalForm]]],
 ",  defined by\n \n                 ",
 Cell[BoxData[
  FormBox["l", TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["", "\[Mu]"], TraditionalForm]]],
 "= ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["u", "_"], TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    SubscriptBox["p", "\[Nu]"], ")"}], TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Gamma]", "\[Mu]"], TraditionalForm]]],
 " (1-",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Gamma]", "5"], TraditionalForm]]],
 ")",
 Cell[BoxData[
  FormBox[
   RowBox[{" ", 
    RowBox[{"v", "(", 
     SubscriptBox["p", 
      SuperscriptBox["l", "+"]], ")"}]}], TraditionalForm]]],
 " ,   ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["l", "^"], TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["", "\[Mu]"], TraditionalForm]]],
 "= ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["u", "_"], TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    SubscriptBox["p", 
     SuperscriptBox["/", "-"]], ")"}], TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Gamma]", "\[Mu]"], TraditionalForm]]],
 " (1-",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Gamma]", "5"], TraditionalForm]]],
 ")",
 Cell[BoxData[
  FormBox[
   RowBox[{" ", 
    RowBox[{"v", "(", 
     SubscriptBox["p", "\[Nu]"], ")"}]}], TraditionalForm]]],
 ",\n\nwhere ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["p", "\[Nu]"], " ", ",", " ", 
    RowBox[{
     SubscriptBox["p", "l"], "  ", "are", " ", "the", " ", "momenta", " ", 
     "of", " ", "the", " ", "neutrino", " ", "and", " ", "of", " ", "the", 
     " ", "charged", " "}]}], TraditionalForm]]],
 "lepton. ",
 StyleBox["For radiative semileptonic decays, \nBremsstrahlung off the \
charged lepton is not included and must be added by hand.  In the anomaly \
functional, \nonly terms containing external gauge fields are included. \n",
  FontFamily->"Arial",
  FontSize->14],
 "\n",
 Cell[BoxData[
  RowBox[{"Select", " ", "up", " ", "to", " ", "six", " ", "particles", " ", 
   RowBox[{"(", 
    RowBox[{
    "a", " ", "photon", " ", "counts", " ", "as", " ", "two", " ", 
     "particles"}], ")"}], "of", " ", "the", " ", "list", " ", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      SubscriptBox["\[Pi]", "+"], ",", 
      SubscriptBox["\[Pi]", "-"], ",", 
      SubscriptBox["\[Pi]", "0"], ",", 
      SubscriptBox["K", "+"], ",", 
      SubscriptBox["K", "-"], ",", 
      SubscriptBox["K", "0"], ",", 
      SubscriptBox[
       OverscriptBox["K", "_"], "0"], ",", 
      SubscriptBox["\[Eta]", "8"], ",", "\[Gamma]", ",", 
      SubscriptBox["W", "+"], ",", 
      SubscriptBox["W", "-"]}], "}"}], ".", " "}]}]],
  PageWidth->WindowWidth,
  TextAlignment->Left,
  FontFamily->"Arial",
  FontSize->14],
 "\nAssign a momentum to each particle. In the list ",
 StyleBox["ExternalParticles",
  FontSlant->"Italic"],
 " all particles are supposed to be incoming. D",
 Cell[BoxData[
  RowBox[{"efine", " ", "the", " ", "scalar", " ", "products", " ", 
   StyleBox[
    RowBox[{"sp", "[", 
     RowBox[{
      SubscriptBox["p", "i"], ",", 
      SubscriptBox["p", "j"]}], "]"}],
    FontSlant->"Italic"], " "}]],
  PageWidth->WindowWidth,
  TextAlignment->Left,
  FontFamily->"Arial",
  FontSize->14],
 " ",
 Cell[BoxData[
  RowBox[{
  "that", " ", "you", " ", "want", "  ", "to", " ", "replace", " ", "by", " ",
    "polynomials", " ", "of", " ", "kinematic", " ", "variables", " ", "in", 
   " ", "the", " "}]],
  PageWidth->WindowWidth,
  TextAlignment->Left,
  FontFamily->"Arial",
  FontSize->14],
 "lists ",
 StyleBox["replist1",
  FontSlant->"Italic"],
 " and ",
 StyleBox["replist2",
  FontSlant->"Italic"],
 ".  One should not use the capital letters F,G,L,N and R in the lists  ",
 StyleBox["replist1,",
  FontSlant->"Italic"],
 "  ",
 StyleBox["replist2 ",
  FontSlant->"Italic"],
 "and ",
 StyleBox["ExternalParticles",
  FontSlant->"Italic"],
 " as they are reserved for coupling constants. Small l is reserved for the \
leptonic matrix element.\nFor semileptonic decays the index ",
 StyleBox["\[Mu]",
  FontFamily->"Arial",
  FontSize->16],
 " should only be used for momenta that are contracted with the leptonic \
matrix elements ",
 Cell[BoxData[
  FormBox["l", TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["", "\[Mu]"], TraditionalForm]]],
 " or  ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["l", "^"], TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["", "\[Mu]"], TraditionalForm]]],
 ". Isospin conservation is assumed. \n\nThe program terminates if either\n\t \
   i) some of the external particles are not contained in the list ",
 StyleBox["above",
  FontSlant->"Italic"],
 ",\n              ii) charge is not conserved, \n             iii) there are \
more than one external W,\n             iv) strangeness change |\
\[CapitalDelta]S|>1.                                                          \
 \n             \n",
 StyleBox["Notation:",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"Underline"->True}],
 StyleBox["  \n",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 Cell[BoxData[
  StyleBox[
   RowBox[{
    RowBox[{
     RowBox[{
      OverscriptBox["A", "_"], "[", 
      SuperscriptBox["M", "2"], "]"}], " ", "is", " ", "the", " ", 
     "renormalized", " ", "single"}], 
    StyleBox["-",
     FontSize->14], 
    RowBox[{"propagator", " ", "loop", " ", "integral", "  "}]}],
   FontFamily->"Arial"]],
  FontSize->14],
 Cell[BoxData[
  RowBox[{
   OverscriptBox["A", "_"], "[", 
   SuperscriptBox["M", "2"], "]"}]],
  FontFamily->"Arial",
  FontSize->14],
 StyleBox["= - ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  StyleBox[
   FractionBox[
    SuperscriptBox["M", "2"], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"4", " ", "\[Pi]"}], ")"}], "2"]],
   FontFamily->"Arial",
   FontSize->18]]],
 StyleBox["log(",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  StyleBox[
   SuperscriptBox["M", "2"],
   FontFamily->"Arial"]],
  FontSize->14],
 StyleBox["/",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    StyleBox["\[Mu]",
     FontFamily->"Arial",
     FontSize->14], "2"], TraditionalForm]]],
 StyleBox["), \nwhere M is",
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[" ",
  FontSize->14],
 StyleBox["a meson mass and ",
  FontFamily->"Arial",
  FontSize->14],
 StyleBox["\[Mu]",
  FontFamily->"Arial",
  FontSize->16],
 StyleBox[" is the renormalization scale.",
  FontFamily->"Arial",
  FontSize->14],
 StyleBox["\n",
  FontSize->14],
 Cell[BoxData[
  RowBox[{
   OverscriptBox["B", "_"], "[", 
   RowBox[{"s", ",", 
    SubsuperscriptBox["M", "1", "2"], ",", 
    SubsuperscriptBox["M", "2", "2"]}], "]"}]],
  FontFamily->"Arial",
  FontSize->14],
 " ",
 StyleBox["is the standard two-propagator loop function subtracted at s=0, \
i.e. ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  RowBox[{
   OverscriptBox["B", "_"], "[", 
   RowBox[{"0", ",", 
    SubsuperscriptBox["M", "1", "2"], ",", 
    SubsuperscriptBox["M", "2", "2"]}], "]"}]],
  FontFamily->"Arial",
  FontSize->14],
 StyleBox["=0.\nAll loop functions and recursion relations can be found in \
App. B of hep-ph/0507173.\n",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  SubscriptBox["G", "8"]],
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[", ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  SubscriptBox["G", "27"]],
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[" are the nonleptonic weak LECs of order ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  RowBox[{
   StyleBox[
    SuperscriptBox["p", "2"],
    FontFamily->"Arial",
    FontSize->14], "."}]]],
 StyleBox[" ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  RowBox[{
   SubsuperscriptBox["L", "i", "r"], " ", ",", 
   SubsuperscriptBox["N", "i", "r"], ",", " ", 
   SubsuperscriptBox["R", "i", "r"], " "}]],
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[" are the strong, weak octet and 27-plet LECs of O(",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  StyleBox[
   SuperscriptBox["p", "4"],
   FontFamily->"Arial",
   FontSize->14]]],
 StyleBox["), respectively, all renormalized at scale",
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[" \[Mu]",
  FontFamily->"Arial",
  FontSize->16],
 StyleBox[". The corresponding Lagrangians are reproduced in App. C of\n\
hep-ph/0507173. ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  RowBox[{" ", 
   SubscriptBox[
    OverscriptBox["G", "^"], "8"]}]],
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[", ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  SubscriptBox[
   OverscriptBox["G", "^"], "27"]],
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[", ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  StyleBox[
   SubsuperscriptBox[
    OverscriptBox["N", "^"], "i", "r"],
   FontFamily->"Arial",
   FontSize->14]]],
 StyleBox[", ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  StyleBox[
   SubsuperscriptBox[
    OverscriptBox["R", "^"], "i", "r"],
   FontFamily->"Arial",
   FontSize->14]]],
 StyleBox["  are complex conjugate LECs.\n",
  FontFamily->"Arial",
  FontSize->14],
 "\n",
 StyleBox["Options:\n\n",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"Underline"->True}],
 StyleBox["\tSet  the following variables equal to 1 to get partial results \n\
\t(otherwise the variables should be set to 0):\n\t\n\t\tonlytreep2=1\t \t\t\
amplitude of O(",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 Cell[BoxData[
  StyleBox[
   SuperscriptBox["p", "2"],
   FontFamily->"Arial",
   FontSize->14]]],
 StyleBox[")\n\t\tonlytreep2and4=1\t\ttree level amplitude up to O(",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 Cell[BoxData[
  StyleBox[
   SuperscriptBox["p", "4"],
   FontFamily->"Arial",
   FontSize->14]]],
 StyleBox[")\n\t\tonlyloops=1\t\t\tone-loop amplitude only\n\t\t\n           \
By default (nogmo=",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 StyleBox["0",
  FontSize->14],
 StyleBox["), the Gell-Mann-Okubo relation is applied in the amplitudes of O(",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 Cell[BoxData[
  StyleBox[
   SuperscriptBox["p", "4"],
   FontFamily->"Arial",
   FontSize->14]]],
 StyleBox[") to express ",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 Cell[BoxData[
  SubsuperscriptBox["M", "\[Eta]", "2"]],
  PageWidth->WindowWidth,
  TextAlignment->Left,
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[" \n           in terms of  ",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 Cell[BoxData[
  SubsuperscriptBox["M", "K", "2"]],
  PageWidth->WindowWidth,
  TextAlignment->Left,
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[",  ",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 Cell[BoxData[
  SubsuperscriptBox["M", "\[Pi]", "2"]],
  PageWidth->WindowWidth,
  TextAlignment->Left,
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[". For better readability, ",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 Cell[BoxData[
  SubsuperscriptBox["M", "\[Eta]", "2"]],
  PageWidth->WindowWidth,
  TextAlignment->Left,
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[" is never replaced as argument in loop functions. Setting \n       \
    nogmo=1, ",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 Cell[BoxData[
  SubsuperscriptBox["M", "\[Eta]", "2"]],
  PageWidth->WindowWidth,
  TextAlignment->Left,
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[" is kept everywhere. \n           If the recursion relations for \
the loop integrals should not be performed set norecurs=1.",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}]
}], "Text",
 CellChangeTimes->{3.548768260919678*^9},
 FontFamily->"Arial",
 FontSize->14],

Cell[BoxData[{
 RowBox[{
  RowBox[{"onlytreep2", "=", "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"onlytreep2and4", "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"onlyloops", "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nogmo", "=", "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"norecurs", "=", "0"}], ";"}]}], "Input",
 CellChangeTimes->{{3.542727173810812*^9, 3.542727173995549*^9}, {
  3.542729472046326*^9, 3.542729472348705*^9}, {3.542864000681989*^9, 
  3.542864000984777*^9}, {3.543219498054242*^9, 3.543219501721488*^9}, {
  3.543653015406097*^9, 3.543653019567622*^9}, {3.543653588917285*^9, 
  3.543653601523748*^9}, {3.546404314506484*^9, 3.546404314610625*^9}, {
  3.546480982405444*^9, 3.546480986002626*^9}, {3.546487697935555*^9, 
  3.546487698012877*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Talavera", ",", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"et", ".", "al"}], " ", "hep"}], "-", 
    RowBox[{"ph", ":", "9512296"}]}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.54635205850881*^9, 3.546352082714811*^9}, {
  3.546360776922933*^9, 3.546360798087075*^9}, {3.546395757508328*^9, 
  3.5463958250121*^9}, {3.546415970083362*^9, 3.546415993018827*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ExternalParticles", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       SubscriptBox["\[Pi]", "-"], "[", 
       RowBox[{"-", 
        SubscriptBox["p", "+"]}], "]"}], ",", 
      RowBox[{
       SubscriptBox["K", "-"], "[", 
       RowBox[{"-", 
        SubscriptBox["k", "+"]}], "]"}], ",", 
      RowBox[{
       SubscriptBox["K", "+"], "[", 
       RowBox[{"-", 
        SubscriptBox["k", "-"]}], "]"}], ",", 
      RowBox[{
       SubscriptBox["W", "+"], "[", 
       RowBox[{
        SubscriptBox["k", "-"], "+", 
        SubscriptBox["k", "+"], "+", 
        SubscriptBox["p", "+"]}], "]"}]}], "}"}]}], ";"}], " "}]], "Input",
 CellChangeTimes->{{3.541745068927685*^9, 3.541745072146797*^9}, {
   3.541745109137049*^9, 3.541745134125359*^9}, {3.5417453373573*^9, 
   3.541745353852661*^9}, {3.54268512823804*^9, 3.542685180199626*^9}, {
   3.542862629714791*^9, 3.542862719984322*^9}, {3.542862761274222*^9, 
   3.542862761791996*^9}, {3.542866286381711*^9, 3.542866287490516*^9}, {
   3.542866327496418*^9, 3.542866328710913*^9}, {3.54286640747046*^9, 
   3.542866408654502*^9}, {3.542866774376808*^9, 3.542866781082074*^9}, {
   3.542875282530971*^9, 3.542875289760787*^9}, {3.542877012063465*^9, 
   3.542877036052851*^9}, 3.542877708228873*^9, 3.542900675200553*^9, 
   3.542901134120949*^9, {3.542901459278971*^9, 3.54290147667562*^9}, {
   3.542902220967993*^9, 3.542902227932278*^9}, 3.54293818632215*^9, {
   3.542939609930285*^9, 3.542939613580296*^9}, {3.543649164472747*^9, 
   3.543649265023086*^9}, {3.543650694507071*^9, 3.543650700173528*^9}, 
   3.543651725244358*^9, 3.543651759172339*^9, 3.543664459580736*^9, {
   3.546360686530732*^9, 3.546360697577444*^9}, {3.546360729226027*^9, 
   3.546360758104969*^9}, {3.546395845495407*^9, 3.546395866165673*^9}, {
   3.546399602150872*^9, 3.546399718827288*^9}, {3.546406879727639*^9, 
   3.546406886540124*^9}, {3.546416002332584*^9, 3.546416052621117*^9}, {
   3.546416267674549*^9, 3.54641626897171*^9}, {3.546480937733188*^9, 
   3.546480978115253*^9}, {3.546481909831768*^9, 3.546481921525777*^9}, 
   3.546482237032974*^9, {3.546482487208907*^9, 3.546482504871531*^9}, {
   3.546482758410269*^9, 3.546482767414689*^9}, {3.546482986730146*^9, 
   3.54648299136764*^9}, {3.546483274891656*^9, 3.54648331125941*^9}, {
   3.546484794303888*^9, 3.546484799706517*^9}, {3.546485791600738*^9, 
   3.54648583092244*^9}, {3.546486204248797*^9, 3.546486231692414*^9}, {
   3.546486591346966*^9, 3.546486615117878*^9}, {3.54648703062083*^9, 
   3.546487054187666*^9}, 3.546487455138894*^9, {3.546490883098493*^9, 
   3.546490925473132*^9}, {3.546491338216507*^9, 3.546491355158005*^9}, {
   3.546491675571328*^9, 3.5464917162978*^9}, {3.546495626234078*^9, 
   3.546495673484367*^9}, {3.546495707725643*^9, 3.546495735601098*^9}, {
   3.546496080254932*^9, 3.546496100970961*^9}, 3.546496167155579*^9, {
   3.546496424954602*^9, 3.546496457835698*^9}, {3.546496885866371*^9, 
   3.546496901663754*^9}, 3.547269244041079*^9, {3.547269295334178*^9, 
   3.547269349938916*^9}, {3.547271044096082*^9, 3.547271086526942*^9}, {
   3.547271478473537*^9, 3.547271521409191*^9}, {3.547272251550511*^9, 
   3.5472722602434*^9}, {3.547272314358162*^9, 3.547272316100152*^9}, {
   3.547272528881032*^9, 3.547272543682346*^9}, 3.547273790150825*^9, {
   3.547273851576877*^9, 3.547273868025951*^9}, {3.547274569914292*^9, 
   3.547274590591224*^9}, {3.54727501648614*^9, 3.547275049434049*^9}, {
   3.547275542999803*^9, 3.547275624014289*^9}, {3.547275693814425*^9, 
   3.547275706668619*^9}, {3.547292942683083*^9, 3.547292989725972*^9}, {
   3.547295428960035*^9, 3.547295529010613*^9}, {3.547354448427984*^9, 
   3.54735455288297*^9}, {3.547355731105124*^9, 3.547355811417996*^9}, {
   3.547358598794366*^9, 3.547358613729283*^9}, {3.547358771659697*^9, 
   3.547358773221013*^9}, {3.547390214108837*^9, 3.547390273454397*^9}, {
   3.547392552957814*^9, 3.547392650072273*^9}, {3.547396857476948*^9, 
   3.547396899933279*^9}, {3.548171794281183*^9, 3.54817183590639*^9}, {
   3.548173524153479*^9, 3.548173573053592*^9}, {3.548175710450224*^9, 
   3.54817574328733*^9}, {3.548178084825162*^9, 3.54817814281956*^9}, {
   3.548181608489751*^9, 3.54818163985977*^9}, {3.548768219270686*^9, 
   3.548768300481173*^9}, {3.548768602635316*^9, 3.548768608547936*^9}, {
   3.548771355184116*^9, 3.548771356385871*^9}, {3.548771386885853*^9, 
   3.548771417439927*^9}, {3.548833012232446*^9, 3.548833052472054*^9}, {
   3.548833155834021*^9, 3.548833155976268*^9}, {3.548833215832989*^9, 
   3.548833216056929*^9}, {3.548833525480145*^9, 3.548833527640907*^9}, {
   3.548833906171385*^9, 3.54883396503428*^9}, {3.548834076075013*^9, 
   3.548834082123064*^9}, {3.548834487726769*^9, 3.548834534475056*^9}, 
   3.548834575947986*^9, 3.548834614973426*^9, {3.548834946990444*^9, 
   3.548834968860735*^9}, 3.548835033165602*^9, {3.54883547252737*^9, 
   3.548835515518011*^9}, {3.548835549213411*^9, 3.548835553101394*^9}, {
   3.548835941215341*^9, 3.54883595188527*^9}, {3.548836023564493*^9, 
   3.5488361194558*^9}, {3.548836832755549*^9, 3.548836857904842*^9}, {
   3.548838455464244*^9, 3.548838481013405*^9}, {3.548838532679396*^9, 
   3.548838547094556*^9}, {3.548838578951596*^9, 3.548838585190152*^9}, {
   3.548838790216305*^9, 3.548838793959429*^9}, {3.548840758701444*^9, 
   3.548840769291668*^9}, {3.548841135502943*^9, 3.54884114036684*^9}, {
   3.548857687875426*^9, 3.548857721088736*^9}, {3.54885885985483*^9, 
   3.548858933573853*^9}, {3.54886071563389*^9, 3.548860768695453*^9}, {
   3.548862264975137*^9, 3.548862337685817*^9}, {3.548862471888318*^9, 
   3.548862472185621*^9}, {3.548863481867931*^9, 3.548863551305403*^9}, {
   3.54886379077475*^9, 3.548863792022179*^9}, {3.548866801386685*^9, 
   3.54886692379798*^9}, {3.548868982948726*^9, 3.548869044078563*^9}, {
   3.548870502313102*^9, 3.548870550595636*^9}, {3.548871509433421*^9, 
   3.548871555605261*^9}, {3.548872101543519*^9, 3.54887218535344*^9}, {
   3.54887323029303*^9, 3.548873235431844*^9}, {3.548934557524029*^9, 
   3.548934666847015*^9}, {3.548936016866722*^9, 3.548936057415601*^9}, {
   3.548937575159233*^9, 3.54893760648335*^9}, 3.550711304185144*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"replist1", "=", 
    RowBox[{"{", "}"}]}], ";"}], " "}]], "Input",
 CellChangeTimes->{{3.541745082104032*^9, 3.541745088715977*^9}, {
   3.542029777102921*^9, 3.542029783832597*^9}, {3.54268518641642*^9, 
   3.542685190267979*^9}, 3.542729189005739*^9, {3.542729223652258*^9, 
   3.542729233678718*^9}, {3.54272927947419*^9, 3.542729350544665*^9}, {
   3.542729381119551*^9, 3.542729421823532*^9}, {3.542862723636641*^9, 
   3.542862727032668*^9}, {3.54287229869571*^9, 3.542872308180108*^9}, 
   3.542875270685113*^9, {3.543028887766227*^9, 3.543028890694132*^9}, 
   3.543035972547325*^9, {3.543036010400659*^9, 3.543036015657127*^9}, {
   3.543036048372078*^9, 3.543036082369837*^9}, {3.543036114283797*^9, 
   3.543036121939455*^9}, {3.543036163581889*^9, 3.543036170290449*^9}, {
   3.543036235976929*^9, 3.543036242113366*^9}, {3.543036314148019*^9, 
   3.54303632162338*^9}, {3.543036379849392*^9, 3.543036393682704*^9}, {
   3.543036449325261*^9, 3.543036456612589*^9}, {3.543036496914244*^9, 
   3.543036502921161*^9}, 3.543649171258902*^9, {3.543649278707001*^9, 
   3.543649284591268*^9}, {3.543649330198939*^9, 3.543649336667769*^9}, {
   3.543649377063116*^9, 3.543649385410771*^9}, {3.543649447530867*^9, 
   3.543649483786454*^9}, {3.543649519697813*^9, 3.543649524204058*^9}, {
   3.543651405271975*^9, 3.543651408464727*^9}, {3.546351571633348*^9, 
   3.546351573648755*^9}, 3.546360764857181*^9, {3.546396039446681*^9, 
   3.546396046113418*^9}, {3.546396086308221*^9, 3.546396172822347*^9}, 
   3.546399726326417*^9, {3.546416056733571*^9, 3.546416214769162*^9}, 
   3.546480971672953*^9, {3.548837113185289*^9, 3.548837115807951*^9}, {
   3.548837181360093*^9, 3.548837216512158*^9}, {3.548837258064393*^9, 
   3.548837262864657*^9}, {3.548837299168975*^9, 3.548837303264672*^9}, {
   3.548837871908426*^9, 3.54883789976269*^9}, 3.548838508085395*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"replist2", "=", 
    RowBox[{"{", "}"}]}], ";"}], " "}]], "Input",
 CellChangeTimes->{{3.541745091283701*^9, 3.54174509413428*^9}, {
   3.542029786436722*^9, 3.542029790187777*^9}, {3.542685194279954*^9, 
   3.542685198116804*^9}, 3.542729193110716*^9, {3.542729238762999*^9, 
   3.5427294280321*^9}, {3.542862730296534*^9, 3.542862733844128*^9}, {
   3.542872311609594*^9, 3.542872343437025*^9}, 3.542875274638702*^9, {
   3.543028898064456*^9, 3.54302893868455*^9}, 3.543035977168612*^9, {
   3.543036020067742*^9, 3.543036152116992*^9}, {3.543036194169986*^9, 
   3.543036287875131*^9}, {3.543036325340226*^9, 3.543036535044138*^9}, 
   3.543649176239578*^9, {3.543649289937606*^9, 3.543649551585405*^9}, {
   3.543651411952603*^9, 3.543651417206926*^9}, {3.546351576541906*^9, 
   3.546351579244632*^9}, 3.546360768856653*^9, {3.546396050258508*^9, 
   3.546396175749577*^9}, 3.546399730038322*^9, {3.546416065658986*^9, 
   3.546416226944262*^9}, 3.546480974275122*^9, {3.54883712412915*^9, 
   3.548837208801085*^9}, {3.54883727248144*^9, 3.54883727859325*^9}, {
   3.548837311841988*^9, 3.548837315665659*^9}, {3.548837827909775*^9, 
   3.548837858019825*^9}, {3.548837906180352*^9, 3.548837930467865*^9}, {
   3.548838154358439*^9, 3.548838173252272*^9}, {3.548838441735825*^9, 
   3.548838444725439*^9}, {3.548838512484858*^9, 3.548838520500213*^9}, 
   3.548838554708433*^9}],

Cell[BoxData[
 RowBox[{"(*", " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "Insert", " ", "the", " ", "correct", " ", "path", " ", "in", " ", "the", 
   " ", "next", " ", 
   RowBox[{"line", "."}]}], " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"notesub", "=", 
    RowBox[{
    "NotebookOpen", "[", "\"\<..../ampcalculatorsub_new.nb\>\"", "]"}]}], 
   ";"}], " "}]], "Input",
 CellChangeTimes->{{3.518435327025363*^9, 3.518435327665114*^9}, {
   3.542029794069906*^9, 3.542029810185312*^9}, 3.543036482037674*^9, {
   3.546349355404485*^9, 3.546349359322209*^9}, {3.546351583345588*^9, 
   3.546351585052721*^9}, {3.546352528746448*^9, 3.546352530605134*^9}, {
   3.546356092390761*^9, 3.546356093936314*^9}, {3.546357205653499*^9, 
   3.546357206388239*^9}, {3.54635796195594*^9, 3.546357963523112*^9}, {
   3.546360939361033*^9, 3.546360940857152*^9}, {3.546361531488903*^9, 
   3.546361533163657*^9}, {3.546362432499203*^9, 3.546362434302224*^9}, {
   3.546397075705525*^9, 3.546397077748054*^9}, {3.546397413834436*^9, 
   3.546397414420851*^9}, {3.546397725894022*^9, 3.54639772702862*^9}, {
   3.54639800050401*^9, 3.546398002341108*^9}, {3.546404973626321*^9, 
   3.546404975574044*^9}, {3.54640704662404*^9, 3.54640704863709*^9}, {
   3.546407532642524*^9, 3.546407534270723*^9}, {3.546412023865486*^9, 
   3.546412025766053*^9}, {3.546415029488252*^9, 3.54641503125851*^9}, {
   3.546416602049443*^9, 3.54641660354875*^9}, {3.546416752503618*^9, 
   3.54641675405959*^9}, {3.546481285224434*^9, 3.546481286724461*^9}, {
   3.546481662391178*^9, 3.546481663845261*^9}, {3.54726922037867*^9, 
   3.547269222496876*^9}, {3.551089915315324*^9, 3.551089915869454*^9}}],

Cell[BoxData[
 RowBox[{"SelectionMove", "[", 
  RowBox[{"notesub", ",", "All", ",", "Notebook"}], "]"}]], "Input"],

Cell[BoxData[
 RowBox[{"SelectionEvaluate", "[", "notesub", "]"}]], "Input",
 CellChangeTimes->{{3.543028913147316*^9, 3.543028918235072*^9}}]
},
WindowSize->{1366, 768},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
DockedCells->FEPrivate`FrontEndResource[
 "FEExpressions", "CompatibilityToolbar"],
PrintingCopies->1,
PrintingPageRange->{Automatic, Automatic},
FrontEndVersion->"8.0 for Linux x86 (32-bit) (February 23, 2011)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[545, 20, 185, 6, 33, "Text"],
Cell[733, 28, 12903, 464, 982, "Text"],
Cell[13639, 494, 834, 17, 107, "Input"],
Cell[14476, 513, 414, 9, 30, "Input"],
Cell[14893, 524, 6252, 100, 30, "Input"],
Cell[21148, 626, 1918, 29, 30, "Input"],
Cell[23069, 657, 1432, 23, 30, "Input"],
Cell[24504, 682, 51, 1, 30, "Input"],
Cell[24558, 685, 195, 5, 30, "Input"],
Cell[24756, 692, 1474, 24, 30, "Input"],
Cell[26233, 718, 114, 2, 30, "Input"],
Cell[26350, 722, 142, 2, 30, "Input"]
}
]
*)

(* End of internal cache information *)


==> anc/Ip19c.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 6.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[     27328,        754]
NotebookOptionsPosition[     26499,        726]
NotebookOutlinePosition[     26981,        745]
CellTagsIndexPosition[     26938,        742]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[TextData[{
 "                                                         ",
 StyleBox["Program  Ampcalculator ",
  FontWeight->"Bold"]
}], "Text",
 FontFamily->"Arial",
 FontSize->16],

Cell[TextData[{
 "The program generates the amplitude for any strong or nonleptonic weak \
process of pseudoscalar mesons, \nexternal photons and W bosons to \
next-to-leading order in the low-energy expansion (chiral SU(3)) with at most \
\nsix external particles (a photon counts as two particles), at most one W \
(semileptonic decays) and with at most three propagators in the loop. The W \
is assumed to couple to a lepton pair indicated in the output by the leptonic \
matrix elements ",
 Cell[BoxData[
  FormBox["l", TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["", "\[Mu]"], TraditionalForm]]],
 " and ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["l", "^"], TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["", "\[Mu]"], TraditionalForm]]],
 ",  defined by\n \n                 ",
 Cell[BoxData[
  FormBox["l", TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["", "\[Mu]"], TraditionalForm]]],
 "= ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["u", "_"], TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    SubscriptBox["p", "\[Nu]"], ")"}], TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Gamma]", "\[Mu]"], TraditionalForm]]],
 " (1-",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Gamma]", "5"], TraditionalForm]]],
 ")",
 Cell[BoxData[
  FormBox[
   RowBox[{" ", 
    RowBox[{"v", "(", 
     SubscriptBox["p", 
      SuperscriptBox["l", "+"]], ")"}]}], TraditionalForm]]],
 " ,   ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["l", "^"], TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["", "\[Mu]"], TraditionalForm]]],
 "= ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["u", "_"], TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    SubscriptBox["p", 
     SuperscriptBox["/", "-"]], ")"}], TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Gamma]", "\[Mu]"], TraditionalForm]]],
 " (1-",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Gamma]", "5"], TraditionalForm]]],
 ")",
 Cell[BoxData[
  FormBox[
   RowBox[{" ", 
    RowBox[{"v", "(", 
     SubscriptBox["p", "\[Nu]"], ")"}]}], TraditionalForm]]],
 ",\n\nwhere ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["p", "\[Nu]"], " ", ",", " ", 
    RowBox[{
     SubscriptBox["p", "l"], "  ", "are", " ", "the", " ", "momenta", " ", 
     "of", " ", "the", " ", "neutrino", " ", "and", " ", "of", " ", "the", 
     " ", "charged", " "}]}], TraditionalForm]]],
 "lepton. ",
 StyleBox["For radiative semileptonic decays, \nBremsstrahlung off the \
charged lepton is not included and must be added by hand.  In the anomaly \
functional, \nonly terms containing external gauge fields are included. \n",
  FontFamily->"Arial",
  FontSize->14],
 "\n",
 Cell[BoxData[
  RowBox[{"Select", " ", "up", " ", "to", " ", "six", " ", "particles", " ", 
   RowBox[{"(", 
    RowBox[{
    "a", " ", "photon", " ", "counts", " ", "as", " ", "two", " ", 
     "particles"}], ")"}], "of", " ", "the", " ", "list", " ", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      SubscriptBox["\[Pi]", "+"], ",", 
      SubscriptBox["\[Pi]", "-"], ",", 
      SubscriptBox["\[Pi]", "0"], ",", 
      SubscriptBox["K", "+"], ",", 
      SubscriptBox["K", "-"], ",", 
      SubscriptBox["K", "0"], ",", 
      SubscriptBox[
       OverscriptBox["K", "_"], "0"], ",", 
      SubscriptBox["\[Eta]", "8"], ",", "\[Gamma]", ",", 
      SubscriptBox["W", "+"], ",", 
      SubscriptBox["W", "-"]}], "}"}], ".", " "}]}]],
  PageWidth->WindowWidth,
  TextAlignment->Left,
  FontFamily->"Arial",
  FontSize->14],
 "\nAssign a momentum to each particle. In the list ",
 StyleBox["ExternalParticles",
  FontSlant->"Italic"],
 " all particles are supposed to be incoming. D",
 Cell[BoxData[
  RowBox[{"efine", " ", "the", " ", "scalar", " ", "products", " ", 
   StyleBox[
    RowBox[{"sp", "[", 
     RowBox[{
      SubscriptBox["p", "i"], ",", 
      SubscriptBox["p", "j"]}], "]"}],
    FontSlant->"Italic"], " "}]],
  PageWidth->WindowWidth,
  TextAlignment->Left,
  FontFamily->"Arial",
  FontSize->14],
 " ",
 Cell[BoxData[
  RowBox[{
  "that", " ", "you", " ", "want", "  ", "to", " ", "replace", " ", "by", " ",
    "polynomials", " ", "of", " ", "kinematic", " ", "variables", " ", "in", 
   " ", "the", " "}]],
  PageWidth->WindowWidth,
  TextAlignment->Left,
  FontFamily->"Arial",
  FontSize->14],
 "lists ",
 StyleBox["replist1",
  FontSlant->"Italic"],
 " and ",
 StyleBox["replist2",
  FontSlant->"Italic"],
 ".  One should not use the capital letters F,G,L,N and R in the lists  ",
 StyleBox["replist1,",
  FontSlant->"Italic"],
 "  ",
 StyleBox["replist2 ",
  FontSlant->"Italic"],
 "and ",
 StyleBox["ExternalParticles",
  FontSlant->"Italic"],
 " as they are reserved for coupling constants. Small l is reserved for the \
leptonic matrix element.\nFor semileptonic decays the index ",
 StyleBox["\[Mu]",
  FontFamily->"Arial",
  FontSize->16],
 " should only be used for momenta that are contracted with the leptonic \
matrix elements ",
 Cell[BoxData[
  FormBox["l", TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["", "\[Mu]"], TraditionalForm]]],
 " or  ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["l", "^"], TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["", "\[Mu]"], TraditionalForm]]],
 ". Isospin conservation is assumed. \n\nThe program terminates if either\n\t \
   i) some of the external particles are not contained in the list ",
 StyleBox["above",
  FontSlant->"Italic"],
 ",\n              ii) charge is not conserved, \n             iii) there are \
more than one external W,\n             iv) strangeness change |\
\[CapitalDelta]S|>1.                                                          \
 \n             \n",
 StyleBox["Notation:",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"Underline"->True}],
 StyleBox["  \n",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 Cell[BoxData[
  StyleBox[
   RowBox[{
    RowBox[{
     RowBox[{
      OverscriptBox["A", "_"], "[", 
      SuperscriptBox["M", "2"], "]"}], " ", "is", " ", "the", " ", 
     "renormalized", " ", "single"}], 
    StyleBox["-",
     FontSize->14], 
    RowBox[{"propagator", " ", "loop", " ", "integral", "  "}]}],
   FontFamily->"Arial"]],
  FontSize->14],
 Cell[BoxData[
  RowBox[{
   OverscriptBox["A", "_"], "[", 
   SuperscriptBox["M", "2"], "]"}]],
  FontFamily->"Arial",
  FontSize->14],
 StyleBox["= - ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  StyleBox[
   FractionBox[
    SuperscriptBox["M", "2"], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"4", " ", "\[Pi]"}], ")"}], "2"]],
   FontFamily->"Arial",
   FontSize->18]]],
 StyleBox["log(",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  StyleBox[
   SuperscriptBox["M", "2"],
   FontFamily->"Arial"]],
  FontSize->14],
 StyleBox["/",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    StyleBox["\[Mu]",
     FontFamily->"Arial",
     FontSize->14], "2"], TraditionalForm]]],
 StyleBox["), \nwhere M is",
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[" ",
  FontSize->14],
 StyleBox["a meson mass and ",
  FontFamily->"Arial",
  FontSize->14],
 StyleBox["\[Mu]",
  FontFamily->"Arial",
  FontSize->16],
 StyleBox[" is the renormalization scale.",
  FontFamily->"Arial",
  FontSize->14],
 StyleBox["\n",
  FontSize->14],
 Cell[BoxData[
  RowBox[{
   OverscriptBox["B", "_"], "[", 
   RowBox[{"s", ",", 
    SubsuperscriptBox["M", "1", "2"], ",", 
    SubsuperscriptBox["M", "2", "2"]}], "]"}]],
  FontFamily->"Arial",
  FontSize->14],
 " ",
 StyleBox["is the standard two-propagator loop function subtracted at s=0, \
i.e. ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  RowBox[{
   OverscriptBox["B", "_"], "[", 
   RowBox[{"0", ",", 
    SubsuperscriptBox["M", "1", "2"], ",", 
    SubsuperscriptBox["M", "2", "2"]}], "]"}]],
  FontFamily->"Arial",
  FontSize->14],
 StyleBox["=0.\nAll loop functions and recursion relations can be found in \
App. B of hep-ph/0507173.\n",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  SubscriptBox["G", "8"]],
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[", ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  SubscriptBox["G", "27"]],
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[" are the nonleptonic weak LECs of order ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  RowBox[{
   StyleBox[
    SuperscriptBox["p", "2"],
    FontFamily->"Arial",
    FontSize->14], "."}]]],
 StyleBox[" ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  RowBox[{
   SubsuperscriptBox["L", "i", "r"], " ", ",", 
   SubsuperscriptBox["N", "i", "r"], ",", " ", 
   SubsuperscriptBox["R", "i", "r"], " "}]],
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[" are the strong, weak octet and 27-plet LECs of O(",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  StyleBox[
   SuperscriptBox["p", "4"],
   FontFamily->"Arial",
   FontSize->14]]],
 StyleBox["), respectively, all renormalized at scale",
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[" \[Mu]",
  FontFamily->"Arial",
  FontSize->16],
 StyleBox[". The corresponding Lagrangians are reproduced in App. C of\n\
hep-ph/0507173. ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  RowBox[{" ", 
   SubscriptBox[
    OverscriptBox["G", "^"], "8"]}]],
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[", ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  SubscriptBox[
   OverscriptBox["G", "^"], "27"]],
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[", ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  StyleBox[
   SubsuperscriptBox[
    OverscriptBox["N", "^"], "i", "r"],
   FontFamily->"Arial",
   FontSize->14]]],
 StyleBox[", ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  StyleBox[
   SubsuperscriptBox[
    OverscriptBox["R", "^"], "i", "r"],
   FontFamily->"Arial",
   FontSize->14]]],
 StyleBox["  are complex conjugate LECs.\n",
  FontFamily->"Arial",
  FontSize->14],
 "\n",
 StyleBox["Options:\n\n",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"Underline"->True}],
 StyleBox["\tSet  the following variables equal to 1 to get partial results \n\
\t(otherwise the variables should be set to 0):\n\t\n\t\tonlytreep2=1\t \t\t\
amplitude of O(",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 Cell[BoxData[
  StyleBox[
   SuperscriptBox["p", "2"],
   FontFamily->"Arial",
   FontSize->14]]],
 StyleBox[")\n\t\tonlytreep2and4=1\t\ttree level amplitude up to O(",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 Cell[BoxData[
  StyleBox[
   SuperscriptBox["p", "4"],
   FontFamily->"Arial",
   FontSize->14]]],
 StyleBox[")\n\t\tonlyloops=1\t\t\tone-loop amplitude only\n\t\t\n           \
By default (nogmo=",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 StyleBox["0",
  FontSize->14],
 StyleBox["), the Gell-Mann-Okubo relation is applied in the amplitudes of O(",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 Cell[BoxData[
  StyleBox[
   SuperscriptBox["p", "4"],
   FontFamily->"Arial",
   FontSize->14]]],
 StyleBox[") to express ",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 Cell[BoxData[
  SubsuperscriptBox["M", "\[Eta]", "2"]],
  PageWidth->WindowWidth,
  TextAlignment->Left,
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[" \n           in terms of  ",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 Cell[BoxData[
  SubsuperscriptBox["M", "K", "2"]],
  PageWidth->WindowWidth,
  TextAlignment->Left,
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[",  ",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 Cell[BoxData[
  SubsuperscriptBox["M", "\[Pi]", "2"]],
  PageWidth->WindowWidth,
  TextAlignment->Left,
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[". For better readability, ",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 Cell[BoxData[
  SubsuperscriptBox["M", "\[Eta]", "2"]],
  PageWidth->WindowWidth,
  TextAlignment->Left,
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[" is never replaced as argument in loop functions. Setting \n       \
    nogmo=1, ",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}],
 Cell[BoxData[
  SubsuperscriptBox["M", "\[Eta]", "2"]],
  PageWidth->WindowWidth,
  TextAlignment->Left,
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[" is kept everywhere. \n           If the recursion relations for \
the loop integrals should not be performed set norecurs=1.",
  FontFamily->"Arial",
  FontSize->14,
  FontVariations->{"CompatibilityType"->0}]
}], "Text",
 CellChangeTimes->{3.548768260919678*^9},
 FontFamily->"Arial",
 FontSize->14],

Cell[BoxData[{
 RowBox[{
  RowBox[{"onlytreep2", "=", "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"onlytreep2and4", "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"onlyloops", "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nogmo", "=", "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"norecurs", "=", "0"}], ";"}]}], "Input",
 CellChangeTimes->{{3.542727173810812*^9, 3.542727173995549*^9}, {
  3.542729472046326*^9, 3.542729472348705*^9}, {3.542864000681989*^9, 
  3.542864000984777*^9}, {3.543219498054242*^9, 3.543219501721488*^9}, {
  3.543653015406097*^9, 3.543653019567622*^9}, {3.543653588917285*^9, 
  3.543653601523748*^9}, {3.546404314506484*^9, 3.546404314610625*^9}, {
  3.546480982405444*^9, 3.546480986002626*^9}, {3.546487697935555*^9, 
  3.546487698012877*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Talavera", ",", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"et", ".", "al"}], " ", "hep"}], "-", 
    RowBox[{"ph", ":", "9512296"}]}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.54635205850881*^9, 3.546352082714811*^9}, {
  3.546360776922933*^9, 3.546360798087075*^9}, {3.546395757508328*^9, 
  3.5463958250121*^9}, {3.546415970083362*^9, 3.546415993018827*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ExternalParticles", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       SubscriptBox["\[Eta]", "8"], "[", 
       RowBox[{"-", 
        SubscriptBox["\[Eta]", "1"]}], "]"}], ",", 
      RowBox[{
       SubscriptBox["\[Eta]", "8"], "[", 
       RowBox[{"-", 
        SubscriptBox["\[Eta]", "2"]}], "]"}], ",", 
      RowBox[{
       SubscriptBox["K", "-"], "[", 
       RowBox[{"-", 
        SubscriptBox["k", "+"]}], "]"}], ",", 
      RowBox[{
       SubscriptBox["W", "+"], "[", 
       RowBox[{
        SubscriptBox["\[Eta]", "1"], "+", 
        SubscriptBox["\[Eta]", "2"], "+", 
        SubscriptBox["k", "+"]}], "]"}]}], "}"}]}], ";"}], " "}]], "Input",
 CellChangeTimes->{{3.541745068927685*^9, 3.541745072146797*^9}, {
   3.541745109137049*^9, 3.541745134125359*^9}, {3.5417453373573*^9, 
   3.541745353852661*^9}, {3.54268512823804*^9, 3.542685180199626*^9}, {
   3.542862629714791*^9, 3.542862719984322*^9}, {3.542862761274222*^9, 
   3.542862761791996*^9}, {3.542866286381711*^9, 3.542866287490516*^9}, {
   3.542866327496418*^9, 3.542866328710913*^9}, {3.54286640747046*^9, 
   3.542866408654502*^9}, {3.542866774376808*^9, 3.542866781082074*^9}, {
   3.542875282530971*^9, 3.542875289760787*^9}, {3.542877012063465*^9, 
   3.542877036052851*^9}, 3.542877708228873*^9, 3.542900675200553*^9, 
   3.542901134120949*^9, {3.542901459278971*^9, 3.54290147667562*^9}, {
   3.542902220967993*^9, 3.542902227932278*^9}, 3.54293818632215*^9, {
   3.542939609930285*^9, 3.542939613580296*^9}, {3.543649164472747*^9, 
   3.543649265023086*^9}, {3.543650694507071*^9, 3.543650700173528*^9}, 
   3.543651725244358*^9, 3.543651759172339*^9, 3.543664459580736*^9, {
   3.546360686530732*^9, 3.546360697577444*^9}, {3.546360729226027*^9, 
   3.546360758104969*^9}, {3.546395845495407*^9, 3.546395866165673*^9}, {
   3.546399602150872*^9, 3.546399718827288*^9}, {3.546406879727639*^9, 
   3.546406886540124*^9}, {3.546416002332584*^9, 3.546416052621117*^9}, {
   3.546416267674549*^9, 3.54641626897171*^9}, {3.546480937733188*^9, 
   3.546480978115253*^9}, {3.546481909831768*^9, 3.546481921525777*^9}, 
   3.546482237032974*^9, {3.546482487208907*^9, 3.546482504871531*^9}, {
   3.546482758410269*^9, 3.546482767414689*^9}, {3.546482986730146*^9, 
   3.54648299136764*^9}, {3.546483274891656*^9, 3.54648331125941*^9}, {
   3.546484794303888*^9, 3.546484799706517*^9}, {3.546485791600738*^9, 
   3.54648583092244*^9}, {3.546486204248797*^9, 3.546486231692414*^9}, {
   3.546486591346966*^9, 3.546486615117878*^9}, {3.54648703062083*^9, 
   3.546487054187666*^9}, 3.546487455138894*^9, {3.546490883098493*^9, 
   3.546490925473132*^9}, {3.546491338216507*^9, 3.546491355158005*^9}, {
   3.546491675571328*^9, 3.5464917162978*^9}, {3.546495626234078*^9, 
   3.546495673484367*^9}, {3.546495707725643*^9, 3.546495735601098*^9}, {
   3.546496080254932*^9, 3.546496100970961*^9}, 3.546496167155579*^9, {
   3.546496424954602*^9, 3.546496457835698*^9}, {3.546496885866371*^9, 
   3.546496901663754*^9}, 3.547269244041079*^9, {3.547269295334178*^9, 
   3.547269349938916*^9}, {3.547271044096082*^9, 3.547271086526942*^9}, {
   3.547271478473537*^9, 3.547271521409191*^9}, {3.547272251550511*^9, 
   3.5472722602434*^9}, {3.547272314358162*^9, 3.547272316100152*^9}, {
   3.547272528881032*^9, 3.547272543682346*^9}, 3.547273790150825*^9, {
   3.547273851576877*^9, 3.547273868025951*^9}, {3.547274569914292*^9, 
   3.547274590591224*^9}, {3.54727501648614*^9, 3.547275049434049*^9}, {
   3.547275542999803*^9, 3.547275624014289*^9}, {3.547275693814425*^9, 
   3.547275706668619*^9}, {3.547292942683083*^9, 3.547292989725972*^9}, {
   3.547295428960035*^9, 3.547295529010613*^9}, {3.547354448427984*^9, 
   3.54735455288297*^9}, {3.547355731105124*^9, 3.547355811417996*^9}, {
   3.547358598794366*^9, 3.547358613729283*^9}, {3.547358771659697*^9, 
   3.547358773221013*^9}, {3.547390214108837*^9, 3.547390273454397*^9}, {
   3.547392552957814*^9, 3.547392650072273*^9}, {3.547396857476948*^9, 
   3.547396899933279*^9}, {3.548171794281183*^9, 3.54817183590639*^9}, {
   3.548173524153479*^9, 3.548173573053592*^9}, {3.548175710450224*^9, 
   3.54817574328733*^9}, {3.548178084825162*^9, 3.54817814281956*^9}, {
   3.548181608489751*^9, 3.54818163985977*^9}, {3.548768219270686*^9, 
   3.548768300481173*^9}, {3.548768602635316*^9, 3.548768608547936*^9}, {
   3.548771355184116*^9, 3.548771356385871*^9}, {3.548771386885853*^9, 
   3.548771417439927*^9}, {3.548833012232446*^9, 3.548833052472054*^9}, {
   3.548833155834021*^9, 3.548833155976268*^9}, {3.548833215832989*^9, 
   3.548833216056929*^9}, {3.548833525480145*^9, 3.548833527640907*^9}, {
   3.548833906171385*^9, 3.54883396503428*^9}, {3.548834076075013*^9, 
   3.548834082123064*^9}, {3.548834487726769*^9, 3.548834534475056*^9}, 
   3.548834575947986*^9, 3.548834614973426*^9, {3.548834946990444*^9, 
   3.548834968860735*^9}, 3.548835033165602*^9, {3.54883547252737*^9, 
   3.548835515518011*^9}, {3.548835549213411*^9, 3.548835553101394*^9}, {
   3.548835941215341*^9, 3.54883595188527*^9}, {3.548836023564493*^9, 
   3.5488361194558*^9}, {3.548836832755549*^9, 3.548836857904842*^9}, {
   3.548838455464244*^9, 3.548838481013405*^9}, {3.548838532679396*^9, 
   3.548838547094556*^9}, {3.548838578951596*^9, 3.548838585190152*^9}, {
   3.548838790216305*^9, 3.548838793959429*^9}, {3.548840758701444*^9, 
   3.548840769291668*^9}, {3.548841135502943*^9, 3.54884114036684*^9}, {
   3.548857687875426*^9, 3.548857721088736*^9}, {3.54885885985483*^9, 
   3.548858933573853*^9}, {3.54886071563389*^9, 3.548860768695453*^9}, {
   3.548862264975137*^9, 3.548862337685817*^9}, {3.548862471888318*^9, 
   3.548862472185621*^9}, {3.548863481867931*^9, 3.548863551305403*^9}, {
   3.54886379077475*^9, 3.548863792022179*^9}, {3.548866801386685*^9, 
   3.54886692379798*^9}, {3.548868982948726*^9, 3.548869044078563*^9}, {
   3.548870502313102*^9, 3.548870550595636*^9}, {3.548871509433421*^9, 
   3.548871555605261*^9}, {3.548872101543519*^9, 3.54887218535344*^9}, {
   3.54887323029303*^9, 3.548873235431844*^9}, {3.548934557524029*^9, 
   3.548934666847015*^9}, {3.548936016866722*^9, 3.548936057415601*^9}, {
   3.548937575159233*^9, 3.54893760648335*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"replist1", "=", 
    RowBox[{"{", "}"}]}], ";"}], " "}]], "Input",
 CellChangeTimes->{{3.541745082104032*^9, 3.541745088715977*^9}, {
   3.542029777102921*^9, 3.542029783832597*^9}, {3.54268518641642*^9, 
   3.542685190267979*^9}, 3.542729189005739*^9, {3.542729223652258*^9, 
   3.542729233678718*^9}, {3.54272927947419*^9, 3.542729350544665*^9}, {
   3.542729381119551*^9, 3.542729421823532*^9}, {3.542862723636641*^9, 
   3.542862727032668*^9}, {3.54287229869571*^9, 3.542872308180108*^9}, 
   3.542875270685113*^9, {3.543028887766227*^9, 3.543028890694132*^9}, 
   3.543035972547325*^9, {3.543036010400659*^9, 3.543036015657127*^9}, {
   3.543036048372078*^9, 3.543036082369837*^9}, {3.543036114283797*^9, 
   3.543036121939455*^9}, {3.543036163581889*^9, 3.543036170290449*^9}, {
   3.543036235976929*^9, 3.543036242113366*^9}, {3.543036314148019*^9, 
   3.54303632162338*^9}, {3.543036379849392*^9, 3.543036393682704*^9}, {
   3.543036449325261*^9, 3.543036456612589*^9}, {3.543036496914244*^9, 
   3.543036502921161*^9}, 3.543649171258902*^9, {3.543649278707001*^9, 
   3.543649284591268*^9}, {3.543649330198939*^9, 3.543649336667769*^9}, {
   3.543649377063116*^9, 3.543649385410771*^9}, {3.543649447530867*^9, 
   3.543649483786454*^9}, {3.543649519697813*^9, 3.543649524204058*^9}, {
   3.543651405271975*^9, 3.543651408464727*^9}, {3.546351571633348*^9, 
   3.546351573648755*^9}, 3.546360764857181*^9, {3.546396039446681*^9, 
   3.546396046113418*^9}, {3.546396086308221*^9, 3.546396172822347*^9}, 
   3.546399726326417*^9, {3.546416056733571*^9, 3.546416214769162*^9}, 
   3.546480971672953*^9, {3.548837113185289*^9, 3.548837115807951*^9}, {
   3.548837181360093*^9, 3.548837216512158*^9}, {3.548837258064393*^9, 
   3.548837262864657*^9}, {3.548837299168975*^9, 3.548837303264672*^9}, {
   3.548837871908426*^9, 3.54883789976269*^9}, 3.548838508085395*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"replist2", "=", 
    RowBox[{"{", "}"}]}], ";"}], " "}]], "Input",
 CellChangeTimes->{{3.541745091283701*^9, 3.54174509413428*^9}, {
   3.542029786436722*^9, 3.542029790187777*^9}, {3.542685194279954*^9, 
   3.542685198116804*^9}, 3.542729193110716*^9, {3.542729238762999*^9, 
   3.5427294280321*^9}, {3.542862730296534*^9, 3.542862733844128*^9}, {
   3.542872311609594*^9, 3.542872343437025*^9}, 3.542875274638702*^9, {
   3.543028898064456*^9, 3.54302893868455*^9}, 3.543035977168612*^9, {
   3.543036020067742*^9, 3.543036152116992*^9}, {3.543036194169986*^9, 
   3.543036287875131*^9}, {3.543036325340226*^9, 3.543036535044138*^9}, 
   3.543649176239578*^9, {3.543649289937606*^9, 3.543649551585405*^9}, {
   3.543651411952603*^9, 3.543651417206926*^9}, {3.546351576541906*^9, 
   3.546351579244632*^9}, 3.546360768856653*^9, {3.546396050258508*^9, 
   3.546396175749577*^9}, 3.546399730038322*^9, {3.546416065658986*^9, 
   3.546416226944262*^9}, 3.546480974275122*^9, {3.54883712412915*^9, 
   3.548837208801085*^9}, {3.54883727248144*^9, 3.54883727859325*^9}, {
   3.548837311841988*^9, 3.548837315665659*^9}, {3.548837827909775*^9, 
   3.548837858019825*^9}, {3.548837906180352*^9, 3.548837930467865*^9}, {
   3.548838154358439*^9, 3.548838173252272*^9}, {3.548838441735825*^9, 
   3.548838444725439*^9}, {3.548838512484858*^9, 3.548838520500213*^9}, 
   3.548838554708433*^9}],

Cell[BoxData[
 RowBox[{"(*", " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "Insert", " ", "the", " ", "correct", " ", "path", " ", "in", " ", "the", 
   " ", "next", " ", 
   RowBox[{"line", "."}]}], " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"notesub", "=", 
    RowBox[{
    "NotebookOpen", "[", "\"\<.../ampcalculatorsub_new.nb\>\"", "]"}]}], 
   ";"}], " "}]], "Input",
 CellChangeTimes->{{3.518435327025363*^9, 3.518435327665114*^9}, {
   3.542029794069906*^9, 3.542029810185312*^9}, 3.543036482037674*^9, {
   3.546349355404485*^9, 3.546349359322209*^9}, {3.546351583345588*^9, 
   3.546351585052721*^9}, {3.546352528746448*^9, 3.546352530605134*^9}, {
   3.546356092390761*^9, 3.546356093936314*^9}, {3.546357205653499*^9, 
   3.546357206388239*^9}, {3.54635796195594*^9, 3.546357963523112*^9}, {
   3.546360939361033*^9, 3.546360940857152*^9}, {3.546361531488903*^9, 
   3.546361533163657*^9}, {3.546362432499203*^9, 3.546362434302224*^9}, {
   3.546397075705525*^9, 3.546397077748054*^9}, {3.546397413834436*^9, 
   3.546397414420851*^9}, {3.546397725894022*^9, 3.54639772702862*^9}, {
   3.54639800050401*^9, 3.546398002341108*^9}, {3.546404973626321*^9, 
   3.546404975574044*^9}, {3.54640704662404*^9, 3.54640704863709*^9}, {
   3.546407532642524*^9, 3.546407534270723*^9}, {3.546412023865486*^9, 
   3.546412025766053*^9}, {3.546415029488252*^9, 3.54641503125851*^9}, {
   3.546416602049443*^9, 3.54641660354875*^9}, {3.546416752503618*^9, 
   3.54641675405959*^9}, {3.546481285224434*^9, 3.546481286724461*^9}, {
   3.546481662391178*^9, 3.546481663845261*^9}, {3.54726922037867*^9, 
   3.547269222496876*^9}, {3.551089943168952*^9, 3.551089943499152*^9}}],

Cell[BoxData[
 RowBox[{"SelectionMove", "[", 
  RowBox[{"notesub", ",", "All", ",", "Notebook"}], "]"}]], "Input"],

Cell[BoxData[
 RowBox[{"SelectionEvaluate", "[", "notesub", "]"}]], "Input",
 CellChangeTimes->{{3.543028913147316*^9, 3.543028918235072*^9}}]
},
WindowSize->{1366, 768},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
DockedCells->FEPrivate`FrontEndResource[
 "FEExpressions", "CompatibilityToolbar"],
PrintingCopies->1,
PrintingPageRange->{Automatic, Automatic},
FrontEndVersion->"8.0 for Linux x86 (32-bit) (February 23, 2011)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[545, 20, 185, 6, 33, "Text"],
Cell[733, 28, 12903, 464, 982, "Text"],
Cell[13639, 494, 834, 17, 107, "Input"],
Cell[14476, 513, 414, 9, 30, "Input"],
Cell[14893, 524, 6256, 100, 30, "Input"],
Cell[21152, 626, 1918, 29, 30, "Input"],
Cell[23073, 657, 1432, 23, 30, "Input"],
Cell[24508, 682, 51, 1, 30, "Input"],
Cell[24562, 685, 195, 5, 30, "Input"],
Cell[24760, 692, 1473, 24, 30, "Input"],
Cell[26236, 718, 114, 2, 30, "Input"],
Cell[26353, 722, 142, 2, 30, "Input"]
}
]
*)

(* End of internal cache information *)


==> anc/Op01.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 7.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[      2187,         86]
NotebookOptionsPosition[      1742,         65]
NotebookOutlinePosition[      2065,         80]
CellTagsIndexPosition[      2022,         77]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["External particles and definition of scalar products:", "Section"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    SubscriptBox["\[Pi]", "0"], "[", 
    SubscriptBox["p", "1"], "]"}], ",", 
   RowBox[{"\[Gamma]", "[", 
    SubscriptBox["k", "1"], "]"}], ",", 
   RowBox[{"\[Gamma]", "[", 
    SubscriptBox["k", "2"], "]"}]}], "}"}]], "Input"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Complete tree level amplitude to O(p^4):", "Section"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["e", "2"], " ", 
    SuperscriptBox["\[Epsilon]", "\[Xi]\[Rho]\[Sigma]\[Tau]"], " ", 
    SubscriptBox[
     RowBox[{"(", 
      SubscriptBox["k", "1"], ")"}], "\[Xi]"], " ", 
    SubscriptBox[
     RowBox[{"(", 
      SubscriptBox["p", "1"], ")"}], "\[Rho]"], " ", 
    SubscriptBox[
     RowBox[{"\[Epsilon]", "[", 
      SubscriptBox["k", "1"], "]"}], "\[Sigma]"], " ", 
    SubscriptBox[
     RowBox[{"\[Epsilon]", "[", 
      SubscriptBox["k", "2"], "]"}], "\[Tau]"]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["\[Pi]", "2"], " ", 
    SubscriptBox["F", "\[Pi]"]}]]}]], "Input"],

Cell["Runtime:  0.01263 hours", "Input"]
}, Open  ]]
},
WindowSize->{800, 700},
WindowMargins->{{0, 640}, {615, 0}},
FrontEndVersion->"7.0 for Linux x86 (32-bit) (November 10, 2008)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[567, 22, 72, 0, 73, "Section"],
Cell[642, 24, 283, 9, 32, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[962, 38, 59, 0, 73, "Section"],
Cell[1024, 40, 659, 20, 60, "Input"],
Cell[1686, 62, 40, 0, 32, "Input"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> anc/Op02.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 7.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[      3962,        141]
NotebookOptionsPosition[      3461,        119]
NotebookOutlinePosition[      3799,        134]
CellTagsIndexPosition[      3756,        131]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["External particles and definition of scalar products:", "Section"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    SubscriptBox["\[Eta]", "8"], "[", "p1", "]"}], ",", 
   RowBox[{"\[Gamma]", "[", "p3", "]"}], ",", 
   RowBox[{"\[Gamma]", "[", "p2", "]"}]}], "}"}]], "Input"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"sp", "[", 
     RowBox[{"p1", ",", 
      RowBox[{"\[Epsilon]", "[", "p2", "]"}]}], "]"}], "\[Rule]", 
    RowBox[{"p1", ".", "\[Epsilon]2"}]}], ",", 
   RowBox[{
    RowBox[{"sp", "[", 
     RowBox[{"p1", ",", 
      RowBox[{"\[Epsilon]", "[", "p3", "]"}]}], "]"}], "\[Rule]", 
    RowBox[{"p1", ".", "\[Epsilon]3"}]}], ",", 
   RowBox[{
    RowBox[{"sp", "[", 
     RowBox[{"p2", ",", 
      RowBox[{"\[Epsilon]", "[", "p2", "]"}]}], "]"}], "\[Rule]", 
    RowBox[{"p2", ".", "\[Epsilon]2"}]}], ",", 
   RowBox[{
    RowBox[{"sp", "[", 
     RowBox[{"p3", ",", 
      RowBox[{"\[Epsilon]", "[", "p3", "]"}]}], "]"}], "\[Rule]", "0"}], ",", 
   
   RowBox[{
    RowBox[{"sp", "[", 
     RowBox[{
      RowBox[{"\[Epsilon]", "[", "p2", "]"}], ",", 
      RowBox[{"\[Epsilon]", "[", "p3", "]"}]}], "]"}], "\[Rule]", 
    RowBox[{"\[Epsilon]2", ".", "\[Epsilon]3"}]}], ",", 
   RowBox[{
    RowBox[{"sp", "[", 
     RowBox[{"p3", ",", "p3"}], "]"}], "\[Rule]", "0"}], ",", 
   RowBox[{
    RowBox[{"sp", "[", 
     RowBox[{"p2", ",", "p2"}], "]"}], "\[Rule]", "t"}], ",", 
   RowBox[{
    RowBox[{"sp", "[", 
     RowBox[{"p1", ",", "p2"}], "]"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "t"}], "-", 
       SubsuperscriptBox["M", "\[Eta]", "2"]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"sp", "[", 
     RowBox[{"p2", ",", "p3"}], "]"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "t"}], "+", 
       SubsuperscriptBox["M", "\[Eta]", "2"]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"sp", "[", 
     RowBox[{"p2", ",", "p3"}], "]"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"t", "-", 
       SubsuperscriptBox["M", "\[Eta]", "2"]}], ")"}]}]}]}], "}"}]], "Input"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Complete amplitude to 0(p^4):", "Section"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["e", "2"], " ", 
    SuperscriptBox["\[Epsilon]", "\[Xi]\[Rho]\[Sigma]\[Tau]"], " ", 
    SubscriptBox["p1", "\[Xi]"], " ", 
    SubscriptBox["p3", "\[Rho]"], " ", 
    SubscriptBox[
     RowBox[{"\[Epsilon]", "[", "p2", "]"}], "\[Sigma]"], " ", 
    SubscriptBox[
     RowBox[{"\[Epsilon]", "[", "p3", "]"}], "\[Tau]"]}], 
   RowBox[{"4", " ", 
    SqrtBox["3"], " ", 
    SuperscriptBox["\[Pi]", "2"], " ", 
    SubscriptBox["F", "\[Pi]"]}]]}]], "Input"],

Cell["Runtime:  0.02789 hours", "Input"]
}, Open  ]]
},
WindowSize->{800, 700},
WindowMargins->{{150, Automatic}, {Automatic, 52}},
FrontEndVersion->"7.0 for Linux x86 (32-bit) (November 10, 2008)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[567, 22, 72, 0, 73, "Section"],
Cell[642, 24, 215, 6, 32, "Input"],
Cell[860, 32, 1923, 60, 105, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[2820, 97, 48, 0, 73, "Section"],
Cell[2871, 99, 531, 15, 66, "Input"],
Cell[3405, 116, 40, 0, 32, "Input"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> anc/Op03.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 7.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[      6585,        222]
NotebookOptionsPosition[      6089,        200]
NotebookOutlinePosition[      6418,        215]
CellTagsIndexPosition[      6375,        212]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["External particles and definition of scalar products:", "Section"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    SubscriptBox["\[Pi]", "+"], "[", "k", "]"}], ",", 
   RowBox[{
    SubscriptBox["W", "-"], "[", "Q", "]"}], ",", 
   RowBox[{"\[Gamma]", "[", "r", "]"}]}], "}"}]], "Input"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"sp", "[", 
     RowBox[{"r", ",", "r"}], "]"}], "\[Rule]", "0"}], ",", 
   RowBox[{
    RowBox[{"sp", "[", 
     RowBox[{"Q", ",", "Q"}], "]"}], "\[Rule]", "t"}], ",", 
   RowBox[{
    RowBox[{"sp", "[", 
     RowBox[{"r", ",", 
      RowBox[{"\[Epsilon]", "[", "r", "]"}]}], "]"}], "\[Rule]", "0"}], ",", 
   RowBox[{
    RowBox[{"sp", "[", 
     RowBox[{"k", ",", 
      RowBox[{"\[Epsilon]", "[", "r", "]"}]}], "]"}], "\[Rule]", 
    RowBox[{"k", ".", "\[Epsilon]1"}]}], ",", 
   RowBox[{
    RowBox[{"sp", "[", 
     RowBox[{"Q", ",", 
      RowBox[{"\[Epsilon]", "[", "r", "]"}]}], "]"}], "\[Rule]", 
    RowBox[{"-", 
     RowBox[{"q", ".", "\[Epsilon]1"}]}]}], ",", 
   RowBox[{
    RowBox[{"sp", "[", 
     RowBox[{"k", ",", "Q"}], "]"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "t"}], "-", 
       SubsuperscriptBox["M", "\[Pi]", "2"]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"sp", "[", 
     RowBox[{"k", ",", "r"}], "]"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"t", "-", 
       SubsuperscriptBox["M", "\[Pi]", "2"]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"sp", "[", 
     RowBox[{"Q", ",", "r"}], "]"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "t"}], "+", 
       SubsuperscriptBox["M", "\[Pi]", "2"]}], ")"}]}]}], ",", 
   RowBox[{
    SuperscriptBox["k", "\[Mu]"], "\[Rule]", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["P", "\[Mu]"], "+", 
       SuperscriptBox["q", "\[Mu]"]}], ")"}]}]}], ",", 
   RowBox[{
    SuperscriptBox["r", "\[Mu]"], "\[Rule]", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["P", "\[Mu]"]}], "+", 
       SuperscriptBox["q", "\[Mu]"]}], ")"}]}]}], ",", 
   RowBox[{
    SuperscriptBox["Q", "\[Mu]"], "\[Rule]", 
    RowBox[{"-", 
     SuperscriptBox["q", "\[Mu]"]}]}]}], "}"}]], "Input"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Complete tree level amplitude to O(p^4):", "Section"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[ImaginaryI]", " ", "e", " ", 
   SubscriptBox["G", "F"], " ", 
   SubscriptBox["l", "\[Mu]"], " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["P", "\[Mu]"], " ", 
          RowBox[{"k", ".", "\[Epsilon]1"}]}], "-", 
         RowBox[{
          SuperscriptBox["q", "\[Mu]"], " ", 
          RowBox[{"q", ".", "\[Epsilon]1"}]}]}], ")"}], " ", 
       SubsuperscriptBox["L", "9", "r"]}], 
      SubscriptBox["F", "\[Pi]"]], "+", 
     FractionBox[
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["P", "\[Mu]"], "-", 
         SuperscriptBox["q", "\[Mu]"]}], ")"}], " ", 
       RowBox[{"q", ".", "\[Epsilon]1"}], " ", 
       SubsuperscriptBox["L", "10", "r"]}], 
      SubscriptBox["F", "\[Pi]"]], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox["q", "\[Mu]"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"k", ".", "\[Epsilon]1"}], "+", 
         RowBox[{"q", ".", "\[Epsilon]1"}]}], ")"}], " ", 
       SubscriptBox["F", "\[Pi]"]}], 
      RowBox[{"t", "-", 
       SubsuperscriptBox["M", "\[Pi]", "2"]}]], "+", 
     FractionBox[
      RowBox[{"8", " ", 
       SuperscriptBox["q", "\[Mu]"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"k", ".", "\[Epsilon]1"}], "-", 
         RowBox[{"q", ".", "\[Epsilon]1"}]}], ")"}], " ", 
       SubsuperscriptBox["L", "5", "r"], " ", 
       SubsuperscriptBox["M", "\[Pi]", "2"]}], 
      RowBox[{
       SubscriptBox["F", "\[Pi]"], " ", 
       RowBox[{"(", 
        RowBox[{"t", "-", 
         SubsuperscriptBox["M", "\[Pi]", "2"]}], ")"}]}]], "+", 
     FractionBox[
      RowBox[{"8", " ", 
       SuperscriptBox["q", "\[Mu]"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"k", ".", "\[Epsilon]1"}], "-", 
         RowBox[{"q", ".", "\[Epsilon]1"}]}], ")"}], " ", 
       SubsuperscriptBox["L", "4", "r"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          SubsuperscriptBox["M", "K", "2"]}], "+", 
         SubsuperscriptBox["M", "\[Pi]", "2"]}], ")"}]}], 
      RowBox[{
       SubscriptBox["F", "\[Pi]"], " ", 
       RowBox[{"(", 
        RowBox[{"t", "-", 
         SubsuperscriptBox["M", "\[Pi]", "2"]}], ")"}]}]]}], ")"}], " ", 
   SubscriptBox[
    OverscriptBox["V", "^"], "ud"]}], "+", 
  FractionBox[
   RowBox[{"e", " ", 
    SuperscriptBox["\[Epsilon]", "\[Xi]\[Rho]\[Mu]\[Tau]"], " ", 
    SubscriptBox["G", "F"], " ", 
    SubscriptBox["k", "\[Xi]"], " ", 
    SubscriptBox["l", "\[Mu]"], " ", 
    SubscriptBox["Q", "\[Rho]"], " ", 
    SubscriptBox[
     OverscriptBox["V", "^"], "ud"], " ", 
    SubscriptBox[
     RowBox[{"\[Epsilon]", "[", "r", "]"}], "\[Tau]"]}], 
   RowBox[{"8", " ", 
    SuperscriptBox["\[Pi]", "2"], " ", 
    SubscriptBox["F", "\[Pi]"]}]]}]], "Input"],

Cell["Runtime:  0.04808 hours", "Input"]
}, Open  ]]
},
WindowSize->{800, 700},
WindowMargins->{{0, 640}, {Automatic, 0}},
FrontEndVersion->"7.0 for Linux x86 (32-bit) (November 10, 2008)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[567, 22, 72, 0, 73, "Section"],
Cell[642, 24, 228, 7, 32, "Input"],
Cell[873, 33, 2138, 70, 128, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[3048, 108, 59, 0, 73, "Section"],
Cell[3110, 110, 2920, 85, 118, "Input"],
Cell[6033, 197, 40, 0, 32, "Input"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> anc/Op04.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 7.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[     10790,        345]
NotebookOptionsPosition[     10245,        322]
NotebookOutlinePosition[     10583,        337]
CellTagsIndexPosition[     10540,        334]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["External particles and definition of scalar products:", "Section"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    SubscriptBox["K", "+"], "[", "k", "]"}], ",", 
   RowBox[{
    SubscriptBox["W", "-"], "[", "Q", "]"}], ",", 
   RowBox[{"\[Gamma]", "[", "r", "]"}]}], "}"}]], "Input"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"sp", "[", 
     RowBox[{"r", ",", "r"}], "]"}], "\[Rule]", "0"}], ",", 
   RowBox[{
    RowBox[{"sp", "[", 
     RowBox[{"Q", ",", "Q"}], "]"}], "\[Rule]", "t"}], ",", 
   RowBox[{
    RowBox[{"sp", "[", 
     RowBox[{"r", ",", 
      RowBox[{"\[Epsilon]", "[", "r", "]"}]}], "]"}], "\[Rule]", "0"}], ",", 
   RowBox[{
    RowBox[{"sp", "[", 
     RowBox[{"k", ",", 
      RowBox[{"\[Epsilon]", "[", "r", "]"}]}], "]"}], "\[Rule]", 
    RowBox[{"k", ".", "\[Epsilon]1"}]}], ",", 
   RowBox[{
    RowBox[{"sp", "[", 
     RowBox[{"Q", ",", 
      RowBox[{"\[Epsilon]", "[", "r", "]"}]}], "]"}], "\[Rule]", 
    RowBox[{"-", 
     RowBox[{"q", ".", "\[Epsilon]1"}]}]}], ",", 
   RowBox[{
    RowBox[{"sp", "[", 
     RowBox[{"k", ",", "Q"}], "]"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "t"}], "-", 
       SubsuperscriptBox["M", "K", "2"]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"sp", "[", 
     RowBox[{"k", ",", "r"}], "]"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"t", "-", 
       SubsuperscriptBox["M", "K", "2"]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"sp", "[", 
     RowBox[{"Q", ",", "r"}], "]"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "t"}], "+", 
       SubsuperscriptBox["M", "K", "2"]}], ")"}]}]}], ",", 
   RowBox[{
    SuperscriptBox["k", "\[Mu]"], "\[Rule]", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["P", "\[Mu]"], "+", 
       SuperscriptBox["q", "\[Mu]"]}], ")"}]}]}], ",", 
   RowBox[{
    SuperscriptBox["r", "\[Mu]"], "\[Rule]", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["P", "\[Mu]"]}], "+", 
       SuperscriptBox["q", "\[Mu]"]}], ")"}]}]}], ",", 
   RowBox[{
    SuperscriptBox["Q", "\[Mu]"], "\[Rule]", 
    RowBox[{"-", 
     SuperscriptBox["q", "\[Mu]"]}]}]}], "}"}]], "Input"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Complete amplitude to 0(p^4):", "Section"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"e", " ", 
    SuperscriptBox["\[Epsilon]", "\[Xi]\[Rho]\[Mu]\[Tau]"], " ", 
    SubscriptBox["G", "F"], " ", 
    SubscriptBox["k", "\[Xi]"], " ", 
    SubscriptBox["l", "\[Mu]"], " ", 
    SubscriptBox["Q", "\[Rho]"], " ", 
    SubscriptBox[
     OverscriptBox["V", "^"], "us"], " ", 
    SubscriptBox[
     RowBox[{"\[Epsilon]", "[", "r", "]"}], "\[Tau]"]}], 
   RowBox[{"8", " ", 
    SuperscriptBox["\[Pi]", "2"], " ", 
    SubscriptBox["F", "\[Pi]"]}]], "+", 
  RowBox[{"\[ImaginaryI]", " ", "e", " ", 
   SubscriptBox["G", "F"], " ", 
   SubscriptBox["l", "\[Mu]"], " ", 
   SubscriptBox[
    OverscriptBox["V", "^"], "us"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["P", "\[Mu]"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"k", ".", "\[Epsilon]1"}], "-", 
          RowBox[{"q", ".", "\[Epsilon]1"}]}], ")"}]}], 
       RowBox[{"128", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SubscriptBox["F", "\[Pi]"]}]]}], "+", 
     FractionBox[
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["P", "\[Mu]"], " ", 
          RowBox[{"k", ".", "\[Epsilon]1"}]}], "-", 
         RowBox[{
          SuperscriptBox["q", "\[Mu]"], " ", 
          RowBox[{"q", ".", "\[Epsilon]1"}]}]}], ")"}], " ", 
       SubsuperscriptBox["L", "9", "r"]}], 
      SubscriptBox["F", "\[Pi]"]], "+", 
     FractionBox[
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["P", "\[Mu]"], "-", 
         SuperscriptBox["q", "\[Mu]"]}], ")"}], " ", 
       RowBox[{"q", ".", "\[Epsilon]1"}], " ", 
       SubsuperscriptBox["L", "10", "r"]}], 
      SubscriptBox["F", "\[Pi]"]], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox["q", "\[Mu]"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"k", ".", "\[Epsilon]1"}], "+", 
         RowBox[{"q", ".", "\[Epsilon]1"}]}], ")"}], " ", 
       SubscriptBox["F", "\[Pi]"]}], 
      RowBox[{"t", "-", 
       SubsuperscriptBox["M", "K", "2"]}]], "+", 
     FractionBox[
      RowBox[{"8", " ", 
       SuperscriptBox["q", "\[Mu]"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"k", ".", "\[Epsilon]1"}], "-", 
         RowBox[{"q", ".", "\[Epsilon]1"}]}], ")"}], " ", 
       SubsuperscriptBox["L", "4", "r"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          SubsuperscriptBox["M", "K", "2"]}], "+", 
         SubsuperscriptBox["M", "\[Pi]", "2"]}], ")"}]}], 
      RowBox[{
       SubscriptBox["F", "\[Pi]"], " ", 
       RowBox[{"(", 
        RowBox[{"t", "-", 
         SubsuperscriptBox["M", "K", "2"]}], ")"}]}]], "-", 
     FractionBox[
      RowBox[{"4", " ", 
       SuperscriptBox["q", "\[Mu]"], " ", 
       SubsuperscriptBox["L", "5", "r"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"k", ".", "\[Epsilon]1"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "3"}], " ", 
             SubsuperscriptBox["M", "K", "2"]}], "+", 
            SubsuperscriptBox["M", "\[Pi]", "2"]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"q", ".", "\[Epsilon]1"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SubsuperscriptBox["M", "K", "2"], "+", 
            SubsuperscriptBox["M", "\[Pi]", "2"]}], ")"}]}]}], ")"}]}], 
      RowBox[{
       SubscriptBox["F", "\[Pi]"], " ", 
       RowBox[{"(", 
        RowBox[{"t", "-", 
         SubsuperscriptBox["M", "K", "2"]}], ")"}]}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"q", ".", "\[Epsilon]1"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "5"}], " ", 
             SuperscriptBox["q", "\[Mu]"], " ", 
             SubsuperscriptBox["M", "K", "2"]}], "+", 
            RowBox[{
             SuperscriptBox["P", "\[Mu]"], " ", 
             RowBox[{"(", 
              RowBox[{"t", "-", 
               SubsuperscriptBox["M", "K", "2"]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"k", ".", "\[Epsilon]1"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"7", " ", 
             SuperscriptBox["q", "\[Mu]"], " ", 
             SubsuperscriptBox["M", "K", "2"]}], "+", 
            RowBox[{
             SuperscriptBox["P", "\[Mu]"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "t"}], "+", 
               SubsuperscriptBox["M", "K", "2"]}], ")"}]}]}], ")"}]}]}], 
        ")"}], " ", 
       RowBox[{
        OverscriptBox["A", "_"], "[", 
        SubsuperscriptBox["M", "K", "2"], "]"}]}], 
      RowBox[{"4", " ", 
       SubscriptBox["F", "\[Pi]"], " ", 
       SubsuperscriptBox["M", "K", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"t", "-", 
         SubsuperscriptBox["M", "K", "2"]}], ")"}]}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"q", ".", "\[Epsilon]1"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["P", "\[Mu]"], " ", 
             RowBox[{"(", 
              RowBox[{"t", "-", 
               SubsuperscriptBox["M", "K", "2"]}], ")"}]}], "-", 
            RowBox[{"11", " ", 
             SuperscriptBox["q", "\[Mu]"], " ", 
             SubsuperscriptBox["M", "\[Pi]", "2"]}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"k", ".", "\[Epsilon]1"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["P", "\[Mu]"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "t"}], "+", 
               SubsuperscriptBox["M", "K", "2"]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["q", "\[Mu]"], " ", 
             SubsuperscriptBox["M", "\[Pi]", "2"]}]}], ")"}]}]}], ")"}], " ", 
       
       RowBox[{
        OverscriptBox["A", "_"], "[", 
        SubsuperscriptBox["M", "\[Pi]", "2"], "]"}]}], 
      RowBox[{"8", " ", 
       SubscriptBox["F", "\[Pi]"], " ", 
       RowBox[{"(", 
        RowBox[{"t", "-", 
         SubsuperscriptBox["M", "K", "2"]}], ")"}], " ", 
       SubsuperscriptBox["M", "\[Pi]", "2"]}]], "-", 
     FractionBox[
      RowBox[{"3", " ", 
       SuperscriptBox["q", "\[Mu]"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "3"}], " ", 
          RowBox[{"k", ".", "\[Epsilon]1"}]}], "+", 
         RowBox[{"q", ".", "\[Epsilon]1"}]}], ")"}], " ", 
       RowBox[{
        OverscriptBox["A", "_"], "[", 
        SubsuperscriptBox["M", "\[Eta]", "2"], "]"}]}], 
      RowBox[{"8", " ", 
       SubscriptBox["F", "\[Pi]"], " ", 
       RowBox[{"(", 
        RowBox[{"t", "-", 
         SubsuperscriptBox["M", "K", "2"]}], ")"}]}]]}], ")"}]}]}]], "Input"],

Cell["Runtime:  0.07115 hours", "Input"],

Cell[BoxData["   "], "Input",
 CellChangeTimes->{{3.546567377419167*^9, 3.546567377827855*^9}, 
   3.546568789942879*^9}]
}, Open  ]]
},
WindowSize->{1054, 744},
WindowMargins->{{3, Automatic}, {Automatic, 139}},
FrontEndVersion->"7.0 for Linux x86 (32-bit) (November 10, 2008)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[567, 22, 72, 0, 73, "Section"],
Cell[642, 24, 224, 7, 32, "Input"],
Cell[869, 33, 2126, 70, 98, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[3032, 108, 48, 0, 73, "Section"],
Cell[3083, 110, 6979, 203, 294, "Input"],
Cell[10065, 315, 40, 0, 32, "Input"],
Cell[10108, 317, 121, 2, 32, "Input"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> anc/Op05.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 7.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[      1986,         78]
NotebookOptionsPosition[      1537,         57]
NotebookOutlinePosition[      1864,         72]
CellTagsIndexPosition[      1821,         69]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["External particles and definition of scalar products:", "Section"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    SubscriptBox["\[Eta]", "8"], "[", "p3", "]"}], ",", 
   RowBox[{
    SubscriptBox["\[Pi]", "-"], "[", "p1", "]"}], ",", 
   RowBox[{
    SubscriptBox["\[Pi]", "+"], "[", "p2", "]"}], ",", 
   RowBox[{"\[Gamma]", "[", "q", "]"}]}], "}"}]], "Input"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Complete amplitude to 0(p^4):", "Section"],

Cell[BoxData[
 FractionBox[
  RowBox[{"e", " ", 
   SuperscriptBox["\[Epsilon]", "\[Xi]\[Rho]\[Sigma]\[Tau]"], " ", 
   SubscriptBox["p1", "\[Xi]"], " ", 
   SubscriptBox["p2", "\[Rho]"], " ", 
   SubscriptBox["p3", "\[Sigma]"], " ", 
   SubscriptBox[
    RowBox[{"\[Epsilon]", "[", "q", "]"}], "\[Tau]"]}], 
  RowBox[{"4", " ", 
   SqrtBox["3"], " ", 
   SuperscriptBox["\[Pi]", "2"], " ", 
   SubsuperscriptBox["F", "\[Pi]", "3"]}]]], "Input"],

Cell["Runtime:  0.04483 hours", "Input"]
}, Open  ]]
},
WindowSize->{800, 700},
WindowMargins->{{341, 139}, {161, 163}},
FrontEndVersion->"7.0 for Linux x86 (32-bit) (November 10, 2008)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[567, 22, 72, 0, 73, "Section"],
Cell[642, 24, 303, 9, 32, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[982, 38, 48, 0, 73, "Section"],
Cell[1033, 40, 445, 12, 67, "Input"],
Cell[1481, 54, 40, 0, 32, "Input"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> anc/Op06.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 7.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[      2338,         87]
NotebookOptionsPosition[      1875,         66]
NotebookOutlinePosition[      2214,         81]
CellTagsIndexPosition[      2171,         78]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["External particles and definition of scalar products:", "Section"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    SubscriptBox["W", "-"], "[", "q", "]"}], ",", 
   RowBox[{
    SubscriptBox["\[Eta]", "8"], "[", "k", "]"}], ",", 
   RowBox[{
    SubscriptBox["\[Pi]", "+"], "[", "p1", "]"}], ",", 
   RowBox[{
    SubscriptBox["\[Pi]", "0"], "[", "p2", "]"}], ",", 
   RowBox[{
    SubscriptBox["\[Pi]", "0"], "[", "p3", "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.546571253697216*^9, 3.546571264671454*^9}, 
   3.54917512446471*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Complete tree level amplitude to O(p^4):", "Section"],

Cell[BoxData[
 FractionBox[
  RowBox[{"\[ImaginaryI]", " ", 
   SuperscriptBox["\[Epsilon]", "\[Xi]\[Rho]\[Sigma]\[Mu]"], " ", 
   SubscriptBox["G", "F"], " ", 
   SubscriptBox["k", "\[Xi]"], " ", 
   SubscriptBox["l", "\[Mu]"], " ", 
   SubscriptBox["p1", "\[Rho]"], " ", 
   SubscriptBox["q", "\[Sigma]"], " ", 
   SubscriptBox[
    OverscriptBox["V", "^"], "ud"]}], 
  RowBox[{"4", " ", 
   SqrtBox["3"], " ", 
   SuperscriptBox["\[Pi]", "2"], " ", 
   SubsuperscriptBox["F", "\[Pi]", "4"]}]]], "Input",
 CellChangeTimes->{{3.546570886990577*^9, 3.546570889730464*^9}, 
   3.549073634190774*^9}],

Cell["Runtime:  0.2039 hours", "Input"]
}, Open  ]]
},
WindowSize->{800, 700},
WindowMargins->{{Automatic, 139}, {Automatic, 154}},
FrontEndVersion->"7.0 for Linux x86 (32-bit) (November 10, 2008)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[567, 22, 72, 0, 73, "Section"],
Cell[642, 24, 478, 14, 32, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[1157, 43, 59, 0, 73, "Section"],
Cell[1219, 45, 598, 16, 69, "Input"],
Cell[1820, 63, 39, 0, 32, "Input"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> anc/Op07.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 7.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[      3995,        142]
NotebookOptionsPosition[      3390,        118]
NotebookOutlinePosition[      3828,        135]
CellTagsIndexPosition[      3785,        132]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["External particles and definition of scalar products:", "Section"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    SubscriptBox["W", "-"], "[", "p", "]"}], ",", 
   RowBox[{
    SubscriptBox["\[Eta]", "8"], "[", "q1", "]"}], ",", 
   RowBox[{
    SubscriptBox["\[Pi]", "+"], "[", "q2", "]"}], ",", 
   RowBox[{
    SubscriptBox["\[Pi]", "0"], "[", "q3", "]"}]}], "}"}]], "Input"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"sp", "[", 
     RowBox[{"q1", ",", "q2"}], "]"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"s3", "-", 
       SubsuperscriptBox["M", "\[Pi]", "2"], "-", 
       SubsuperscriptBox["M", "\[Eta]", "2"]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"sp", "[", 
     RowBox[{"q2", ",", "q3"}], "]"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"s1", "-", 
       RowBox[{"2", " ", 
        SubsuperscriptBox["M", "\[Pi]", "2"]}]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"sp", "[", 
     RowBox[{"q3", ",", "q1"}], "]"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"s2", "-", 
       SubsuperscriptBox["M", "\[Pi]", "2"], "-", 
       SubsuperscriptBox["M", "\[Eta]", "2"]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"sp", "[", 
     RowBox[{"p", ",", "q1"}], "]"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"s1", "-", "t", "-", 
       SubsuperscriptBox["M", "\[Eta]", "2"]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"sp", "[", 
     RowBox[{"p", ",", "q2"}], "]"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"s2", "-", "t", "-", 
       SubsuperscriptBox["M", "\[Pi]", "2"]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"sp", "[", 
     RowBox[{"p", ",", "q3"}], "]"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"s3", "-", "t", "-", 
       SubsuperscriptBox["M", "\[Pi]", "2"]}], ")"}]}]}]}], "}"}]], "Input"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Complete amplitude to 0(p^4):", "Section"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["\[Epsilon]", "\[Xi]\[Rho]\[Sigma]\[Mu]"], " ", 
    SubscriptBox["G", "F"], " ", 
    SubscriptBox["l", "\[Mu]"], " ", 
    SubscriptBox["p", "\[Xi]"], " ", 
    SubscriptBox["q1", "\[Rho]"], " ", 
    SubscriptBox["q2", "\[Sigma]"], " ", 
    SubscriptBox[
     OverscriptBox["V", "^"], "ud"]}], 
   RowBox[{"4", " ", 
    SqrtBox["3"], " ", 
    SuperscriptBox["\[Pi]", "2"], " ", 
    SubsuperscriptBox["F", "\[Pi]", "3"]}]]}]], "Input",
 CellChangeTimes->{{3.546571769205069*^9, 3.546571773311049*^9}, 
   3.549073876627858*^9}],

Cell["Runtime:  0.2286 hours", "Input"]
}, Open  ]]
},
WindowSize->{1190, 814},
WindowMargins->{{36, Automatic}, {Automatic, 104}},
Magnification:>FEPrivate`If[
  FEPrivate`Equal[FEPrivate`$VersionNumber, 6.], 1.5, 1.5 Inherited],
FrontEndVersion->"7.0 for Linux x86 (32-bit) (November 10, 2008)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[567, 22, 72, 0, 149, "Section"],
Cell[642, 24, 320, 10, 46, "Input"],
Cell[965, 36, 1671, 53, 140, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[2673, 94, 48, 0, 108, "Section"],
Cell[2724, 96, 608, 17, 100, "Input"],
Cell[3335, 115, 39, 0, 46, "Input"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> anc/Op08.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 7.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[     29602,        795]
NotebookOptionsPosition[     29143,        774]
NotebookOutlinePosition[     29472,        789]
CellTagsIndexPosition[     29429,        786]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["External particles and definition of scalar products:", "Section"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    SubscriptBox["W", "-"], "[", "q", "]"}], ",", 
   RowBox[{
    SubscriptBox["K", "+"], "[", 
    SubscriptBox["k", "1"], "]"}], ",", 
   RowBox[{
    SubscriptBox["\[Pi]", "+"], "[", "p", "]"}], ",", 
   RowBox[{
    SubscriptBox["K", "-"], "[", 
    SubscriptBox["k", "2"], "]"}]}], "}"}]], "Input"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Complete tree level amplitude to O(p^4):", "Section"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[ImaginaryI]", " ", 
   SubscriptBox["G", "F"], " ", 
   SubscriptBox["l", "\[Mu]"], " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"q", ".", 
           SubscriptBox["k", "2"]}], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["p", "\[Mu]"], "+", 
            SubsuperscriptBox["k", "1", "\[Mu]"]}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"p", ".", "q"}], "+", 
            RowBox[{"q", ".", 
             SubscriptBox["k", "1"]}]}], ")"}], " ", 
          SubsuperscriptBox["k", "2", "\[Mu]"]}]}], ")"}], " ", 
       SubsuperscriptBox["L", "9", "r"]}], 
      SubsuperscriptBox["F", "\[Pi]", "3"]], "+", 
     FractionBox[
      RowBox[{"32", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["p", "\[Mu]"], "+", 
         SubsuperscriptBox["k", "1", "\[Mu]"], "+", 
         SubsuperscriptBox["k", "2", "\[Mu]"]}], ")"}], " ", 
       SubsuperscriptBox["L", "6", "r"], " ", 
       SubsuperscriptBox["M", "K", "2"], " ", 
       SubsuperscriptBox["M", "\[Pi]", "2"]}], 
      RowBox[{
       SubsuperscriptBox["F", "\[Pi]", "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["q", "2"]}], "+", 
         SubsuperscriptBox["M", "\[Pi]", "2"]}], ")"}]}]], "+", 
     FractionBox[
      RowBox[{"16", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["p", "\[Mu]"], "+", 
         SubsuperscriptBox["k", "1", "\[Mu]"], "+", 
         SubsuperscriptBox["k", "2", "\[Mu]"]}], ")"}], " ", 
       SubsuperscriptBox["L", "8", "r"], " ", 
       SubsuperscriptBox["M", "K", "2"], " ", 
       SubsuperscriptBox["M", "\[Pi]", "2"]}], 
      RowBox[{
       SubsuperscriptBox["F", "\[Pi]", "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["q", "2"]}], "+", 
         SubsuperscriptBox["M", "\[Pi]", "2"]}], ")"}]}]], "-", 
     FractionBox[
      RowBox[{"32", " ", 
       RowBox[{
        SubscriptBox["k", "1"], ".", 
        SubscriptBox["k", "2"]}], " ", 
       SubsuperscriptBox["L", "1", "r"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"p", ".", "q"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SubsuperscriptBox["k", "1", "\[Mu]"], "+", 
            SubsuperscriptBox["k", "2", "\[Mu]"]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["p", "\[Mu]"], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["q", "2"], "+", 
            RowBox[{"p", ".", "q"}], "-", 
            SubsuperscriptBox["M", "\[Pi]", "2"]}], ")"}]}]}], ")"}]}], 
      RowBox[{
       SubsuperscriptBox["F", "\[Pi]", "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["q", "2"], "-", 
         SubsuperscriptBox["M", "\[Pi]", "2"]}], ")"}]}]], "-", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"6", " ", 
        SubscriptBox["F", "\[Pi]"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["q", "2"], "-", 
          SubsuperscriptBox["M", "\[Pi]", "2"]}], ")"}]}]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["p", "\[Mu]"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            SuperscriptBox["q", "2"]}], "+", 
           RowBox[{"p", ".", "q"}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"p", ".", 
             SubscriptBox["k", "1"]}]}], "+", 
           RowBox[{"p", ".", 
            SubscriptBox["k", "2"]}], "+", 
           RowBox[{"q", ".", 
            SubscriptBox["k", "1"]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"q", ".", 
             SubscriptBox["k", "2"]}]}], "+", 
           RowBox[{
            SubscriptBox["k", "1"], ".", 
            SubscriptBox["k", "2"]}], "+", 
           SubsuperscriptBox["M", "K", "2"], "-", 
           SubsuperscriptBox["M", "\[Pi]", "2"]}], ")"}]}], "+", 
        RowBox[{
         SubsuperscriptBox["k", "1", "\[Mu]"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            SuperscriptBox["q", "2"]}], "+", 
           RowBox[{"p", ".", "q"}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"p", ".", 
             SubscriptBox["k", "1"]}]}], "+", 
           RowBox[{"p", ".", 
            SubscriptBox["k", "2"]}], "+", 
           RowBox[{"q", ".", 
            SubscriptBox["k", "1"]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"q", ".", 
             SubscriptBox["k", "2"]}]}], "+", 
           RowBox[{
            SubscriptBox["k", "1"], ".", 
            SubscriptBox["k", "2"]}], "+", 
           SubsuperscriptBox["M", "K", "2"], "-", 
           SubsuperscriptBox["M", "\[Pi]", "2"]}], ")"}]}], "+", 
        RowBox[{
         SubsuperscriptBox["k", "2", "\[Mu]"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "4"}], " ", 
            SuperscriptBox["q", "2"]}], "+", 
           RowBox[{"p", ".", "q"}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"p", ".", 
             SubscriptBox["k", "1"]}]}], "+", 
           RowBox[{"p", ".", 
            SubscriptBox["k", "2"]}], "+", 
           RowBox[{"q", ".", 
            SubscriptBox["k", "1"]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"q", ".", 
             SubscriptBox["k", "2"]}]}], "+", 
           RowBox[{
            SubscriptBox["k", "1"], ".", 
            SubscriptBox["k", "2"]}], "+", 
           SubsuperscriptBox["M", "K", "2"], "+", 
           RowBox[{"5", " ", 
            SubsuperscriptBox["M", "\[Pi]", "2"]}]}], ")"}]}]}], ")"}]}], "-", 
     FractionBox[
      RowBox[{"16", " ", 
       SubsuperscriptBox["L", "2", "r"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"p", ".", 
           SubscriptBox["k", "2"]}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"q", ".", 
              SubscriptBox["k", "1"]}], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["p", "\[Mu]"], "+", 
               SubsuperscriptBox["k", "1", "\[Mu]"], "+", 
               SubsuperscriptBox["k", "2", "\[Mu]"]}], ")"}]}], "+", 
            RowBox[{
             SubsuperscriptBox["k", "1", "\[Mu]"], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["q", "2"], "-", 
               SubsuperscriptBox["M", "\[Pi]", "2"]}], ")"}]}]}], ")"}]}], 
         "+", 
         RowBox[{
          RowBox[{"p", ".", 
           SubscriptBox["k", "1"]}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"q", ".", 
              SubscriptBox["k", "2"]}], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["p", "\[Mu]"], "+", 
               SubsuperscriptBox["k", "1", "\[Mu]"], "+", 
               SubsuperscriptBox["k", "2", "\[Mu]"]}], ")"}]}], "+", 
            RowBox[{
             SubsuperscriptBox["k", "2", "\[Mu]"], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["q", "2"], "-", 
               SubsuperscriptBox["M", "\[Pi]", "2"]}], ")"}]}]}], ")"}]}]}], 
        ")"}]}], 
      RowBox[{
       SubsuperscriptBox["F", "\[Pi]", "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["q", "2"], "-", 
         SubsuperscriptBox["M", "\[Pi]", "2"]}], ")"}]}]], "-", 
     FractionBox[
      RowBox[{"8", " ", 
       SubsuperscriptBox["L", "3", "r"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"p", ".", 
           SubscriptBox["k", "2"]}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"q", ".", 
              SubscriptBox["k", "1"]}], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["p", "\[Mu]"], "+", 
               SubsuperscriptBox["k", "1", "\[Mu]"], "+", 
               SubsuperscriptBox["k", "2", "\[Mu]"]}], ")"}]}], "+", 
            RowBox[{
             SubsuperscriptBox["k", "1", "\[Mu]"], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["q", "2"], "-", 
               SubsuperscriptBox["M", "\[Pi]", "2"]}], ")"}]}]}], ")"}]}], 
         "+", 
         RowBox[{
          RowBox[{
           SubscriptBox["k", "1"], ".", 
           SubscriptBox["k", "2"]}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"p", ".", "q"}], " ", 
             RowBox[{"(", 
              RowBox[{
               SubsuperscriptBox["k", "1", "\[Mu]"], "+", 
               SubsuperscriptBox["k", "2", "\[Mu]"]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["p", "\[Mu]"], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["q", "2"], "+", 
               RowBox[{"p", ".", "q"}], "-", 
               SubsuperscriptBox["M", "\[Pi]", "2"]}], ")"}]}]}], ")"}]}]}], 
        ")"}]}], 
      RowBox[{
       SubsuperscriptBox["F", "\[Pi]", "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["q", "2"], "-", 
         SubsuperscriptBox["M", "\[Pi]", "2"]}], ")"}]}]], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"4", " ", 
        SubsuperscriptBox["L", "5", "r"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"p", ".", 
              SubscriptBox["k", "1"]}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["p", "\[Mu]"], "+", 
             SubsuperscriptBox["k", "1", "\[Mu]"], "+", 
             SubsuperscriptBox["k", "2", "\[Mu]"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             SubsuperscriptBox["M", "K", "2"], "+", 
             SubsuperscriptBox["M", "\[Pi]", "2"]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"p", ".", 
            SubscriptBox["k", "1"]}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["p", "\[Mu]"], "+", 
                SubsuperscriptBox["k", "1", "\[Mu]"], "+", 
                SubsuperscriptBox["k", "2", "\[Mu]"]}], ")"}], " ", 
              SubsuperscriptBox["M", "K", "4"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["p", "\[Mu]"], "+", 
                SubsuperscriptBox["k", "1", "\[Mu]"], "+", 
                SubsuperscriptBox["k", "2", "\[Mu]"]}], ")"}], " ", 
              SubsuperscriptBox["M", "K", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["q", "2"], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"p", ".", "q"}]}], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"p", ".", 
                  SubscriptBox["k", "2"]}]}], "+", 
                RowBox[{"q", ".", 
                 SubscriptBox["k", "1"]}], "+", 
                RowBox[{"q", ".", 
                 SubscriptBox["k", "2"]}], "+", 
                RowBox[{
                 SubscriptBox["k", "1"], ".", 
                 SubscriptBox["k", "2"]}], "-", 
                RowBox[{"2", " ", 
                 SubsuperscriptBox["M", "\[Pi]", "2"]}]}], ")"}]}], "+", 
             RowBox[{
              SubsuperscriptBox["M", "\[Pi]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["p", "\[Mu]"], " ", 
                 RowBox[{"q", ".", 
                  SubscriptBox["k", "2"]}]}], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["p", "\[Mu]"], " ", 
                 RowBox[{
                  SubscriptBox["k", "1"], ".", 
                  SubscriptBox["k", "2"]}]}], "+", 
                RowBox[{
                 RowBox[{"q", ".", 
                  SubscriptBox["k", "2"]}], " ", 
                 SubsuperscriptBox["k", "1", "\[Mu]"]}], "+", 
                RowBox[{"3", " ", 
                 RowBox[{
                  SubscriptBox["k", "1"], ".", 
                  SubscriptBox["k", "2"]}], " ", 
                 SubsuperscriptBox["k", "1", "\[Mu]"]}], "-", 
                RowBox[{"3", " ", 
                 SuperscriptBox["q", "2"], " ", 
                 SubsuperscriptBox["k", "2", "\[Mu]"]}], "+", 
                RowBox[{
                 RowBox[{"q", ".", 
                  SubscriptBox["k", "2"]}], " ", 
                 SubsuperscriptBox["k", "2", "\[Mu]"]}], "+", 
                RowBox[{"3", " ", 
                 RowBox[{
                  SubscriptBox["k", "1"], ".", 
                  SubscriptBox["k", "2"]}], " ", 
                 SubsuperscriptBox["k", "2", "\[Mu]"]}], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"p", ".", 
                  SubscriptBox["k", "2"]}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["p", "\[Mu]"], "+", 
                   SubsuperscriptBox["k", "1", "\[Mu]"], "+", 
                   SubsuperscriptBox["k", "2", "\[Mu]"]}], ")"}]}], "+", 
                RowBox[{
                 RowBox[{"q", ".", 
                  SubscriptBox["k", "1"]}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["p", "\[Mu]"], "+", 
                   SubsuperscriptBox["k", "1", "\[Mu]"], "+", 
                   SubsuperscriptBox["k", "2", "\[Mu]"]}], ")"}]}], "+", 
                RowBox[{"3", " ", 
                 SubsuperscriptBox["k", "2", "\[Mu]"], " ", 
                 SubsuperscriptBox["M", "\[Pi]", "2"]}]}], ")"}]}]}], ")"}]}],
           "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"p", ".", 
              SubscriptBox["k", "2"]}], "+", 
             RowBox[{
              SubscriptBox["k", "1"], ".", 
              SubscriptBox["k", "2"]}], "+", 
             SubsuperscriptBox["M", "K", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["p", "\[Mu]"], "+", 
                SubsuperscriptBox["k", "1", "\[Mu]"], "+", 
                SubsuperscriptBox["k", "2", "\[Mu]"]}], ")"}], " ", 
              SubsuperscriptBox["M", "K", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["q", "2"], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"p", ".", "q"}]}], "+", 
                RowBox[{"p", ".", 
                 SubscriptBox["k", "2"]}], "+", 
                RowBox[{"q", ".", 
                 SubscriptBox["k", "1"]}], "+", 
                RowBox[{"q", ".", 
                 SubscriptBox["k", "2"]}], "-", 
                RowBox[{"3", " ", 
                 SubsuperscriptBox["M", "\[Pi]", "2"]}]}], ")"}]}], "+", 
             RowBox[{
              SubsuperscriptBox["M", "\[Pi]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"p", ".", 
                    SubscriptBox["k", "2"]}], "+", 
                   RowBox[{"q", ".", 
                    SubscriptBox["k", "1"]}], "+", 
                   RowBox[{"q", ".", 
                    SubscriptBox["k", "2"]}], "+", 
                   RowBox[{"2", " ", 
                    RowBox[{
                    SubscriptBox["k", "1"], ".", 
                    SubscriptBox["k", "2"]}]}]}], ")"}], " ", 
                 SubsuperscriptBox["k", "2", "\[Mu]"]}], "+", 
                RowBox[{
                 SuperscriptBox["p", "\[Mu]"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"3", " ", 
                    SuperscriptBox["q", "2"]}], "+", 
                   RowBox[{"p", ".", 
                    SubscriptBox["k", "2"]}], "+", 
                   RowBox[{"q", ".", 
                    SubscriptBox["k", "1"]}], "+", 
                   RowBox[{"q", ".", 
                    SubscriptBox["k", "2"]}], "+", 
                   RowBox[{"2", " ", 
                    RowBox[{
                    SubscriptBox["k", "1"], ".", 
                    SubscriptBox["k", "2"]}]}], "-", 
                   RowBox[{"3", " ", 
                    SubsuperscriptBox["M", "\[Pi]", "2"]}]}], ")"}]}], "+", 
                RowBox[{
                 SubsuperscriptBox["k", "1", "\[Mu]"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"3", " ", 
                    SuperscriptBox["q", "2"]}], "+", 
                   RowBox[{"p", ".", 
                    SubscriptBox["k", "2"]}], "+", 
                   RowBox[{"q", ".", 
                    SubscriptBox["k", "1"]}], "+", 
                   RowBox[{"q", ".", 
                    SubscriptBox["k", "2"]}], "+", 
                   RowBox[{"2", " ", 
                    RowBox[{
                    SubscriptBox["k", "1"], ".", 
                    SubscriptBox["k", "2"]}]}], "-", 
                   RowBox[{"3", " ", 
                    SubsuperscriptBox["M", "\[Pi]", "2"]}]}], ")"}]}]}], 
               ")"}]}]}], ")"}]}]}], ")"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"3", " ", 
        SubsuperscriptBox["F", "\[Pi]", "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"p", ".", 
           SubscriptBox["k", "1"]}], "+", 
          RowBox[{"p", ".", 
           SubscriptBox["k", "2"]}], "+", 
          RowBox[{
           SubscriptBox["k", "1"], ".", 
           SubscriptBox["k", "2"]}], "+", 
          SubsuperscriptBox["M", "K", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["q", "2"], "-", 
          SubsuperscriptBox["M", "\[Pi]", "2"]}], ")"}]}], ")"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"4", " ", 
        SubsuperscriptBox["L", "4", "r"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"p", ".", 
              SubscriptBox["k", "1"]}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["p", "\[Mu]"], "+", 
             SubsuperscriptBox["k", "1", "\[Mu]"], "+", 
             SubsuperscriptBox["k", "2", "\[Mu]"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SubsuperscriptBox["M", "K", "2"]}], "+", 
             SubsuperscriptBox["M", "\[Pi]", "2"]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"p", ".", 
            SubscriptBox["k", "1"]}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["p", "\[Mu]"], "+", 
                SubsuperscriptBox["k", "1", "\[Mu]"], "+", 
                SubsuperscriptBox["k", "2", "\[Mu]"]}], ")"}], " ", 
              SubsuperscriptBox["M", "K", "4"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["p", "\[Mu]"], "+", 
                SubsuperscriptBox["k", "1", "\[Mu]"], "+", 
                SubsuperscriptBox["k", "2", "\[Mu]"]}], ")"}], " ", 
              SubsuperscriptBox["M", "\[Pi]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "2"}], " ", 
                 SuperscriptBox["q", "2"]}], "-", 
                RowBox[{"p", ".", "q"}], "+", 
                RowBox[{"p", ".", 
                 SubscriptBox["k", "2"]}], "-", 
                RowBox[{"q", ".", 
                 SubscriptBox["k", "1"]}], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"q", ".", 
                  SubscriptBox["k", "2"]}]}], "+", 
                RowBox[{"13", " ", 
                 RowBox[{
                  SubscriptBox["k", "1"], ".", 
                  SubscriptBox["k", "2"]}]}], "+", 
                SubsuperscriptBox["M", "\[Pi]", "2"]}], ")"}]}], "+", 
             RowBox[{
              SubsuperscriptBox["M", "K", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["p", "\[Mu]"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"8", " ", 
                    SuperscriptBox["q", "2"]}], "+", 
                   RowBox[{"10", " ", 
                    RowBox[{"p", ".", "q"}]}], "+", 
                   RowBox[{"2", " ", 
                    RowBox[{"p", ".", 
                    SubscriptBox["k", "2"]}]}], "-", 
                   RowBox[{"2", " ", 
                    RowBox[{"q", ".", 
                    SubscriptBox["k", "1"]}]}], "+", 
                   RowBox[{"4", " ", 
                    RowBox[{"q", ".", 
                    SubscriptBox["k", "2"]}]}], "+", 
                   RowBox[{"2", " ", 
                    RowBox[{
                    SubscriptBox["k", "1"], ".", 
                    SubscriptBox["k", "2"]}]}], "-", 
                   RowBox[{"9", " ", 
                    SubsuperscriptBox["M", "\[Pi]", "2"]}]}], ")"}]}], "-", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   SubsuperscriptBox["k", "1", "\[Mu]"], "+", 
                   SubsuperscriptBox["k", "2", "\[Mu]"]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"4", " ", 
                    SuperscriptBox["q", "2"]}], "-", 
                   RowBox[{"10", " ", 
                    RowBox[{"p", ".", "q"}]}], "-", 
                   RowBox[{"2", " ", 
                    RowBox[{"p", ".", 
                    SubscriptBox["k", "2"]}]}], "+", 
                   RowBox[{"2", " ", 
                    RowBox[{"q", ".", 
                    SubscriptBox["k", "1"]}]}], "-", 
                   RowBox[{"4", " ", 
                    RowBox[{"q", ".", 
                    SubscriptBox["k", "2"]}]}], "-", 
                   RowBox[{"2", " ", 
                    RowBox[{
                    SubscriptBox["k", "1"], ".", 
                    SubscriptBox["k", "2"]}]}], "-", 
                   RowBox[{"3", " ", 
                    SubsuperscriptBox["M", "\[Pi]", "2"]}]}], ")"}]}]}], 
               ")"}]}]}], ")"}]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"p", ".", 
              SubscriptBox["k", "2"]}], "+", 
             RowBox[{
              SubscriptBox["k", "1"], ".", 
              SubscriptBox["k", "2"]}], "+", 
             SubsuperscriptBox["M", "K", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["p", "\[Mu]"], "+", 
                SubsuperscriptBox["k", "1", "\[Mu]"], "+", 
                SubsuperscriptBox["k", "2", "\[Mu]"]}], ")"}], " ", 
              SubsuperscriptBox["M", "K", "4"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["p", "\[Mu]"], "+", 
                SubsuperscriptBox["k", "1", "\[Mu]"], "+", 
                SubsuperscriptBox["k", "2", "\[Mu]"]}], ")"}], " ", 
              SubsuperscriptBox["M", "\[Pi]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", 
                 SuperscriptBox["q", "2"]}], "+", 
                RowBox[{"p", ".", "q"}], "+", 
                RowBox[{"p", ".", 
                 SubscriptBox["k", "2"]}], "+", 
                RowBox[{"q", ".", 
                 SubscriptBox["k", "1"]}], "-", 
                RowBox[{"2", " ", 
                 RowBox[{"q", ".", 
                  SubscriptBox["k", "2"]}]}], "-", 
                RowBox[{"11", " ", 
                 RowBox[{
                  SubscriptBox["k", "1"], ".", 
                  SubscriptBox["k", "2"]}]}], "+", 
                RowBox[{"2", " ", 
                 SubsuperscriptBox["M", "\[Pi]", "2"]}]}], ")"}]}], "+", 
             RowBox[{
              SubsuperscriptBox["M", "K", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", 
                  RowBox[{"(", 
                   RowBox[{
                    SubsuperscriptBox["k", "1", "\[Mu]"], "+", 
                    SubsuperscriptBox["k", "2", "\[Mu]"]}], ")"}]}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", 
                    SuperscriptBox["q", "2"]}], "+", 
                   RowBox[{"10", " ", 
                    RowBox[{"p", ".", "q"}]}], "-", 
                   RowBox[{"2", " ", 
                    RowBox[{"p", ".", 
                    SubscriptBox["k", "2"]}]}], "-", 
                   RowBox[{"2", " ", 
                    RowBox[{"q", ".", 
                    SubscriptBox["k", "1"]}]}], "+", 
                   RowBox[{"4", " ", 
                    RowBox[{"q", ".", 
                    SubscriptBox["k", "2"]}]}], "-", 
                   RowBox[{"2", " ", 
                    RowBox[{
                    SubscriptBox["k", "1"], ".", 
                    SubscriptBox["k", "2"]}]}], "-", 
                   RowBox[{"5", " ", 
                    SubsuperscriptBox["M", "\[Pi]", "2"]}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["p", "\[Mu]"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "14"}], " ", 
                    SuperscriptBox["q", "2"]}], "-", 
                   RowBox[{"10", " ", 
                    RowBox[{"p", ".", "q"}]}], "+", 
                   RowBox[{"2", " ", 
                    RowBox[{"p", ".", 
                    SubscriptBox["k", "2"]}]}], "+", 
                   RowBox[{"2", " ", 
                    RowBox[{"q", ".", 
                    SubscriptBox["k", "1"]}]}], "-", 
                   RowBox[{"4", " ", 
                    RowBox[{"q", ".", 
                    SubscriptBox["k", "2"]}]}], "+", 
                   RowBox[{"2", " ", 
                    RowBox[{
                    SubscriptBox["k", "1"], ".", 
                    SubscriptBox["k", "2"]}]}], "+", 
                   RowBox[{"17", " ", 
                    SubsuperscriptBox["M", "\[Pi]", "2"]}]}], ")"}]}]}], 
               ")"}]}]}], ")"}]}]}], ")"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"3", " ", 
        SubsuperscriptBox["F", "\[Pi]", "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"p", ".", 
           SubscriptBox["k", "1"]}], "+", 
          RowBox[{"p", ".", 
           SubscriptBox["k", "2"]}], "+", 
          RowBox[{
           SubscriptBox["k", "1"], ".", 
           SubscriptBox["k", "2"]}], "+", 
          SubsuperscriptBox["M", "K", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["q", "2"], "-", 
          SubsuperscriptBox["M", "\[Pi]", "2"]}], ")"}]}], ")"}]}]}], ")"}], 
   " ", 
   SubscriptBox[
    OverscriptBox["V", "^"], "ud"]}], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["\[Epsilon]", "\[Xi]\[Rho]\[Sigma]\[Mu]"], " ", 
    SubscriptBox["G", "F"], " ", 
    SubscriptBox["l", "\[Mu]"], " ", 
    SubscriptBox["p", "\[Xi]"], " ", 
    SubscriptBox["q", "\[Rho]"], " ", 
    SubscriptBox[
     OverscriptBox["V", "^"], "ud"], " ", 
    SubscriptBox[
     RowBox[{"(", 
      SubscriptBox["k", "1"], ")"}], "\[Sigma]"]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["\[Pi]", "2"], " ", 
    SubsuperscriptBox["F", "\[Pi]", "3"]}]]}]], "Input"],

Cell["Runtime:  0.1581 hours", "Input"]
}, Open  ]]
},
WindowSize->{822, 668},
WindowMargins->{{0, 640}, {Automatic, 0}},
FrontEndVersion->"7.0 for Linux x86 (32-bit) (November 10, 2008)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[567, 22, 72, 0, 73, "Section"],
Cell[642, 24, 356, 12, 32, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[1035, 41, 59, 0, 73, "Section"],
Cell[1097, 43, 27988, 726, 739, "Input"],
Cell[29088, 771, 39, 0, 32, "Input"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> anc/Op09.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 7.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[      2184,         85]
NotebookOptionsPosition[      1722,         64]
NotebookOutlinePosition[      2060,         79]
CellTagsIndexPosition[      2017,         76]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["External particles and definition of scalar products:", "Section"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"\[Gamma]", "[", "A", "]"}], ",", 
   RowBox[{
    SubscriptBox["\[Pi]", "-"], "[", 
    SubscriptBox["p", "1"], "]"}], ",", 
   RowBox[{
    SubscriptBox["\[Pi]", "+"], "[", 
    SubscriptBox["p", "2"], "]"}], ",", 
   RowBox[{
    SubscriptBox["\[Pi]", "0"], "[", 
    SubscriptBox["p", "0"], "]"}]}], "}"}]], "Input"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Complete tree level amplitude to O(p^4):", "Section"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"e", " ", 
    SuperscriptBox["\[Epsilon]", "\[Xi]\[Rho]\[Sigma]\[Tau]"], " ", 
    SubscriptBox["A", "\[Xi]"], " ", 
    SubscriptBox[
     RowBox[{"(", 
      SubscriptBox["p", "1"], ")"}], "\[Rho]"], " ", 
    SubscriptBox[
     RowBox[{"(", 
      SubscriptBox["p", "2"], ")"}], "\[Sigma]"], " ", 
    SubscriptBox[
     RowBox[{"\[Epsilon]", "[", "A", "]"}], "\[Tau]"]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["\[Pi]", "2"], " ", 
    SubsuperscriptBox["F", "\[Pi]", "3"]}]]}]], "Input"],

Cell["Runtime:  0.03671 hours", "Input"]
}, Open  ]]
},
WindowSize->{800, 700},
WindowMargins->{{150, Automatic}, {Automatic, 52}},
FrontEndVersion->"7.0 for Linux x86 (32-bit) (November 10, 2008)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[567, 22, 72, 0, 73, "Section"],
Cell[642, 24, 371, 12, 32, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[1050, 41, 59, 0, 73, "Section"],
Cell[1112, 43, 551, 16, 61, "Input"],
Cell[1666, 61, 40, 0, 32, "Input"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> anc/Op10.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 7.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[     19359,        578]
NotebookOptionsPosition[     18850,        556]
NotebookOutlinePosition[     19187,        571]
CellTagsIndexPosition[     19144,        568]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["External particles and definition of scalar products:", "Section"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    SubscriptBox["K", "+"], "[", "p", "]"}], ",", 
   RowBox[{
    SubscriptBox["W", "-"], "[", "q", "]"}], ",", 
   RowBox[{
    SubscriptBox["\[Pi]", "+"], "[", 
    SubscriptBox["q", "2"], "]"}], ",", 
   RowBox[{
    SubscriptBox["\[Pi]", "-"], "[", 
    SubscriptBox["q", "1"], "]"}]}], "}"}]], "Input"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"sp", "[", 
     RowBox[{"q", ",", "q"}], "]"}], "\[Rule]", 
    SubscriptBox["s", "l"]}], ",", 
   RowBox[{
    RowBox[{"sp", "[", 
     RowBox[{
      SubscriptBox["q", "1"], ",", 
      SubscriptBox["q", "2"]}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{"-", 
      SubsuperscriptBox["M", "\[Pi]", "2"]}], "+", 
     FractionBox[
      SubscriptBox["s", "\[Pi]"], "2"]}]}], ",", 
   RowBox[{
    RowBox[{"sp", "[", 
     RowBox[{"p", ",", 
      SubscriptBox["q", "1"]}], "]"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"t", "-", 
       SubsuperscriptBox["M", "K", "2"], "-", 
       SubsuperscriptBox["M", "\[Pi]", "2"]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"sp", "[", 
     RowBox[{"p", ",", 
      SubscriptBox["q", "2"]}], "]"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "t"}], "+", 
       SubsuperscriptBox["M", "\[Pi]", "2"], "+", 
       SubscriptBox["s", "l"], "-", 
       SubscriptBox["s", "\[Pi]"]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"sp", "[", 
     RowBox[{"p", ",", "q"}], "]"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        SubsuperscriptBox["M", "K", "2"]}], "-", 
       SubscriptBox["s", "l"], "+", 
       SubscriptBox["s", "\[Pi]"]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"sp", "[", 
     RowBox[{
      SubscriptBox["q", "1"], ",", "q"}], "]"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "t"}], "+", 
       SubsuperscriptBox["M", "K", "2"], "+", 
       SubsuperscriptBox["M", "\[Pi]", "2"], "-", 
       SubscriptBox["s", "\[Pi]"]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"sp", "[", 
     RowBox[{
      SubscriptBox["q", "2"], ",", "q"}], "]"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"t", "-", 
       SubsuperscriptBox["M", "\[Pi]", "2"], "-", 
       SubscriptBox["s", "l"]}], ")"}]}]}], ",", 
   RowBox[{
    SuperscriptBox["q", "\[Mu]"], "\[Rule]", 
    RowBox[{"-", 
     SuperscriptBox["V", "\[Mu]"]}]}], ",", 
   RowBox[{
    SubsuperscriptBox["q", "1", "\[Mu]"], "\[Rule]", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["P", "\[Mu]"]}], "-", 
       SuperscriptBox["Q", "\[Mu]"]}], ")"}]}]}], ",", 
   RowBox[{
    SubsuperscriptBox["q", "2", "\[Mu]"], "\[Rule]", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["P", "\[Mu]"]}], "+", 
       SuperscriptBox["Q", "\[Mu]"]}], ")"}]}]}], ",", 
   RowBox[{
    SuperscriptBox["p", "\[Mu]"], "\[Rule]", 
    RowBox[{
     SuperscriptBox["P", "\[Mu]"], "+", 
     SuperscriptBox["V", "\[Mu]"]}]}]}], "}"}]], "Input"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Complete tree level amplitude to O(p^4):", "Section"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[ImaginaryI]", " ", 
   SubscriptBox["G", "F"], " ", 
   SubscriptBox["l", "\[Mu]"], " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{"32", " ", 
       SuperscriptBox["V", "\[Mu]"], " ", 
       SubsuperscriptBox["L", "6", "r"], " ", 
       SubsuperscriptBox["M", "K", "2"], " ", 
       SubsuperscriptBox["M", "\[Pi]", "2"]}], 
      RowBox[{
       SubsuperscriptBox["F", "\[Pi]", "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         SubsuperscriptBox["M", "K", "2"], "-", 
         SubscriptBox["s", "l"]}], ")"}]}]], "+", 
     FractionBox[
      RowBox[{"16", " ", 
       SuperscriptBox["V", "\[Mu]"], " ", 
       SubsuperscriptBox["L", "8", "r"], " ", 
       SubsuperscriptBox["M", "K", "2"], " ", 
       SubsuperscriptBox["M", "\[Pi]", "2"]}], 
      RowBox[{
       SubsuperscriptBox["F", "\[Pi]", "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         SubsuperscriptBox["M", "K", "2"], "-", 
         SubscriptBox["s", "l"]}], ")"}]}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"t", " ", 
        SuperscriptBox["V", "\[Mu]"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["P", "\[Mu]"], "+", 
          SuperscriptBox["Q", "\[Mu]"], "+", 
          SuperscriptBox["V", "\[Mu]"]}], ")"}], " ", 
        SubsuperscriptBox["M", "K", "2"]}], "-", 
       RowBox[{
        SuperscriptBox["V", "\[Mu]"], " ", 
        SubsuperscriptBox["M", "\[Pi]", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["P", "\[Mu]"], " ", 
        SubscriptBox["s", "l"]}], "+", 
       RowBox[{
        SuperscriptBox["Q", "\[Mu]"], " ", 
        SubscriptBox["s", "l"]}], "+", 
       RowBox[{
        SuperscriptBox["V", "\[Mu]"], " ", 
        SubscriptBox["s", "\[Pi]"]}]}], 
      RowBox[{"2", " ", 
       SubscriptBox["F", "\[Pi]"], " ", 
       RowBox[{"(", 
        RowBox[{
         SubsuperscriptBox["M", "K", "2"], "-", 
         SubscriptBox["s", "l"]}], ")"}]}]], "+", 
     RowBox[{
      FractionBox["1", 
       RowBox[{
        SubsuperscriptBox["F", "\[Pi]", "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          SubsuperscriptBox["M", "K", "2"], "-", 
          SubscriptBox["s", "l"]}], ")"}]}]], 
      RowBox[{"2", " ", 
       SubsuperscriptBox["L", "3", "r"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["t", "2"], " ", 
          SuperscriptBox["V", "\[Mu]"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             SuperscriptBox["P", "\[Mu]"]}], "+", 
            SuperscriptBox["Q", "\[Mu]"]}], ")"}], " ", 
          SubsuperscriptBox["M", "K", "4"]}], "-", 
         RowBox[{"2", " ", "t", " ", 
          SuperscriptBox["V", "\[Mu]"], " ", 
          SubsuperscriptBox["M", "\[Pi]", "2"]}], "+", 
         RowBox[{
          SuperscriptBox["V", "\[Mu]"], " ", 
          SubsuperscriptBox["M", "\[Pi]", "4"]}], "+", 
         RowBox[{
          SuperscriptBox["Q", "\[Mu]"], " ", "t", " ", 
          SubscriptBox["s", "l"]}], "-", 
         RowBox[{"t", " ", 
          SuperscriptBox["V", "\[Mu]"], " ", 
          SubscriptBox["s", "l"]}], "-", 
         RowBox[{
          SuperscriptBox["Q", "\[Mu]"], " ", 
          SubsuperscriptBox["M", "\[Pi]", "2"], " ", 
          SubscriptBox["s", "l"]}], "-", 
         RowBox[{
          SuperscriptBox["V", "\[Mu]"], " ", 
          SubsuperscriptBox["M", "\[Pi]", "2"], " ", 
          SubscriptBox["s", "l"]}], "+", 
         RowBox[{
          SubsuperscriptBox["M", "K", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["Q", "\[Mu]"]}], " ", 
             RowBox[{"(", 
              RowBox[{"t", "-", 
               SubsuperscriptBox["M", "\[Pi]", "2"], "+", 
               SubscriptBox["s", "l"]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["V", "\[Mu]"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "t"}], "+", 
               RowBox[{"7", " ", 
                SubsuperscriptBox["M", "\[Pi]", "2"]}], "+", 
               SubscriptBox["s", "l"], "-", 
               RowBox[{"3", " ", 
                SubscriptBox["s", "\[Pi]"]}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["P", "\[Mu]"], " ", 
             RowBox[{"(", 
              RowBox[{"t", "+", 
               RowBox[{"3", " ", 
                SubsuperscriptBox["M", "\[Pi]", "2"]}], "+", 
               SubscriptBox["s", "l"], "-", 
               RowBox[{"2", " ", 
                SubscriptBox["s", "\[Pi]"]}]}], ")"}]}]}], ")"}]}], "-", 
         RowBox[{
          SuperscriptBox["P", "\[Mu]"], " ", 
          SubscriptBox["s", "l"], " ", 
          RowBox[{"(", 
           RowBox[{"t", "+", 
            RowBox[{"3", " ", 
             SubsuperscriptBox["M", "\[Pi]", "2"]}], "-", 
            RowBox[{"2", " ", 
             SubscriptBox["s", "\[Pi]"]}]}], ")"}]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["V", "\[Mu]"], " ", 
          SubsuperscriptBox["M", "\[Pi]", "2"], " ", 
          SubscriptBox["s", "\[Pi]"]}], "+", 
         RowBox[{
          SuperscriptBox["V", "\[Mu]"], " ", 
          SubscriptBox["s", "l"], " ", 
          SubscriptBox["s", "\[Pi]"]}], "+", 
         RowBox[{
          SuperscriptBox["V", "\[Mu]"], " ", 
          SubsuperscriptBox["s", "\[Pi]", "2"]}]}], ")"}]}]}], "-", 
     FractionBox[
      RowBox[{
       SubsuperscriptBox["L", "9", "r"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["P", "\[Mu]"], " ", 
          SubscriptBox["s", "l"]}], "+", 
         RowBox[{
          SuperscriptBox["Q", "\[Mu]"], " ", 
          SubscriptBox["s", "l"]}], "+", 
         RowBox[{
          SuperscriptBox["V", "\[Mu]"], " ", 
          RowBox[{"(", 
           RowBox[{"t", "-", 
            SubsuperscriptBox["M", "K", "2"], "-", 
            SubsuperscriptBox["M", "\[Pi]", "2"], "+", 
            SubscriptBox["s", "\[Pi]"]}], ")"}]}]}], ")"}]}], 
      SubsuperscriptBox["F", "\[Pi]", "3"]], "-", 
     FractionBox[
      RowBox[{"8", " ", 
       SubsuperscriptBox["L", "1", "r"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          SubsuperscriptBox["M", "\[Pi]", "2"]}], "-", 
         SubscriptBox["s", "\[Pi]"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SuperscriptBox["P", "\[Mu]"]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["V", "\[Mu]"]}]}], ")"}]}], " ", 
          SubsuperscriptBox["M", "K", "2"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["P", "\[Mu]"], " ", 
          SubscriptBox["s", "l"]}], "+", 
         RowBox[{
          SuperscriptBox["V", "\[Mu]"], " ", 
          RowBox[{"(", 
           RowBox[{
            SubscriptBox["s", "l"], "+", 
            SubscriptBox["s", "\[Pi]"]}], ")"}]}]}], ")"}]}], 
      RowBox[{
       SubsuperscriptBox["F", "\[Pi]", "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         SubsuperscriptBox["M", "K", "2"], "-", 
         SubscriptBox["s", "l"]}], ")"}]}]], "-", 
     RowBox[{
      FractionBox["1", 
       RowBox[{
        SubsuperscriptBox["F", "\[Pi]", "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          SubsuperscriptBox["M", "K", "2"], "-", 
          SubscriptBox["s", "l"]}], ")"}]}]], 
      RowBox[{"2", " ", 
       SubsuperscriptBox["L", "5", "r"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["V", "\[Mu]"], " ", 
          SubsuperscriptBox["M", "K", "4"]}], "+", 
         RowBox[{
          SubsuperscriptBox["M", "K", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["P", "\[Mu]"], "+", 
               SuperscriptBox["Q", "\[Mu]"], "+", 
               RowBox[{"6", " ", 
                SuperscriptBox["V", "\[Mu]"]}]}], ")"}], " ", 
             SubsuperscriptBox["M", "\[Pi]", "2"]}], "-", 
            RowBox[{
             SuperscriptBox["V", "\[Mu]"], " ", 
             RowBox[{"(", 
              RowBox[{"t", "+", 
               SubscriptBox["s", "\[Pi]"]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{
          SubsuperscriptBox["M", "\[Pi]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["P", "\[Mu]"]}], " ", 
             SubscriptBox["s", "l"]}], "-", 
            RowBox[{
             SuperscriptBox["Q", "\[Mu]"], " ", 
             SubscriptBox["s", "l"]}], "-", 
            RowBox[{
             SuperscriptBox["V", "\[Mu]"], " ", 
             RowBox[{"(", 
              RowBox[{"t", "-", 
               SubsuperscriptBox["M", "\[Pi]", "2"], "+", 
               SubscriptBox["s", "\[Pi]"]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
     "-", 
     RowBox[{
      FractionBox["1", 
       RowBox[{
        SubsuperscriptBox["F", "\[Pi]", "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          SubsuperscriptBox["M", "K", "2"], "-", 
          SubscriptBox["s", "l"]}], ")"}]}]], 
      RowBox[{"4", " ", 
       SubsuperscriptBox["L", "2", "r"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", 
          SuperscriptBox["t", "2"], " ", 
          SuperscriptBox["V", "\[Mu]"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["P", "\[Mu]"], "-", 
            SuperscriptBox["Q", "\[Mu]"]}], ")"}], " ", 
          SubsuperscriptBox["M", "K", "4"]}], "+", 
         RowBox[{"4", " ", "t", " ", 
          SuperscriptBox["V", "\[Mu]"], " ", 
          SubsuperscriptBox["M", "\[Pi]", "2"]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["V", "\[Mu]"], " ", 
          SubsuperscriptBox["M", "\[Pi]", "4"]}], "+", 
         RowBox[{"2", " ", "t", " ", 
          SuperscriptBox["V", "\[Mu]"], " ", 
          SubscriptBox["s", "l"]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["V", "\[Mu]"], " ", 
          SubsuperscriptBox["M", "\[Pi]", "2"], " ", 
          SubscriptBox["s", "l"]}], "+", 
         RowBox[{
          SuperscriptBox["P", "\[Mu]"], " ", 
          SubsuperscriptBox["s", "l", "2"]}], "+", 
         RowBox[{
          SuperscriptBox["Q", "\[Mu]"], " ", 
          SubscriptBox["s", "l"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", "t"}], "+", 
            RowBox[{"2", " ", 
             SubsuperscriptBox["M", "\[Pi]", "2"]}], "+", 
            SubscriptBox["s", "l"], "-", 
            SubscriptBox["s", "\[Pi]"]}], ")"}]}], "-", 
         RowBox[{"2", " ", "t", " ", 
          SuperscriptBox["V", "\[Mu]"], " ", 
          SubscriptBox["s", "\[Pi]"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["V", "\[Mu]"], " ", 
          SubsuperscriptBox["M", "\[Pi]", "2"], " ", 
          SubscriptBox["s", "\[Pi]"]}], "-", 
         RowBox[{
          SuperscriptBox["P", "\[Mu]"], " ", 
          SubscriptBox["s", "l"], " ", 
          SubscriptBox["s", "\[Pi]"]}], "+", 
         RowBox[{
          SuperscriptBox["V", "\[Mu]"], " ", 
          SubscriptBox["s", "l"], " ", 
          SubscriptBox["s", "\[Pi]"]}], "-", 
         RowBox[{
          SuperscriptBox["V", "\[Mu]"], " ", 
          SubsuperscriptBox["s", "\[Pi]", "2"]}], "+", 
         RowBox[{
          SubsuperscriptBox["M", "K", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["Q", "\[Mu]"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "t"}], "-", 
               RowBox[{"2", " ", 
                SubsuperscriptBox["M", "\[Pi]", "2"]}], "+", 
               SubscriptBox["s", "\[Pi]"]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["P", "\[Mu]"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", 
                SubscriptBox["s", "l"]}], "+", 
               SubscriptBox["s", "\[Pi]"]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["V", "\[Mu]"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "t"}], "-", 
               RowBox[{"2", " ", 
                SubsuperscriptBox["M", "\[Pi]", "2"]}], "-", 
               RowBox[{"2", " ", 
                SubscriptBox["s", "l"]}], "+", 
               SubscriptBox["s", "\[Pi]"]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
     "-", 
     FractionBox[
      RowBox[{"8", " ", 
       SubsuperscriptBox["L", "4", "r"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SubsuperscriptBox["M", "K", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                SuperscriptBox["P", "\[Mu]"]}], "+", 
               RowBox[{"5", " ", 
                SuperscriptBox["V", "\[Mu]"]}]}], ")"}], " ", 
             SubsuperscriptBox["M", "\[Pi]", "2"]}], "-", 
            RowBox[{
             SuperscriptBox["V", "\[Mu]"], " ", 
             SubscriptBox["s", "\[Pi]"]}]}], ")"}]}], "-", 
         RowBox[{
          SubsuperscriptBox["M", "\[Pi]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox["P", "\[Mu]"], " ", 
             SubscriptBox["s", "l"]}], "+", 
            RowBox[{
             SuperscriptBox["V", "\[Mu]"], " ", 
             RowBox[{"(", 
              RowBox[{
               SubscriptBox["s", "l"], "+", 
               SubscriptBox["s", "\[Pi]"]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
      RowBox[{
       SubsuperscriptBox["F", "\[Pi]", "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         SubsuperscriptBox["M", "K", "2"], "-", 
         SubscriptBox["s", "l"]}], ")"}]}]]}], ")"}], " ", 
   SubscriptBox[
    OverscriptBox["V", "^"], "us"]}], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["\[Epsilon]", "\[Xi]\[Rho]\[Sigma]\[Mu]"], " ", 
    SubscriptBox["G", "F"], " ", 
    SubscriptBox["l", "\[Mu]"], " ", 
    SubscriptBox["p", "\[Xi]"], " ", 
    SubscriptBox["q", "\[Rho]"], " ", 
    SubscriptBox[
     OverscriptBox["V", "^"], "us"], " ", 
    SubscriptBox[
     RowBox[{"(", 
      SubscriptBox["q", "2"], ")"}], "\[Sigma]"]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["\[Pi]", "2"], " ", 
    SubsuperscriptBox["F", "\[Pi]", "3"]}]]}]], "Input"],

Cell["Runtime:  0.4827 hours", "Input"]
}, Open  ]]
},
WindowSize->{941, 710},
WindowMargins->{{108, Automatic}, {Automatic, 0}},
FrontEndVersion->"8.0 for Linux x86 (32-bit) (February 23, 2011)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[567, 22, 72, 0, 74, "Section"],
Cell[642, 24, 360, 12, 30, "Input"],
Cell[1005, 38, 2968, 98, 142, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[4010, 141, 59, 0, 74, "Section"],
Cell[4072, 143, 14720, 408, 470, "Input"],
Cell[18795, 553, 39, 0, 30, "Input"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> anc/Op15.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 8.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[    266320,       6675]
NotebookOptionsPosition[    264517,       6610]
NotebookOutlinePosition[    264856,       6625]
CellTagsIndexPosition[    264813,       6622]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["External particles and definition of scalar products:", "Section"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    SubscriptBox["K", "0"], "[", "p", "]"}], ",", 
   RowBox[{"\[Gamma]", "[", "q", "]"}], ",", 
   RowBox[{
    SubscriptBox["\[Pi]", "+"], "[", 
    SubscriptBox["p", "1"], "]"}], ",", 
   RowBox[{
    SubscriptBox["\[Pi]", "-"], "[", 
    SubscriptBox["p", "2"], "]"}]}], "}"}]], "Input"],

Cell[BoxData[
 RowBox[{"{", "}"}]], "Input"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Complete tree level amplitude to O(p^4):", "Section"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Pr3K0", "=", 
   RowBox[{
    RowBox[{"\[ImaginaryI]", " ", "e", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SubscriptBox["G", "8"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"2", " ", 
             SqrtBox["2"], " ", 
             SubscriptBox["F", "\[Pi]"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", 
                 RowBox[{"p", ".", 
                  SubscriptBox["p", "2"]}]}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"p", ".", 
                   RowBox[{"\[Epsilon]", "[", "q", "]"}]}], "+", 
                  RowBox[{
                   SubscriptBox["p", "1"], ".", 
                   RowBox[{"\[Epsilon]", "[", "q", "]"}]}], "-", 
                  RowBox[{
                   SubscriptBox["p", "2"], ".", 
                   RowBox[{"\[Epsilon]", "[", "q", "]"}]}]}], ")"}]}], "+", 
               RowBox[{
                RowBox[{"p", ".", 
                 SubscriptBox["p", "1"]}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"p", ".", 
                   RowBox[{"\[Epsilon]", "[", "q", "]"}]}], "-", 
                  RowBox[{
                   SubscriptBox["p", "1"], ".", 
                   RowBox[{"\[Epsilon]", "[", "q", "]"}]}], "+", 
                  RowBox[{
                   SubscriptBox["p", "2"], ".", 
                   RowBox[{"\[Epsilon]", "[", "q", "]"}]}]}], ")"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", 
                   RowBox[{
                    SubscriptBox["p", "1"], ".", 
                    RowBox[{"\[Epsilon]", "[", "q", "]"}]}]}], "+", 
                  RowBox[{
                   SubscriptBox["p", "2"], ".", 
                   RowBox[{"\[Epsilon]", "[", "q", "]"}]}]}], ")"}], " ", 
                SubsuperscriptBox["M", "K", "2"]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               SubsuperscriptBox["M", "K", "2"], "-", 
               SubsuperscriptBox["M", "\[Pi]", "2"]}], ")"}]}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                RowBox[{"p", ".", 
                 SubscriptBox["p", "1"]}]}], "+", 
               SubsuperscriptBox["M", "K", "2"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                RowBox[{"p", ".", 
                 SubscriptBox["p", "2"]}]}], "+", 
               SubsuperscriptBox["M", "K", "2"]}], ")"}]}], ")"}]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"8", " ", 
             SqrtBox["2"], " ", 
             SubsuperscriptBox["L", "5", "r"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", 
                 RowBox[{"p", ".", 
                  SubscriptBox["p", "2"]}]}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"p", ".", 
                   RowBox[{"\[Epsilon]", "[", "q", "]"}]}], "+", 
                  RowBox[{
                   SubscriptBox["p", "1"], ".", 
                   RowBox[{"\[Epsilon]", "[", "q", "]"}]}], "-", 
                  RowBox[{
                   SubscriptBox["p", "2"], ".", 
                   RowBox[{"\[Epsilon]", "[", "q", "]"}]}]}], ")"}]}], "+", 
               RowBox[{
                RowBox[{"p", ".", 
                 SubscriptBox["p", "1"]}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"p", ".", 
                   RowBox[{"\[Epsilon]", "[", "q", "]"}]}], "-", 
                  RowBox[{
                   SubscriptBox["p", "1"], ".", 
                   RowBox[{"\[Epsilon]", "[", "q", "]"}]}], "+", 
                  RowBox[{
                   SubscriptBox["p", "2"], ".", 
                   RowBox[{"\[Epsilon]", "[", "q", "]"}]}]}], ")"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", 
                   RowBox[{
                    SubscriptBox["p", "1"], ".", 
                    RowBox[{"\[Epsilon]", "[", "q", "]"}]}]}], "+", 
                  RowBox[{
                   SubscriptBox["p", "2"], ".", 
                   RowBox[{"\[Epsilon]", "[", "q", "]"}]}]}], ")"}], " ", 
                SubsuperscriptBox["M", "K", "2"]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               SubsuperscriptBox["M", "K", "4"], "+", 
               RowBox[{"2", " ", 
                SubsuperscriptBox["M", "K", "2"], " ", 
                SubsuperscriptBox["M", "\[Pi]", "2"]}], "-", 
               RowBox[{"3", " ", 
                SubsuperscriptBox["M", "\[Pi]", "4"]}]}], ")"}]}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{
             SubscriptBox["F", "\[Pi]"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                RowBox[{"p", ".", 
                 SubscriptBox["p", "1"]}]}], "+", 
               SubsuperscriptBox["M", "K", "2"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                RowBox[{"p", ".", 
                 SubscriptBox["p", "2"]}]}], "+", 
               SubsuperscriptBox["M", "K", "2"]}], ")"}]}], ")"}]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"32", " ", 
             SqrtBox["2"], " ", 
             SubsuperscriptBox["L", "4", "r"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", 
                 RowBox[{"p", ".", 
                  SubscriptBox["p", "2"]}]}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"p", ".", 
                   RowBox[{"\[Epsilon]", "[", "q", "]"}]}], "+", 
                  RowBox[{
                   SubscriptBox["p", "1"], ".", 
                   RowBox[{"\[Epsilon]", "[", "q", "]"}]}], "-", 
                  RowBox[{
                   SubscriptBox["p", "2"], ".", 
                   RowBox[{"\[Epsilon]", "[", "q", "]"}]}]}], ")"}]}], "+", 
               RowBox[{
                RowBox[{"p", ".", 
                 SubscriptBox["p", "1"]}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"p", ".", 
                   RowBox[{"\[Epsilon]", "[", "q", "]"}]}], "-", 
                  RowBox[{
                   SubscriptBox["p", "1"], ".", 
                   RowBox[{"\[Epsilon]", "[", "q", "]"}]}], "+", 
                  RowBox[{
                   SubscriptBox["p", "2"], ".", 
                   RowBox[{"\[Epsilon]", "[", "q", "]"}]}]}], ")"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", 
                   RowBox[{
                    SubscriptBox["p", "1"], ".", 
                    RowBox[{"\[Epsilon]", "[", "q", "]"}]}]}], "+", 
                  RowBox[{
                   SubscriptBox["p", "2"], ".", 
                   RowBox[{"\[Epsilon]", "[", "q", "]"}]}]}], ")"}], " ", 
                SubsuperscriptBox["M", "K", "2"]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                SubsuperscriptBox["M", "K", "4"]}], "-", 
               RowBox[{
                SubsuperscriptBox["M", "K", "2"], " ", 
                SubsuperscriptBox["M", "\[Pi]", "2"]}], "-", 
               SubsuperscriptBox["M", "\[Pi]", "4"]}], ")"}]}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{
             SubscriptBox["F", "\[Pi]"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                RowBox[{"p", ".", 
                 SubscriptBox["p", "1"]}]}], "+", 
               SubsuperscriptBox["M", "K", "2"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                RowBox[{"p", ".", 
                 SubscriptBox["p", "2"]}]}], "+", 
               SubsuperscriptBox["M", "K", "2"]}], ")"}]}], ")"}]}], "-", 
          RowBox[{
           FractionBox["1", 
            RowBox[{"3", " ", 
             SubscriptBox["F", "\[Pi]"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                RowBox[{"p", ".", 
                 SubscriptBox["p", "1"]}]}], "+", 
               SubsuperscriptBox["M", "K", "2"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                RowBox[{"p", ".", 
                 SubscriptBox["p", "2"]}]}], "+", 
               SubsuperscriptBox["M", "K", "2"]}], ")"}]}]], 
           RowBox[{"4", " ", 
            SqrtBox["2"], " ", 
            SubsuperscriptBox["L", "9", "r"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", 
               RowBox[{"p", ".", 
                SubscriptBox["p", "2"]}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "3"}], " ", 
                  RowBox[{"p", ".", 
                   RowBox[{"\[Epsilon]", "[", "q", "]"}]}], " ", 
                  RowBox[{"q", ".", 
                   SubscriptBox["p", "2"]}], " ", 
                  SubsuperscriptBox["M", "\[Pi]", "2"]}], "+", 
                 RowBox[{"3", " ", 
                  RowBox[{"p", ".", "q"}], " ", 
                  RowBox[{
                   SubscriptBox["p", "2"], ".", 
                   RowBox[{"\[Epsilon]", "[", "q", "]"}]}], " ", 
                  SubsuperscriptBox["M", "\[Pi]", "2"]}], "-", 
                 RowBox[{"3", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"q", ".", 
                    SubscriptBox["p", "2"]}], " ", 
                    RowBox[{
                    SubscriptBox["p", "1"], ".", 
                    RowBox[{"\[Epsilon]", "[", "q", "]"}]}]}], "-", 
                    RowBox[{
                    RowBox[{"q", ".", 
                    SubscriptBox["p", "1"]}], " ", 
                    RowBox[{
                    SubscriptBox["p", "2"], ".", 
                    RowBox[{"\[Epsilon]", "[", "q", "]"}]}]}]}], ")"}], " ", 
                  SubsuperscriptBox["M", "\[Pi]", "2"]}]}], ")"}]}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"p", ".", 
                SubscriptBox["p", "1"]}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", 
                  RowBox[{"p", ".", 
                   SubscriptBox["p", "2"]}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"3", " ", 
                    RowBox[{"p", ".", 
                    RowBox[{"\[Epsilon]", "[", "q", "]"}]}], " ", 
                    RowBox[{"q", ".", 
                    SubscriptBox["p", "2"]}]}], "+", 
                    RowBox[{"3", " ", 
                    RowBox[{"q", ".", 
                    SubscriptBox["p", "2"]}], " ", 
                    RowBox[{
                    SubscriptBox["p", "1"], ".", 
                    RowBox[{"\[Epsilon]", "[", "q", "]"}]}]}], "-", 
                    RowBox[{"3", " ", 
                    RowBox[{"p", ".", "q"}], " ", 
                    RowBox[{
                    SubscriptBox["p", "2"], ".", 
                    RowBox[{"\[Epsilon]", "[", "q", "]"}]}]}], "-", 
                    RowBox[{"3", " ", 
                    RowBox[{"q", ".", 
                    SubscriptBox["p", "1"]}], " ", 
                    RowBox[{
                    SubscriptBox["p", "2"], ".", 
                    RowBox[{"\[Epsilon]", "[", "q", "]"}]}]}]}], ")"}]}], "-", 
                 RowBox[{"3", " ", 
                  RowBox[{"p", ".", "q"}], " ", 
                  RowBox[{
                   SubscriptBox["p", "1"], ".", 
                   RowBox[{"\[Epsilon]", "[", "q", "]"}]}], " ", 
                  SubsuperscriptBox["M", "K", "2"]}], "-", 
                 RowBox[{"3", " ", 
                  RowBox[{"p", ".", "q"}], " ", 
                  RowBox[{
                   SubscriptBox["p", "2"], ".", 
                   RowBox[{"\[Epsilon]", "[", "q", "]"}]}], " ", 
                  SubsuperscriptBox["M", "K", "2"]}], "+", 
                 RowBox[{"3", " ", 
                  RowBox[{"p", ".", "q"}], " ", 
                  RowBox[{
                   SubscriptBox["p", "1"], ".", 
                   RowBox[{"\[Epsilon]", "[", "q", "]"}]}], " ", 
                  SubsuperscriptBox["M", "\[Pi]", "2"]}], "+", 
                 RowBox[{"3", " ", 
                  RowBox[{"q", ".", 
                   SubscriptBox["p", "2"]}], " ", 
                  RowBox[{
                   SubscriptBox["p", "1"], ".", 
                   RowBox[{"\[Epsilon]", "[", "q", "]"}]}], " ", 
                  SubsuperscriptBox["M", "\[Pi]", "2"]}], "-", 
                 RowBox[{"3", " ", 
                  RowBox[{"q", ".", 
                   SubscriptBox["p", "1"]}], " ", 
                  RowBox[{
                   SubscriptBox["p", "2"], ".", 
                   RowBox[{"\[Epsilon]", "[", "q", "]"}]}], " ", 
                  SubsuperscriptBox["M", "\[Pi]", "2"]}], "+", 
                 RowBox[{
                  RowBox[{"p", ".", 
                   RowBox[{"\[Epsilon]", "[", "q", "]"}]}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"3", " ", 
                    RowBox[{"q", ".", 
                    SubscriptBox["p", "2"]}], " ", 
                    SubsuperscriptBox["M", "K", "2"]}], "+", 
                    RowBox[{"3", " ", 
                    RowBox[{"q", ".", 
                    SubscriptBox["p", "1"]}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SubsuperscriptBox["M", "K", "2"], "-", 
                    SubsuperscriptBox["M", "\[Pi]", "2"]}], ")"}]}]}], 
                   ")"}]}]}], ")"}]}], "+", 
              RowBox[{
               SubsuperscriptBox["M", "K", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "3"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"q", ".", 
                    SubscriptBox["p", "2"]}], " ", 
                    RowBox[{
                    SubscriptBox["p", "1"], ".", 
                    RowBox[{"\[Epsilon]", "[", "q", "]"}]}]}], "-", 
                    RowBox[{
                    RowBox[{"q", ".", 
                    SubscriptBox["p", "1"]}], " ", 
                    RowBox[{
                    SubscriptBox["p", "2"], ".", 
                    RowBox[{"\[Epsilon]", "[", "q", "]"}]}]}]}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SubsuperscriptBox["M", "K", "2"], "-", 
                    RowBox[{"2", " ", 
                    SubsuperscriptBox["M", "\[Pi]", "2"]}]}], ")"}]}], "+", 
                 RowBox[{
                  RowBox[{"p", ".", 
                   RowBox[{"\[Epsilon]", "[", "q", "]"}]}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"3", " ", 
                    RowBox[{"q", ".", 
                    SubscriptBox["p", "2"]}], " ", 
                    SubsuperscriptBox["M", "\[Pi]", "2"]}], "+", 
                    RowBox[{"3", " ", 
                    RowBox[{"q", ".", 
                    SubscriptBox["p", "1"]}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SubsuperscriptBox["M", "K", "2"], "-", 
                    SubsuperscriptBox["M", "\[Pi]", "2"]}], ")"}]}]}], 
                   ")"}]}], "+", 
                 RowBox[{
                  RowBox[{"p", ".", "q"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    RowBox[{
                    SubscriptBox["p", "2"], ".", 
                    RowBox[{"\[Epsilon]", "[", "q", "]"}]}], " ", 
                    SubsuperscriptBox["M", "\[Pi]", "2"]}], "-", 
                    RowBox[{"3", " ", 
                    RowBox[{
                    SubscriptBox["p", "1"], ".", 
                    RowBox[{"\[Epsilon]", "[", "q", "]"}]}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SubsuperscriptBox["M", "K", "2"], "-", 
                    SubsuperscriptBox["M", "\[Pi]", "2"]}], ")"}]}]}], ")"}]}]
                  }], ")"}]}]}], ")"}]}]}], "-", 
          RowBox[{
           FractionBox["1", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["q", "2"], "+", 
               RowBox[{"2", " ", 
                RowBox[{"q", ".", 
                 SubscriptBox["p", "1"]}]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["q", "2"], "+", 
               RowBox[{"2", " ", 
                RowBox[{"q", ".", 
                 SubscriptBox["p", "2"]}]}]}], ")"}], " ", 
             SubscriptBox["F", "\[Pi]"]}]], 
           RowBox[{"4", " ", 
            SqrtBox["2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"p", ".", 
                RowBox[{"\[Epsilon]", "[", "q", "]"}]}], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["q", "2"], "+", 
                 RowBox[{"2", " ", 
                  RowBox[{"q", ".", 
                   SubscriptBox["p", "1"]}]}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["q", "2"], "+", 
                 RowBox[{"2", " ", 
                  RowBox[{"q", ".", 
                   SubscriptBox["p", "2"]}]}]}], ")"}], " ", 
               SubsuperscriptBox["M", "K", "2"]}], "-", 
              RowBox[{
               RowBox[{"p", ".", "q"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["q", "2"], "+", 
                 RowBox[{"2", " ", 
                  RowBox[{"q", ".", 
                   SubscriptBox["p", "2"]}]}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"q", ".", 
                  RowBox[{"\[Epsilon]", "[", "q", "]"}]}], "+", 
                 RowBox[{"2", " ", 
                  RowBox[{
                   SubscriptBox["p", "1"], ".", 
                   RowBox[{"\[Epsilon]", "[", "q", "]"}]}]}]}], ")"}], " ", 
               SubsuperscriptBox["M", "K", "2"]}], "-", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", 
                   RowBox[{"q", ".", 
                    SubscriptBox["p", "2"]}]}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"q", ".", 
                    RowBox[{"\[Epsilon]", "[", "q", "]"}]}], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{
                    SubscriptBox["p", "1"], ".", 
                    RowBox[{"\[Epsilon]", "[", "q", "]"}]}]}]}], ")"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["q", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", 
                    RowBox[{
                    SubscriptBox["p", "1"], ".", 
                    RowBox[{"\[Epsilon]", "[", "q", "]"}]}]}], "+", 
                    RowBox[{
                    SubscriptBox["p", "2"], ".", 
                    RowBox[{"\[Epsilon]", "[", "q", "]"}]}]}], ")"}]}], "+", 
                 RowBox[{
                  RowBox[{"q", ".", 
                   SubscriptBox["p", "1"]}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"q", ".", 
                    RowBox[{"\[Epsilon]", "[", "q", "]"}]}], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{
                    SubscriptBox["p", "2"], ".", 
                    RowBox[{"\[Epsilon]", "[", "q", "]"}]}]}]}], ")"}]}]}], 
                ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "2"}], " ", 
                  RowBox[{"p", ".", 
                   SubscriptBox["p", "1"]}], " ", 
                  SubsuperscriptBox["M", "K", "2"]}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["q", "2"], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"q", ".", 
                    SubscriptBox["p", "1"]}]}], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"q", ".", 
                    SubscriptBox["p", "2"]}]}], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{
                    SubscriptBox["p", "1"], ".", 
                    SubscriptBox["p", "2"]}]}]}], ")"}], " ", 
                  SubsuperscriptBox["M", "\[Pi]", "2"]}]}], ")"}]}]}], ")"}], 
            " ", 
            SubsuperscriptBox["N", "5", "r"]}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"8", " ", 
             SqrtBox["2"], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["q", "2"], "+", 
               RowBox[{"2", " ", 
                RowBox[{"q", ".", 
                 SubscriptBox["p", "1"]}]}], "+", 
               RowBox[{"2", " ", 
                RowBox[{"q", ".", 
                 SubscriptBox["p", "2"]}]}], "+", 
               RowBox[{"2", " ", 
                RowBox[{
                 SubscriptBox["p", "1"], ".", 
                 SubscriptBox["p", "2"]}]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"q", ".", 
                 SubscriptBox["p", "2"]}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"q", ".", 
                   RowBox[{"\[Epsilon]", "[", "q", "]"}]}], "+", 
                  RowBox[{"2", " ", 
                   RowBox[{
                    SubscriptBox["p", "1"], ".", 
                    RowBox[{"\[Epsilon]", "[", "q", "]"}]}]}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["q", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SubscriptBox["p", "1"], ".", 
                   RowBox[{"\[Epsilon]", "[", "q", "]"}]}], "-", 
                  RowBox[{
                   SubscriptBox["p", "2"], ".", 
                   RowBox[{"\[Epsilon]", "[", "q", "]"}]}]}], ")"}]}], "-", 
               RowBox[{
                RowBox[{"q", ".", 
                 SubscriptBox["p", "1"]}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"q", ".", 
                   RowBox[{"\[Epsilon]", "[", "q", "]"}]}], "+", 
                  RowBox[{"2", " ", 
                   RowBox[{
                    SubscriptBox["p", "2"], ".", 
                    RowBox[{"\[Epsilon]", "[", "q", "]"}]}]}]}], ")"}]}]}], 
              ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               SubsuperscriptBox["M", "K", "2"], "-", 
               SubsuperscriptBox["M", "\[Pi]", "2"]}], ")"}], " ", 
             SubsuperscriptBox["N", "7", "r"]}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["q", "2"], "+", 
               RowBox[{"2", " ", 
                RowBox[{"q", ".", 
                 SubscriptBox["p", "1"]}]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["q", "2"], "+", 
               RowBox[{"2", " ", 
                RowBox[{"q", ".", 
                 SubscriptBox["p", "2"]}]}]}], ")"}], " ", 
             SubscriptBox["F", "\[Pi]"]}], ")"}]}], "-", 
          RowBox[{
           FractionBox["1", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["q", "2"], "+", 
               RowBox[{"2", " ", 
                RowBox[{"q", ".", 
                 SubscriptBox["p", "1"]}]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["q", "2"], "+", 
               RowBox[{"2", " ", 
                RowBox[{"q", ".", 
                 SubscriptBox["p", "2"]}]}]}], ")"}], " ", 
             SubscriptBox["F", "\[Pi]"]}]], 
           RowBox[{"2", " ", 
            SqrtBox["2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"p", ".", 
                RowBox[{"\[Epsilon]", "[", "q", "]"}]}], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["q", "2"], "+", 
                 RowBox[{"2", " ", 
                  RowBox[{"q", ".", 
                   SubscriptBox["p", "1"]}]}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["q", "2"], "+", 
                 RowBox[{"2", " ", 
                  RowBox[{"q", ".", 
                   SubscriptBox["p", "2"]}]}]}], ")"}]}], "-", 
              RowBox[{
               RowBox[{"p", ".", "q"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["q", "2"], "+", 
                 RowBox[{"2", " ", 
                  RowBox[{"q", ".", 
                   SubscriptBox["p", "2"]}]}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"q", ".", 
                  RowBox[{"\[Epsilon]", "[", "q", "]"}]}], "+", 
                 RowBox[{"2", " ", 
                  RowBox[{
                   SubscriptBox["p", "1"], ".", 
                   RowBox[{"\[Epsilon]", "[", "q", "]"}]}]}]}], ")"}]}], "+", 
              
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["q", "2"], "-", 
                 RowBox[{"2", " ", 
                  RowBox[{"p", ".", 
                   SubscriptBox["p", "1"]}]}], "+", 
                 RowBox[{"2", " ", 
                  RowBox[{"q", ".", 
                   SubscriptBox["p", "1"]}]}], "+", 
                 RowBox[{"2", " ", 
                  RowBox[{"q", ".", 
                   SubscriptBox["p", "2"]}]}], "+", 
                 RowBox[{"2", " ", 
                  RowBox[{
                   SubscriptBox["p", "1"], ".", 
                   SubscriptBox["p", "2"]}]}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"q", ".", 
                   SubscriptBox["p", "2"]}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"q", ".", 
                    RowBox[{"\[Epsilon]", "[", "q", "]"}]}], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{
                    SubscriptBox["p", "1"], ".", 
                    RowBox[{"\[Epsilon]", "[", "q", "]"}]}]}]}], ")"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["q", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    SubscriptBox["p", "1"], ".", 
                    RowBox[{"\[Epsilon]", "[", "q", "]"}]}], "-", 
                    RowBox[{
                    SubscriptBox["p", "2"], ".", 
                    RowBox[{"\[Epsilon]", "[", "q", "]"}]}]}], ")"}]}], "-", 
                 RowBox[{
                  RowBox[{"q", ".", 
                   SubscriptBox["p", "1"]}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"q", ".", 
                    RowBox[{"\[Epsilon]", "[", "q", "]"}]}], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{
                    SubscriptBox["p", "2"], ".", 
                    RowBox[{"\[Epsilon]", "[", "q", "]"}]}]}]}], ")"}]}]}], 
                ")"}]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               SubsuperscriptBox["M", "K", "2"]}], "+", 
              SubsuperscriptBox["M", "\[Pi]", "2"]}], ")"}], " ", 
            SubsuperscriptBox["N", "8", "r"]}]}], "-", 
          RowBox[{
           FractionBox["1", 
            SubscriptBox["F", "\[Pi]"]], 
           RowBox[{"4", " ", 
            SqrtBox["2"], " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{
                RowBox[{"q", ".", 
                 SubscriptBox["p", "2"]}], " ", 
                RowBox[{"q", ".", 
                 RowBox[{"\[Epsilon]", "[", "q", "]"}]}], " ", 
                SubsuperscriptBox["M", "K", "2"]}], 
               RowBox[{
                SuperscriptBox["q", "2"], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"q", ".", 
                  SubscriptBox["p", "1"]}]}]}]], "-", 
              FractionBox[
               RowBox[{
                RowBox[{"q", ".", 
                 SubscriptBox["p", "1"]}], " ", 
                RowBox[{"q", ".", 
                 RowBox[{"\[Epsilon]", "[", "q", "]"}]}], " ", 
                SubsuperscriptBox["M", "K", "2"]}], 
               RowBox[{
                SuperscriptBox["q", "2"], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"q", ".", 
                  SubscriptBox["p", "2"]}]}]}]], "+", 
              FractionBox[
               RowBox[{
                RowBox[{"q", ".", 
                 RowBox[{"\[Epsilon]", "[", "q", "]"}]}], " ", 
                RowBox[{
                 SubscriptBox["p", "1"], ".", 
                 SubscriptBox["p", "2"]}], " ", 
                SubsuperscriptBox["M", "K", "2"]}], 
               RowBox[{
                SuperscriptBox["q", "2"], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"q", ".", 
                  SubscriptBox["p", "1"]}]}]}]], "-", 
              FractionBox[
               RowBox[{
                RowBox[{"q", ".", 
                 RowBox[{"\[Epsilon]", "[", "q", "]"}]}], " ", 
                RowBox[{
                 SubscriptBox["p", "1"], ".", 
                 SubscriptBox["p", "2"]}], " ", 
                SubsuperscriptBox["M", "K", "2"]}], 
               RowBox[{
                SuperscriptBox["q", "2"], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"q", ".", 
                  SubscriptBox["p", "2"]}]}]}]], "+", 
              RowBox[{
               RowBox[{"p", ".", 
                RowBox[{"\[Epsilon]", "[", "q", "]"}]}], " ", 
               SubsuperscriptBox["M", "\[Pi]", "2"]}], "-", 
              FractionBox[
               RowBox[{
                RowBox[{"p", ".", "q"}], " ", 
                RowBox[{"q", ".", 
                 RowBox[{"\[Epsilon]", "[", "q", "]"}]}], " ", 
                SubsuperscriptBox["M", "\[Pi]", "2"]}], 
               RowBox[{
                SuperscriptBox["q", "2"], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"q", ".", 
                  SubscriptBox["p", "1"]}]}]}]], "-", 
              FractionBox[
               RowBox[{
                RowBox[{"p", ".", 
                 SubscriptBox["p", "1"]}], " ", 
                RowBox[{"q", ".", 
                 RowBox[{"\[Epsilon]", "[", "q", "]"}]}], " ", 
                SubsuperscriptBox["M", "\[Pi]", "2"]}], 
               RowBox[{
                SuperscriptBox["q", "2"], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"q", ".", 
                  SubscriptBox["p", "1"]}]}]}]], "+", 
              FractionBox[
               RowBox[{
                RowBox[{"p", ".", 
                 SubscriptBox["p", "1"]}], " ", 
                RowBox[{"q", ".", 
                 RowBox[{"\[Epsilon]", "[", "q", "]"}]}], " ", 
                SubsuperscriptBox["M", "\[Pi]", "2"]}], 
               RowBox[{
                SuperscriptBox["q", "2"], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"q", ".", 
                  SubscriptBox["p", "2"]}]}]}]], "-", 
              RowBox[{
               FractionBox["1", 
                RowBox[{
                 SuperscriptBox["q", "2"], "+", 
                 RowBox[{"2", " ", 
                  RowBox[{"q", ".", 
                   SubscriptBox["p", "2"]}]}]}]], 
               RowBox[{
                RowBox[{
                 SubscriptBox["p", "2"], ".", 
                 RowBox[{"\[Epsilon]", "[", "q", "]"}]}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["q", "2"], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"q", ".", 
                    SubscriptBox["p", "1"]}]}], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"q", ".", 
                    SubscriptBox["p", "2"]}]}], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{
                    SubscriptBox["p", "1"], ".", 
                    SubscriptBox["p", "2"]}]}]}], ")"}], " ", 
                   SubsuperscriptBox["M", "K", "2"]}], "-", 
                  RowBox[{"2", " ", 
                   RowBox[{"p", ".", 
                    SubscriptBox["p", "1"]}], " ", 
                   SubsuperscriptBox["M", "\[Pi]", "2"]}]}], ")"}]}]}], "+", 
              RowBox[{
               FractionBox["1", 
                RowBox[{
                 SuperscriptBox["q", "2"], "+", 
                 RowBox[{"2", " ", 
                  RowBox[{"q", ".", 
                   SubscriptBox["p", "1"]}]}]}]], 
               RowBox[{
                RowBox[{
                 SubscriptBox["p", "1"], ".", 
                 RowBox[{"\[Epsilon]", "[", "q", "]"}]}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["q", "2"], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"q", ".", 
                    SubscriptBox["p", "1"]}]}], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"q", ".", 
                    SubscriptBox["p", "2"]}]}], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{
                    SubscriptBox["p", "1"], ".", 
                    SubscriptBox["p", "2"]}]}]}], ")"}], " ", 
                   SubsuperscriptBox["M", "K", "2"]}], "-", 
                  RowBox[{"2", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"p", ".", "q"}], "+", 
                    RowBox[{"p", ".", 
                    SubscriptBox["p", "1"]}]}], ")"}], " ", 
                   SubsuperscriptBox["M", "\[Pi]", "2"]}]}], ")"}]}]}]}], 
             ")"}], " ", 
            SubsuperscriptBox["N", "9", "r"]}]}], "+", 
          RowBox[{
           FractionBox["1", 
            RowBox[{"3", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["q", "2"], "+", 
               RowBox[{"2", " ", 
                RowBox[{"q", ".", 
                 SubscriptBox["p", "1"]}]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["q", "2"], "+", 
               RowBox[{"2", " ", 
                RowBox[{"q", ".", 
                 SubscriptBox["p", "2"]}]}]}], ")"}], " ", 
             SubscriptBox["F", "\[Pi]"]}]], 
           RowBox[{"4", " ", 
            SqrtBox["2"], " ", 
            RowBox[{"(", 
             RowBox[{
              SubsuperscriptBox["M", "K", "2"], "-", 
              SubsuperscriptBox["M", "\[Pi]", "2"]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", " ", 
               RowBox[{"p", ".", 
                RowBox[{"\[Epsilon]", "[", "q", "]"}]}], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["q", "2"], "+", 
                 RowBox[{"2", " ", 
                  RowBox[{"q", ".", 
                   SubscriptBox["p", "1"]}]}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["q", "2"], "+", 
                 RowBox[{"2", " ", 
                  RowBox[{"q", ".", 
                   SubscriptBox["p", "2"]}]}]}], ")"}]}], "-", 
              RowBox[{
               RowBox[{"p", ".", "q"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"3", " ", 
                    SuperscriptBox["q", "2"]}], "+", 
                    RowBox[{"4", " ", 
                    RowBox[{"q", ".", 
                    SubscriptBox["p", "1"]}]}], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"q", ".", 
                    SubscriptBox["p", "2"]}]}]}], ")"}], " ", 
                  RowBox[{"q", ".", 
                   RowBox[{"\[Epsilon]", "[", "q", "]"}]}]}], "+", 
                 RowBox[{"2", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["q", "2"], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"q", ".", 
                    SubscriptBox["p", "2"]}]}]}], ")"}], " ", 
                  RowBox[{
                   SubscriptBox["p", "1"], ".", 
                   RowBox[{"\[Epsilon]", "[", "q", "]"}]}]}], "+", 
                 RowBox[{"4", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["q", "2"], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"q", ".", 
                    SubscriptBox["p", "1"]}]}]}], ")"}], " ", 
                  RowBox[{
                   SubscriptBox["p", "2"], ".", 
                   RowBox[{"\[Epsilon]", "[", "q", "]"}]}]}]}], ")"}]}], "-", 
              
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"q", ".", 
                   SubscriptBox["p", "2"]}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"q", ".", 
                    RowBox[{"\[Epsilon]", "[", "q", "]"}]}], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{
                    SubscriptBox["p", "1"], ".", 
                    RowBox[{"\[Epsilon]", "[", "q", "]"}]}]}]}], ")"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["q", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    SubscriptBox["p", "1"], ".", 
                    RowBox[{"\[Epsilon]", "[", "q", "]"}]}], "-", 
                    RowBox[{
                    SubscriptBox["p", "2"], ".", 
                    RowBox[{"\[Epsilon]", "[", "q", "]"}]}]}], ")"}]}], "-", 
                 RowBox[{
                  RowBox[{"q", ".", 
                   SubscriptBox["p", "1"]}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"q", ".", 
                    RowBox[{"\[Epsilon]", "[", "q", "]"}]}], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{
                    SubscriptBox["p", "2"], ".", 
                    RowBox[{"\[Epsilon]", "[", "q", "]"}]}]}]}], ")"}]}]}], 
                ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["q", "2"], "+", 
                 RowBox[{"2", " ", 
                  RowBox[{"p", ".", 
                   SubscriptBox["p", "1"]}]}], "-", 
                 RowBox[{"4", " ", 
                  RowBox[{"p", ".", 
                   SubscriptBox["p", "2"]}]}], "+", 
                 RowBox[{"2", " ", 
                  RowBox[{"q", ".", 
                   SubscriptBox["p", "1"]}]}], "+", 
                 RowBox[{"2", " ", 
                  RowBox[{"q", ".", 
                   SubscriptBox["p", "2"]}]}], "+", 
                 RowBox[{"2", " ", 
                  RowBox[{
                   SubscriptBox["p", "1"], ".", 
                   SubscriptBox["p", "2"]}]}], "-", 
                 RowBox[{"2", " ", 
                  SubsuperscriptBox["M", "K", "2"]}], "-", 
                 RowBox[{"4", " ", 
                  SubsuperscriptBox["M", "\[Pi]", "2"]}]}], ")"}]}]}], ")"}], 
            " ", 
            SubsuperscriptBox["N", "10", "r"]}]}], "+", 
          RowBox[{
           FractionBox["1", 
            RowBox[{"3", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["q", "2"], "+", 
               RowBox[{"2", " ", 
                RowBox[{"q", ".", 
                 SubscriptBox["p", "1"]}]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["q", "2"], "+", 
               RowBox[{"2", " ", 
                RowBox[{"q", ".", 
                 SubscriptBox["p", "2"]}]}]}], ")"}], " ", 
             SubscriptBox["F", "\[Pi]"], " ", 
             SubsuperscriptBox["M", "K", "2"]}]], 
           RowBox[{"2", " ", 
            SqrtBox["2"], " ", 
            RowBox[{"(", 
             RowBox[{
              SubsuperscriptBox["M", "K", "2"], "-", 
              SubsuperscriptBox["M", "\[Pi]", "2"]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", " ", 
               RowBox[{"p", ".", 
                RowBox[{"\[Epsilon]", "[", "q", "]"}]}], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["q", "2"], "+", 
                 RowBox[{"2", " ", 
                  RowBox[{"q", ".", 
                   SubscriptBox["p", "1"]}]}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["q", "2"], "+", 
                 RowBox[{"2", " ", 
                  RowBox[{"q", ".", 
                   SubscriptBox["p", "2"]}]}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", 
                  SubsuperscriptBox["M", "K", "2"]}], "+", 
                 SubsuperscriptBox["M", "\[Pi]", "2"]}], ")"}]}], "-", 
              RowBox[{
               RowBox[{"p", ".", "q"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"3", " ", 
                    SuperscriptBox["q", "2"]}], "+", 
                    RowBox[{"4", " ", 
                    RowBox[{"q", ".", 
                    SubscriptBox["p", "1"]}]}], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"q", ".", 
                    SubscriptBox["p", "2"]}]}]}], ")"}], " ", 
                  RowBox[{"q", ".", 
                   RowBox[{"\[Epsilon]", "[", "q", "]"}]}]}], "+", 
                 RowBox[{"2", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["q", "2"], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"q", ".", 
                    SubscriptBox["p", "2"]}]}]}], ")"}], " ", 
                  RowBox[{
                   SubscriptBox["p", "1"], ".", 
                   RowBox[{"\[Epsilon]", "[", "q", "]"}]}]}], "+", 
                 RowBox[{"4", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["q", "2"], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"q", ".", 
                    SubscriptBox["p", "1"]}]}]}], ")"}], " ", 
                  RowBox[{
                   SubscriptBox["p", "2"], ".", 
                   RowBox[{"\[Epsilon]", "[", "q", "]"}]}]}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", 
                  SubsuperscriptBox["M", "K", "2"]}], "+", 
                 SubsuperscriptBox["M", "\[Pi]", "2"]}], ")"}]}], "-", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"q", ".", 
                   SubscriptBox["p", "2"]}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"q", ".", 
                    RowBox[{"\[Epsilon]", "[", "q", "]"}]}], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{
                    SubscriptBox["p", "1"], ".", 
                    RowBox[{"\[Epsilon]", "[", "q", "]"}]}]}]}], ")"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["q", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    SubscriptBox["p", "1"], ".", 
                    RowBox[{"\[Epsilon]", "[", "q", "]"}]}], "-", 
                    RowBox[{
                    SubscriptBox["p", "2"], ".", 
                    RowBox[{"\[Epsilon]", "[", "q", "]"}]}]}], ")"}]}], "-", 
                 RowBox[{
                  RowBox[{"q", ".", 
                   SubscriptBox["p", "1"]}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"q", ".", 
                    RowBox[{"\[Epsilon]", "[", "q", "]"}]}], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{
                    SubscriptBox["p", "2"], ".", 
                    RowBox[{"\[Epsilon]", "[", "q", "]"}]}]}]}], ")"}]}]}], 
                ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "4"}], " ", 
                  SubsuperscriptBox["M", "K", "4"]}], "+", 
                 RowBox[{"2", " ", 
                  SubsuperscriptBox["M", "K", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["q", "2"], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"p", ".", 
                    SubscriptBox["p", "1"]}]}], "-", 
                    RowBox[{"4", " ", 
                    RowBox[{"p", ".", 
                    SubscriptBox["p", "2"]}]}], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"q", ".", 
                    SubscriptBox["p", "1"]}]}], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"q", ".", 
                    SubscriptBox["p", "2"]}]}], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{
                    SubscriptBox["p", "1"], ".", 
                    SubscriptBox["p", "2"]}]}], "-", 
                    RowBox[{"11", " ", 
                    SubsuperscriptBox["M", "\[Pi]", "2"]}]}], ")"}]}], "+", 
                 RowBox[{
                  SubsuperscriptBox["M", "\[Pi]", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["q", "2"], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"p", ".", 
                    SubscriptBox["p", "1"]}]}], "-", 
                    RowBox[{"4", " ", 
                    RowBox[{"p", ".", 
                    SubscriptBox["p", "2"]}]}], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"q", ".", 
                    SubscriptBox["p", "1"]}]}], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"q", ".", 
                    SubscriptBox["p", "2"]}]}], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{
                    SubscriptBox["p", "1"], ".", 
                    SubscriptBox["p", "2"]}]}], "+", 
                    RowBox[{"2", " ", 
                    SubsuperscriptBox["M", "\[Pi]", "2"]}]}], ")"}]}]}], 
                ")"}]}]}], ")"}], " ", 
            SubsuperscriptBox["N", "11", "r"]}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"8", " ", 
             SqrtBox["2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", 
                 RowBox[{"q", ".", 
                  SubscriptBox["p", "2"]}]}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"q", ".", 
                   RowBox[{"\[Epsilon]", "[", "q", "]"}]}], "+", 
                  RowBox[{"2", " ", 
                   RowBox[{
                    SubscriptBox["p", "1"], ".", 
                    RowBox[{"\[Epsilon]", "[", "q", "]"}]}]}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["q", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", 
                   RowBox[{
                    SubscriptBox["p", "1"], ".", 
                    RowBox[{"\[Epsilon]", "[", "q", "]"}]}]}], "+", 
                  RowBox[{
                   SubscriptBox["p", "2"], ".", 
                   RowBox[{"\[Epsilon]", "[", "q", "]"}]}]}], ")"}]}], "+", 
               RowBox[{
                RowBox[{"q", ".", 
                 SubscriptBox["p", "1"]}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"q", ".", 
                   RowBox[{"\[Epsilon]", "[", "q", "]"}]}], "+", 
                  RowBox[{"2", " ", 
                   RowBox[{
                    SubscriptBox["p", "2"], ".", 
                    RowBox[{"\[Epsilon]", "[", "q", "]"}]}]}]}], ")"}]}]}], 
              ")"}], " ", 
             SubsuperscriptBox["M", "\[Pi]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SubsuperscriptBox["M", "K", "2"]}], "+", 
               SubsuperscriptBox["M", "\[Pi]", "2"]}], ")"}], " ", 
             SubsuperscriptBox["N", "12", "r"]}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["q", "2"], "+", 
               RowBox[{"2", " ", 
                RowBox[{"q", ".", 
                 SubscriptBox["p", "1"]}]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["q", "2"], "+", 
               RowBox[{"2", " ", 
                RowBox[{"q", ".", 
                 SubscriptBox["p", "2"]}]}]}], ")"}], " ", 
             SubscriptBox["F", "\[Pi]"]}], ")"}]}], "-", 
          RowBox[{
           FractionBox["1", 
            RowBox[{"3", " ", 
             SubscriptBox["F", "\[Pi]"]}]], 
           RowBox[{"2", " ", 
            SqrtBox["2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"p", ".", 
                RowBox[{"\[Epsilon]", "[", "q", "]"}]}], " ", 
               RowBox[{"q", ".", 
                SubscriptBox["p", "1"]}]}], "-", 
              RowBox[{
               RowBox[{"p", ".", "q"}], " ", 
               RowBox[{
                SubscriptBox["p", "1"], ".", 
                RowBox[{"\[Epsilon]", "[", "q", "]"}]}]}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"q", ".", 
                SubscriptBox["p", "2"]}], " ", 
               RowBox[{
                SubscriptBox["p", "1"], ".", 
                RowBox[{"\[Epsilon]", "[", "q", "]"}]}]}], "-", 
              RowBox[{"2", " ", 
               RowBox[{"q", ".", 
                SubscriptBox["p", "1"]}], " ", 
               RowBox[{
                SubscriptBox["p", "2"], ".", 
                RowBox[{"\[Epsilon]", "[", "q", "]"}]}]}]}], ")"}], " ", 
            SubsuperscriptBox["N", "14", "r"]}]}], "+", 
          RowBox[{
           FractionBox["1", 
            RowBox[{"3", " ", 
             SubscriptBox["F", "\[Pi]"]}]], 
           RowBox[{"2", " ", 
            SqrtBox["2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"p", ".", 
                RowBox[{"\[Epsilon]", "[", "q", "]"}]}], " ", 
               RowBox[{"q", ".", 
                SubscriptBox["p", "1"]}]}], "-", 
              RowBox[{
               RowBox[{"p", ".", "q"}], " ", 
               RowBox[{
                SubscriptBox["p", "1"], ".", 
                RowBox[{"\[Epsilon]", "[", "q", "]"}]}]}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"q", ".", 
                SubscriptBox["p", "2"]}], " ", 
               RowBox[{
                SubscriptBox["p", "1"], ".", 
                RowBox[{"\[Epsilon]", "[", "q", "]"}]}]}], "-", 
              RowBox[{"2", " ", 
               RowBox[{"q", ".", 
                SubscriptBox["p", "1"]}], " ", 
               RowBox[{
                SubscriptBox["p", "2"], ".", 
                RowBox[{"\[Epsilon]", "[", "q", "]"}]}]}]}], ")"}], " ", 
            SubsuperscriptBox["N", "15", "r"]}]}], "+", 
          FractionBox[
           RowBox[{"2", " ", 
            SqrtBox["2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"p", ".", 
                RowBox[{"\[Epsilon]", "[", "q", "]"}]}], " ", 
               RowBox[{"q", ".", 
                SubscriptBox["p", "1"]}]}], "-", 
              RowBox[{
               RowBox[{"p", ".", "q"}], " ", 
               RowBox[{
                SubscriptBox["p", "1"], ".", 
                RowBox[{"\[Epsilon]", "[", "q", "]"}]}]}]}], ")"}], " ", 
            SubsuperscriptBox["N", "16", "r"]}], 
           SubscriptBox["F", "\[Pi]"]], "-", 
          FractionBox[
           RowBox[{"2", " ", 
            SqrtBox["2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"p", ".", 
                RowBox[{"\[Epsilon]", "[", "q", "]"}]}], " ", 
               RowBox[{"q", ".", 
                SubscriptBox["p", "2"]}]}], "-", 
              RowBox[{
               RowBox[{"p", ".", "q"}], " ", 
               RowBox[{
                SubscriptBox["p", "2"], ".", 
                RowBox[{"\[Epsilon]", "[", "q", "]"}]}]}]}], ")"}], " ", 
            SubsuperscriptBox["N", "17", "r"]}], 
           SubscriptBox["F", "\[Pi]"]]}], ")"}]}], "+", 
       RowBox[{
        SubscriptBox["G", "27"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"4", " ", 
             SqrtBox["2"], " ", 
             SubscriptBox["F", "\[Pi]"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", 
                 RowBox[{"p", ".", 
                  SubscriptBox["p", "2"]}]}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"p", ".", 
                   RowBox[{"\[Epsilon]", "[", "q", "]"}]}], "+", 
                  RowBox[{
                   SubscriptBox["p", "1"], ".", 
                   RowBox[{"\[Epsilon]", "[", "q", "]"}]}], "-", 
                  RowBox[{
                   SubscriptBox["p", "2"], ".", 
                   RowBox[{"\[Epsilon]", "[", "q", "]"}]}]}], ")"}]}], "+", 
               RowBox[{
                RowBox[{"p", ".", 
                 SubscriptBox["p", "1"]}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"p", ".", 
                   RowBox[{"\[Epsilon]", "[", "q", "]"}]}], "-", 
                  RowBox[{
                   SubscriptBox["p", "1"], ".", 
                   RowBox[{"\[Epsilon]", "[", "q", "]"}]}], "+", 
                  RowBox[{
                   SubscriptBox["p", "2"], ".", 
                   RowBox[{"\[Epsilon]", "[", "q", "]"}]}]}], ")"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", 
                   RowBox[{
                    SubscriptBox["p", "1"], ".", 
                    RowBox[{"\[Epsilon]", "[", "q", "]"}]}]}], "+", 
                  RowBox[{
                   SubscriptBox["p", "2"], ".", 
                   RowBox[{"\[Epsilon]", "[", "q", "]"}]}]}], ")"}], " ", 
                SubsuperscriptBox["M", "K", "2"]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               SubsuperscriptBox["M", "K", "2"], "-", 
               SubsuperscriptBox["M", "\[Pi]", "2"]}], ")"}]}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{"3", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                RowBox[{"p", ".", 
                 SubscriptBox["p", "1"]}]}], "+", 
               SubsuperscriptBox["M", "K", "2"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                RowBox[{"p", ".", 
                 SubscriptBox["p", "2"]}]}], "+", 
               SubsuperscriptBox["M", "K", "2"]}], ")"}]}], ")"}]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"16", " ", 
             SqrtBox["2"], " ", 
             SubsuperscriptBox["L", "5", "r"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", 
                 RowBox[{"p", ".", 
                  SubscriptBox["p", "2"]}]}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"p", ".", 
                   RowBox[{"\[Epsilon]", "[", "q", "]"}]}], "+", 
                  RowBox[{
                   SubscriptBox["p", "1"], ".", 
                   RowBox[{"\[Epsilon]", "[", "q", "]"}]}], "-", 
                  RowBox[{
                   SubscriptBox["p", "2"], ".", 
                   RowBox[{"\[Epsilon]", "[", "q", "]"}]}]}], ")"}]}], "+", 
               RowBox[{
                RowBox[{"p", ".", 
                 SubscriptBox["p", "1"]}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"p", ".", 
                   RowBox[{"\[Epsilon]", "[", "q", "]"}]}], "-", 
                  RowBox[{
                   SubscriptBox["p", "1"], ".", 
                   RowBox[{"\[Epsilon]", "[", "q", "]"}]}], "+", 
                  RowBox[{
                   SubscriptBox["p", "2"], ".", 
                   RowBox[{"\[Epsilon]", "[", "q", "]"}]}]}], ")"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", 
                   RowBox[{
                    SubscriptBox["p", "1"], ".", 
                    RowBox[{"\[Epsilon]", "[", "q", "]"}]}]}], "+", 
                  RowBox[{
                   SubscriptBox["p", "2"], ".", 
                   RowBox[{"\[Epsilon]", "[", "q", "]"}]}]}], ")"}], " ", 
                SubsuperscriptBox["M", "K", "2"]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               SubsuperscriptBox["M", "K", "4"], "+", 
               RowBox[{"2", " ", 
                SubsuperscriptBox["M", "K", "2"], " ", 
                SubsuperscriptBox["M", "\[Pi]", "2"]}], "-", 
               RowBox[{"3", " ", 
                SubsuperscriptBox["M", "\[Pi]", "4"]}]}], ")"}]}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{"3", " ", 
             SubscriptBox["F", "\[Pi]"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                RowBox[{"p", ".", 
                 SubscriptBox["p", "1"]}]}], "+", 
               SubsuperscriptBox["M", "K", "2"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                RowBox[{"p", ".", 
                 SubscriptBox["p", "2"]}]}], "+", 
               SubsuperscriptBox["M", "K", "2"]}], ")"}]}], ")"}]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"64", " ", 
             SqrtBox["2"], " ", 
             SubsuperscriptBox["L", "4", "r"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", 
                 RowBox[{"p", ".", 
                  SubscriptBox["p", "2"]}]}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"p", ".", 
                   RowBox[{"\[Epsilon]", "[", "q", "]"}]}], "+", 
                  RowBox[{
                   SubscriptBox["p", "1"], ".", 
                   RowBox[{"\[Epsilon]", "[", "q", "]"}]}], "-", 
                  RowBox[{
                   SubscriptBox["p", "2"], ".", 
                   RowBox[{"\[Epsilon]", "[", "q", "]"}]}]}], ")"}]}], "+", 
               RowBox[{
                RowBox[{"p", ".", 
                 SubscriptBox["p", "1"]}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"p", ".", 
                   RowBox[{"\[Epsilon]", "[", "q", "]"}]}], "-", 
                  RowBox[{
                   SubscriptBox["p", "1"], ".", 
                   RowBox[{"\[Epsilon]", "[", "q", "]"}]}], "+", 
                  RowBox[{
                   SubscriptBox["p", "2"], ".", 
                   RowBox[{"\[Epsilon]", "[", "q", "]"}]}]}], ")"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", 
                   RowBox[{
                    SubscriptBox["p", "1"], ".", 
                    RowBox[{"\[Epsilon]", "[", "q", "]"}]}]}], "+", 
                  RowBox[{
                   SubscriptBox["p", "2"], ".", 
                   RowBox[{"\[Epsilon]", "[", "q", "]"}]}]}], ")"}], " ", 
                SubsuperscriptBox["M", "K", "2"]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                SubsuperscriptBox["M", "K", "4"]}], "-", 
               RowBox[{
                SubsuperscriptBox["M", "K", "2"], " ", 
                SubsuperscriptBox["M", "\[Pi]", "2"]}], "-", 
               SubsuperscriptBox["M", "\[Pi]", "4"]}], ")"}]}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{"3", " ", 
             SubscriptBox["F", "\[Pi]"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                RowBox[{"p", ".", 
                 SubscriptBox["p", "1"]}]}], "+", 
               SubsuperscriptBox["M", "K", "2"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                RowBox[{"p", ".", 
                 SubscriptBox["p", "2"]}]}], "+", 
               SubsuperscriptBox["M", "K", "2"]}], ")"}]}], ")"}]}], "-", 
          RowBox[{
           FractionBox["1", 
            RowBox[{"3", " ", 
             SubscriptBox["F", "\[Pi]"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                RowBox[{"p", ".", 
                 SubscriptBox["p", "1"]}]}], "+", 
               SubsuperscriptBox["M", "K", "2"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                RowBox[{"p", ".", 
                 SubscriptBox["p", "2"]}]}], "+", 
               SubsuperscriptBox["M", "K", "2"]}], ")"}]}]], 
           RowBox[{"4", " ", 
            SqrtBox["2"], " ", 
            SubsuperscriptBox["L", "9", "r"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               RowBox[{"p", ".", 
                SubscriptBox["p", "1"]}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", 
                  RowBox[{"p", ".", 
                   SubscriptBox["p", "2"]}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"p", ".", 
                    RowBox[{"\[Epsilon]", "[", "q", "]"}]}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "5"}], " ", 
                    RowBox[{"q", ".", 
                    SubscriptBox["p", "1"]}]}], "-", 
                    RowBox[{"3", " ", 
                    RowBox[{"q", ".", 
                    SubscriptBox["p", "2"]}]}]}], ")"}]}], "+", 
                    RowBox[{"5", " ", 
                    RowBox[{"p", ".", "q"}], " ", 
                    RowBox[{
                    SubscriptBox["p", "1"], ".", 
                    RowBox[{"\[Epsilon]", "[", "q", "]"}]}]}], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"q", ".", 
                    SubscriptBox["p", "2"]}], " ", 
                    RowBox[{
                    SubscriptBox["p", "1"], ".", 
                    RowBox[{"\[Epsilon]", "[", "q", "]"}]}]}], "+", 
                    RowBox[{"3", " ", 
                    RowBox[{"p", ".", "q"}], " ", 
                    RowBox[{
                    SubscriptBox["p", "2"], ".", 
                    RowBox[{"\[Epsilon]", "[", "q", "]"}]}]}], "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"q", ".", 
                    SubscriptBox["p", "1"]}], " ", 
                    RowBox[{
                    SubscriptBox["p", "2"], ".", 
                    RowBox[{"\[Epsilon]", "[", "q", "]"}]}]}]}], ")"}]}], "+", 
                 RowBox[{"3", " ", 
                  RowBox[{"p", ".", "q"}], " ", 
                  RowBox[{
                   SubscriptBox["p", "1"], ".", 
                   RowBox[{"\[Epsilon]", "[", "q", "]"}]}], " ", 
                  SubsuperscriptBox["M", "K", "2"]}], "+", 
                 RowBox[{"3", " ", 
                  RowBox[{"p", ".", "q"}], " ", 
                  RowBox[{
                   SubscriptBox["p", "2"], ".", 
                   RowBox[{"\[Epsilon]", "[", "q", "]"}]}], " ", 
                  SubsuperscriptBox["M", "K", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  RowBox[{"p", ".", "q"}], " ", 
                  RowBox[{
                   SubscriptBox["p", "1"], ".", 
                   RowBox[{"\[Epsilon]", "[", "q", "]"}]}], " ", 
                  SubsuperscriptBox["M", "\[Pi]", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  RowBox[{"q", ".", 
                   SubscriptBox["p", "2"]}], " ", 
                  RowBox[{
                   SubscriptBox["p", "1"], ".", 
                   RowBox[{"\[Epsilon]", "[", "q", "]"}]}], " ", 
                  SubsuperscriptBox["M", "\[Pi]", "2"]}], "-", 
                 RowBox[{"2", " ", 
                  RowBox[{"q", ".", 
                   SubscriptBox["p", "1"]}], " ", 
                  RowBox[{
                   SubscriptBox["p", "2"], ".", 
                   RowBox[{"\[Epsilon]", "[", "q", "]"}]}], " ", 
                  SubsuperscriptBox["M", "\[Pi]", "2"]}], "+", 
                 RowBox[{
                  RowBox[{"p", ".", 
                   RowBox[{"\[Epsilon]", "[", "q", "]"}]}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    RowBox[{"q", ".", 
                    SubscriptBox["p", "2"]}], " ", 
                    SubsuperscriptBox["M", "K", "2"]}], "+", 
                    RowBox[{
                    RowBox[{"q", ".", 
                    SubscriptBox["p", "1"]}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SubsuperscriptBox["M", "K", "2"]}], "-", 
                    RowBox[{"2", " ", 
                    SubsuperscriptBox["M", "\[Pi]", "2"]}]}], ")"}]}]}], 
                   ")"}]}]}], ")"}]}], "-", 
              RowBox[{"2", " ", 
               RowBox[{"p", ".", 
                SubscriptBox["p", "2"]}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "2"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"q", ".", 
                    SubscriptBox["p", "2"]}], " ", 
                    RowBox[{
                    SubscriptBox["p", "1"], ".", 
                    RowBox[{"\[Epsilon]", "[", "q", "]"}]}]}], "-", 
                    RowBox[{
                    RowBox[{"q", ".", 
                    SubscriptBox["p", "1"]}], " ", 
                    RowBox[{
                    SubscriptBox["p", "2"], ".", 
                    RowBox[{"\[Epsilon]", "[", "q", "]"}]}]}]}], ")"}], " ", 
                  SubsuperscriptBox["M", "\[Pi]", "2"]}], "+", 
                 RowBox[{
                  RowBox[{"p", ".", 
                   RowBox[{"\[Epsilon]", "[", "q", "]"}]}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"5", " ", 
                    RowBox[{"q", ".", 
                    SubscriptBox["p", "1"]}], " ", 
                    SubsuperscriptBox["M", "K", "2"]}], "+", 
                    RowBox[{
                    RowBox[{"q", ".", 
                    SubscriptBox["p", "2"]}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"5", " ", 
                    SubsuperscriptBox["M", "K", "2"]}], "-", 
                    RowBox[{"2", " ", 
                    SubsuperscriptBox["M", "\[Pi]", "2"]}]}], ")"}]}]}], 
                   ")"}]}], "+", 
                 RowBox[{
                  RowBox[{"p", ".", "q"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "5"}], " ", 
                    RowBox[{
                    SubscriptBox["p", "1"], ".", 
                    RowBox[{"\[Epsilon]", "[", "q", "]"}]}], " ", 
                    SubsuperscriptBox["M", "K", "2"]}], "+", 
                    RowBox[{
                    RowBox[{
                    SubscriptBox["p", "2"], ".", 
                    RowBox[{"\[Epsilon]", "[", "q", "]"}]}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "5"}], " ", 
                    SubsuperscriptBox["M", "K", "2"]}], "+", 
                    RowBox[{"2", " ", 
                    SubsuperscriptBox["M", "\[Pi]", "2"]}]}], ")"}]}]}], 
                   ")"}]}]}], ")"}]}], "+", 
              RowBox[{
               SubsuperscriptBox["M", "K", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "2"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"q", ".", 
                    SubscriptBox["p", "2"]}], " ", 
                    RowBox[{
                    SubscriptBox["p", "1"], ".", 
                    RowBox[{"\[Epsilon]", "[", "q", "]"}]}]}], "-", 
                    RowBox[{
                    RowBox[{"q", ".", 
                    SubscriptBox["p", "1"]}], " ", 
                    RowBox[{
                    SubscriptBox["p", "2"], ".", 
                    RowBox[{"\[Epsilon]", "[", "q", "]"}]}]}]}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SubsuperscriptBox["M", "K", "2"], "-", 
                    RowBox[{"2", " ", 
                    SubsuperscriptBox["M", "\[Pi]", "2"]}]}], ")"}]}], "+", 
                 RowBox[{
                  RowBox[{"p", ".", 
                   RowBox[{"\[Epsilon]", "[", "q", "]"}]}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"q", ".", 
                    SubscriptBox["p", "1"]}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SubsuperscriptBox["M", "K", "2"]}], "-", 
                    RowBox[{"2", " ", 
                    SubsuperscriptBox["M", "\[Pi]", "2"]}]}], ")"}]}], "+", 
                    RowBox[{
                    RowBox[{"q", ".", 
                    SubscriptBox["p", "2"]}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "5"}], " ", 
                    SubsuperscriptBox["M", "K", "2"]}], "+", 
                    RowBox[{"2", " ", 
                    SubsuperscriptBox["M", "\[Pi]", "2"]}]}], ")"}]}]}], 
                   ")"}]}], "+", 
                 RowBox[{
                  RowBox[{"p", ".", "q"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{
                    SubscriptBox["p", "2"], ".", 
                    RowBox[{"\[Epsilon]", "[", "q", "]"}]}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"5", " ", 
                    SubsuperscriptBox["M", "K", "2"]}], "-", 
                    RowBox[{"2", " ", 
                    SubsuperscriptBox["M", "\[Pi]", "2"]}]}], ")"}]}], "+", 
                    RowBox[{
                    RowBox[{
                    SubscriptBox["p", "1"], ".", 
                    RowBox[{"\[Epsilon]", "[", "q", "]"}]}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    SubsuperscriptBox["M", "K", "2"]}], "+", 
                    RowBox[{"2", " ", 
                    SubsuperscriptBox["M", "\[Pi]", "2"]}]}], ")"}]}]}], 
                   ")"}]}]}], ")"}]}]}], ")"}]}]}], "+", 
          RowBox[{
           FractionBox["1", 
            RowBox[{"3", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["q", "2"], "+", 
               RowBox[{"2", " ", 
                RowBox[{"q", ".", 
                 SubscriptBox["p", "1"]}]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["q", "2"], "+", 
               RowBox[{"2", " ", 
                RowBox[{"q", ".", 
                 SubscriptBox["p", "2"]}]}]}], ")"}], " ", 
             SubscriptBox["F", "\[Pi]"]}]], 
           RowBox[{"2", " ", 
            SqrtBox["2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"p", ".", 
                RowBox[{"\[Epsilon]", "[", "q", "]"}]}], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["q", "2"], "+", 
                 RowBox[{"2", " ", 
                  RowBox[{"q", ".", 
                   SubscriptBox["p", "1"]}]}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["q", "2"], "+", 
                 RowBox[{"2", " ", 
                  RowBox[{"q", ".", 
                   SubscriptBox["p", "2"]}]}]}], ")"}]}], "-", 
              RowBox[{
               RowBox[{"p", ".", "q"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["q", "2"], "+", 
                 RowBox[{"2", " ", 
                  RowBox[{"q", ".", 
                   SubscriptBox["p", "2"]}]}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"q", ".", 
                  RowBox[{"\[Epsilon]", "[", "q", "]"}]}], "+", 
                 RowBox[{"2", " ", 
                  RowBox[{
                   SubscriptBox["p", "1"], ".", 
                   RowBox[{"\[Epsilon]", "[", "q", "]"}]}]}]}], ")"}]}], "+", 
              
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["q", "2"], "-", 
                 RowBox[{"p", ".", 
                  SubscriptBox["p", "1"]}], "+", 
                 RowBox[{"2", " ", 
                  RowBox[{"q", ".", 
                   SubscriptBox["p", "1"]}]}], "+", 
                 RowBox[{"2", " ", 
                  RowBox[{"q", ".", 
                   SubscriptBox["p", "2"]}]}], "+", 
                 RowBox[{"2", " ", 
                  RowBox[{
                   SubscriptBox["p", "1"], ".", 
                   SubscriptBox["p", "2"]}]}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"q", ".", 
                   SubscriptBox["p", "2"]}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"q", ".", 
                    RowBox[{"\[Epsilon]", "[", "q", "]"}]}], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{
                    SubscriptBox["p", "1"], ".", 
                    RowBox[{"\[Epsilon]", "[", "q", "]"}]}]}]}], ")"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["q", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    SubscriptBox["p", "1"], ".", 
                    RowBox[{"\[Epsilon]", "[", "q", "]"}]}], "-", 
                    RowBox[{
                    SubscriptBox["p", "2"], ".", 
                    RowBox[{"\[Epsilon]", "[", "q", "]"}]}]}], ")"}]}], "-", 
                 RowBox[{
                  RowBox[{"q", ".", 
                   SubscriptBox["p", "1"]}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"q", ".", 
                    RowBox[{"\[Epsilon]", "[", "q", "]"}]}], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{
                    SubscriptBox["p", "2"], ".", 
                    RowBox[{"\[Epsilon]", "[", "q", "]"}]}]}]}], ")"}]}]}], 
                ")"}]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              SubsuperscriptBox["M", "K", "2"], "-", 
              SubsuperscriptBox["M", "\[Pi]", "2"]}], ")"}], " ", 
            SubsuperscriptBox["R", "7", "r"]}]}], "-", 
          RowBox[{
           FractionBox["1", 
            RowBox[{"3", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["q", "2"], "+", 
               RowBox[{"2", " ", 
                RowBox[{"q", ".", 
                 SubscriptBox["p", "1"]}]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["q", "2"], "+", 
               RowBox[{"2", " ", 
                RowBox[{"q", ".", 
                 SubscriptBox["p", "2"]}]}]}], ")"}], " ", 
             SubscriptBox["F", "\[Pi]"]}]], 
           RowBox[{"4", " ", 
            SqrtBox["2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "4"}], " ", 
               RowBox[{"p", ".", 
                RowBox[{"\[Epsilon]", "[", "q", "]"}]}], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["q", "2"], "+", 
                 RowBox[{"2", " ", 
                  RowBox[{"q", ".", 
                   SubscriptBox["p", "1"]}]}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["q", "2"], "+", 
                 RowBox[{"2", " ", 
                  RowBox[{"q", ".", 
                   SubscriptBox["p", "2"]}]}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 SubsuperscriptBox["M", "K", "2"], "+", 
                 SubsuperscriptBox["M", "\[Pi]", "2"]}], ")"}]}], "+", 
              RowBox[{
               RowBox[{"p", ".", "q"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"4", " ", 
                    SuperscriptBox["q", "2"]}], "+", 
                    RowBox[{"5", " ", 
                    RowBox[{"q", ".", 
                    SubscriptBox["p", "1"]}]}], "+", 
                    RowBox[{"3", " ", 
                    RowBox[{"q", ".", 
                    SubscriptBox["p", "2"]}]}]}], ")"}], " ", 
                  RowBox[{"q", ".", 
                   RowBox[{"\[Epsilon]", "[", "q", "]"}]}]}], "+", 
                 RowBox[{"3", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["q", "2"], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"q", ".", 
                    SubscriptBox["p", "2"]}]}]}], ")"}], " ", 
                  RowBox[{
                   SubscriptBox["p", "1"], ".", 
                   RowBox[{"\[Epsilon]", "[", "q", "]"}]}]}], "+", 
                 RowBox[{"5", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["q", "2"], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"q", ".", 
                    SubscriptBox["p", "1"]}]}]}], ")"}], " ", 
                  RowBox[{
                   SubscriptBox["p", "2"], ".", 
                   RowBox[{"\[Epsilon]", "[", "q", "]"}]}]}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 SubsuperscriptBox["M", "K", "2"], "+", 
                 SubsuperscriptBox["M", "\[Pi]", "2"]}], ")"}]}], "-", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", 
                   RowBox[{"q", ".", 
                    SubscriptBox["p", "2"]}]}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"q", ".", 
                    RowBox[{"\[Epsilon]", "[", "q", "]"}]}], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{
                    SubscriptBox["p", "1"], ".", 
                    RowBox[{"\[Epsilon]", "[", "q", "]"}]}]}]}], ")"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["q", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", 
                    RowBox[{
                    SubscriptBox["p", "1"], ".", 
                    RowBox[{"\[Epsilon]", "[", "q", "]"}]}]}], "+", 
                    RowBox[{
                    SubscriptBox["p", "2"], ".", 
                    RowBox[{"\[Epsilon]", "[", "q", "]"}]}]}], ")"}]}], "+", 
                 RowBox[{
                  RowBox[{"q", ".", 
                   SubscriptBox["p", "1"]}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"q", ".", 
                    RowBox[{"\[Epsilon]", "[", "q", "]"}]}], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{
                    SubscriptBox["p", "2"], ".", 
                    RowBox[{"\[Epsilon]", "[", "q", "]"}]}]}]}], ")"}]}]}], 
                ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["q", "2"], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"q", ".", 
                    SubscriptBox["p", "1"]}]}], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"q", ".", 
                    SubscriptBox["p", "2"]}]}], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{
                    SubscriptBox["p", "1"], ".", 
                    SubscriptBox["p", "2"]}]}]}], ")"}], " ", 
                  SubsuperscriptBox["M", "\[Pi]", "2"]}], "+", 
                 RowBox[{"3", " ", 
                  RowBox[{"p", ".", 
                   SubscriptBox["p", "1"]}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SubsuperscriptBox["M", "K", "2"], "+", 
                    SubsuperscriptBox["M", "\[Pi]", "2"]}], ")"}]}], "-", 
                 RowBox[{"5", " ", 
                  RowBox[{"p", ".", 
                   SubscriptBox["p", "2"]}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SubsuperscriptBox["M", "K", "2"], "+", 
                    SubsuperscriptBox["M", "\[Pi]", "2"]}], ")"}]}]}], 
                ")"}]}]}], ")"}], " ", 
            SubsuperscriptBox["R", "8", "r"]}]}], "-", 
          RowBox[{
           FractionBox["1", 
            RowBox[{"3", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["q", "2"], "+", 
               RowBox[{"2", " ", 
                RowBox[{"q", ".", 
                 SubscriptBox["p", "1"]}]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["q", "2"], "+", 
               RowBox[{"2", " ", 
                RowBox[{"q", ".", 
                 SubscriptBox["p", "2"]}]}]}], ")"}], " ", 
             SubscriptBox["F", "\[Pi]"]}]], 
           RowBox[{"4", " ", 
            SqrtBox["2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"q", ".", 
                  SubscriptBox["p", "2"]}], ")"}], "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"q", ".", 
                  RowBox[{"\[Epsilon]", "[", "q", "]"}]}], "+", 
                 RowBox[{"2", " ", 
                  RowBox[{
                   SubscriptBox["p", "1"], ".", 
                   RowBox[{"\[Epsilon]", "[", "q", "]"}]}]}]}], ")"}], " ", 
               SubsuperscriptBox["M", "K", "2"]}], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"q", ".", 
                  SubscriptBox["p", "1"]}], ")"}], "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"q", ".", 
                  RowBox[{"\[Epsilon]", "[", "q", "]"}]}], "+", 
                 RowBox[{"2", " ", 
                  RowBox[{
                   SubscriptBox["p", "2"], ".", 
                   RowBox[{"\[Epsilon]", "[", "q", "]"}]}]}]}], ")"}], " ", 
               SubsuperscriptBox["M", "K", "2"]}], "+", 
              RowBox[{
               SuperscriptBox["q", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"4", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["q", "2"]}], " ", 
                    RowBox[{"p", ".", 
                    RowBox[{"\[Epsilon]", "[", "q", "]"}]}]}], "+", 
                    RowBox[{
                    RowBox[{"p", ".", "q"}], " ", 
                    RowBox[{"q", ".", 
                    RowBox[{"\[Epsilon]", "[", "q", "]"}]}]}]}], ")"}], " ", 
                  SubsuperscriptBox["M", "\[Pi]", "2"]}], "-", 
                 RowBox[{
                  RowBox[{
                   SubscriptBox["p", "2"], ".", 
                   RowBox[{"\[Epsilon]", "[", "q", "]"}]}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["q", "2"], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{
                    SubscriptBox["p", "1"], ".", 
                    SubscriptBox["p", "2"]}]}]}], ")"}], " ", 
                    SubsuperscriptBox["M", "K", "2"]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "5"}], " ", 
                    RowBox[{"p", ".", "q"}]}], "+", 
                    RowBox[{"3", " ", 
                    RowBox[{"p", ".", 
                    SubscriptBox["p", "1"]}]}], "-", 
                    RowBox[{"5", " ", 
                    RowBox[{"p", ".", 
                    SubscriptBox["p", "2"]}]}]}], ")"}], " ", 
                    SubsuperscriptBox["M", "\[Pi]", "2"]}]}], ")"}]}], "+", 
                 RowBox[{
                  RowBox[{
                   SubscriptBox["p", "1"], ".", 
                   RowBox[{"\[Epsilon]", "[", "q", "]"}]}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["q", "2"], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{
                    SubscriptBox["p", "1"], ".", 
                    SubscriptBox["p", "2"]}]}]}], ")"}], " ", 
                    SubsuperscriptBox["M", "K", "2"]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    RowBox[{"p", ".", "q"}]}], "+", 
                    RowBox[{"3", " ", 
                    RowBox[{"p", ".", 
                    SubscriptBox["p", "1"]}]}], "-", 
                    RowBox[{"5", " ", 
                    RowBox[{"p", ".", 
                    SubscriptBox["p", "2"]}]}]}], ")"}], " ", 
                    SubsuperscriptBox["M", "\[Pi]", "2"]}]}], ")"}]}]}], 
                ")"}]}], "+", 
              RowBox[{
               RowBox[{"q", ".", 
                SubscriptBox["p", "2"]}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", 
                  RowBox[{
                   SubscriptBox["p", "1"], ".", 
                   RowBox[{"\[Epsilon]", "[", "q", "]"}]}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["q", "2"], "+", 
                    RowBox[{
                    SubscriptBox["p", "1"], ".", 
                    SubscriptBox["p", "2"]}]}], ")"}], " ", 
                    SubsuperscriptBox["M", "K", "2"]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    RowBox[{"p", ".", "q"}]}], "+", 
                    RowBox[{"3", " ", 
                    RowBox[{"p", ".", 
                    SubscriptBox["p", "1"]}]}], "-", 
                    RowBox[{"5", " ", 
                    RowBox[{"p", ".", 
                    SubscriptBox["p", "2"]}]}]}], ")"}], " ", 
                    SubsuperscriptBox["M", "\[Pi]", "2"]}]}], ")"}]}], "+", 
                 RowBox[{
                  RowBox[{"q", ".", 
                   RowBox[{"\[Epsilon]", "[", "q", "]"}]}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["q", "2"], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{
                    SubscriptBox["p", "1"], ".", 
                    SubscriptBox["p", "2"]}]}]}], ")"}], " ", 
                    SubsuperscriptBox["M", "K", "2"]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    RowBox[{"p", ".", "q"}]}], "+", 
                    RowBox[{"3", " ", 
                    RowBox[{"p", ".", 
                    SubscriptBox["p", "1"]}]}], "-", 
                    RowBox[{"5", " ", 
                    RowBox[{"p", ".", 
                    SubscriptBox["p", "2"]}]}]}], ")"}], " ", 
                    SubsuperscriptBox["M", "\[Pi]", "2"]}]}], ")"}]}], "-", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["q", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{
                    SubscriptBox["p", "2"], ".", 
                    RowBox[{"\[Epsilon]", "[", "q", "]"}]}], " ", 
                    SubsuperscriptBox["M", "K", "2"]}], "+", 
                    RowBox[{"4", " ", 
                    RowBox[{"p", ".", 
                    RowBox[{"\[Epsilon]", "[", "q", "]"}]}], " ", 
                    SubsuperscriptBox["M", "\[Pi]", "2"]}]}], ")"}]}]}], 
                ")"}]}], "-", 
              RowBox[{
               RowBox[{"q", ".", 
                SubscriptBox["p", "1"]}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"q", ".", 
                   RowBox[{"\[Epsilon]", "[", "q", "]"}]}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["q", "2"], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{
                    SubscriptBox["p", "1"], ".", 
                    SubscriptBox["p", "2"]}]}]}], ")"}], " ", 
                    SubsuperscriptBox["M", "K", "2"]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "5"}], " ", 
                    RowBox[{"p", ".", "q"}]}], "+", 
                    RowBox[{"3", " ", 
                    RowBox[{"p", ".", 
                    SubscriptBox["p", "1"]}]}], "-", 
                    RowBox[{"5", " ", 
                    RowBox[{"p", ".", 
                    SubscriptBox["p", "2"]}]}]}], ")"}], " ", 
                    SubsuperscriptBox["M", "\[Pi]", "2"]}]}], ")"}]}], "+", 
                 RowBox[{"2", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["q", "2"], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"q", ".", 
                    SubscriptBox["p", "2"]}]}]}], ")"}]}], " ", 
                    RowBox[{
                    SubscriptBox["p", "1"], ".", 
                    RowBox[{"\[Epsilon]", "[", "q", "]"}]}], " ", 
                    SubsuperscriptBox["M", "K", "2"]}], "+", 
                    RowBox[{"4", " ", 
                    RowBox[{"p", ".", 
                    RowBox[{"\[Epsilon]", "[", "q", "]"}]}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["q", "2"], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"q", ".", 
                    SubscriptBox["p", "2"]}]}]}], ")"}], " ", 
                    SubsuperscriptBox["M", "\[Pi]", "2"]}], "+", 
                    RowBox[{
                    RowBox[{
                    SubscriptBox["p", "2"], ".", 
                    RowBox[{"\[Epsilon]", "[", "q", "]"}]}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["q", "2"], "+", 
                    RowBox[{"q", ".", 
                    SubscriptBox["p", "2"]}], "+", 
                    RowBox[{
                    SubscriptBox["p", "1"], ".", 
                    SubscriptBox["p", "2"]}]}], ")"}], " ", 
                    SubsuperscriptBox["M", "K", "2"]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "5"}], " ", 
                    RowBox[{"p", ".", "q"}]}], "+", 
                    RowBox[{"3", " ", 
                    RowBox[{"p", ".", 
                    SubscriptBox["p", "1"]}]}], "-", 
                    RowBox[{"5", " ", 
                    RowBox[{"p", ".", 
                    SubscriptBox["p", "2"]}]}]}], ")"}], " ", 
                    SubsuperscriptBox["M", "\[Pi]", "2"]}]}], ")"}]}]}], 
                   ")"}]}]}], ")"}]}]}], ")"}], " ", 
            SubsuperscriptBox["R", "9", "r"]}]}], "+", 
          RowBox[{
           FractionBox["1", 
            RowBox[{"3", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["q", "2"], "+", 
               RowBox[{"2", " ", 
                RowBox[{"q", ".", 
                 SubscriptBox["p", "1"]}]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["q", "2"], "+", 
               RowBox[{"2", " ", 
                RowBox[{"q", ".", 
                 SubscriptBox["p", "2"]}]}]}], ")"}], " ", 
             SubscriptBox["F", "\[Pi]"]}]], 
           RowBox[{"4", " ", 
            SqrtBox["2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", 
               RowBox[{"p", ".", 
                RowBox[{"\[Epsilon]", "[", "q", "]"}]}], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["q", "2"], "+", 
                 RowBox[{"2", " ", 
                  RowBox[{"q", ".", 
                   SubscriptBox["p", "1"]}]}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["q", "2"], "+", 
                 RowBox[{"2", " ", 
                  RowBox[{"q", ".", 
                   SubscriptBox["p", "2"]}]}]}], ")"}]}], "-", 
              RowBox[{
               RowBox[{"p", ".", "q"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"4", " ", 
                    SuperscriptBox["q", "2"]}], "+", 
                    RowBox[{"5", " ", 
                    RowBox[{"q", ".", 
                    SubscriptBox["p", "1"]}]}], "+", 
                    RowBox[{"3", " ", 
                    RowBox[{"q", ".", 
                    SubscriptBox["p", "2"]}]}]}], ")"}], " ", 
                  RowBox[{"q", ".", 
                   RowBox[{"\[Epsilon]", "[", "q", "]"}]}]}], "+", 
                 RowBox[{"3", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["q", "2"], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"q", ".", 
                    SubscriptBox["p", "2"]}]}]}], ")"}], " ", 
                  RowBox[{
                   SubscriptBox["p", "1"], ".", 
                   RowBox[{"\[Epsilon]", "[", "q", "]"}]}]}], "+", 
                 RowBox[{"5", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["q", "2"], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"q", ".", 
                    SubscriptBox["p", "1"]}]}]}], ")"}], " ", 
                  RowBox[{
                   SubscriptBox["p", "2"], ".", 
                   RowBox[{"\[Epsilon]", "[", "q", "]"}]}]}]}], ")"}]}], "-", 
              
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["q", "2"], "+", 
                 RowBox[{"3", " ", 
                  RowBox[{"p", ".", 
                   SubscriptBox["p", "1"]}]}], "-", 
                 RowBox[{"5", " ", 
                  RowBox[{"p", ".", 
                   SubscriptBox["p", "2"]}]}], "+", 
                 RowBox[{"2", " ", 
                  RowBox[{"q", ".", 
                   SubscriptBox["p", "1"]}]}], "+", 
                 RowBox[{"2", " ", 
                  RowBox[{"q", ".", 
                   SubscriptBox["p", "2"]}]}], "+", 
                 RowBox[{"2", " ", 
                  RowBox[{
                   SubscriptBox["p", "1"], ".", 
                   SubscriptBox["p", "2"]}]}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"q", ".", 
                   SubscriptBox["p", "2"]}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"q", ".", 
                    RowBox[{"\[Epsilon]", "[", "q", "]"}]}], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{
                    SubscriptBox["p", "1"], ".", 
                    RowBox[{"\[Epsilon]", "[", "q", "]"}]}]}]}], ")"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["q", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    SubscriptBox["p", "1"], ".", 
                    RowBox[{"\[Epsilon]", "[", "q", "]"}]}], "-", 
                    RowBox[{
                    SubscriptBox["p", "2"], ".", 
                    RowBox[{"\[Epsilon]", "[", "q", "]"}]}]}], ")"}]}], "-", 
                 RowBox[{
                  RowBox[{"q", ".", 
                   SubscriptBox["p", "1"]}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"q", ".", 
                    RowBox[{"\[Epsilon]", "[", "q", "]"}]}], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{
                    SubscriptBox["p", "2"], ".", 
                    RowBox[{"\[Epsilon]", "[", "q", "]"}]}]}]}], ")"}]}]}], 
                ")"}]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               SubsuperscriptBox["M", "K", "2"]}], "+", 
              SubsuperscriptBox["M", "\[Pi]", "2"]}], ")"}], " ", 
            SubsuperscriptBox["R", "10", "r"]}]}], "-", 
          RowBox[{
           FractionBox["1", 
            RowBox[{"9", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["q", "2"], "+", 
               RowBox[{"2", " ", 
                RowBox[{"q", ".", 
                 SubscriptBox["p", "1"]}]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["q", "2"], "+", 
               RowBox[{"2", " ", 
                RowBox[{"q", ".", 
                 SubscriptBox["p", "2"]}]}]}], ")"}], " ", 
             SubscriptBox["F", "\[Pi]"], " ", 
             SubsuperscriptBox["M", "K", "2"]}]], 
           RowBox[{"4", " ", 
            SqrtBox["2"], " ", 
            RowBox[{"(", 
             RowBox[{
              SubsuperscriptBox["M", "K", "2"], "-", 
              SubsuperscriptBox["M", "\[Pi]", "2"]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", " ", 
               RowBox[{"p", ".", 
                RowBox[{"\[Epsilon]", "[", "q", "]"}]}], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["q", "2"], "+", 
                 RowBox[{"2", " ", 
                  RowBox[{"q", ".", 
                   SubscriptBox["p", "1"]}]}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["q", "2"], "+", 
                 RowBox[{"2", " ", 
                  RowBox[{"q", ".", 
                   SubscriptBox["p", "2"]}]}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 SubsuperscriptBox["M", "K", "2"], "-", 
                 SubsuperscriptBox["M", "\[Pi]", "2"]}], ")"}]}], "-", 
              RowBox[{
               RowBox[{"p", ".", "q"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"3", " ", 
                    SuperscriptBox["q", "2"]}], "+", 
                    RowBox[{"4", " ", 
                    RowBox[{"q", ".", 
                    SubscriptBox["p", "1"]}]}], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"q", ".", 
                    SubscriptBox["p", "2"]}]}]}], ")"}], " ", 
                  RowBox[{"q", ".", 
                   RowBox[{"\[Epsilon]", "[", "q", "]"}]}]}], "+", 
                 RowBox[{"2", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["q", "2"], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"q", ".", 
                    SubscriptBox["p", "2"]}]}]}], ")"}], " ", 
                  RowBox[{
                   SubscriptBox["p", "1"], ".", 
                   RowBox[{"\[Epsilon]", "[", "q", "]"}]}]}], "+", 
                 RowBox[{"4", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["q", "2"], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"q", ".", 
                    SubscriptBox["p", "1"]}]}]}], ")"}], " ", 
                  RowBox[{
                   SubscriptBox["p", "2"], ".", 
                   RowBox[{"\[Epsilon]", "[", "q", "]"}]}]}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 SubsuperscriptBox["M", "K", "2"], "-", 
                 SubsuperscriptBox["M", "\[Pi]", "2"]}], ")"}]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", 
                   RowBox[{"q", ".", 
                    SubscriptBox["p", "2"]}]}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"q", ".", 
                    RowBox[{"\[Epsilon]", "[", "q", "]"}]}], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{
                    SubscriptBox["p", "1"], ".", 
                    RowBox[{"\[Epsilon]", "[", "q", "]"}]}]}]}], ")"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["q", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", 
                    RowBox[{
                    SubscriptBox["p", "1"], ".", 
                    RowBox[{"\[Epsilon]", "[", "q", "]"}]}]}], "+", 
                    RowBox[{
                    SubscriptBox["p", "2"], ".", 
                    RowBox[{"\[Epsilon]", "[", "q", "]"}]}]}], ")"}]}], "+", 
                 RowBox[{
                  RowBox[{"q", ".", 
                   SubscriptBox["p", "1"]}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"q", ".", 
                    RowBox[{"\[Epsilon]", "[", "q", "]"}]}], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{
                    SubscriptBox["p", "2"], ".", 
                    RowBox[{"\[Epsilon]", "[", "q", "]"}]}]}]}], ")"}]}]}], 
                ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "2"}], " ", 
                  SubsuperscriptBox["M", "K", "4"]}], "-", 
                 RowBox[{
                  SubsuperscriptBox["M", "\[Pi]", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["q", "2"], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"p", ".", 
                    SubscriptBox["p", "1"]}]}], "-", 
                    RowBox[{"4", " ", 
                    RowBox[{"p", ".", 
                    SubscriptBox["p", "2"]}]}], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"q", ".", 
                    SubscriptBox["p", "1"]}]}], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"q", ".", 
                    SubscriptBox["p", "2"]}]}], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{
                    SubscriptBox["p", "1"], ".", 
                    SubscriptBox["p", "2"]}]}], "+", 
                    RowBox[{"2", " ", 
                    SubsuperscriptBox["M", "\[Pi]", "2"]}]}], ")"}]}], "+", 
                 RowBox[{
                  SubsuperscriptBox["M", "K", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["q", "2"], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"p", ".", 
                    SubscriptBox["p", "1"]}]}], "-", 
                    RowBox[{"4", " ", 
                    RowBox[{"p", ".", 
                    SubscriptBox["p", "2"]}]}], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"q", ".", 
                    SubscriptBox["p", "1"]}]}], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"q", ".", 
                    SubscriptBox["p", "2"]}]}], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{
                    SubscriptBox["p", "1"], ".", 
                    SubscriptBox["p", "2"]}]}], "+", 
                    RowBox[{"10", " ", 
                    SubsuperscriptBox["M", "\[Pi]", "2"]}]}], ")"}]}]}], 
                ")"}]}]}], ")"}], " ", 
            SubsuperscriptBox["R", "11", "r"]}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"16", " ", 
             SqrtBox["2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"q", ".", 
                 SubscriptBox["p", "2"]}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"q", ".", 
                   RowBox[{"\[Epsilon]", "[", "q", "]"}]}], "+", 
                  RowBox[{"2", " ", 
                   RowBox[{
                    SubscriptBox["p", "1"], ".", 
                    RowBox[{"\[Epsilon]", "[", "q", "]"}]}]}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["q", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SubscriptBox["p", "1"], ".", 
                   RowBox[{"\[Epsilon]", "[", "q", "]"}]}], "-", 
                  RowBox[{
                   SubscriptBox["p", "2"], ".", 
                   RowBox[{"\[Epsilon]", "[", "q", "]"}]}]}], ")"}]}], "-", 
               RowBox[{
                RowBox[{"q", ".", 
                 SubscriptBox["p", "1"]}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"q", ".", 
                   RowBox[{"\[Epsilon]", "[", "q", "]"}]}], "+", 
                  RowBox[{"2", " ", 
                   RowBox[{
                    SubscriptBox["p", "2"], ".", 
                    RowBox[{"\[Epsilon]", "[", "q", "]"}]}]}]}], ")"}]}]}], 
              ")"}], " ", 
             SubsuperscriptBox["M", "\[Pi]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SubsuperscriptBox["M", "K", "2"]}], "+", 
               SubsuperscriptBox["M", "\[Pi]", "2"]}], ")"}], " ", 
             SubsuperscriptBox["R", "12", "r"]}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{"3", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["q", "2"], "+", 
               RowBox[{"2", " ", 
                RowBox[{"q", ".", 
                 SubscriptBox["p", "1"]}]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["q", "2"], "+", 
               RowBox[{"2", " ", 
                RowBox[{"q", ".", 
                 SubscriptBox["p", "2"]}]}]}], ")"}], " ", 
             SubscriptBox["F", "\[Pi]"]}], ")"}]}], "-", 
          RowBox[{
           FractionBox["1", 
            RowBox[{"3", " ", 
             SubscriptBox["F", "\[Pi]"]}]], 
           RowBox[{"2", " ", 
            SqrtBox["2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               RowBox[{"p", ".", 
                RowBox[{"\[Epsilon]", "[", "q", "]"}]}], " ", 
               RowBox[{"q", ".", 
                SubscriptBox["p", "1"]}]}], "-", 
              RowBox[{"2", " ", 
               RowBox[{"p", ".", "q"}], " ", 
               RowBox[{
                SubscriptBox["p", "1"], ".", 
                RowBox[{"\[Epsilon]", "[", "q", "]"}]}]}], "-", 
              RowBox[{
               RowBox[{"q", ".", 
                SubscriptBox["p", "2"]}], " ", 
               RowBox[{
                SubscriptBox["p", "1"], ".", 
                RowBox[{"\[Epsilon]", "[", "q", "]"}]}]}], "+", 
              RowBox[{
               RowBox[{"q", ".", 
                SubscriptBox["p", "1"]}], " ", 
               RowBox[{
                SubscriptBox["p", "2"], ".", 
                RowBox[{"\[Epsilon]", "[", "q", "]"}]}]}]}], ")"}], " ", 
            SubsuperscriptBox["R", "13", "r"]}]}], "-", 
          FractionBox[
           RowBox[{"2", " ", 
            SqrtBox["2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"p", ".", 
                RowBox[{"\[Epsilon]", "[", "q", "]"}]}], " ", 
               RowBox[{"q", ".", 
                SubscriptBox["p", "1"]}]}], "-", 
              RowBox[{
               RowBox[{"p", ".", "q"}], " ", 
               RowBox[{
                SubscriptBox["p", "1"], ".", 
                RowBox[{"\[Epsilon]", "[", "q", "]"}]}]}]}], ")"}], " ", 
            SubsuperscriptBox["R", "14", "r"]}], 
           RowBox[{"3", " ", 
            SubscriptBox["F", "\[Pi]"]}]], "+", 
          RowBox[{
           FractionBox["1", 
            RowBox[{"3", " ", 
             SubscriptBox["F", "\[Pi]"]}]], 
           RowBox[{
            SqrtBox["2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"p", ".", 
                RowBox[{"\[Epsilon]", "[", "q", "]"}]}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"3", " ", 
                  RowBox[{"q", ".", 
                   SubscriptBox["p", "1"]}]}], "+", 
                 RowBox[{"5", " ", 
                  RowBox[{"q", ".", 
                   SubscriptBox["p", "2"]}]}]}], ")"}]}], "-", 
              RowBox[{"4", " ", 
               RowBox[{"q", ".", 
                SubscriptBox["p", "2"]}], " ", 
               RowBox[{
                SubscriptBox["p", "1"], ".", 
                RowBox[{"\[Epsilon]", "[", "q", "]"}]}]}], "+", 
              RowBox[{"4", " ", 
               RowBox[{"q", ".", 
                SubscriptBox["p", "1"]}], " ", 
               RowBox[{
                SubscriptBox["p", "2"], ".", 
                RowBox[{"\[Epsilon]", "[", "q", "]"}]}]}], "-", 
              RowBox[{
               RowBox[{"p", ".", "q"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"3", " ", 
                  RowBox[{
                   SubscriptBox["p", "1"], ".", 
                   RowBox[{"\[Epsilon]", "[", "q", "]"}]}]}], "+", 
                 RowBox[{"5", " ", 
                  RowBox[{
                   SubscriptBox["p", "2"], ".", 
                   RowBox[{"\[Epsilon]", "[", "q", "]"}]}]}]}], ")"}]}]}], 
             ")"}], " ", 
            SubsuperscriptBox["R", "15", "r"]}]}], "+", 
          RowBox[{
           FractionBox["1", 
            RowBox[{"3", " ", 
             SubscriptBox["F", "\[Pi]"]}]], 
           RowBox[{
            SqrtBox["2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"p", ".", 
                RowBox[{"\[Epsilon]", "[", "q", "]"}]}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"3", " ", 
                  RowBox[{"q", ".", 
                   SubscriptBox["p", "1"]}]}], "+", 
                 RowBox[{"q", ".", 
                  SubscriptBox["p", "2"]}]}], ")"}]}], "-", 
              RowBox[{
               RowBox[{"p", ".", "q"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"3", " ", 
                  RowBox[{
                   SubscriptBox["p", "1"], ".", 
                   RowBox[{"\[Epsilon]", "[", "q", "]"}]}]}], "+", 
                 RowBox[{
                  SubscriptBox["p", "2"], ".", 
                  RowBox[{"\[Epsilon]", "[", "q", "]"}]}]}], ")"}]}]}], ")"}],
             " ", 
            SubsuperscriptBox["R", "16", "r"]}]}]}], ")"}]}]}], ")"}]}], "+", 
    
    RowBox[{"e", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SubscriptBox["G", "8"], " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{"8", " ", 
            SqrtBox["2"], " ", 
            SuperscriptBox["\[Epsilon]", "\[Xi]\[Rho]\[Sigma]\[Tau]"], " ", 
            SubsuperscriptBox["N", "29", "r"], " ", 
            SubscriptBox["p", "\[Xi]"], " ", 
            SubscriptBox["q", "\[Rho]"], " ", 
            SubscriptBox[
             RowBox[{"(", 
              SubscriptBox["p", "1"], ")"}], "\[Sigma]"], " ", 
            SubscriptBox[
             RowBox[{"(", 
              RowBox[{"\[Epsilon]", "[", "q", "]"}], ")"}], "\[Tau]"]}], 
           SubscriptBox["F", "\[Pi]"]], "+", 
          FractionBox[
           RowBox[{"8", " ", 
            SqrtBox["2"], " ", 
            SuperscriptBox["\[Epsilon]", "\[Xi]\[Rho]\[Sigma]\[Tau]"], " ", 
            SubsuperscriptBox["N", "31", "r"], " ", 
            SubscriptBox["p", "\[Xi]"], " ", 
            SubscriptBox["q", "\[Rho]"], " ", 
            SubscriptBox[
             RowBox[{"(", 
              SubscriptBox["p", "1"], ")"}], "\[Sigma]"], " ", 
            SubscriptBox[
             RowBox[{"(", 
              RowBox[{"\[Epsilon]", "[", "q", "]"}], ")"}], "\[Tau]"]}], 
           SubscriptBox["F", "\[Pi]"]]}], ")"}]}], "+", 
       RowBox[{
        SubscriptBox["G", "27"], " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{"14", " ", 
            SqrtBox["2"], " ", 
            SuperscriptBox["\[Epsilon]", "\[Xi]\[Rho]\[Sigma]\[Tau]"], " ", 
            SubscriptBox["p", "\[Xi]"], " ", 
            SubscriptBox["q", "\[Rho]"], " ", 
            SubsuperscriptBox["R", "22", "r"], " ", 
            SubscriptBox[
             RowBox[{"(", 
              SubscriptBox["p", "1"], ")"}], "\[Sigma]"], " ", 
            SubscriptBox[
             RowBox[{"(", 
              RowBox[{"\[Epsilon]", "[", "q", "]"}], ")"}], "\[Tau]"]}], 
           RowBox[{"3", " ", 
            SubscriptBox["F", "\[Pi]"]}]], "-", 
          FractionBox[
           RowBox[{"2", " ", 
            SqrtBox["2"], " ", 
            SuperscriptBox["\[Epsilon]", "\[Xi]\[Rho]\[Sigma]\[Tau]"], " ", 
            SubscriptBox["p", "\[Xi]"], " ", 
            SubscriptBox["q", "\[Rho]"], " ", 
            SubsuperscriptBox["R", "23", "r"], " ", 
            SubscriptBox[
             RowBox[{"(", 
              SubscriptBox["p", "1"], ")"}], "\[Sigma]"], " ", 
            SubscriptBox[
             RowBox[{"(", 
              RowBox[{"\[Epsilon]", "[", "q", "]"}], ")"}], "\[Tau]"]}], 
           RowBox[{"3", " ", 
            SubscriptBox["F", "\[Pi]"]}]]}], ")"}]}]}], ")"}]}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.550919159568995*^9, 3.550919166817557*^9}}],

Cell["Runtime:  0.1754 hours", "Input"],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 3}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{Inherited, 5}]
}, Open  ]],

Cell[CellGroupData[{

Cell["External particles and definition of scalar products:", "Section"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    SubscriptBox[
     OverscriptBox["K", "_"], "0"], "[", "p", "]"}], ",", 
   RowBox[{"\[Gamma]", "[", "q", "]"}], ",", 
   RowBox[{
    SubscriptBox["\[Pi]", "+"], "[", 
    SubscriptBox["p", "1"], "]"}], ",", 
   RowBox[{
    SubscriptBox["\[Pi]", "-"], "[", 
    SubscriptBox["p", "2"], "]"}]}], "}"}]], "Input"],

Cell[BoxData[
 RowBox[{"{", "}"}]], "Input"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Complete tree level amplitude to O(p^4):", "Section"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Pr3K0b", "=", 
   RowBox[{
    RowBox[{"\[ImaginaryI]", " ", "e", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SubscriptBox[
         OverscriptBox["G", "^"], "8"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"2", " ", 
              SqrtBox["2"], " ", 
              SubscriptBox["F", "\[Pi]"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", 
                  RowBox[{"p", ".", 
                   SubscriptBox["p", "2"]}]}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"p", ".", 
                    RowBox[{"\[Epsilon]", "[", "q", "]"}]}], "+", 
                   RowBox[{
                    SubscriptBox["p", "1"], ".", 
                    RowBox[{"\[Epsilon]", "[", "q", "]"}]}], "-", 
                   RowBox[{
                    SubscriptBox["p", "2"], ".", 
                    RowBox[{"\[Epsilon]", "[", "q", "]"}]}]}], ")"}]}], "+", 
                RowBox[{
                 RowBox[{"p", ".", 
                  SubscriptBox["p", "1"]}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"p", ".", 
                    RowBox[{"\[Epsilon]", "[", "q", "]"}]}], "-", 
                   RowBox[{
                    SubscriptBox["p", "1"], ".", 
                    RowBox[{"\[Epsilon]", "[", "q", "]"}]}], "+", 
                   RowBox[{
                    SubscriptBox["p", "2"], ".", 
                    RowBox[{"\[Epsilon]", "[", "q", "]"}]}]}], ")"}]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", 
                    RowBox[{
                    SubscriptBox["p", "1"], ".", 
                    RowBox[{"\[Epsilon]", "[", "q", "]"}]}]}], "+", 
                   RowBox[{
                    SubscriptBox["p", "2"], ".", 
                    RowBox[{"\[Epsilon]", "[", "q", "]"}]}]}], ")"}], " ", 
                 SubsuperscriptBox["M", "K", "2"]}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                SubsuperscriptBox["M", "K", "2"], "-", 
                SubsuperscriptBox["M", "\[Pi]", "2"]}], ")"}]}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 RowBox[{"p", ".", 
                  SubscriptBox["p", "1"]}]}], "+", 
                SubsuperscriptBox["M", "K", "2"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 RowBox[{"p", ".", 
                  SubscriptBox["p", "2"]}]}], "+", 
                SubsuperscriptBox["M", "K", "2"]}], ")"}]}], ")"}]}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"8", " ", 
             SqrtBox["2"], " ", 
             SubsuperscriptBox["L", "5", "r"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", 
                 RowBox[{"p", ".", 
                  SubscriptBox["p", "2"]}]}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"p", ".", 
                   RowBox[{"\[Epsilon]", "[", "q", "]"}]}], "+", 
                  RowBox[{
                   SubscriptBox["p", "1"], ".", 
                   RowBox[{"\[Epsilon]", "[", "q", "]"}]}], "-", 
                  RowBox[{
                   SubscriptBox["p", "2"], ".", 
                   RowBox[{"\[Epsilon]", "[", "q", "]"}]}]}], ")"}]}], "+", 
               RowBox[{
                RowBox[{"p", ".", 
                 SubscriptBox["p", "1"]}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"p", ".", 
                   RowBox[{"\[Epsilon]", "[", "q", "]"}]}], "-", 
                  RowBox[{
                   SubscriptBox["p", "1"], ".", 
                   RowBox[{"\[Epsilon]", "[", "q", "]"}]}], "+", 
                  RowBox[{
                   SubscriptBox["p", "2"], ".", 
                   RowBox[{"\[Epsilon]", "[", "q", "]"}]}]}], ")"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", 
                   RowBox[{
                    SubscriptBox["p", "1"], ".", 
                    RowBox[{"\[Epsilon]", "[", "q", "]"}]}]}], "+", 
                  RowBox[{
                   SubscriptBox["p", "2"], ".", 
                   RowBox[{"\[Epsilon]", "[", "q", "]"}]}]}], ")"}], " ", 
                SubsuperscriptBox["M", "K", "2"]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               SubsuperscriptBox["M", "K", "4"], "+", 
               RowBox[{"2", " ", 
                SubsuperscriptBox["M", "K", "2"], " ", 
                SubsuperscriptBox["M", "\[Pi]", "2"]}], "-", 
               RowBox[{"3", " ", 
                SubsuperscriptBox["M", "\[Pi]", "4"]}]}], ")"}]}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{
             SubscriptBox["F", "\[Pi]"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                RowBox[{"p", ".", 
                 SubscriptBox["p", "1"]}]}], "+", 
               SubsuperscriptBox["M", "K", "2"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                RowBox[{"p", ".", 
                 SubscriptBox["p", "2"]}]}], "+", 
               SubsuperscriptBox["M", "K", "2"]}], ")"}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"32", " ", 
             SqrtBox["2"], " ", 
             SubsuperscriptBox["L", "4", "r"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", 
                 RowBox[{"p", ".", 
                  SubscriptBox["p", "2"]}]}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"p", ".", 
                   RowBox[{"\[Epsilon]", "[", "q", "]"}]}], "+", 
                  RowBox[{
                   SubscriptBox["p", "1"], ".", 
                   RowBox[{"\[Epsilon]", "[", "q", "]"}]}], "-", 
                  RowBox[{
                   SubscriptBox["p", "2"], ".", 
                   RowBox[{"\[Epsilon]", "[", "q", "]"}]}]}], ")"}]}], "+", 
               RowBox[{
                RowBox[{"p", ".", 
                 SubscriptBox["p", "1"]}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"p", ".", 
                   RowBox[{"\[Epsilon]", "[", "q", "]"}]}], "-", 
                  RowBox[{
                   SubscriptBox["p", "1"], ".", 
                   RowBox[{"\[Epsilon]", "[", "q", "]"}]}], "+", 
                  RowBox[{
                   SubscriptBox["p", "2"], ".", 
                   RowBox[{"\[Epsilon]", "[", "q", "]"}]}]}], ")"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", 
                   RowBox[{
                    SubscriptBox["p", "1"], ".", 
                    RowBox[{"\[Epsilon]", "[", "q", "]"}]}]}], "+", 
                  RowBox[{
                   SubscriptBox["p", "2"], ".", 
                   RowBox[{"\[Epsilon]", "[", "q", "]"}]}]}], ")"}], " ", 
                SubsuperscriptBox["M", "K", "2"]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                SubsuperscriptBox["M", "K", "4"]}], "-", 
               RowBox[{
                SubsuperscriptBox["M", "K", "2"], " ", 
                SubsuperscriptBox["M", "\[Pi]", "2"]}], "-", 
               SubsuperscriptBox["M", "\[Pi]", "4"]}], ")"}]}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{
             SubscriptBox["F", "\[Pi]"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                RowBox[{"p", ".", 
                 SubscriptBox["p", "1"]}]}], "+", 
               SubsuperscriptBox["M", "K", "2"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                RowBox[{"p", ".", 
                 SubscriptBox["p", "2"]}]}], "+", 
               SubsuperscriptBox["M", "K", "2"]}], ")"}]}], ")"}]}], "+", 
          RowBox[{
           FractionBox["1", 
            RowBox[{"3", " ", 
             SubscriptBox["F", "\[Pi]"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                RowBox[{"p", ".", 
                 SubscriptBox["p", "1"]}]}], "+", 
               SubsuperscriptBox["M", "K", "2"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                RowBox[{"p", ".", 
                 SubscriptBox["p", "2"]}]}], "+", 
               SubsuperscriptBox["M", "K", "2"]}], ")"}]}]], 
           RowBox[{"4", " ", 
            SqrtBox["2"], " ", 
            SubsuperscriptBox["L", "9", "r"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", 
               RowBox[{"p", ".", 
                SubscriptBox["p", "1"]}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", 
                  RowBox[{"p", ".", 
                   SubscriptBox["p", "2"]}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"3", " ", 
                    RowBox[{"p", ".", 
                    RowBox[{"\[Epsilon]", "[", "q", "]"}]}], " ", 
                    RowBox[{"q", ".", 
                    SubscriptBox["p", "1"]}]}], "-", 
                    RowBox[{"3", " ", 
                    RowBox[{"p", ".", "q"}], " ", 
                    RowBox[{
                    SubscriptBox["p", "1"], ".", 
                    RowBox[{"\[Epsilon]", "[", "q", "]"}]}]}], "-", 
                    RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"q", ".", 
                    SubscriptBox["p", "2"]}], " ", 
                    RowBox[{
                    SubscriptBox["p", "1"], ".", 
                    RowBox[{"\[Epsilon]", "[", "q", "]"}]}]}], "-", 
                    RowBox[{
                    RowBox[{"q", ".", 
                    SubscriptBox["p", "1"]}], " ", 
                    RowBox[{
                    SubscriptBox["p", "2"], ".", 
                    RowBox[{"\[Epsilon]", "[", "q", "]"}]}]}]}], ")"}]}]}], 
                   ")"}]}], "+", 
                 RowBox[{"3", " ", 
                  RowBox[{"p", ".", 
                   RowBox[{"\[Epsilon]", "[", "q", "]"}]}], " ", 
                  RowBox[{"q", ".", 
                   SubscriptBox["p", "1"]}], " ", 
                  SubsuperscriptBox["M", "\[Pi]", "2"]}], "-", 
                 RowBox[{"3", " ", 
                  RowBox[{"p", ".", "q"}], " ", 
                  RowBox[{
                   SubscriptBox["p", "1"], ".", 
                   RowBox[{"\[Epsilon]", "[", "q", "]"}]}], " ", 
                  SubsuperscriptBox["M", "\[Pi]", "2"]}], "-", 
                 RowBox[{"3", " ", 
                  RowBox[{"q", ".", 
                   SubscriptBox["p", "2"]}], " ", 
                  RowBox[{
                   SubscriptBox["p", "1"], ".", 
                   RowBox[{"\[Epsilon]", "[", "q", "]"}]}], " ", 
                  SubsuperscriptBox["M", "\[Pi]", "2"]}], "+", 
                 RowBox[{"3", " ", 
                  RowBox[{"q", ".", 
                   SubscriptBox["p", "1"]}], " ", 
                  RowBox[{
                   SubscriptBox["p", "2"], ".", 
                   RowBox[{"\[Epsilon]", "[", "q", "]"}]}], " ", 
                  SubsuperscriptBox["M", "\[Pi]", "2"]}]}], ")"}]}], "+", 
              RowBox[{
               SubsuperscriptBox["M", "K", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"3", " ", 
                  RowBox[{"p", ".", "q"}], " ", 
                  RowBox[{
                   SubscriptBox["p", "2"], ".", 
                   RowBox[{"\[Epsilon]", "[", "q", "]"}]}], " ", 
                  SubsuperscriptBox["M", "K", "2"]}], "+", 
                 RowBox[{"3", " ", 
                  RowBox[{"q", ".", 
                   SubscriptBox["p", "1"]}], " ", 
                  RowBox[{
                   SubscriptBox["p", "2"], ".", 
                   RowBox[{"\[Epsilon]", "[", "q", "]"}]}], " ", 
                  SubsuperscriptBox["M", "K", "2"]}], "+", 
                 RowBox[{"3", " ", 
                  RowBox[{"p", ".", "q"}], " ", 
                  RowBox[{
                   SubscriptBox["p", "1"], ".", 
                   RowBox[{"\[Epsilon]", "[", "q", "]"}]}], " ", 
                  SubsuperscriptBox["M", "\[Pi]", "2"]}], "-", 
                 RowBox[{"3", " ", 
                  RowBox[{"p", ".", "q"}], " ", 
                  RowBox[{
                   SubscriptBox["p", "2"], ".", 
                   RowBox[{"\[Epsilon]", "[", "q", "]"}]}], " ", 
                  SubsuperscriptBox["M", "\[Pi]", "2"]}], "-", 
                 RowBox[{"6", " ", 
                  RowBox[{"q", ".", 
                   SubscriptBox["p", "1"]}], " ", 
                  RowBox[{
                   SubscriptBox["p", "2"], ".", 
                   RowBox[{"\[Epsilon]", "[", "q", "]"}]}], " ", 
                  SubsuperscriptBox["M", "\[Pi]", "2"]}], "-", 
                 RowBox[{"3", " ", 
                  RowBox[{"q", ".", 
                   SubscriptBox["p", "2"]}], " ", 
                  RowBox[{
                   SubscriptBox["p", "1"], ".", 
                   RowBox[{"\[Epsilon]", "[", "q", "]"}]}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SubsuperscriptBox["M", "K", "2"], "-", 
                    RowBox[{"2", " ", 
                    SubsuperscriptBox["M", "\[Pi]", "2"]}]}], ")"}]}], "+", 
                 RowBox[{
                  RowBox[{"p", ".", 
                   RowBox[{"\[Epsilon]", "[", "q", "]"}]}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    RowBox[{"q", ".", 
                    SubscriptBox["p", "1"]}], " ", 
                    SubsuperscriptBox["M", "\[Pi]", "2"]}], "+", 
                    RowBox[{
                    RowBox[{"q", ".", 
                    SubscriptBox["p", "2"]}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SubsuperscriptBox["M", "K", "2"]}], "+", 
                    RowBox[{"3", " ", 
                    SubsuperscriptBox["M", "\[Pi]", "2"]}]}], ")"}]}]}], 
                   ")"}]}]}], ")"}]}], "+", 
              RowBox[{
               RowBox[{"p", ".", 
                SubscriptBox["p", "2"]}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"6", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"q", ".", 
                    SubscriptBox["p", "2"]}], " ", 
                    RowBox[{
                    SubscriptBox["p", "1"], ".", 
                    RowBox[{"\[Epsilon]", "[", "q", "]"}]}]}], "-", 
                    RowBox[{
                    RowBox[{"q", ".", 
                    SubscriptBox["p", "1"]}], " ", 
                    RowBox[{
                    SubscriptBox["p", "2"], ".", 
                    RowBox[{"\[Epsilon]", "[", "q", "]"}]}]}]}], ")"}], " ", 
                  SubsuperscriptBox["M", "\[Pi]", "2"]}], "+", 
                 RowBox[{
                  RowBox[{"p", ".", "q"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"6", " ", 
                    RowBox[{
                    SubscriptBox["p", "1"], ".", 
                    RowBox[{"\[Epsilon]", "[", "q", "]"}]}], " ", 
                    SubsuperscriptBox["M", "K", "2"]}], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{
                    SubscriptBox["p", "2"], ".", 
                    RowBox[{"\[Epsilon]", "[", "q", "]"}]}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    SubsuperscriptBox["M", "K", "2"]}], "-", 
                    RowBox[{"3", " ", 
                    SubsuperscriptBox["M", "\[Pi]", "2"]}]}], ")"}]}]}], 
                   ")"}]}], "+", 
                 RowBox[{
                  RowBox[{"p", ".", 
                   RowBox[{"\[Epsilon]", "[", "q", "]"}]}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "6"}], " ", 
                    RowBox[{"q", ".", 
                    SubscriptBox["p", "1"]}], " ", 
                    SubsuperscriptBox["M", "K", "2"]}], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"q", ".", 
                    SubscriptBox["p", "2"]}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SubsuperscriptBox["M", "K", "2"]}], "+", 
                    RowBox[{"3", " ", 
                    SubsuperscriptBox["M", "\[Pi]", "2"]}]}], ")"}]}]}], 
                   ")"}]}]}], ")"}]}]}], ")"}]}]}], "-", 
          RowBox[{
           FractionBox["1", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["q", "2"], "+", 
               RowBox[{"2", " ", 
                RowBox[{"q", ".", 
                 SubscriptBox["p", "1"]}]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["q", "2"], "+", 
               RowBox[{"2", " ", 
                RowBox[{"q", ".", 
                 SubscriptBox["p", "2"]}]}]}], ")"}], " ", 
             SubscriptBox["F", "\[Pi]"]}]], 
           RowBox[{"4", " ", 
            SqrtBox["2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"p", ".", 
                RowBox[{"\[Epsilon]", "[", "q", "]"}]}], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["q", "2"], "+", 
                 RowBox[{"2", " ", 
                  RowBox[{"q", ".", 
                   SubscriptBox["p", "1"]}]}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["q", "2"], "+", 
                 RowBox[{"2", " ", 
                  RowBox[{"q", ".", 
                   SubscriptBox["p", "2"]}]}]}], ")"}], " ", 
               SubsuperscriptBox["M", "K", "2"]}], "-", 
              RowBox[{
               RowBox[{"p", ".", "q"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["q", "2"], "+", 
                 RowBox[{"2", " ", 
                  RowBox[{"q", ".", 
                   SubscriptBox["p", "1"]}]}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"q", ".", 
                  RowBox[{"\[Epsilon]", "[", "q", "]"}]}], "+", 
                 RowBox[{"2", " ", 
                  RowBox[{
                   SubscriptBox["p", "2"], ".", 
                   RowBox[{"\[Epsilon]", "[", "q", "]"}]}]}]}], ")"}], " ", 
               SubsuperscriptBox["M", "K", "2"]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", 
                   RowBox[{"q", ".", 
                    SubscriptBox["p", "2"]}]}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"q", ".", 
                    RowBox[{"\[Epsilon]", "[", "q", "]"}]}], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{
                    SubscriptBox["p", "1"], ".", 
                    RowBox[{"\[Epsilon]", "[", "q", "]"}]}]}]}], ")"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["q", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", 
                    RowBox[{
                    SubscriptBox["p", "1"], ".", 
                    RowBox[{"\[Epsilon]", "[", "q", "]"}]}]}], "+", 
                    RowBox[{
                    SubscriptBox["p", "2"], ".", 
                    RowBox[{"\[Epsilon]", "[", "q", "]"}]}]}], ")"}]}], "+", 
                 RowBox[{
                  RowBox[{"q", ".", 
                   SubscriptBox["p", "1"]}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"q", ".", 
                    RowBox[{"\[Epsilon]", "[", "q", "]"}]}], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{
                    SubscriptBox["p", "2"], ".", 
                    RowBox[{"\[Epsilon]", "[", "q", "]"}]}]}]}], ")"}]}]}], 
                ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "2"}], " ", 
                  RowBox[{"p", ".", 
                   SubscriptBox["p", "2"]}], " ", 
                  SubsuperscriptBox["M", "K", "2"]}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["q", "2"], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"q", ".", 
                    SubscriptBox["p", "1"]}]}], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"q", ".", 
                    SubscriptBox["p", "2"]}]}], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{
                    SubscriptBox["p", "1"], ".", 
                    SubscriptBox["p", "2"]}]}]}], ")"}], " ", 
                  SubsuperscriptBox["M", "\[Pi]", "2"]}]}], ")"}]}]}], ")"}], 
            " ", 
            SubsuperscriptBox[
             OverscriptBox["N", "^"], "5", "r"]}]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"8", " ", 
             SqrtBox["2"], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["q", "2"], "+", 
               RowBox[{"2", " ", 
                RowBox[{"q", ".", 
                 SubscriptBox["p", "1"]}]}], "+", 
               RowBox[{"2", " ", 
                RowBox[{"q", ".", 
                 SubscriptBox["p", "2"]}]}], "+", 
               RowBox[{"2", " ", 
                RowBox[{
                 SubscriptBox["p", "1"], ".", 
                 SubscriptBox["p", "2"]}]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"q", ".", 
                 SubscriptBox["p", "2"]}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"q", ".", 
                   RowBox[{"\[Epsilon]", "[", "q", "]"}]}], "+", 
                  RowBox[{"2", " ", 
                   RowBox[{
                    SubscriptBox["p", "1"], ".", 
                    RowBox[{"\[Epsilon]", "[", "q", "]"}]}]}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["q", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SubscriptBox["p", "1"], ".", 
                   RowBox[{"\[Epsilon]", "[", "q", "]"}]}], "-", 
                  RowBox[{
                   SubscriptBox["p", "2"], ".", 
                   RowBox[{"\[Epsilon]", "[", "q", "]"}]}]}], ")"}]}], "-", 
               RowBox[{
                RowBox[{"q", ".", 
                 SubscriptBox["p", "1"]}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"q", ".", 
                   RowBox[{"\[Epsilon]", "[", "q", "]"}]}], "+", 
                  RowBox[{"2", " ", 
                   RowBox[{
                    SubscriptBox["p", "2"], ".", 
                    RowBox[{"\[Epsilon]", "[", "q", "]"}]}]}]}], ")"}]}]}], 
              ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               SubsuperscriptBox["M", "K", "2"], "-", 
               SubsuperscriptBox["M", "\[Pi]", "2"]}], ")"}], " ", 
             SubsuperscriptBox[
              OverscriptBox["N", "^"], "7", "r"]}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["q", "2"], "+", 
               RowBox[{"2", " ", 
                RowBox[{"q", ".", 
                 SubscriptBox["p", "1"]}]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["q", "2"], "+", 
               RowBox[{"2", " ", 
                RowBox[{"q", ".", 
                 SubscriptBox["p", "2"]}]}]}], ")"}], " ", 
             SubscriptBox["F", "\[Pi]"]}], ")"}]}], "-", 
          RowBox[{
           FractionBox["1", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["q", "2"], "+", 
               RowBox[{"2", " ", 
                RowBox[{"q", ".", 
                 SubscriptBox["p", "1"]}]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["q", "2"], "+", 
               RowBox[{"2", " ", 
                RowBox[{"q", ".", 
                 SubscriptBox["p", "2"]}]}]}], ")"}], " ", 
             SubscriptBox["F", "\[Pi]"]}]], 
           RowBox[{"2", " ", 
            SqrtBox["2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"p", ".", 
                RowBox[{"\[Epsilon]", "[", "q", "]"}]}], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["q", "2"], "+", 
                 RowBox[{"2", " ", 
                  RowBox[{"q", ".", 
                   SubscriptBox["p", "1"]}]}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["q", "2"], "+", 
                 RowBox[{"2", " ", 
                  RowBox[{"q", ".", 
                   SubscriptBox["p", "2"]}]}]}], ")"}]}], "-", 
              RowBox[{
               RowBox[{"p", ".", "q"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["q", "2"], "+", 
                 RowBox[{"2", " ", 
                  RowBox[{"q", ".", 
                   SubscriptBox["p", "1"]}]}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"q", ".", 
                  RowBox[{"\[Epsilon]", "[", "q", "]"}]}], "+", 
                 RowBox[{"2", " ", 
                  RowBox[{
                   SubscriptBox["p", "2"], ".", 
                   RowBox[{"\[Epsilon]", "[", "q", "]"}]}]}]}], ")"}]}], "-", 
              
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["q", "2"], "-", 
                 RowBox[{"2", " ", 
                  RowBox[{"p", ".", 
                   SubscriptBox["p", "2"]}]}], "+", 
                 RowBox[{"2", " ", 
                  RowBox[{"q", ".", 
                   SubscriptBox["p", "1"]}]}], "+", 
                 RowBox[{"2", " ", 
                  RowBox[{"q", ".", 
                   SubscriptBox["p", "2"]}]}], "+", 
                 RowBox[{"2", " ", 
                  RowBox[{
                   SubscriptBox["p", "1"], ".", 
                   SubscriptBox["p", "2"]}]}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"q", ".", 
                   SubscriptBox["p", "2"]}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"q", ".", 
                    RowBox[{"\[Epsilon]", "[", "q", "]"}]}], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{
                    SubscriptBox["p", "1"], ".", 
                    RowBox[{"\[Epsilon]", "[", "q", "]"}]}]}]}], ")"}]}], "+",
                  
                 RowBox[{
                  SuperscriptBox["q", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    SubscriptBox["p", "1"], ".", 
                    RowBox[{"\[Epsilon]", "[", "q", "]"}]}], "-", 
                    RowBox[{
                    SubscriptBox["p", "2"], ".", 
                    RowBox[{"\[Epsilon]", "[", "q", "]"}]}]}], ")"}]}], "-", 
                 RowBox[{
                  RowBox[{"q", ".", 
                   SubscriptBox["p", "1"]}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"q", ".", 
                    RowBox[{"\[Epsilon]", "[", "q", "]"}]}], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{
                    SubscriptBox["p", "2"], ".", 
                    RowBox[{"\[Epsilon]", "[", "q", "]"}]}]}]}], ")"}]}]}], 
                ")"}]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               SubsuperscriptBox["M", "K", "2"]}], "+", 
              SubsuperscriptBox["M", "\[Pi]", "2"]}], ")"}], " ", 
            SubsuperscriptBox[
             OverscriptBox["N", "^"], "8", "r"]}]}], "+", 
          RowBox[{
           FractionBox["1", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["q", "2"], "+", 
               RowBox[{"2", " ", 
                RowBox[{"q", ".", 
                 SubscriptBox["p", "1"]}]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["q", "2"], "+", 
               RowBox[{"2", " ", 
                RowBox[{"q", ".", 
                 SubscriptBox["p", "2"]}]}]}], ")"}], " ", 
             SubscriptBox["F", "\[Pi]"]}]], 
           RowBox[{"4", " ", 
            SqrtBox["2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"q", ".", 
                  SubscriptBox["p", "2"]}], ")"}], "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"q", ".", 
                  RowBox[{"\[Epsilon]", "[", "q", "]"}]}], "+", 
                 RowBox[{"2", " ", 
                  RowBox[{
                   SubscriptBox["p", "1"], ".", 
                   RowBox[{"\[Epsilon]", "[", "q", "]"}]}]}]}], ")"}], " ", 
               SubsuperscriptBox["M", "K", "2"]}], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"q", ".", 
                  SubscriptBox["p", "1"]}], ")"}], "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"q", ".", 
                  RowBox[{"\[Epsilon]", "[", "q", "]"}]}], "+", 
                 RowBox[{"2", " ", 
                  RowBox[{
                   SubscriptBox["p", "2"], ".", 
                   RowBox[{"\[Epsilon]", "[", "q", "]"}]}]}]}], ")"}], " ", 
               SubsuperscriptBox["M", "K", "2"]}], "-", 
              RowBox[{
               RowBox[{"q", ".", 
                SubscriptBox["p", "1"]}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "2"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["q", "2"], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"q", ".", 
                    SubscriptBox["p", "2"]}]}]}], ")"}], " ", 
                  RowBox[{
                   SubscriptBox["p", "1"], ".", 
                   RowBox[{"\[Epsilon]", "[", "q", "]"}]}], " ", 
                  SubsuperscriptBox["M", "K", "2"]}], "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["q", "2"], " ", 
                  RowBox[{
                   SubscriptBox["p", "2"], ".", 
                   RowBox[{"\[Epsilon]", "[", "q", "]"}]}], " ", 
                  SubsuperscriptBox["M", "K", "2"]}], "+", 
                 RowBox[{"4", " ", 
                  RowBox[{"q", ".", 
                   SubscriptBox["p", "2"]}], " ", 
                  RowBox[{
                   SubscriptBox["p", "2"], ".", 
                   RowBox[{"\[Epsilon]", "[", "q", "]"}]}], " ", 
                  SubsuperscriptBox["M", "K", "2"]}], "+", 
                 RowBox[{"4", " ", 
                  RowBox[{
                   SubscriptBox["p", "1"], ".", 
                   SubscriptBox["p", "2"]}], " ", 
                  RowBox[{
                   SubscriptBox["p", "2"], ".", 
                   RowBox[{"\[Epsilon]", "[", "q", "]"}]}], " ", 
                  SubsuperscriptBox["M", "K", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["q", "2"], " ", 
                  RowBox[{"p", ".", 
                   RowBox[{"\[Epsilon]", "[", "q", "]"}]}], " ", 
                  SubsuperscriptBox["M", "\[Pi]", "2"]}], "+", 
                 RowBox[{"4", " ", 
                  RowBox[{"p", ".", 
                   RowBox[{"\[Epsilon]", "[", "q", "]"}]}], " ", 
                  RowBox[{"q", ".", 
                   SubscriptBox["p", "2"]}], " ", 
                  SubsuperscriptBox["M", "\[Pi]", "2"]}], "-", 
                 RowBox[{"4", " ", 
                  RowBox[{"p", ".", "q"}], " ", 
                  RowBox[{
                   SubscriptBox["p", "2"], ".", 
                   RowBox[{"\[Epsilon]", "[", "q", "]"}]}], " ", 
                  SubsuperscriptBox["M", "\[Pi]", "2"]}], "-", 
                 RowBox[{"4", " ", 
                  RowBox[{"p", ".", 
                   SubscriptBox["p", "2"]}], " ", 
                  RowBox[{
                   SubscriptBox["p", "2"], ".", 
                   RowBox[{"\[Epsilon]", "[", "q", "]"}]}], " ", 
                  SubsuperscriptBox["M", "\[Pi]", "2"]}], "+", 
                 RowBox[{
                  RowBox[{"q", ".", 
                   RowBox[{"\[Epsilon]", "[", "q", "]"}]}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["q", "2"], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{
                    SubscriptBox["p", "1"], ".", 
                    SubscriptBox["p", "2"]}]}]}], ")"}], " ", 
                    SubsuperscriptBox["M", "K", "2"]}], "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"p", ".", "q"}], "+", 
                    RowBox[{"p", ".", 
                    SubscriptBox["p", "2"]}]}], ")"}], " ", 
                    SubsuperscriptBox["M", "\[Pi]", "2"]}]}], ")"}]}]}], 
                ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["q", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["q", "2"]}], " ", 
                    RowBox[{"p", ".", 
                    RowBox[{"\[Epsilon]", "[", "q", "]"}]}]}], "+", 
                    RowBox[{
                    RowBox[{"p", ".", "q"}], " ", 
                    RowBox[{"q", ".", 
                    RowBox[{"\[Epsilon]", "[", "q", "]"}]}]}]}], ")"}], " ", 
                  SubsuperscriptBox["M", "\[Pi]", "2"]}], "+", 
                 RowBox[{
                  RowBox[{
                   SubscriptBox["p", "1"], ".", 
                   RowBox[{"\[Epsilon]", "[", "q", "]"}]}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["q", "2"], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{
                    SubscriptBox["p", "1"], ".", 
                    SubscriptBox["p", "2"]}]}]}], ")"}], " ", 
                    SubsuperscriptBox["M", "K", "2"]}], "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"p", ".", 
                    SubscriptBox["p", "2"]}], " ", 
                    SubsuperscriptBox["M", "\[Pi]", "2"]}]}], ")"}]}], "+", 
                 RowBox[{
                  RowBox[{
                   SubscriptBox["p", "2"], ".", 
                   RowBox[{"\[Epsilon]", "[", "q", "]"}]}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["q", "2"], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{
                    SubscriptBox["p", "1"], ".", 
                    SubscriptBox["p", "2"]}]}]}], ")"}]}], " ", 
                    SubsuperscriptBox["M", "K", "2"]}], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"p", ".", "q"}], "+", 
                    RowBox[{"p", ".", 
                    SubscriptBox["p", "2"]}]}], ")"}], " ", 
                    SubsuperscriptBox["M", "\[Pi]", "2"]}]}], ")"}]}]}], 
                ")"}]}], "+", 
              RowBox[{
               RowBox[{"q", ".", 
                SubscriptBox["p", "2"]}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"q", ".", 
                   RowBox[{"\[Epsilon]", "[", "q", "]"}]}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["q", "2"], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{
                    SubscriptBox["p", "1"], ".", 
                    SubscriptBox["p", "2"]}]}]}], ")"}], " ", 
                    SubsuperscriptBox["M", "K", "2"]}], "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"p", ".", 
                    SubscriptBox["p", "2"]}], " ", 
                    SubsuperscriptBox["M", "\[Pi]", "2"]}]}], ")"}]}], "-", 
                 RowBox[{"2", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", 
                    RowBox[{
                    SubscriptBox["p", "1"], ".", 
                    RowBox[{"\[Epsilon]", "[", "q", "]"}]}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["q", "2"], "+", 
                    RowBox[{
                    SubscriptBox["p", "1"], ".", 
                    SubscriptBox["p", "2"]}]}], ")"}], " ", 
                    SubsuperscriptBox["M", "K", "2"]}], "-", 
                    RowBox[{
                    RowBox[{"p", ".", 
                    SubscriptBox["p", "2"]}], " ", 
                    SubsuperscriptBox["M", "\[Pi]", "2"]}]}], ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["q", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    SubscriptBox["p", "2"], ".", 
                    RowBox[{"\[Epsilon]", "[", "q", "]"}]}], " ", 
                    SubsuperscriptBox["M", "K", "2"]}], "+", 
                    RowBox[{
                    RowBox[{"p", ".", 
                    RowBox[{"\[Epsilon]", "[", "q", "]"}]}], " ", 
                    SubsuperscriptBox["M", "\[Pi]", "2"]}]}], ")"}]}]}], 
                   ")"}]}]}], ")"}]}]}], ")"}], " ", 
            SubsuperscriptBox[
             OverscriptBox["N", "^"], "9", "r"]}]}], "-", 
          RowBox[{
           FractionBox["1", 
            RowBox[{"3", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["q", "2"], "+", 
               RowBox[{"2", " ", 
                RowBox[{"q", ".", 
                 SubscriptBox["p", "1"]}]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["q", "2"], "+", 
               RowBox[{"2", " ", 
                RowBox[{"q", ".", 
                 SubscriptBox["p", "2"]}]}]}], ")"}], " ", 
             SubscriptBox["F", "\[Pi]"]}]], 
           RowBox[{"4", " ", 
            SqrtBox["2"], " ", 
            RowBox[{"(", 
             RowBox[{
              SubsuperscriptBox["M", "K", "2"], "-", 
              SubsuperscriptBox["M", "\[Pi]", "2"]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "3"}], " ", 
               RowBox[{"p", ".", 
                RowBox[{"\[Epsilon]", "[", "q", "]"}]}], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["q", "2"], "+", 
                 RowBox[{"2", " ", 
                  RowBox[{"q", ".", 
                   SubscriptBox["p", "1"]}]}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["q", "2"], "+", 
                 RowBox[{"2", " ", 
                  RowBox[{"q", ".", 
                   SubscriptBox["p", "2"]}]}]}], ")"}]}], "+", 
              RowBox[{
               RowBox[{"p", ".", "q"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"3", " ", 
                    SuperscriptBox["q", "2"]}], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"q", ".", 
                    SubscriptBox["p", "1"]}]}], "+", 
                    RowBox[{"4", " ", 
                    RowBox[{"q", ".", 
                    SubscriptBox["p", "2"]}]}]}], ")"}], " ", 
                  RowBox[{"q", ".", 
                   RowBox[{"\[Epsilon]", "[", "q", "]"}]}]}], "+", 
                 RowBox[{"4", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["q", "2"], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"q", ".", 
                    SubscriptBox["p", "2"]}]}]}], ")"}], " ", 
                  RowBox[{
                   SubscriptBox["p", "1"], ".", 
                   RowBox[{"\[Epsilon]", "[", "q", "]"}]}]}], "+", 
                 RowBox[{"2", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["q", "2"], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"q", ".", 
                    SubscriptBox["p", "1"]}]}]}], ")"}], " ", 
                  RowBox[{
                   SubscriptBox["p", "2"], ".", 
                   RowBox[{"\[Epsilon]", "[", "q", "]"}]}]}]}], ")"}]}], "+", 
              
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", 
                   RowBox[{"q", ".", 
                    SubscriptBox["p", "2"]}]}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"q", ".", 
                    RowBox[{"\[Epsilon]", "[", "q", "]"}]}], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{
                    SubscriptBox["p", "1"], ".", 
                    RowBox[{"\[Epsilon]", "[", "q", "]"}]}]}]}], ")"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["q", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", 
                    RowBox[{
                    SubscriptBox["p", "1"], ".", 
                    RowBox[{"\[Epsilon]", "[", "q", "]"}]}]}], "+", 
                    RowBox[{
                    SubscriptBox["p", "2"], ".", 
                    RowBox[{"\[Epsilon]", "[", "q", "]"}]}]}], ")"}]}], "+", 
                 RowBox[{
                  RowBox[{"q", ".", 
                   SubscriptBox["p", "1"]}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"q", ".", 
                    RowBox[{"\[Epsilon]", "[", "q", "]"}]}], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{
                    SubscriptBox["p", "2"], ".", 
                    RowBox[{"\[Epsilon]", "[", "q", "]"}]}]}]}], ")"}]}]}], 
                ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["q", "2"], "-", 
                 RowBox[{"4", " ", 
                  RowBox[{"p", ".", 
                   SubscriptBox["p", "1"]}]}], "+", 
                 RowBox[{"2", " ", 
                  RowBox[{"p", ".", 
                   SubscriptBox["p", "2"]}]}], "+", 
                 RowBox[{"2", " ", 
                  RowBox[{"q", ".", 
                   SubscriptBox["p", "1"]}]}], "+", 
                 RowBox[{"2", " ", 
                  RowBox[{"q", ".", 
                   SubscriptBox["p", "2"]}]}], "+", 
                 RowBox[{"2", " ", 
                  RowBox[{
                   SubscriptBox["p", "1"], ".", 
                   SubscriptBox["p", "2"]}]}], "-", 
                 RowBox[{"2", " ", 
                  SubsuperscriptBox["M", "K", "2"]}], "-", 
                 RowBox[{"4", " ", 
                  SubsuperscriptBox["M", "\[Pi]", "2"]}]}], ")"}]}]}], ")"}], 
            " ", 
            SubsuperscriptBox[
             OverscriptBox["N", "^"], "10", "r"]}]}], "-", 
          RowBox[{
           FractionBox["1", 
            RowBox[{"3", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["q", "2"], "+", 
               RowBox[{"2", " ", 
                RowBox[{"q", ".", 
                 SubscriptBox["p", "1"]}]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["q", "2"], "+", 
               RowBox[{"2", " ", 
                RowBox[{"q", ".", 
                 SubscriptBox["p", "2"]}]}]}], ")"}], " ", 
             SubscriptBox["F", "\[Pi]"], " ", 
             SubsuperscriptBox["M", "K", "2"]}]], 
           RowBox[{"2", " ", 
            SqrtBox["2"], " ", 
            RowBox[{"(", 
             RowBox[{
              SubsuperscriptBox["M", "K", "2"], "-", 
              SubsuperscriptBox["M", "\[Pi]", "2"]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "3"}], " ", 
               RowBox[{"p", ".", 
                RowBox[{"\[Epsilon]", "[", "q", "]"}]}], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["q", "2"], "+", 
                 RowBox[{"2", " ", 
                  RowBox[{"q", ".", 
                   SubscriptBox["p", "1"]}]}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["q", "2"], "+", 
                 RowBox[{"2", " ", 
                  RowBox[{"q", ".", 
                   SubscriptBox["p", "2"]}]}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", 
                  SubsuperscriptBox["M", "K", "2"]}], "+", 
                 SubsuperscriptBox["M", "\[Pi]", "2"]}], ")"}]}], "+", 
              RowBox[{
               RowBox[{"p", ".", "q"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"3", " ", 
                    SuperscriptBox["q", "2"]}], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"q", ".", 
                    SubscriptBox["p", "1"]}]}], "+", 
                    RowBox[{"4", " ", 
                    RowBox[{"q", ".", 
                    SubscriptBox["p", "2"]}]}]}], ")"}], " ", 
                  RowBox[{"q", ".", 
                   RowBox[{"\[Epsilon]", "[", "q", "]"}]}]}], "+", 
                 RowBox[{"4", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["q", "2"], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"q", ".", 
                    SubscriptBox["p", "2"]}]}]}], ")"}], " ", 
                  RowBox[{
                   SubscriptBox["p", "1"], ".", 
                   RowBox[{"\[Epsilon]", "[", "q", "]"}]}]}], "+", 
                 RowBox[{"2", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["q", "2"], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"q", ".", 
                    SubscriptBox["p", "1"]}]}]}], ")"}], " ", 
                  RowBox[{
                   SubscriptBox["p", "2"], ".", 
                   RowBox[{"\[Epsilon]", "[", "q", "]"}]}]}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", 
                  SubsuperscriptBox["M", "K", "2"]}], "+", 
                 SubsuperscriptBox["M", "\[Pi]", "2"]}], ")"}]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", 
                   RowBox[{"q", ".", 
                    SubscriptBox["p", "2"]}]}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"q", ".", 
                    RowBox[{"\[Epsilon]", "[", "q", "]"}]}], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{
                    SubscriptBox["p", "1"], ".", 
                    RowBox[{"\[Epsilon]", "[", "q", "]"}]}]}]}], ")"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["q", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", 
                    RowBox[{
                    SubscriptBox["p", "1"], ".", 
                    RowBox[{"\[Epsilon]", "[", "q", "]"}]}]}], "+", 
                    RowBox[{
                    SubscriptBox["p", "2"], ".", 
                    RowBox[{"\[Epsilon]", "[", "q", "]"}]}]}], ")"}]}], "+", 
                 RowBox[{
                  RowBox[{"q", ".", 
                   SubscriptBox["p", "1"]}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"q", ".", 
                    RowBox[{"\[Epsilon]", "[", "q", "]"}]}], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{
                    SubscriptBox["p", "2"], ".", 
                    RowBox[{"\[Epsilon]", "[", "q", "]"}]}]}]}], ")"}]}]}], 
                ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "4"}], " ", 
                  SubsuperscriptBox["M", "K", "4"]}], "+", 
                 RowBox[{"2", " ", 
                  SubsuperscriptBox["M", "K", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["q", "2"], "-", 
                    RowBox[{"4", " ", 
                    RowBox[{"p", ".", 
                    SubscriptBox["p", "1"]}]}], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"p", ".", 
                    SubscriptBox["p", "2"]}]}], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"q", ".", 
                    SubscriptBox["p", "1"]}]}], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"q", ".", 
                    SubscriptBox["p", "2"]}]}], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{
                    SubscriptBox["p", "1"], ".", 
                    SubscriptBox["p", "2"]}]}], "-", 
                    RowBox[{"11", " ", 
                    SubsuperscriptBox["M", "\[Pi]", "2"]}]}], ")"}]}], "+", 
                 RowBox[{
                  SubsuperscriptBox["M", "\[Pi]", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["q", "2"], "-", 
                    RowBox[{"4", " ", 
                    RowBox[{"p", ".", 
                    SubscriptBox["p", "1"]}]}], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"p", ".", 
                    SubscriptBox["p", "2"]}]}], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"q", ".", 
                    SubscriptBox["p", "1"]}]}], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"q", ".", 
                    SubscriptBox["p", "2"]}]}], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{
                    SubscriptBox["p", "1"], ".", 
                    SubscriptBox["p", "2"]}]}], "+", 
                    RowBox[{"2", " ", 
                    SubsuperscriptBox["M", "\[Pi]", "2"]}]}], ")"}]}]}], 
                ")"}]}]}], ")"}], " ", 
            SubsuperscriptBox[
             OverscriptBox["N", "^"], "11", "r"]}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"8", " ", 
             SqrtBox["2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"q", ".", 
                 SubscriptBox["p", "2"]}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"q", ".", 
                   RowBox[{"\[Epsilon]", "[", "q", "]"}]}], "+", 
                  RowBox[{"2", " ", 
                   RowBox[{
                    SubscriptBox["p", "1"], ".", 
                    RowBox[{"\[Epsilon]", "[", "q", "]"}]}]}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["q", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SubscriptBox["p", "1"], ".", 
                   RowBox[{"\[Epsilon]", "[", "q", "]"}]}], "-", 
                  RowBox[{
                   SubscriptBox["p", "2"], ".", 
                   RowBox[{"\[Epsilon]", "[", "q", "]"}]}]}], ")"}]}], "-", 
               RowBox[{
                RowBox[{"q", ".", 
                 SubscriptBox["p", "1"]}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"q", ".", 
                   RowBox[{"\[Epsilon]", "[", "q", "]"}]}], "+", 
                  RowBox[{"2", " ", 
                   RowBox[{
                    SubscriptBox["p", "2"], ".", 
                    RowBox[{"\[Epsilon]", "[", "q", "]"}]}]}]}], ")"}]}]}], 
              ")"}], " ", 
             SubsuperscriptBox["M", "\[Pi]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SubsuperscriptBox["M", "K", "2"]}], "+", 
               SubsuperscriptBox["M", "\[Pi]", "2"]}], ")"}], " ", 
             SubsuperscriptBox[
              OverscriptBox["N", "^"], "12", "r"]}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["q", "2"], "+", 
               RowBox[{"2", " ", 
                RowBox[{"q", ".", 
                 SubscriptBox["p", "1"]}]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["q", "2"], "+", 
               RowBox[{"2", " ", 
                RowBox[{"q", ".", 
                 SubscriptBox["p", "2"]}]}]}], ")"}], " ", 
             SubscriptBox["F", "\[Pi]"]}], ")"}]}], "-", 
          RowBox[{
           FractionBox["1", 
            RowBox[{"3", " ", 
             SubscriptBox["F", "\[Pi]"]}]], 
           RowBox[{"2", " ", 
            SqrtBox["2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"p", ".", 
                RowBox[{"\[Epsilon]", "[", "q", "]"}]}], " ", 
               RowBox[{"q", ".", 
                SubscriptBox["p", "2"]}]}], "-", 
              RowBox[{"2", " ", 
               RowBox[{"q", ".", 
                SubscriptBox["p", "2"]}], " ", 
               RowBox[{
                SubscriptBox["p", "1"], ".", 
                RowBox[{"\[Epsilon]", "[", "q", "]"}]}]}], "-", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"p", ".", "q"}], "-", 
                 RowBox[{"2", " ", 
                  RowBox[{"q", ".", 
                   SubscriptBox["p", "1"]}]}]}], ")"}], " ", 
               RowBox[{
                SubscriptBox["p", "2"], ".", 
                RowBox[{"\[Epsilon]", "[", "q", "]"}]}]}]}], ")"}], " ", 
            SubsuperscriptBox[
             OverscriptBox["N", "^"], "14", "r"]}]}], "+", 
          RowBox[{
           FractionBox["1", 
            RowBox[{"3", " ", 
             SubscriptBox["F", "\[Pi]"]}]], 
           RowBox[{"2", " ", 
            SqrtBox["2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"p", ".", 
                RowBox[{"\[Epsilon]", "[", "q", "]"}]}], " ", 
               RowBox[{"q", ".", 
                SubscriptBox["p", "2"]}]}], "-", 
              RowBox[{"2", " ", 
               RowBox[{"q", ".", 
                SubscriptBox["p", "2"]}], " ", 
               RowBox[{
                SubscriptBox["p", "1"], ".", 
                RowBox[{"\[Epsilon]", "[", "q", "]"}]}]}], "-", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"p", ".", "q"}], "-", 
                 RowBox[{"2", " ", 
                  RowBox[{"q", ".", 
                   SubscriptBox["p", "1"]}]}]}], ")"}], " ", 
               RowBox[{
                SubscriptBox["p", "2"], ".", 
                RowBox[{"\[Epsilon]", "[", "q", "]"}]}]}]}], ")"}], " ", 
            SubsuperscriptBox[
             OverscriptBox["N", "^"], "15", "r"]}]}], "+", 
          FractionBox[
           RowBox[{"2", " ", 
            SqrtBox["2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"p", ".", 
                RowBox[{"\[Epsilon]", "[", "q", "]"}]}], " ", 
               RowBox[{"q", ".", 
                SubscriptBox["p", "2"]}]}], "-", 
              RowBox[{
               RowBox[{"p", ".", "q"}], " ", 
               RowBox[{
                SubscriptBox["p", "2"], ".", 
                RowBox[{"\[Epsilon]", "[", "q", "]"}]}]}]}], ")"}], " ", 
            SubsuperscriptBox[
             OverscriptBox["N", "^"], "16", "r"]}], 
           SubscriptBox["F", "\[Pi]"]], "-", 
          FractionBox[
           RowBox[{"2", " ", 
            SqrtBox["2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"p", ".", 
                RowBox[{"\[Epsilon]", "[", "q", "]"}]}], " ", 
               RowBox[{"q", ".", 
                SubscriptBox["p", "1"]}]}], "-", 
              RowBox[{
               RowBox[{"p", ".", "q"}], " ", 
               RowBox[{
                SubscriptBox["p", "1"], ".", 
                RowBox[{"\[Epsilon]", "[", "q", "]"}]}]}]}], ")"}], " ", 
            SubsuperscriptBox[
             OverscriptBox["N", "^"], "17", "r"]}], 
           SubscriptBox["F", "\[Pi]"]]}], ")"}]}], "+", 
       RowBox[{
        SubscriptBox[
         OverscriptBox["G", "^"], "27"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"4", " ", 
              SqrtBox["2"], " ", 
              SubscriptBox["F", "\[Pi]"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", 
                  RowBox[{"p", ".", 
                   SubscriptBox["p", "2"]}]}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"p", ".", 
                    RowBox[{"\[Epsilon]", "[", "q", "]"}]}], "+", 
                   RowBox[{
                    SubscriptBox["p", "1"], ".", 
                    RowBox[{"\[Epsilon]", "[", "q", "]"}]}], "-", 
                   RowBox[{
                    SubscriptBox["p", "2"], ".", 
                    RowBox[{"\[Epsilon]", "[", "q", "]"}]}]}], ")"}]}], "+", 
                RowBox[{
                 RowBox[{"p", ".", 
                  SubscriptBox["p", "1"]}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"p", ".", 
                    RowBox[{"\[Epsilon]", "[", "q", "]"}]}], "-", 
                   RowBox[{
                    SubscriptBox["p", "1"], ".", 
                    RowBox[{"\[Epsilon]", "[", "q", "]"}]}], "+", 
                   RowBox[{
                    SubscriptBox["p", "2"], ".", 
                    RowBox[{"\[Epsilon]", "[", "q", "]"}]}]}], ")"}]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", 
                    RowBox[{
                    SubscriptBox["p", "1"], ".", 
                    RowBox[{"\[Epsilon]", "[", "q", "]"}]}]}], "+", 
                   RowBox[{
                    SubscriptBox["p", "2"], ".", 
                    RowBox[{"\[Epsilon]", "[", "q", "]"}]}]}], ")"}], " ", 
                 SubsuperscriptBox["M", "K", "2"]}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                SubsuperscriptBox["M", "K", "2"], "-", 
                SubsuperscriptBox["M", "\[Pi]", "2"]}], ")"}]}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"3", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 RowBox[{"p", ".", 
                  SubscriptBox["p", "1"]}]}], "+", 
                SubsuperscriptBox["M", "K", "2"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 RowBox[{"p", ".", 
                  SubscriptBox["p", "2"]}]}], "+", 
                SubsuperscriptBox["M", "K", "2"]}], ")"}]}], ")"}]}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"16", " ", 
             SqrtBox["2"], " ", 
             SubsuperscriptBox["L", "5", "r"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", 
                 RowBox[{"p", ".", 
                  SubscriptBox["p", "2"]}]}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"p", ".", 
                   RowBox[{"\[Epsilon]", "[", "q", "]"}]}], "+", 
                  RowBox[{
                   SubscriptBox["p", "1"], ".", 
                   RowBox[{"\[Epsilon]", "[", "q", "]"}]}], "-", 
                  RowBox[{
                   SubscriptBox["p", "2"], ".", 
                   RowBox[{"\[Epsilon]", "[", "q", "]"}]}]}], ")"}]}], "+", 
               RowBox[{
                RowBox[{"p", ".", 
                 SubscriptBox["p", "1"]}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"p", ".", 
                   RowBox[{"\[Epsilon]", "[", "q", "]"}]}], "-", 
                  RowBox[{
                   SubscriptBox["p", "1"], ".", 
                   RowBox[{"\[Epsilon]", "[", "q", "]"}]}], "+", 
                  RowBox[{
                   SubscriptBox["p", "2"], ".", 
                   RowBox[{"\[Epsilon]", "[", "q", "]"}]}]}], ")"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", 
                   RowBox[{
                    SubscriptBox["p", "1"], ".", 
                    RowBox[{"\[Epsilon]", "[", "q", "]"}]}]}], "+", 
                  RowBox[{
                   SubscriptBox["p", "2"], ".", 
                   RowBox[{"\[Epsilon]", "[", "q", "]"}]}]}], ")"}], " ", 
                SubsuperscriptBox["M", "K", "2"]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               SubsuperscriptBox["M", "K", "4"], "+", 
               RowBox[{"2", " ", 
                SubsuperscriptBox["M", "K", "2"], " ", 
                SubsuperscriptBox["M", "\[Pi]", "2"]}], "-", 
               RowBox[{"3", " ", 
                SubsuperscriptBox["M", "\[Pi]", "4"]}]}], ")"}]}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{"3", " ", 
             SubscriptBox["F", "\[Pi]"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                RowBox[{"p", ".", 
                 SubscriptBox["p", "1"]}]}], "+", 
               SubsuperscriptBox["M", "K", "2"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                RowBox[{"p", ".", 
                 SubscriptBox["p", "2"]}]}], "+", 
               SubsuperscriptBox["M", "K", "2"]}], ")"}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"64", " ", 
             SqrtBox["2"], " ", 
             SubsuperscriptBox["L", "4", "r"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", 
                 RowBox[{"p", ".", 
                  SubscriptBox["p", "2"]}]}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"p", ".", 
                   RowBox[{"\[Epsilon]", "[", "q", "]"}]}], "+", 
                  RowBox[{
                   SubscriptBox["p", "1"], ".", 
                   RowBox[{"\[Epsilon]", "[", "q", "]"}]}], "-", 
                  RowBox[{
                   SubscriptBox["p", "2"], ".", 
                   RowBox[{"\[Epsilon]", "[", "q", "]"}]}]}], ")"}]}], "+", 
               RowBox[{
                RowBox[{"p", ".", 
                 SubscriptBox["p", "1"]}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"p", ".", 
                   RowBox[{"\[Epsilon]", "[", "q", "]"}]}], "-", 
                  RowBox[{
                   SubscriptBox["p", "1"], ".", 
                   RowBox[{"\[Epsilon]", "[", "q", "]"}]}], "+", 
                  RowBox[{
                   SubscriptBox["p", "2"], ".", 
                   RowBox[{"\[Epsilon]", "[", "q", "]"}]}]}], ")"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", 
                   RowBox[{
                    SubscriptBox["p", "1"], ".", 
                    RowBox[{"\[Epsilon]", "[", "q", "]"}]}]}], "+", 
                  RowBox[{
                   SubscriptBox["p", "2"], ".", 
                   RowBox[{"\[Epsilon]", "[", "q", "]"}]}]}], ")"}], " ", 
                SubsuperscriptBox["M", "K", "2"]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                SubsuperscriptBox["M", "K", "4"]}], "-", 
               RowBox[{
                SubsuperscriptBox["M", "K", "2"], " ", 
                SubsuperscriptBox["M", "\[Pi]", "2"]}], "-", 
               SubsuperscriptBox["M", "\[Pi]", "4"]}], ")"}]}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{"3", " ", 
             SubscriptBox["F", "\[Pi]"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                RowBox[{"p", ".", 
                 SubscriptBox["p", "1"]}]}], "+", 
               SubsuperscriptBox["M", "K", "2"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                RowBox[{"p", ".", 
                 SubscriptBox["p", "2"]}]}], "+", 
               SubsuperscriptBox["M", "K", "2"]}], ")"}]}], ")"}]}], "+", 
          RowBox[{
           FractionBox["1", 
            RowBox[{"3", " ", 
             SubscriptBox["F", "\[Pi]"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                RowBox[{"p", ".", 
                 SubscriptBox["p", "1"]}]}], "+", 
               SubsuperscriptBox["M", "K", "2"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                RowBox[{"p", ".", 
                 SubscriptBox["p", "2"]}]}], "+", 
               SubsuperscriptBox["M", "K", "2"]}], ")"}]}]], 
           RowBox[{"4", " ", 
            SqrtBox["2"], " ", 
            SubsuperscriptBox["L", "9", "r"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", 
               RowBox[{"p", ".", 
                SubscriptBox["p", "1"]}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", 
                  RowBox[{"p", ".", 
                   SubscriptBox["p", "2"]}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"p", ".", 
                    RowBox[{"\[Epsilon]", "[", "q", "]"}]}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    RowBox[{"q", ".", 
                    SubscriptBox["p", "1"]}]}], "-", 
                    RowBox[{"5", " ", 
                    RowBox[{"q", ".", 
                    SubscriptBox["p", "2"]}]}]}], ")"}]}], "+", 
                    RowBox[{
                    RowBox[{"p", ".", "q"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    RowBox[{
                    SubscriptBox["p", "1"], ".", 
                    RowBox[{"\[Epsilon]", "[", "q", "]"}]}]}], "+", 
                    RowBox[{"5", " ", 
                    RowBox[{
                    SubscriptBox["p", "2"], ".", 
                    RowBox[{"\[Epsilon]", "[", "q", "]"}]}]}]}], ")"}]}], "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"q", ".", 
                    SubscriptBox["p", "2"]}], " ", 
                    RowBox[{
                    SubscriptBox["p", "1"], ".", 
                    RowBox[{"\[Epsilon]", "[", "q", "]"}]}]}], "-", 
                    RowBox[{
                    RowBox[{"q", ".", 
                    SubscriptBox["p", "1"]}], " ", 
                    RowBox[{
                    SubscriptBox["p", "2"], ".", 
                    RowBox[{"\[Epsilon]", "[", "q", "]"}]}]}]}], ")"}]}]}], 
                   ")"}]}], "-", 
                 RowBox[{"5", " ", 
                  RowBox[{"p", ".", 
                   RowBox[{"\[Epsilon]", "[", "q", "]"}]}], " ", 
                  RowBox[{"q", ".", 
                   SubscriptBox["p", "1"]}], " ", 
                  SubsuperscriptBox["M", "K", "2"]}], "-", 
                 RowBox[{"5", " ", 
                  RowBox[{"p", ".", 
                   RowBox[{"\[Epsilon]", "[", "q", "]"}]}], " ", 
                  RowBox[{"q", ".", 
                   SubscriptBox["p", "2"]}], " ", 
                  SubsuperscriptBox["M", "K", "2"]}], "+", 
                 RowBox[{"5", " ", 
                  RowBox[{"p", ".", "q"}], " ", 
                  RowBox[{
                   SubscriptBox["p", "1"], ".", 
                   RowBox[{"\[Epsilon]", "[", "q", "]"}]}], " ", 
                  SubsuperscriptBox["M", "K", "2"]}], "+", 
                 RowBox[{"5", " ", 
                  RowBox[{"p", ".", "q"}], " ", 
                  RowBox[{
                   SubscriptBox["p", "2"], ".", 
                   RowBox[{"\[Epsilon]", "[", "q", "]"}]}], " ", 
                  SubsuperscriptBox["M", "K", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  RowBox[{"p", ".", 
                   RowBox[{"\[Epsilon]", "[", "q", "]"}]}], " ", 
                  RowBox[{"q", ".", 
                   SubscriptBox["p", "1"]}], " ", 
                  SubsuperscriptBox["M", "\[Pi]", "2"]}], "-", 
                 RowBox[{"2", " ", 
                  RowBox[{"p", ".", "q"}], " ", 
                  RowBox[{
                   SubscriptBox["p", "1"], ".", 
                   RowBox[{"\[Epsilon]", "[", "q", "]"}]}], " ", 
                  SubsuperscriptBox["M", "\[Pi]", "2"]}], "-", 
                 RowBox[{"2", " ", 
                  RowBox[{"q", ".", 
                   SubscriptBox["p", "2"]}], " ", 
                  RowBox[{
                   SubscriptBox["p", "1"], ".", 
                   RowBox[{"\[Epsilon]", "[", "q", "]"}]}], " ", 
                  SubsuperscriptBox["M", "\[Pi]", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  RowBox[{"q", ".", 
                   SubscriptBox["p", "1"]}], " ", 
                  RowBox[{
                   SubscriptBox["p", "2"], ".", 
                   RowBox[{"\[Epsilon]", "[", "q", "]"}]}], " ", 
                  SubsuperscriptBox["M", "\[Pi]", "2"]}]}], ")"}]}], "+", 
              RowBox[{
               SubsuperscriptBox["M", "K", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "5"}], " ", 
                  RowBox[{"p", ".", "q"}], " ", 
                  RowBox[{
                   SubscriptBox["p", "1"], ".", 
                   RowBox[{"\[Epsilon]", "[", "q", "]"}]}], " ", 
                  SubsuperscriptBox["M", "K", "2"]}], "-", 
                 RowBox[{"3", " ", 
                  RowBox[{"p", ".", "q"}], " ", 
                  RowBox[{
                   SubscriptBox["p", "2"], ".", 
                   RowBox[{"\[Epsilon]", "[", "q", "]"}]}], " ", 
                  SubsuperscriptBox["M", "K", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  RowBox[{"q", ".", 
                   SubscriptBox["p", "1"]}], " ", 
                  RowBox[{
                   SubscriptBox["p", "2"], ".", 
                   RowBox[{"\[Epsilon]", "[", "q", "]"}]}], " ", 
                  SubsuperscriptBox["M", "K", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  RowBox[{"p", ".", "q"}], " ", 
                  RowBox[{
                   SubscriptBox["p", "1"], ".", 
                   RowBox[{"\[Epsilon]", "[", "q", "]"}]}], " ", 
                  SubsuperscriptBox["M", "\[Pi]", "2"]}], "-", 
                 RowBox[{"2", " ", 
                  RowBox[{"p", ".", "q"}], " ", 
                  RowBox[{
                   SubscriptBox["p", "2"], ".", 
                   RowBox[{"\[Epsilon]", "[", "q", "]"}]}], " ", 
                  SubsuperscriptBox["M", "\[Pi]", "2"]}], "-", 
                 RowBox[{"4", " ", 
                  RowBox[{"q", ".", 
                   SubscriptBox["p", "1"]}], " ", 
                  RowBox[{
                   SubscriptBox["p", "2"], ".", 
                   RowBox[{"\[Epsilon]", "[", "q", "]"}]}], " ", 
                  SubsuperscriptBox["M", "\[Pi]", "2"]}], "-", 
                 RowBox[{"2", " ", 
                  RowBox[{"q", ".", 
                   SubscriptBox["p", "2"]}], " ", 
                  RowBox[{
                   SubscriptBox["p", "1"], ".", 
                   RowBox[{"\[Epsilon]", "[", "q", "]"}]}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SubsuperscriptBox["M", "K", "2"], "-", 
                    RowBox[{"2", " ", 
                    SubsuperscriptBox["M", "\[Pi]", "2"]}]}], ")"}]}], "+", 
                 RowBox[{
                  RowBox[{"p", ".", 
                   RowBox[{"\[Epsilon]", "[", "q", "]"}]}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"q", ".", 
                    SubscriptBox["p", "1"]}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"5", " ", 
                    SubsuperscriptBox["M", "K", "2"]}], "-", 
                    RowBox[{"2", " ", 
                    SubsuperscriptBox["M", "\[Pi]", "2"]}]}], ")"}]}], "+", 
                    RowBox[{
                    RowBox[{"q", ".", 
                    SubscriptBox["p", "2"]}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    SubsuperscriptBox["M", "K", "2"]}], "+", 
                    RowBox[{"2", " ", 
                    SubsuperscriptBox["M", "\[Pi]", "2"]}]}], ")"}]}]}], 
                   ")"}]}]}], ")"}]}], "+", 
              RowBox[{
               RowBox[{"p", ".", 
                SubscriptBox["p", "2"]}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"4", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"q", ".", 
                    SubscriptBox["p", "2"]}], " ", 
                    RowBox[{
                    SubscriptBox["p", "1"], ".", 
                    RowBox[{"\[Epsilon]", "[", "q", "]"}]}]}], "-", 
                    RowBox[{
                    RowBox[{"q", ".", 
                    SubscriptBox["p", "1"]}], " ", 
                    RowBox[{
                    SubscriptBox["p", "2"], ".", 
                    RowBox[{"\[Epsilon]", "[", "q", "]"}]}]}]}], ")"}], " ", 
                  SubsuperscriptBox["M", "\[Pi]", "2"]}], "+", 
                 RowBox[{
                  RowBox[{"p", ".", "q"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "6"}], " ", 
                    RowBox[{
                    SubscriptBox["p", "1"], ".", 
                    RowBox[{"\[Epsilon]", "[", "q", "]"}]}], " ", 
                    SubsuperscriptBox["M", "K", "2"]}], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{
                    SubscriptBox["p", "2"], ".", 
                    RowBox[{"\[Epsilon]", "[", "q", "]"}]}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SubsuperscriptBox["M", "K", "2"]}], "-", 
                    RowBox[{"2", " ", 
                    SubsuperscriptBox["M", "\[Pi]", "2"]}]}], ")"}]}]}], 
                   ")"}]}], "+", 
                 RowBox[{
                  RowBox[{"p", ".", 
                   RowBox[{"\[Epsilon]", "[", "q", "]"}]}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"6", " ", 
                    RowBox[{"q", ".", 
                    SubscriptBox["p", "1"]}], " ", 
                    SubsuperscriptBox["M", "K", "2"]}], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"q", ".", 
                    SubscriptBox["p", "2"]}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    SubsuperscriptBox["M", "K", "2"]}], "+", 
                    RowBox[{"2", " ", 
                    SubsuperscriptBox["M", "\[Pi]", "2"]}]}], ")"}]}]}], 
                   ")"}]}]}], ")"}]}]}], ")"}]}]}], "+", 
          RowBox[{
           FractionBox["1", 
            RowBox[{"3", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["q", "2"], "+", 
               RowBox[{"2", " ", 
                RowBox[{"q", ".", 
                 SubscriptBox["p", "1"]}]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["q", "2"], "+", 
               RowBox[{"2", " ", 
                RowBox[{"q", ".", 
                 SubscriptBox["p", "2"]}]}]}], ")"}], " ", 
             SubscriptBox["F", "\[Pi]"]}]], 
           RowBox[{"2", " ", 
            SqrtBox["2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"p", ".", 
                RowBox[{"\[Epsilon]", "[", "q", "]"}]}], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["q", "2"], "+", 
                 RowBox[{"2", " ", 
                  RowBox[{"q", ".", 
                   SubscriptBox["p", "1"]}]}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["q", "2"], "+", 
                 RowBox[{"2", " ", 
                  RowBox[{"q", ".", 
                   SubscriptBox["p", "2"]}]}]}], ")"}]}], "-", 
              RowBox[{
               RowBox[{"p", ".", "q"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["q", "2"], "+", 
                 RowBox[{"2", " ", 
                  RowBox[{"q", ".", 
                   SubscriptBox["p", "1"]}]}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"q", ".", 
                  RowBox[{"\[Epsilon]", "[", "q", "]"}]}], "+", 
                 RowBox[{"2", " ", 
                  RowBox[{
                   SubscriptBox["p", "2"], ".", 
                   RowBox[{"\[Epsilon]", "[", "q", "]"}]}]}]}], ")"}]}], "-", 
              
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["q", "2"], "-", 
                 RowBox[{"p", ".", 
                  SubscriptBox["p", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  RowBox[{"q", ".", 
                   SubscriptBox["p", "1"]}]}], "+", 
                 RowBox[{"2", " ", 
                  RowBox[{"q", ".", 
                   SubscriptBox["p", "2"]}]}], "+", 
                 RowBox[{"2", " ", 
                  RowBox[{
                   SubscriptBox["p", "1"], ".", 
                   SubscriptBox["p", "2"]}]}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"q", ".", 
                   SubscriptBox["p", "2"]}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"q", ".", 
                    RowBox[{"\[Epsilon]", "[", "q", "]"}]}], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{
                    SubscriptBox["p", "1"], ".", 
                    RowBox[{"\[Epsilon]", "[", "q", "]"}]}]}]}], ")"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["q", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    SubscriptBox["p", "1"], ".", 
                    RowBox[{"\[Epsilon]", "[", "q", "]"}]}], "-", 
                    RowBox[{
                    SubscriptBox["p", "2"], ".", 
                    RowBox[{"\[Epsilon]", "[", "q", "]"}]}]}], ")"}]}], "-", 
                 RowBox[{
                  RowBox[{"q", ".", 
                   SubscriptBox["p", "1"]}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"q", ".", 
                    RowBox[{"\[Epsilon]", "[", "q", "]"}]}], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{
                    SubscriptBox["p", "2"], ".", 
                    RowBox[{"\[Epsilon]", "[", "q", "]"}]}]}]}], ")"}]}]}], 
                ")"}]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              SubsuperscriptBox["M", "K", "2"], "-", 
              SubsuperscriptBox["M", "\[Pi]", "2"]}], ")"}], " ", 
            SubsuperscriptBox[
             OverscriptBox["R", "^"], "7", "r"]}]}], "+", 
          RowBox[{
           FractionBox["1", 
            RowBox[{"3", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["q", "2"], "+", 
               RowBox[{"2", " ", 
                RowBox[{"q", ".", 
                 SubscriptBox["p", "1"]}]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["q", "2"], "+", 
               RowBox[{"2", " ", 
                RowBox[{"q", ".", 
                 SubscriptBox["p", "2"]}]}]}], ")"}], " ", 
             SubscriptBox["F", "\[Pi]"]}]], 
           RowBox[{"4", " ", 
            SqrtBox["2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", 
               RowBox[{"p", ".", 
                RowBox[{"\[Epsilon]", "[", "q", "]"}]}], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["q", "2"], "+", 
                 RowBox[{"2", " ", 
                  RowBox[{"q", ".", 
                   SubscriptBox["p", "1"]}]}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["q", "2"], "+", 
                 RowBox[{"2", " ", 
                  RowBox[{"q", ".", 
                   SubscriptBox["p", "2"]}]}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 SubsuperscriptBox["M", "K", "2"], "+", 
                 SubsuperscriptBox["M", "\[Pi]", "2"]}], ")"}]}], "-", 
              RowBox[{
               RowBox[{"p", ".", "q"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"4", " ", 
                    SuperscriptBox["q", "2"]}], "+", 
                    RowBox[{"3", " ", 
                    RowBox[{"q", ".", 
                    SubscriptBox["p", "1"]}]}], "+", 
                    RowBox[{"5", " ", 
                    RowBox[{"q", ".", 
                    SubscriptBox["p", "2"]}]}]}], ")"}], " ", 
                  RowBox[{"q", ".", 
                   RowBox[{"\[Epsilon]", "[", "q", "]"}]}]}], "+", 
                 RowBox[{"5", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["q", "2"], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"q", ".", 
                    SubscriptBox["p", "2"]}]}]}], ")"}], " ", 
                  RowBox[{
                   SubscriptBox["p", "1"], ".", 
                   RowBox[{"\[Epsilon]", "[", "q", "]"}]}]}], "+", 
                 RowBox[{"3", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["q", "2"], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"q", ".", 
                    SubscriptBox["p", "1"]}]}]}], ")"}], " ", 
                  RowBox[{
                   SubscriptBox["p", "2"], ".", 
                   RowBox[{"\[Epsilon]", "[", "q", "]"}]}]}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 SubsuperscriptBox["M", "K", "2"], "+", 
                 SubsuperscriptBox["M", "\[Pi]", "2"]}], ")"}]}], "-", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", 
                   RowBox[{"q", ".", 
                    SubscriptBox["p", "2"]}]}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"q", ".", 
                    RowBox[{"\[Epsilon]", "[", "q", "]"}]}], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{
                    SubscriptBox["p", "1"], ".", 
                    RowBox[{"\[Epsilon]", "[", "q", "]"}]}]}]}], ")"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["q", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", 
                    RowBox[{
                    SubscriptBox["p", "1"], ".", 
                    RowBox[{"\[Epsilon]", "[", "q", "]"}]}]}], "+", 
                    RowBox[{
                    SubscriptBox["p", "2"], ".", 
                    RowBox[{"\[Epsilon]", "[", "q", "]"}]}]}], ")"}]}], "+", 
                 RowBox[{
                  RowBox[{"q", ".", 
                   SubscriptBox["p", "1"]}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"q", ".", 
                    RowBox[{"\[Epsilon]", "[", "q", "]"}]}], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{
                    SubscriptBox["p", "2"], ".", 
                    RowBox[{"\[Epsilon]", "[", "q", "]"}]}]}]}], ")"}]}]}], 
                ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["q", "2"], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"q", ".", 
                    SubscriptBox["p", "1"]}]}], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"q", ".", 
                    SubscriptBox["p", "2"]}]}], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{
                    SubscriptBox["p", "1"], ".", 
                    SubscriptBox["p", "2"]}]}]}], ")"}], " ", 
                  SubsuperscriptBox["M", "\[Pi]", "2"]}], "-", 
                 RowBox[{"5", " ", 
                  RowBox[{"p", ".", 
                   SubscriptBox["p", "1"]}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SubsuperscriptBox["M", "K", "2"], "+", 
                    SubsuperscriptBox["M", "\[Pi]", "2"]}], ")"}]}], "+", 
                 RowBox[{"3", " ", 
                  RowBox[{"p", ".", 
                   SubscriptBox["p", "2"]}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SubsuperscriptBox["M", "K", "2"], "+", 
                    SubsuperscriptBox["M", "\[Pi]", "2"]}], ")"}]}]}], 
                ")"}]}]}], ")"}], " ", 
            SubsuperscriptBox[
             OverscriptBox["R", "^"], "8", "r"]}]}], "+", 
          RowBox[{
           FractionBox["1", 
            RowBox[{"3", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["q", "2"], "+", 
               RowBox[{"2", " ", 
                RowBox[{"q", ".", 
                 SubscriptBox["p", "1"]}]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["q", "2"], "+", 
               RowBox[{"2", " ", 
                RowBox[{"q", ".", 
                 SubscriptBox["p", "2"]}]}]}], ")"}], " ", 
             SubscriptBox["F", "\[Pi]"]}]], 
           RowBox[{"4", " ", 
            SqrtBox["2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"q", ".", 
                  SubscriptBox["p", "2"]}], ")"}], "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"q", ".", 
                  RowBox[{"\[Epsilon]", "[", "q", "]"}]}], "+", 
                 RowBox[{"2", " ", 
                  RowBox[{
                   SubscriptBox["p", "1"], ".", 
                   RowBox[{"\[Epsilon]", "[", "q", "]"}]}]}]}], ")"}], " ", 
               SubsuperscriptBox["M", "K", "2"]}], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"q", ".", 
                  SubscriptBox["p", "1"]}], ")"}], "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"q", ".", 
                  RowBox[{"\[Epsilon]", "[", "q", "]"}]}], "+", 
                 RowBox[{"2", " ", 
                  RowBox[{
                   SubscriptBox["p", "2"], ".", 
                   RowBox[{"\[Epsilon]", "[", "q", "]"}]}]}]}], ")"}], " ", 
               SubsuperscriptBox["M", "K", "2"]}], "+", 
              RowBox[{
               SuperscriptBox["q", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"4", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    SuperscriptBox["q", "2"], " ", 
                    RowBox[{"p", ".", 
                    RowBox[{"\[Epsilon]", "[", "q", "]"}]}]}], "-", 
                    RowBox[{
                    RowBox[{"p", ".", "q"}], " ", 
                    RowBox[{"q", ".", 
                    RowBox[{"\[Epsilon]", "[", "q", "]"}]}]}]}], ")"}], " ", 
                  SubsuperscriptBox["M", "\[Pi]", "2"]}], "+", 
                 RowBox[{
                  RowBox[{
                   SubscriptBox["p", "1"], ".", 
                   RowBox[{"\[Epsilon]", "[", "q", "]"}]}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["q", "2"], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{
                    SubscriptBox["p", "1"], ".", 
                    SubscriptBox["p", "2"]}]}]}], ")"}], " ", 
                    SubsuperscriptBox["M", "K", "2"]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "5"}], " ", 
                    RowBox[{"p", ".", "q"}]}], "-", 
                    RowBox[{"5", " ", 
                    RowBox[{"p", ".", 
                    SubscriptBox["p", "1"]}]}], "+", 
                    RowBox[{"3", " ", 
                    RowBox[{"p", ".", 
                    SubscriptBox["p", "2"]}]}]}], ")"}], " ", 
                    SubsuperscriptBox["M", "\[Pi]", "2"]}]}], ")"}]}], "-", 
                 RowBox[{
                  RowBox[{
                   SubscriptBox["p", "2"], ".", 
                   RowBox[{"\[Epsilon]", "[", "q", "]"}]}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["q", "2"], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{
                    SubscriptBox["p", "1"], ".", 
                    SubscriptBox["p", "2"]}]}]}], ")"}], " ", 
                    SubsuperscriptBox["M", "K", "2"]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    RowBox[{"p", ".", "q"}]}], "-", 
                    RowBox[{"5", " ", 
                    RowBox[{"p", ".", 
                    SubscriptBox["p", "1"]}]}], "+", 
                    RowBox[{"3", " ", 
                    RowBox[{"p", ".", 
                    SubscriptBox["p", "2"]}]}]}], ")"}], " ", 
                    SubsuperscriptBox["M", "\[Pi]", "2"]}]}], ")"}]}]}], 
                ")"}]}], "-", 
              RowBox[{
               RowBox[{"q", ".", 
                SubscriptBox["p", "1"]}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"q", ".", 
                   RowBox[{"\[Epsilon]", "[", "q", "]"}]}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["q", "2"], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{
                    SubscriptBox["p", "1"], ".", 
                    SubscriptBox["p", "2"]}]}]}], ")"}], " ", 
                    SubsuperscriptBox["M", "K", "2"]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    RowBox[{"p", ".", "q"}]}], "-", 
                    RowBox[{"5", " ", 
                    RowBox[{"p", ".", 
                    SubscriptBox["p", "1"]}]}], "+", 
                    RowBox[{"3", " ", 
                    RowBox[{"p", ".", 
                    SubscriptBox["p", "2"]}]}]}], ")"}], " ", 
                    SubsuperscriptBox["M", "\[Pi]", "2"]}]}], ")"}]}], "-", 
                 RowBox[{"2", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["q", "2"], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"q", ".", 
                    SubscriptBox["p", "2"]}]}]}], ")"}], " ", 
                    RowBox[{
                    SubscriptBox["p", "1"], ".", 
                    RowBox[{"\[Epsilon]", "[", "q", "]"}]}], " ", 
                    SubsuperscriptBox["M", "K", "2"]}], "+", 
                    RowBox[{"4", " ", 
                    RowBox[{"p", ".", 
                    RowBox[{"\[Epsilon]", "[", "q", "]"}]}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["q", "2"], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"q", ".", 
                    SubscriptBox["p", "2"]}]}]}], ")"}], " ", 
                    SubsuperscriptBox["M", "\[Pi]", "2"]}], "-", 
                    RowBox[{
                    RowBox[{
                    SubscriptBox["p", "2"], ".", 
                    RowBox[{"\[Epsilon]", "[", "q", "]"}]}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["q", "2"], "+", 
                    RowBox[{"q", ".", 
                    SubscriptBox["p", "2"]}], "+", 
                    RowBox[{
                    SubscriptBox["p", "1"], ".", 
                    SubscriptBox["p", "2"]}]}], ")"}], " ", 
                    SubsuperscriptBox["M", "K", "2"]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    RowBox[{"p", ".", "q"}]}], "-", 
                    RowBox[{"5", " ", 
                    RowBox[{"p", ".", 
                    SubscriptBox["p", "1"]}]}], "+", 
                    RowBox[{"3", " ", 
                    RowBox[{"p", ".", 
                    SubscriptBox["p", "2"]}]}]}], ")"}], " ", 
                    SubsuperscriptBox["M", "\[Pi]", "2"]}]}], ")"}]}]}], 
                   ")"}]}]}], ")"}]}], "+", 
              RowBox[{
               RowBox[{"q", ".", 
                SubscriptBox["p", "2"]}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"q", ".", 
                   RowBox[{"\[Epsilon]", "[", "q", "]"}]}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["q", "2"], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{
                    SubscriptBox["p", "1"], ".", 
                    SubscriptBox["p", "2"]}]}]}], ")"}], " ", 
                    SubsuperscriptBox["M", "K", "2"]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "5"}], " ", 
                    RowBox[{"p", ".", "q"}]}], "-", 
                    RowBox[{"5", " ", 
                    RowBox[{"p", ".", 
                    SubscriptBox["p", "1"]}]}], "+", 
                    RowBox[{"3", " ", 
                    RowBox[{"p", ".", 
                    SubscriptBox["p", "2"]}]}]}], ")"}], " ", 
                    SubsuperscriptBox["M", "\[Pi]", "2"]}]}], ")"}]}], "+", 
                 RowBox[{"2", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{
                    SubscriptBox["p", "1"], ".", 
                    RowBox[{"\[Epsilon]", "[", "q", "]"}]}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["q", "2"], "+", 
                    RowBox[{
                    SubscriptBox["p", "1"], ".", 
                    SubscriptBox["p", "2"]}]}], ")"}], " ", 
                    SubsuperscriptBox["M", "K", "2"]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "5"}], " ", 
                    RowBox[{"p", ".", "q"}]}], "-", 
                    RowBox[{"5", " ", 
                    RowBox[{"p", ".", 
                    SubscriptBox["p", "1"]}]}], "+", 
                    RowBox[{"3", " ", 
                    RowBox[{"p", ".", 
                    SubscriptBox["p", "2"]}]}]}], ")"}], " ", 
                    SubsuperscriptBox["M", "\[Pi]", "2"]}]}], ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["q", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{
                    SubscriptBox["p", "2"], ".", 
                    RowBox[{"\[Epsilon]", "[", "q", "]"}]}]}], " ", 
                    SubsuperscriptBox["M", "K", "2"]}], "+", 
                    RowBox[{"4", " ", 
                    RowBox[{"p", ".", 
                    RowBox[{"\[Epsilon]", "[", "q", "]"}]}], " ", 
                    SubsuperscriptBox["M", "\[Pi]", "2"]}]}], ")"}]}]}], 
                   ")"}]}]}], ")"}]}]}], ")"}], " ", 
            SubsuperscriptBox[
             OverscriptBox["R", "^"], "9", "r"]}]}], "+", 
          RowBox[{
           FractionBox["1", 
            RowBox[{"3", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["q", "2"], "+", 
               RowBox[{"2", " ", 
                RowBox[{"q", ".", 
                 SubscriptBox["p", "1"]}]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["q", "2"], "+", 
               RowBox[{"2", " ", 
                RowBox[{"q", ".", 
                 SubscriptBox["p", "2"]}]}]}], ")"}], " ", 
             SubscriptBox["F", "\[Pi]"]}]], 
           RowBox[{"4", " ", 
            SqrtBox["2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", 
               RowBox[{"p", ".", 
                RowBox[{"\[Epsilon]", "[", "q", "]"}]}], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["q", "2"], "+", 
                 RowBox[{"2", " ", 
                  RowBox[{"q", ".", 
                   SubscriptBox["p", "1"]}]}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["q", "2"], "+", 
                 RowBox[{"2", " ", 
                  RowBox[{"q", ".", 
                   SubscriptBox["p", "2"]}]}]}], ")"}]}], "-", 
              RowBox[{
               RowBox[{"p", ".", "q"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"4", " ", 
                    SuperscriptBox["q", "2"]}], "+", 
                    RowBox[{"3", " ", 
                    RowBox[{"q", ".", 
                    SubscriptBox["p", "1"]}]}], "+", 
                    RowBox[{"5", " ", 
                    RowBox[{"q", ".", 
                    SubscriptBox["p", "2"]}]}]}], ")"}], " ", 
                  RowBox[{"q", ".", 
                   RowBox[{"\[Epsilon]", "[", "q", "]"}]}]}], "+", 
                 RowBox[{"5", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["q", "2"], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"q", ".", 
                    SubscriptBox["p", "2"]}]}]}], ")"}], " ", 
                  RowBox[{
                   SubscriptBox["p", "1"], ".", 
                   RowBox[{"\[Epsilon]", "[", "q", "]"}]}]}], "+", 
                 RowBox[{"3", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["q", "2"], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"q", ".", 
                    SubscriptBox["p", "1"]}]}]}], ")"}], " ", 
                  RowBox[{
                   SubscriptBox["p", "2"], ".", 
                   RowBox[{"\[Epsilon]", "[", "q", "]"}]}]}]}], ")"}]}], "+", 
              
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["q", "2"], "-", 
                 RowBox[{"5", " ", 
                  RowBox[{"p", ".", 
                   SubscriptBox["p", "1"]}]}], "+", 
                 RowBox[{"3", " ", 
                  RowBox[{"p", ".", 
                   SubscriptBox["p", "2"]}]}], "+", 
                 RowBox[{"2", " ", 
                  RowBox[{"q", ".", 
                   SubscriptBox["p", "1"]}]}], "+", 
                 RowBox[{"2", " ", 
                  RowBox[{"q", ".", 
                   SubscriptBox["p", "2"]}]}], "+", 
                 RowBox[{"2", " ", 
                  RowBox[{
                   SubscriptBox["p", "1"], ".", 
                   SubscriptBox["p", "2"]}]}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"q", ".", 
                   SubscriptBox["p", "2"]}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"q", ".", 
                    RowBox[{"\[Epsilon]", "[", "q", "]"}]}], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{
                    SubscriptBox["p", "1"], ".", 
                    RowBox[{"\[Epsilon]", "[", "q", "]"}]}]}]}], ")"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["q", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    SubscriptBox["p", "1"], ".", 
                    RowBox[{"\[Epsilon]", "[", "q", "]"}]}], "-", 
                    RowBox[{
                    SubscriptBox["p", "2"], ".", 
                    RowBox[{"\[Epsilon]", "[", "q", "]"}]}]}], ")"}]}], "-", 
                 RowBox[{
                  RowBox[{"q", ".", 
                   SubscriptBox["p", "1"]}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"q", ".", 
                    RowBox[{"\[Epsilon]", "[", "q", "]"}]}], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{
                    SubscriptBox["p", "2"], ".", 
                    RowBox[{"\[Epsilon]", "[", "q", "]"}]}]}]}], ")"}]}]}], 
                ")"}]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               SubsuperscriptBox["M", "K", "2"]}], "+", 
              SubsuperscriptBox["M", "\[Pi]", "2"]}], ")"}], " ", 
            SubsuperscriptBox[
             OverscriptBox["R", "^"], "10", "r"]}]}], "-", 
          RowBox[{
           FractionBox["1", 
            RowBox[{"9", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["q", "2"], "+", 
               RowBox[{"2", " ", 
                RowBox[{"q", ".", 
                 SubscriptBox["p", "1"]}]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["q", "2"], "+", 
               RowBox[{"2", " ", 
                RowBox[{"q", ".", 
                 SubscriptBox["p", "2"]}]}]}], ")"}], " ", 
             SubscriptBox["F", "\[Pi]"], " ", 
             SubsuperscriptBox["M", "K", "2"]}]], 
           RowBox[{"4", " ", 
            SqrtBox["2"], " ", 
            RowBox[{"(", 
             RowBox[{
              SubsuperscriptBox["M", "K", "2"], "-", 
              SubsuperscriptBox["M", "\[Pi]", "2"]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", " ", 
               RowBox[{"p", ".", 
                RowBox[{"\[Epsilon]", "[", "q", "]"}]}], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["q", "2"], "+", 
                 RowBox[{"2", " ", 
                  RowBox[{"q", ".", 
                   SubscriptBox["p", "1"]}]}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["q", "2"], "+", 
                 RowBox[{"2", " ", 
                  RowBox[{"q", ".", 
                   SubscriptBox["p", "2"]}]}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 SubsuperscriptBox["M", "K", "2"], "-", 
                 SubsuperscriptBox["M", "\[Pi]", "2"]}], ")"}]}], "-", 
              RowBox[{
               RowBox[{"p", ".", "q"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"3", " ", 
                    SuperscriptBox["q", "2"]}], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"q", ".", 
                    SubscriptBox["p", "1"]}]}], "+", 
                    RowBox[{"4", " ", 
                    RowBox[{"q", ".", 
                    SubscriptBox["p", "2"]}]}]}], ")"}], " ", 
                  RowBox[{"q", ".", 
                   RowBox[{"\[Epsilon]", "[", "q", "]"}]}]}], "+", 
                 RowBox[{"4", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["q", "2"], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"q", ".", 
                    SubscriptBox["p", "2"]}]}]}], ")"}], " ", 
                  RowBox[{
                   SubscriptBox["p", "1"], ".", 
                   RowBox[{"\[Epsilon]", "[", "q", "]"}]}]}], "+", 
                 RowBox[{"2", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["q", "2"], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"q", ".", 
                    SubscriptBox["p", "1"]}]}]}], ")"}], " ", 
                  RowBox[{
                   SubscriptBox["p", "2"], ".", 
                   RowBox[{"\[Epsilon]", "[", "q", "]"}]}]}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 SubsuperscriptBox["M", "K", "2"], "-", 
                 SubsuperscriptBox["M", "\[Pi]", "2"]}], ")"}]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"q", ".", 
                   SubscriptBox["p", "2"]}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"q", ".", 
                    RowBox[{"\[Epsilon]", "[", "q", "]"}]}], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{
                    SubscriptBox["p", "1"], ".", 
                    RowBox[{"\[Epsilon]", "[", "q", "]"}]}]}]}], ")"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["q", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    SubscriptBox["p", "1"], ".", 
                    RowBox[{"\[Epsilon]", "[", "q", "]"}]}], "-", 
                    RowBox[{
                    SubscriptBox["p", "2"], ".", 
                    RowBox[{"\[Epsilon]", "[", "q", "]"}]}]}], ")"}]}], "-", 
                 RowBox[{
                  RowBox[{"q", ".", 
                   SubscriptBox["p", "1"]}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"q", ".", 
                    RowBox[{"\[Epsilon]", "[", "q", "]"}]}], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{
                    SubscriptBox["p", "2"], ".", 
                    RowBox[{"\[Epsilon]", "[", "q", "]"}]}]}]}], ")"}]}]}], 
                ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "2"}], " ", 
                  SubsuperscriptBox["M", "K", "4"]}], "-", 
                 RowBox[{
                  SubsuperscriptBox["M", "\[Pi]", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["q", "2"], "-", 
                    RowBox[{"4", " ", 
                    RowBox[{"p", ".", 
                    SubscriptBox["p", "1"]}]}], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"p", ".", 
                    SubscriptBox["p", "2"]}]}], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"q", ".", 
                    SubscriptBox["p", "1"]}]}], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"q", ".", 
                    SubscriptBox["p", "2"]}]}], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{
                    SubscriptBox["p", "1"], ".", 
                    SubscriptBox["p", "2"]}]}], "+", 
                    RowBox[{"2", " ", 
                    SubsuperscriptBox["M", "\[Pi]", "2"]}]}], ")"}]}], "+", 
                 RowBox[{
                  SubsuperscriptBox["M", "K", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["q", "2"], "-", 
                    RowBox[{"4", " ", 
                    RowBox[{"p", ".", 
                    SubscriptBox["p", "1"]}]}], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"p", ".", 
                    SubscriptBox["p", "2"]}]}], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"q", ".", 
                    SubscriptBox["p", "1"]}]}], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"q", ".", 
                    SubscriptBox["p", "2"]}]}], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{
                    SubscriptBox["p", "1"], ".", 
                    SubscriptBox["p", "2"]}]}], "+", 
                    RowBox[{"10", " ", 
                    SubsuperscriptBox["M", "\[Pi]", "2"]}]}], ")"}]}]}], 
                ")"}]}]}], ")"}], " ", 
            SubsuperscriptBox[
             OverscriptBox["R", "^"], "11", "r"]}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"16", " ", 
             SqrtBox["2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", 
                 RowBox[{"q", ".", 
                  SubscriptBox["p", "2"]}]}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"q", ".", 
                   RowBox[{"\[Epsilon]", "[", "q", "]"}]}], "+", 
                  RowBox[{"2", " ", 
                   RowBox[{
                    SubscriptBox["p", "1"], ".", 
                    RowBox[{"\[Epsilon]", "[", "q", "]"}]}]}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["q", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", 
                   RowBox[{
                    SubscriptBox["p", "1"], ".", 
                    RowBox[{"\[Epsilon]", "[", "q", "]"}]}]}], "+", 
                  RowBox[{
                   SubscriptBox["p", "2"], ".", 
                   RowBox[{"\[Epsilon]", "[", "q", "]"}]}]}], ")"}]}], "+", 
               RowBox[{
                RowBox[{"q", ".", 
                 SubscriptBox["p", "1"]}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"q", ".", 
                   RowBox[{"\[Epsilon]", "[", "q", "]"}]}], "+", 
                  RowBox[{"2", " ", 
                   RowBox[{
                    SubscriptBox["p", "2"], ".", 
                    RowBox[{"\[Epsilon]", "[", "q", "]"}]}]}]}], ")"}]}]}], 
              ")"}], " ", 
             SubsuperscriptBox["M", "\[Pi]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SubsuperscriptBox["M", "K", "2"]}], "+", 
               SubsuperscriptBox["M", "\[Pi]", "2"]}], ")"}], " ", 
             SubsuperscriptBox[
              OverscriptBox["R", "^"], "12", "r"]}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{"3", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["q", "2"], "+", 
               RowBox[{"2", " ", 
                RowBox[{"q", ".", 
                 SubscriptBox["p", "1"]}]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["q", "2"], "+", 
               RowBox[{"2", " ", 
                RowBox[{"q", ".", 
                 SubscriptBox["p", "2"]}]}]}], ")"}], " ", 
             SubscriptBox["F", "\[Pi]"]}], ")"}]}], "-", 
          RowBox[{
           FractionBox["1", 
            RowBox[{"3", " ", 
             SubscriptBox["F", "\[Pi]"]}]], 
           RowBox[{"2", " ", 
            SqrtBox["2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               RowBox[{"p", ".", 
                RowBox[{"\[Epsilon]", "[", "q", "]"}]}], " ", 
               RowBox[{"q", ".", 
                SubscriptBox["p", "2"]}]}], "+", 
              RowBox[{
               RowBox[{"q", ".", 
                SubscriptBox["p", "2"]}], " ", 
               RowBox[{
                SubscriptBox["p", "1"], ".", 
                RowBox[{"\[Epsilon]", "[", "q", "]"}]}]}], "-", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", 
                  RowBox[{"p", ".", "q"}]}], "+", 
                 RowBox[{"q", ".", 
                  SubscriptBox["p", "1"]}]}], ")"}], " ", 
               RowBox[{
                SubscriptBox["p", "2"], ".", 
                RowBox[{"\[Epsilon]", "[", "q", "]"}]}]}]}], ")"}], " ", 
            SubsuperscriptBox[
             OverscriptBox["R", "^"], "13", "r"]}]}], "-", 
          FractionBox[
           RowBox[{"2", " ", 
            SqrtBox["2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"p", ".", 
                RowBox[{"\[Epsilon]", "[", "q", "]"}]}], " ", 
               RowBox[{"q", ".", 
                SubscriptBox["p", "2"]}]}], "-", 
              RowBox[{
               RowBox[{"p", ".", "q"}], " ", 
               RowBox[{
                SubscriptBox["p", "2"], ".", 
                RowBox[{"\[Epsilon]", "[", "q", "]"}]}]}]}], ")"}], " ", 
            SubsuperscriptBox[
             OverscriptBox["R", "^"], "14", "r"]}], 
           RowBox[{"3", " ", 
            SubscriptBox["F", "\[Pi]"]}]], "+", 
          RowBox[{
           FractionBox["1", 
            RowBox[{"3", " ", 
             SubscriptBox["F", "\[Pi]"]}]], 
           RowBox[{
            SqrtBox["2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"p", ".", 
                RowBox[{"\[Epsilon]", "[", "q", "]"}]}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"5", " ", 
                  RowBox[{"q", ".", 
                   SubscriptBox["p", "1"]}]}], "+", 
                 RowBox[{"3", " ", 
                  RowBox[{"q", ".", 
                   SubscriptBox["p", "2"]}]}]}], ")"}]}], "+", 
              RowBox[{"4", " ", 
               RowBox[{"q", ".", 
                SubscriptBox["p", "2"]}], " ", 
               RowBox[{
                SubscriptBox["p", "1"], ".", 
                RowBox[{"\[Epsilon]", "[", "q", "]"}]}]}], "-", 
              RowBox[{"4", " ", 
               RowBox[{"q", ".", 
                SubscriptBox["p", "1"]}], " ", 
               RowBox[{
                SubscriptBox["p", "2"], ".", 
                RowBox[{"\[Epsilon]", "[", "q", "]"}]}]}], "-", 
              RowBox[{
               RowBox[{"p", ".", "q"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"5", " ", 
                  RowBox[{
                   SubscriptBox["p", "1"], ".", 
                   RowBox[{"\[Epsilon]", "[", "q", "]"}]}]}], "+", 
                 RowBox[{"3", " ", 
                  RowBox[{
                   SubscriptBox["p", "2"], ".", 
                   RowBox[{"\[Epsilon]", "[", "q", "]"}]}]}]}], ")"}]}]}], 
             ")"}], " ", 
            SubsuperscriptBox[
             OverscriptBox["R", "^"], "15", "r"]}]}], "+", 
          RowBox[{
           FractionBox["1", 
            RowBox[{"3", " ", 
             SubscriptBox["F", "\[Pi]"]}]], 
           RowBox[{
            SqrtBox["2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"p", ".", 
                RowBox[{"\[Epsilon]", "[", "q", "]"}]}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"q", ".", 
                  SubscriptBox["p", "1"]}], "+", 
                 RowBox[{"3", " ", 
                  RowBox[{"q", ".", 
                   SubscriptBox["p", "2"]}]}]}], ")"}]}], "-", 
              RowBox[{
               RowBox[{"p", ".", "q"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SubscriptBox["p", "1"], ".", 
                  RowBox[{"\[Epsilon]", "[", "q", "]"}]}], "+", 
                 RowBox[{"3", " ", 
                  RowBox[{
                   SubscriptBox["p", "2"], ".", 
                   RowBox[{"\[Epsilon]", "[", "q", "]"}]}]}]}], ")"}]}]}], 
             ")"}], " ", 
            SubsuperscriptBox[
             OverscriptBox["R", "^"], "16", "r"]}]}]}], ")"}]}]}], ")"}]}], 
    "+", 
    RowBox[{"e", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SubscriptBox[
         OverscriptBox["G", "^"], "8"], " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{"8", " ", 
            SqrtBox["2"], " ", 
            SuperscriptBox["\[Epsilon]", "\[Xi]\[Rho]\[Sigma]\[Tau]"], " ", 
            SubscriptBox["p", "\[Xi]"], " ", 
            SubscriptBox["q", "\[Rho]"], " ", 
            SubsuperscriptBox[
             OverscriptBox["N", "^"], "29", "r"], " ", 
            SubscriptBox[
             RowBox[{"(", 
              SubscriptBox["p", "1"], ")"}], "\[Sigma]"], " ", 
            SubscriptBox[
             RowBox[{"(", 
              RowBox[{"\[Epsilon]", "[", "q", "]"}], ")"}], "\[Tau]"]}], 
           SubscriptBox["F", "\[Pi]"]], "+", 
          FractionBox[
           RowBox[{"8", " ", 
            SqrtBox["2"], " ", 
            SuperscriptBox["\[Epsilon]", "\[Xi]\[Rho]\[Sigma]\[Tau]"], " ", 
            SubscriptBox["p", "\[Xi]"], " ", 
            SubscriptBox["q", "\[Rho]"], " ", 
            SubsuperscriptBox[
             OverscriptBox["N", "^"], "31", "r"], " ", 
            SubscriptBox[
             RowBox[{"(", 
              SubscriptBox["p", "1"], ")"}], "\[Sigma]"], " ", 
            SubscriptBox[
             RowBox[{"(", 
              RowBox[{"\[Epsilon]", "[", "q", "]"}], ")"}], "\[Tau]"]}], 
           SubscriptBox["F", "\[Pi]"]]}], ")"}]}], "+", 
       RowBox[{
        SubscriptBox[
         OverscriptBox["G", "^"], "27"], " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{"2", " ", 
            SqrtBox["2"], " ", 
            SuperscriptBox["\[Epsilon]", "\[Xi]\[Rho]\[Sigma]\[Tau]"], " ", 
            SubscriptBox["p", "\[Xi]"], " ", 
            SubscriptBox["q", "\[Rho]"], " ", 
            SubsuperscriptBox[
             OverscriptBox["R", "^"], "22", "r"], " ", 
            SubscriptBox[
             RowBox[{"(", 
              SubscriptBox["p", "1"], ")"}], "\[Sigma]"], " ", 
            SubscriptBox[
             RowBox[{"(", 
              RowBox[{"\[Epsilon]", "[", "q", "]"}], ")"}], "\[Tau]"]}], 
           RowBox[{"3", " ", 
            SubscriptBox["F", "\[Pi]"]}]], "+", 
          FractionBox[
           RowBox[{"2", " ", 
            SqrtBox["2"], " ", 
            SuperscriptBox["\[Epsilon]", "\[Xi]\[Rho]\[Sigma]\[Tau]"], " ", 
            SubscriptBox["p", "\[Xi]"], " ", 
            SubscriptBox["q", "\[Rho]"], " ", 
            SubsuperscriptBox[
             OverscriptBox["R", "^"], "23", "r"], " ", 
            SubscriptBox[
             RowBox[{"(", 
              SubscriptBox["p", "1"], ")"}], "\[Sigma]"], " ", 
            SubscriptBox[
             RowBox[{"(", 
              RowBox[{"\[Epsilon]", "[", "q", "]"}], ")"}], "\[Tau]"]}], 
           RowBox[{"3", " ", 
            SubscriptBox["F", "\[Pi]"]}]]}], ")"}]}]}], ")"}]}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.550919206486483*^9, 3.550919223892678*^9}}],

Cell["Runtime:  0.1790 hours", "Input"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Process 3", "Section",
 CellChangeTimes->{{3.548597610636322*^9, 3.548597613676218*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Pr0c3SumG8", "=", 
  RowBox[{
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       SubsuperscriptBox["N", "28", "r"], 
       RowBox[{"Coefficient", "[", 
        RowBox[{"Pr3K0", ",", " ", 
         SubsuperscriptBox["N", "28", "r"]}], "]"}]}], "+", 
      RowBox[{
       SubsuperscriptBox["N", "28", "r"], 
       RowBox[{"Coefficient", "[", 
        RowBox[{"Pr3K0b", ",", 
         SubsuperscriptBox[
          OverscriptBox["N", "^"], "28", "r"]}], "]"}]}]}], "/.", 
     RowBox[{
      FormBox[
       SubscriptBox[
        OverscriptBox["G", "^"], "8"],
       TraditionalForm], "\[Rule]", " ", 
      FormBox[
       SubscriptBox["G", "8"],
       TraditionalForm]}]}], "]"}], "+", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       SubsuperscriptBox["N", "29", "r"], 
       RowBox[{"Coefficient", "[", 
        RowBox[{"Pr3K0", ",", " ", 
         SubsuperscriptBox["N", "29", "r"]}], "]"}]}], "+", 
      RowBox[{
       SubsuperscriptBox["N", "29", "r"], 
       RowBox[{"Coefficient", "[", 
        RowBox[{"Pr3K0b", ",", " ", 
         SubsuperscriptBox[
          OverscriptBox["N", "^"], "29", "r"]}], "]"}]}]}], "/.", 
     RowBox[{
      FormBox[
       SubscriptBox[
        OverscriptBox["G", "^"], "8"],
       TraditionalForm], "\[Rule]", " ", 
      FormBox[
       SubscriptBox["G", "8"],
       TraditionalForm]}]}], "]"}], "+", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       SubsuperscriptBox["N", "30", "r"], 
       RowBox[{"Coefficient", "[", 
        RowBox[{"Pr3K0", ",", " ", 
         SubsuperscriptBox["N", "30", "r"]}], "]"}]}], "+", 
      RowBox[{
       SubsuperscriptBox["N", "30", "r"], 
       RowBox[{"Coefficient", "[", 
        RowBox[{"Pr3K0b", ",", " ", 
         SubsuperscriptBox[
          OverscriptBox["N", "^"], "30", "r"]}], "]"}]}]}], "/.", 
     RowBox[{
      FormBox[
       SubscriptBox[
        OverscriptBox["G", "^"], "8"],
       TraditionalForm], "\[Rule]", " ", 
      FormBox[
       SubscriptBox["G", "8"],
       TraditionalForm]}]}], "]"}], "+", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       SubsuperscriptBox["N", "31", "r"], 
       RowBox[{"Coefficient", "[", 
        RowBox[{"Pr3K0", ",", " ", 
         SubsuperscriptBox["N", "31", "r"]}], "]"}]}], "+", 
      RowBox[{
       SubsuperscriptBox["N", "31", "r"], 
       RowBox[{"Coefficient", "[", 
        RowBox[{"Pr3K0b", ",", 
         SubsuperscriptBox[
          OverscriptBox["N", "^"], "31", "r"]}], "]"}]}]}], "/.", 
     RowBox[{
      FormBox[
       SubscriptBox[
        OverscriptBox["G", "^"], "8"],
       TraditionalForm], "\[Rule]", " ", 
      FormBox[
       SubscriptBox["G", "8"],
       TraditionalForm]}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.548592876907298*^9, 3.548593048927764*^9}, {
   3.548593091506271*^9, 3.548593092561446*^9}, {3.548593162419033*^9, 
   3.548593175266205*^9}, {3.548594366582798*^9, 3.548594367600642*^9}, {
   3.548597737571006*^9, 3.548597805666671*^9}, 3.548598154464637*^9, {
   3.548598376357757*^9, 3.54859838228356*^9}, {3.548598551095727*^9, 
   3.548598595799005*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"16", " ", 
    SqrtBox["2"], " ", "e", " ", 
    SuperscriptBox["\[Epsilon]", "\[Xi]\[Rho]\[Sigma]\[Tau]"], " ", 
    SubscriptBox["G", "8"], " ", 
    SubsuperscriptBox["N", "29", "r"], " ", 
    SubscriptBox["p", "\[Xi]"], " ", 
    SubscriptBox["q", "\[Rho]"], " ", 
    SubscriptBox[
     SubscriptBox["p", "1"], "\[Sigma]"], " ", 
    SubscriptBox[
     RowBox[{"\[Epsilon]", "[", "q", "]"}], "\[Tau]"]}], 
   SubscriptBox["F", "\[Pi]"]], "+", 
  FractionBox[
   RowBox[{"16", " ", 
    SqrtBox["2"], " ", "e", " ", 
    SuperscriptBox["\[Epsilon]", "\[Xi]\[Rho]\[Sigma]\[Tau]"], " ", 
    SubscriptBox["G", "8"], " ", 
    SubsuperscriptBox["N", "31", "r"], " ", 
    SubscriptBox["p", "\[Xi]"], " ", 
    SubscriptBox["q", "\[Rho]"], " ", 
    SubscriptBox[
     SubscriptBox["p", "1"], "\[Sigma]"], " ", 
    SubscriptBox[
     RowBox[{"\[Epsilon]", "[", "q", "]"}], "\[Tau]"]}], 
   SubscriptBox["F", "\[Pi]"]]}]], "Output",
 CellChangeTimes->{3.548597811954473*^9, 3.548598396360833*^9, 
  3.548598540627167*^9, 3.548598817481554*^9, 3.5509192331958*^9, 
  3.550923495166799*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TeXForm", "[", "Pr0c3SumG8", "]"}]], "Input",
 CellChangeTimes->{{3.548597826589522*^9, 3.548597830254562*^9}, 
   3.548598079151085*^9}],

Cell["\<\
\\frac{16 \\sqrt{2} e G_8 N_{29}^r p_{\\xi } \\left(p_1\\right)_{\\sigma } \
q_{\\rho } \\epsilon ^{\\xi \\rho \\sigma \\tau } \\epsilon
   (q)_{\\tau }}{F_{\\pi }}+\\frac{16 \\sqrt{2} e G_8 N_{31}^r p_{\\xi } \
\\left(p_1\\right)_{\\sigma } q_{\\rho } \\epsilon ^{\\xi \\rho
   \\sigma \\tau } \\epsilon (q)_{\\tau }}{F_{\\pi }}\
\>", "Output",
 CellChangeTimes->{3.548598080903914*^9, 3.548598818164594*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Pr0c3DiffG8", "=", 
  RowBox[{
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       SubsuperscriptBox["N", "28", "r"], 
       RowBox[{"Coefficient", "[", 
        RowBox[{"Pr3K0", ",", " ", 
         SubsuperscriptBox["N", "28", "r"]}], "]"}]}], "-", 
      RowBox[{
       SubsuperscriptBox["N", "28", "r"], 
       RowBox[{"Coefficient", "[", 
        RowBox[{"Pr3K0b", ",", 
         SubsuperscriptBox[
          OverscriptBox["N", "^"], "28", "r"]}], "]"}]}]}], "/.", 
     RowBox[{
      FormBox[
       SubscriptBox[
        OverscriptBox["G", "^"], "8"],
       TraditionalForm], "\[Rule]", " ", 
      FormBox[
       SubscriptBox["G", "8"],
       TraditionalForm]}]}], "]"}], "+", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       SubsuperscriptBox["N", "29", "r"], 
       RowBox[{"Coefficient", "[", 
        RowBox[{"Pr3K0", ",", " ", 
         SubsuperscriptBox["N", "29", "r"]}], "]"}]}], "-", 
      RowBox[{
       SubsuperscriptBox["N", "29", "r"], 
       RowBox[{"Coefficient", "[", 
        RowBox[{"Pr3K0b", ",", " ", 
         SubsuperscriptBox[
          OverscriptBox["N", "^"], "29", "r"]}], "]"}]}]}], "/.", 
     RowBox[{
      FormBox[
       SubscriptBox[
        OverscriptBox["G", "^"], "8"],
       TraditionalForm], "\[Rule]", " ", 
      FormBox[
       SubscriptBox["G", "8"],
       TraditionalForm]}]}], "]"}], "+", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       SubsuperscriptBox["N", "30", "r"], 
       RowBox[{"Coefficient", "[", 
        RowBox[{"Pr3K0", ",", " ", 
         SubsuperscriptBox["N", "30", "r"]}], "]"}]}], "-", 
      RowBox[{
       SubsuperscriptBox["N", "30", "r"], 
       RowBox[{"Coefficient", "[", 
        RowBox[{"Pr3K0b", ",", " ", 
         SubsuperscriptBox[
          OverscriptBox["N", "^"], "30", "r"]}], "]"}]}]}], "/.", 
     RowBox[{
      FormBox[
       SubscriptBox[
        OverscriptBox["G", "^"], "8"],
       TraditionalForm], "\[Rule]", " ", 
      FormBox[
       SubscriptBox["G", "8"],
       TraditionalForm]}]}], "]"}], "+", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       SubsuperscriptBox["N", "31", "r"], 
       RowBox[{"Coefficient", "[", 
        RowBox[{"Pr3K0", ",", " ", 
         SubsuperscriptBox["N", "31", "r"]}], "]"}]}], "-", 
      RowBox[{
       SubsuperscriptBox["N", "31", "r"], 
       RowBox[{"Coefficient", "[", 
        RowBox[{"Pr3K0b", ",", 
         SubsuperscriptBox[
          OverscriptBox["N", "^"], "31", "r"]}], "]"}]}]}], "/.", 
     RowBox[{
      FormBox[
       SubscriptBox[
        OverscriptBox["G", "^"], "8"],
       TraditionalForm], "\[Rule]", " ", 
      FormBox[
       SubscriptBox["G", "8"],
       TraditionalForm]}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.548592876907298*^9, 3.548593048927764*^9}, {
   3.548593091506271*^9, 3.548593092561446*^9}, {3.548593162419033*^9, 
   3.548593175266205*^9}, {3.548594366582798*^9, 3.548594367600642*^9}, {
   3.548597737571006*^9, 3.548597805666671*^9}, 3.548598154464637*^9, {
   3.548598376357757*^9, 3.54859838228356*^9}, {3.548598551095727*^9, 
   3.548598595799005*^9}, {3.548598876534913*^9, 3.54859889536393*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.548598906380193*^9, 3.550919245375875*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
  "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
    "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
    "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
    "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", 
   "**"}], "*"}]], "Input",
 CellChangeTimes->{{3.548598933531772*^9, 3.548598935193536*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Pro3SumG27", "=", 
  RowBox[{
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       SubsuperscriptBox["R", "20", "r"], 
       RowBox[{"Coefficient", "[", 
        RowBox[{"Pr3K0", ",", " ", 
         SubsuperscriptBox["R", "20", "r"]}], "]"}]}], "+", 
      RowBox[{
       SubsuperscriptBox["R", "20", "r"], 
       RowBox[{"Coefficient", "[", 
        RowBox[{"Pr3K0b", ",", 
         SubsuperscriptBox[
          OverscriptBox["R", "^"], "20", "r"]}], "]"}]}]}], "/.", 
     RowBox[{
      FormBox[
       SubscriptBox[
        OverscriptBox["G", "^"], "27"],
       TraditionalForm], "\[Rule]", " ", 
      FormBox[
       SubscriptBox["G", "27"],
       TraditionalForm]}]}], "]"}], "+", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       SubsuperscriptBox["R", "21", "r"], 
       RowBox[{"Coefficient", "[", 
        RowBox[{"Pr3K0", ",", " ", 
         SubsuperscriptBox["R", "21", "r"]}], "]"}]}], "+", 
      RowBox[{
       SubsuperscriptBox["R", "21", "r"], 
       RowBox[{"Coefficient", "[", 
        RowBox[{"Pr3K0b", ",", " ", 
         SubsuperscriptBox[
          OverscriptBox["R", "^"], "21", "r"]}], "]"}]}]}], "/.", 
     RowBox[{
      FormBox[
       SubscriptBox[
        OverscriptBox["G", "^"], "27"],
       TraditionalForm], "\[Rule]", " ", 
      FormBox[
       SubscriptBox["G", "27"],
       TraditionalForm]}]}], "]"}], "+", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       SubsuperscriptBox["R", "22", "r"], 
       RowBox[{"Coefficient", "[", 
        RowBox[{"Pr3K0", ",", " ", 
         SubsuperscriptBox["R", "22", "r"]}], "]"}]}], "+", 
      RowBox[{
       SubsuperscriptBox["R", "22", "r"], 
       RowBox[{"Coefficient", "[", 
        RowBox[{"Pr3K0b", ",", " ", 
         SubsuperscriptBox[
          OverscriptBox["R", "^"], "22", "r"]}], "]"}]}]}], "/.", 
     RowBox[{
      FormBox[
       SubscriptBox[
        OverscriptBox["G", "^"], "27"],
       TraditionalForm], "\[Rule]", " ", 
      FormBox[
       SubscriptBox["G", "27"],
       TraditionalForm]}]}], "]"}], "+", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       SubsuperscriptBox["R", "23", "r"], 
       RowBox[{"Coefficient", "[", 
        RowBox[{"Pr3K0", ",", " ", 
         SubsuperscriptBox["R", "23", "r"]}], "]"}]}], "+", 
      RowBox[{
       SubsuperscriptBox["R", "23", "r"], 
       RowBox[{"Coefficient", "[", 
        RowBox[{"Pr3K0b", ",", 
         SubsuperscriptBox[
          OverscriptBox["R", "^"], "23", "r"]}], "]"}]}]}], "/.", 
     RowBox[{
      FormBox[
       SubscriptBox[
        OverscriptBox["G", "^"], "27"],
       TraditionalForm], "\[Rule]", " ", 
      FormBox[
       SubscriptBox["G", "27"],
       TraditionalForm]}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.548592876907298*^9, 3.548593048927764*^9}, {
  3.548593091506271*^9, 3.548593092561446*^9}, {3.548593162419033*^9, 
  3.548593175266205*^9}, {3.548594366582798*^9, 3.548594367600642*^9}, {
  3.548594406740697*^9, 3.548594446418375*^9}, {3.548594482612352*^9, 
  3.548594618363612*^9}, {3.548594782979756*^9, 3.548594889175219*^9}, {
  3.54859904875997*^9, 3.548599098649591*^9}}],

Cell[BoxData[
 FormBox[
  FractionBox[
   RowBox[{"16", " ", 
    SqrtBox["2"], " ", "e", " ", 
    SubscriptBox["G", "27"], " ", 
    SubscriptBox["p", "\[Xi]"], " ", 
    SubscriptBox[
     RowBox[{"(", 
      SubscriptBox["p", "1"], ")"}], "\[Sigma]"], " ", 
    SubscriptBox["q", "\[Rho]"], " ", 
    SubsuperscriptBox["R", "22", "r"], " ", 
    SuperscriptBox["\[Epsilon]", "\[Xi]\[Rho]\[Sigma]\[Tau]"], " ", 
    SubscriptBox[
     RowBox[{"\[Epsilon]", "(", "q", ")"}], "\[Tau]"]}], 
   RowBox[{"3", " ", 
    SubscriptBox["F", "\[Pi]"]}]], TraditionalForm]], "Output",
 CellChangeTimes->{3.548599101469006*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TeXForm", "[", "Pro3SumG27", "]"}]], "Input",
 CellChangeTimes->{{3.548599209701696*^9, 3.548599218622928*^9}}],

Cell["\<\
\\frac{16 \\sqrt{2} e G_{27} p_{\\xi } \\left(p_1\\right)_{\\sigma } q_{\\rho \
} R_{22}^r \\epsilon ^{\\xi \\rho \\sigma \\tau } \\epsilon
   (q)_{\\tau }}{3 F_{\\pi }}\
\>", "Output",
 CellChangeTimes->{3.548599219726616*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Pro3DiffG27", "=", 
  RowBox[{
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       SubsuperscriptBox["R", "20", "r"], 
       RowBox[{"Coefficient", "[", 
        RowBox[{"Pr3K0", ",", " ", 
         SubsuperscriptBox["R", "20", "r"]}], "]"}]}], "-", 
      RowBox[{
       SubsuperscriptBox["R", "20", "r"], 
       RowBox[{"Coefficient", "[", 
        RowBox[{"Pr3K0b", ",", 
         SubsuperscriptBox[
          OverscriptBox["R", "^"], "20", "r"]}], "]"}]}]}], "/.", 
     RowBox[{
      FormBox[
       SubscriptBox[
        OverscriptBox["G", "^"], "27"],
       TraditionalForm], "\[Rule]", " ", 
      FormBox[
       SubscriptBox["G", "27"],
       TraditionalForm]}]}], "]"}], "+", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       SubsuperscriptBox["R", "21", "r"], 
       RowBox[{"Coefficient", "[", 
        RowBox[{"Pr3K0", ",", " ", 
         SubsuperscriptBox["R", "21", "r"]}], "]"}]}], "-", 
      RowBox[{
       SubsuperscriptBox["R", "21", "r"], 
       RowBox[{"Coefficient", "[", 
        RowBox[{"Pr3K0b", ",", " ", 
         SubsuperscriptBox[
          OverscriptBox["R", "^"], "21", "r"]}], "]"}]}]}], "/.", 
     RowBox[{
      FormBox[
       SubscriptBox[
        OverscriptBox["G", "^"], "27"],
       TraditionalForm], "\[Rule]", " ", 
      FormBox[
       SubscriptBox["G", "27"],
       TraditionalForm]}]}], "]"}], "+", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       SubsuperscriptBox["R", "22", "r"], 
       RowBox[{"Coefficient", "[", 
        RowBox[{"Pr3K0", ",", " ", 
         SubsuperscriptBox["R", "22", "r"]}], "]"}]}], "-", 
      RowBox[{
       SubsuperscriptBox["R", "22", "r"], 
       RowBox[{"Coefficient", "[", 
        RowBox[{"Pr3K0b", ",", " ", 
         SubsuperscriptBox[
          OverscriptBox["R", "^"], "22", "r"]}], "]"}]}]}], "/.", 
     RowBox[{
      FormBox[
       SubscriptBox[
        OverscriptBox["G", "^"], "27"],
       TraditionalForm], "\[Rule]", " ", 
      FormBox[
       SubscriptBox["G", "27"],
       TraditionalForm]}]}], "]"}], "+", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       SubsuperscriptBox["R", "23", "r"], 
       RowBox[{"Coefficient", "[", 
        RowBox[{"Pr3K0", ",", " ", 
         SubsuperscriptBox["R", "23", "r"]}], "]"}]}], "-", 
      RowBox[{
       SubsuperscriptBox["R", "23", "r"], 
       RowBox[{"Coefficient", "[", 
        RowBox[{"Pr3K0b", ",", 
         SubsuperscriptBox[
          OverscriptBox["R", "^"], "23", "r"]}], "]"}]}]}], "/.", 
     RowBox[{
      FormBox[
       SubscriptBox[
        OverscriptBox["G", "^"], "27"],
       TraditionalForm], "\[Rule]", " ", 
      FormBox[
       SubscriptBox["G", "27"],
       TraditionalForm]}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.548592876907298*^9, 3.548593048927764*^9}, {
  3.548593091506271*^9, 3.548593092561446*^9}, {3.548593162419033*^9, 
  3.548593175266205*^9}, {3.548594366582798*^9, 3.548594367600642*^9}, {
  3.548594406740697*^9, 3.548594446418375*^9}, {3.548594482612352*^9, 
  3.548594618363612*^9}, {3.548594782979756*^9, 3.548594889175219*^9}, {
  3.54859904875997*^9, 3.548599098649591*^9}, {3.548599282775999*^9, 
  3.548599294613023*^9}}],

Cell[BoxData[
 FormBox[
  RowBox[{
   FractionBox[
    RowBox[{"4", " ", 
     SqrtBox["2"], " ", "e", " ", 
     SubscriptBox["G", "27"], " ", 
     SubscriptBox["p", "\[Xi]"], " ", 
     SubscriptBox[
      RowBox[{"(", 
       SubscriptBox["p", "1"], ")"}], "\[Sigma]"], " ", 
     SubscriptBox["q", "\[Rho]"], " ", 
     SubsuperscriptBox["R", "22", "r"], " ", 
     SuperscriptBox["\[Epsilon]", "\[Xi]\[Rho]\[Sigma]\[Tau]"], " ", 
     SubscriptBox[
      RowBox[{"\[Epsilon]", "(", "q", ")"}], "\[Tau]"]}], 
    SubscriptBox["F", "\[Pi]"]], "-", 
   FractionBox[
    RowBox[{"4", " ", 
     SqrtBox["2"], " ", "e", " ", 
     SubscriptBox["G", "27"], " ", 
     SubscriptBox["p", "\[Xi]"], " ", 
     SubscriptBox[
      RowBox[{"(", 
       SubscriptBox["p", "1"], ")"}], "\[Sigma]"], " ", 
     SubscriptBox["q", "\[Rho]"], " ", 
     SubsuperscriptBox["R", "23", "r"], " ", 
     SuperscriptBox["\[Epsilon]", "\[Xi]\[Rho]\[Sigma]\[Tau]"], " ", 
     SubscriptBox[
      RowBox[{"\[Epsilon]", "(", "q", ")"}], "\[Tau]"]}], 
    RowBox[{"3", " ", 
     SubscriptBox["F", "\[Pi]"]}]]}], TraditionalForm]], "Output",
 CellChangeTimes->{3.548599301894269*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TeXForm", "[", "Pro3DiffG27", "]"}]], "Input",
 CellChangeTimes->{3.548599317311134*^9}],

Cell["\<\
\\frac{4 \\sqrt{2} e G_{27} p_{\\xi } \\left(p_1\\right)_{\\sigma } q_{\\rho \
} R_{22}^r \\epsilon ^{\\xi \\rho \\sigma \\tau } \\epsilon
   (q)_{\\tau }}{F_{\\pi }}-\\frac{4 \\sqrt{2} e G_{27} p_{\\xi } \
\\left(p_1\\right)_{\\sigma } q_{\\rho } R_{23}^r \\epsilon ^{\\xi \\rho
   \\sigma \\tau } \\epsilon (q)_{\\tau }}{3 F_{\\pi }}\
\>", "Output",
 CellChangeTimes->{3.54859931851534*^9}]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1366, 768},
WindowMargins->{{-1, Automatic}, {Automatic, -22}},
FrontEndVersion->"8.0 for Linux x86 (32-bit) (February 23, 2011)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[579, 22, 72, 0, 74, "Section"],
Cell[654, 24, 343, 11, 30, "Input"],
Cell[1000, 37, 44, 1, 30, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[1081, 43, 59, 0, 74, "Section"],
Cell[1143, 45, 118848, 2910, 2498, "Input"],
Cell[119994, 2957, 39, 0, 30, "Input"],
Cell[120036, 2959, 271, 9, 10, "Text"]
}, Open  ]],
Cell[CellGroupData[{
Cell[120344, 2973, 72, 0, 74, "Section"],
Cell[120419, 2975, 369, 12, 36, "Input"],
Cell[120791, 2989, 44, 1, 30, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[120872, 2995, 59, 0, 74, "Section"],
Cell[120934, 2997, 125161, 3052, 2465, "Input"],
Cell[246098, 6051, 39, 0, 30, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[246174, 6056, 94, 1, 74, "Section"],
Cell[CellGroupData[{
Cell[246293, 6061, 3218, 96, 112, "Input"],
Cell[249514, 6159, 1140, 30, 55, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[250691, 6194, 161, 3, 30, "Input"],
Cell[250855, 6199, 419, 7, 62, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[251311, 6211, 3264, 96, 112, "Input"],
Cell[254578, 6309, 92, 1, 30, "Output"]
}, Open  ]],
Cell[254685, 6313, 449, 8, 30, "Input"],
Cell[CellGroupData[{
Cell[255159, 6325, 3245, 96, 112, "Input"],
Cell[258407, 6423, 618, 17, 58, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[259062, 6445, 135, 2, 30, "Input"],
Cell[259200, 6449, 237, 5, 46, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[259474, 6459, 3295, 97, 112, "Input"],
Cell[262772, 6558, 1163, 32, 58, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[263972, 6595, 112, 2, 30, "Input"],
Cell[264087, 6599, 402, 7, 62, "Output"]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> anc/Op16a.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 7.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[      5603,        199]
NotebookOptionsPosition[      5099,        177]
NotebookOutlinePosition[      5438,        192]
CellTagsIndexPosition[      5395,        189]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["External particles and definition of scalar products:", "Section"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"\[Gamma]", "[", 
    SubscriptBox["k", "1"], "]"}], ",", 
   RowBox[{
    SubscriptBox["\[Pi]", "+"], "[", 
    SubscriptBox["p", "1"], "]"}], ",", 
   RowBox[{
    SubscriptBox["\[Pi]", "-"], "[", 
    SubscriptBox["p", "2"], "]"}]}], "}"}]], "Input"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"sp", "[", 
     RowBox[{
      SubscriptBox["p", "1"], ",", 
      SubscriptBox["p", "2"]}], "]"}], "\[Rule]", 
    RowBox[{
     FractionBox["t", "2"], "-", 
     SubsuperscriptBox["M", "\[Pi]", "2"]}]}], ",", 
   RowBox[{
    RowBox[{"sp", "[", 
     RowBox[{
      SubscriptBox["p", "1"], ",", 
      SubscriptBox["k", "1"]}], "]"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["t", "2"]}]}], ",", 
   RowBox[{
    RowBox[{"sp", "[", 
     RowBox[{
      SubscriptBox["p", "2"], ",", 
      SubscriptBox["k", "1"]}], "]"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["t", "2"]}]}], ",", 
   RowBox[{
    RowBox[{"sp", "[", 
     RowBox[{
      SubscriptBox["k", "1"], ",", 
      RowBox[{"\[Epsilon]", "[", 
       SubscriptBox["k", "1"], "]"}]}], "]"}], "\[Rule]", "0"}], ",", 
   RowBox[{
    RowBox[{"sp", "[", 
     RowBox[{
      SubscriptBox["p", "1"], ",", 
      RowBox[{"\[Epsilon]", "[", 
       SubscriptBox["k", "1"], "]"}]}], "]"}], "\[Rule]", 
    RowBox[{
     SubscriptBox["p", "1"], ".", 
     SubscriptBox["\[Epsilon]", "1"]}]}], ",", 
   RowBox[{
    RowBox[{"sp", "[", 
     RowBox[{
      SubscriptBox["p", "2"], ",", 
      RowBox[{"\[Epsilon]", "[", 
       SubscriptBox["k", "1"], "]"}]}], "]"}], "\[Rule]", 
    RowBox[{
     SubscriptBox["p", "2"], ".", 
     SubscriptBox["\[Epsilon]", "1"]}]}], ",", 
   RowBox[{
    RowBox[{"sp", "[", 
     RowBox[{
      SubscriptBox["k", "1"], ",", 
      SubscriptBox["k", "1"]}], "]"}], "\[Rule]", "t"}]}], "}"}]], "Input"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Complete amplitude to 0(p^4):", "Section"],

Cell[BoxData[
 RowBox[{"e", " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{
      SubscriptBox["p", "1"], ".", 
      SubscriptBox["\[Epsilon]", "1"]}]}], "+", 
    RowBox[{
     SubscriptBox["p", "2"], ".", 
     SubscriptBox["\[Epsilon]", "1"]}], "+", 
    FractionBox[
     RowBox[{"t", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SubscriptBox["p", "1"], ".", 
         SubscriptBox["\[Epsilon]", "1"]}], "-", 
        RowBox[{
         SubscriptBox["p", "2"], ".", 
         SubscriptBox["\[Epsilon]", "1"]}]}], ")"}]}], 
     RowBox[{"96", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SubsuperscriptBox["F", "\[Pi]", "2"]}]], "+", 
    FractionBox[
     RowBox[{"2", " ", "t", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{
          SubscriptBox["p", "1"], ".", 
          SubscriptBox["\[Epsilon]", "1"]}]}], "+", 
        RowBox[{
         SubscriptBox["p", "2"], ".", 
         SubscriptBox["\[Epsilon]", "1"]}]}], ")"}], " ", 
      SubsuperscriptBox["L", "9", "r"]}], 
     SubsuperscriptBox["F", "\[Pi]", "2"]], "-", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SubscriptBox["p", "1"], ".", 
         SubscriptBox["\[Epsilon]", "1"]}], "-", 
        RowBox[{
         SubscriptBox["p", "2"], ".", 
         SubscriptBox["\[Epsilon]", "1"]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"t", "-", 
        RowBox[{"6", " ", 
         SubsuperscriptBox["M", "K", "2"]}]}], ")"}], " ", 
      RowBox[{
       OverscriptBox["A", "_"], "[", 
       SubsuperscriptBox["M", "K", "2"], "]"}]}], 
     RowBox[{"6", " ", 
      SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
      SubsuperscriptBox["M", "K", "2"]}]], "-", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SubscriptBox["p", "1"], ".", 
         SubscriptBox["\[Epsilon]", "1"]}], "-", 
        RowBox[{
         SubscriptBox["p", "2"], ".", 
         SubscriptBox["\[Epsilon]", "1"]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"t", "-", 
        RowBox[{"6", " ", 
         SubsuperscriptBox["M", "\[Pi]", "2"]}]}], ")"}], " ", 
      RowBox[{
       OverscriptBox["A", "_"], "[", 
       SubsuperscriptBox["M", "\[Pi]", "2"], "]"}]}], 
     RowBox[{"3", " ", 
      SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
      SubsuperscriptBox["M", "\[Pi]", "2"]}]]}], ")"}]}]], "Input"],

Cell["Runtime:  0.02633 hours", "Input"]
}, Open  ]]
},
WindowSize->{800, 700},
WindowMargins->{{194, Automatic}, {Automatic, 102}},
FrontEndVersion->"7.0 for Linux x86 (32-bit) (November 10, 2008)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[567, 22, 72, 0, 73, "Section"],
Cell[642, 24, 304, 10, 32, "Input"],
Cell[949, 36, 1565, 53, 83, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[2551, 94, 48, 0, 73, "Section"],
Cell[2602, 96, 2438, 76, 121, "Input"],
Cell[5043, 174, 40, 0, 32, "Input"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)



==> anc/Op16b.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 7.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[      6756,        233]
NotebookOptionsPosition[      6253,        211]
NotebookOutlinePosition[      6589,        226]
CellTagsIndexPosition[      6546,        223]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["External particles and definition of scalar products:", "Section"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"\[Gamma]", "[", 
    SubscriptBox["k", "1"], "]"}], ",", 
   RowBox[{
    SubscriptBox["K", "-"], "[", 
    SubscriptBox["p", "1"], "]"}], ",", 
   RowBox[{
    SubscriptBox["K", "+"], "[", 
    SubscriptBox["p", "2"], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.535263310103393*^9, 3.535263312418011*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"sp", "[", 
     RowBox[{
      SubscriptBox["p", "1"], ",", 
      SubscriptBox["p", "2"]}], "]"}], "\[Rule]", 
    RowBox[{
     FractionBox["t", "2"], "-", 
     SubsuperscriptBox["M", "K", "2"]}]}], ",", 
   RowBox[{
    RowBox[{"sp", "[", 
     RowBox[{
      SubscriptBox["p", "1"], ",", 
      SubscriptBox["k", "1"]}], "]"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["t", "2"]}]}], ",", 
   RowBox[{
    RowBox[{"sp", "[", 
     RowBox[{
      SubscriptBox["p", "2"], ",", 
      SubscriptBox["k", "1"]}], "]"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["t", "2"]}]}], ",", 
   RowBox[{
    RowBox[{"sp", "[", 
     RowBox[{
      SubscriptBox["k", "1"], ",", 
      RowBox[{"\[Epsilon]", "[", 
       SubscriptBox["k", "1"], "]"}]}], "]"}], "\[Rule]", "0"}], ",", 
   RowBox[{
    RowBox[{"sp", "[", 
     RowBox[{
      SubscriptBox["p", "1"], ",", 
      RowBox[{"\[Epsilon]", "[", 
       SubscriptBox["k", "1"], "]"}]}], "]"}], "\[Rule]", 
    RowBox[{
     SubscriptBox["p", "1"], ".", 
     SubscriptBox["\[Epsilon]", "1"]}]}], ",", 
   RowBox[{
    RowBox[{"sp", "[", 
     RowBox[{
      SubscriptBox["p", "2"], ",", 
      RowBox[{"\[Epsilon]", "[", 
       SubscriptBox["k", "1"], "]"}]}], "]"}], "\[Rule]", 
    RowBox[{
     SubscriptBox["p", "2"], ".", 
     SubscriptBox["\[Epsilon]", "1"]}]}], ",", 
   RowBox[{
    RowBox[{"sp", "[", 
     RowBox[{
      SubscriptBox["k", "1"], ",", 
      SubscriptBox["k", "1"]}], "]"}], "\[Rule]", "t"}]}], "}"}]], "Input"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Complete amplitude to 0(p^4):", "Section"],

Cell[BoxData[
 RowBox[{"e", " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     SubscriptBox["p", "1"], ".", 
     SubscriptBox["\[Epsilon]", "1"]}], "-", 
    RowBox[{
     SubscriptBox["p", "2"], ".", 
     SubscriptBox["\[Epsilon]", "1"]}], "+", 
    FractionBox[
     RowBox[{"t", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{
          SubscriptBox["p", "1"], ".", 
          SubscriptBox["\[Epsilon]", "1"]}]}], "+", 
        RowBox[{
         SubscriptBox["p", "2"], ".", 
         SubscriptBox["\[Epsilon]", "1"]}]}], ")"}]}], 
     RowBox[{"192", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SubsuperscriptBox["F", "\[Pi]", "2"]}]], "+", 
    FractionBox[
     RowBox[{"2", " ", "t", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SubscriptBox["p", "1"], ".", 
         SubscriptBox["\[Epsilon]", "1"]}], "-", 
        RowBox[{
         SubscriptBox["p", "2"], ".", 
         SubscriptBox["\[Epsilon]", "1"]}]}], ")"}], " ", 
      SubsuperscriptBox["L", "9", "r"]}], 
     SubsuperscriptBox["F", "\[Pi]", "2"]], "+", 
    FractionBox[
     RowBox[{"t", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SubscriptBox["p", "1"], ".", 
         SubscriptBox["\[Epsilon]", "1"]}], "-", 
        RowBox[{
         SubscriptBox["p", "2"], ".", 
         SubscriptBox["\[Epsilon]", "1"]}]}], ")"}], " ", 
      RowBox[{
       OverscriptBox["A", "_"], "[", 
       SubsuperscriptBox["M", "K", "2"], "]"}]}], 
     RowBox[{"6", " ", 
      SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
      SubsuperscriptBox["M", "K", "2"]}]], "+", 
    FractionBox[
     RowBox[{"t", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SubscriptBox["p", "1"], ".", 
         SubscriptBox["\[Epsilon]", "1"]}], "-", 
        RowBox[{
         SubscriptBox["p", "2"], ".", 
         SubscriptBox["\[Epsilon]", "1"]}]}], ")"}], " ", 
      RowBox[{
       OverscriptBox["A", "_"], "[", 
       SubsuperscriptBox["M", "\[Pi]", "2"], "]"}]}], 
     RowBox[{"12", " ", 
      SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
      SubsuperscriptBox["M", "\[Pi]", "2"]}]], "+", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SubscriptBox["p", "1"], ".", 
         SubscriptBox["\[Epsilon]", "1"]}], "-", 
        RowBox[{
         SubscriptBox["p", "2"], ".", 
         SubscriptBox["\[Epsilon]", "1"]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"t", "-", 
        RowBox[{"4", " ", 
         SubsuperscriptBox["M", "K", "2"]}]}], ")"}], " ", 
      RowBox[{
       OverscriptBox["B", "_"], "[", 
       RowBox[{"t", ",", 
        SubsuperscriptBox["M", "K", "2"], ",", 
        SubsuperscriptBox["M", "K", "2"]}], "]"}]}], 
     RowBox[{"6", " ", 
      SubsuperscriptBox["F", "\[Pi]", "2"]}]], "+", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SubscriptBox["p", "1"], ".", 
         SubscriptBox["\[Epsilon]", "1"]}], "-", 
        RowBox[{
         SubscriptBox["p", "2"], ".", 
         SubscriptBox["\[Epsilon]", "1"]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"t", "-", 
        RowBox[{"4", " ", 
         SubsuperscriptBox["M", "\[Pi]", "2"]}]}], ")"}], " ", 
      RowBox[{
       OverscriptBox["B", "_"], "[", 
       RowBox[{"t", ",", 
        SubsuperscriptBox["M", "\[Pi]", "2"], ",", 
        SubsuperscriptBox["M", "\[Pi]", "2"]}], "]"}]}], 
     RowBox[{"12", " ", 
      SubsuperscriptBox["F", "\[Pi]", "2"]}]]}], ")"}]}]], "Input"],

Cell["Runtime:  0.02550 hours", "Input"]
}, Open  ]]
},
WindowSize->{678, 700},
WindowMargins->{{Automatic, 1}, {Automatic, 94}},
FrontEndVersion->"7.0 for Linux x86 (32-bit) (November 10, 2008)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[567, 22, 72, 0, 73, "Section"],
Cell[642, 24, 362, 11, 32, "Input"],
Cell[1007, 37, 1561, 53, 83, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[2605, 95, 48, 0, 73, "Section"],
Cell[2656, 97, 3538, 109, 235, "Input"],
Cell[6197, 208, 40, 0, 32, "Input"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> anc/Op16c.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 7.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[      4602,        168]
NotebookOptionsPosition[      4099,        146]
NotebookOutlinePosition[      4438,        161]
CellTagsIndexPosition[      4395,        158]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["External particles and definition of scalar products:", "Section"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"\[Gamma]", "[", 
    SubscriptBox["k", "1"], "]"}], ",", 
   RowBox[{
    SubscriptBox["K", "0"], "[", 
    SubscriptBox["p", "1"], "]"}], ",", 
   RowBox[{
    SubscriptBox[
     OverscriptBox["K", "_"], "0"], "[", 
    SubscriptBox["p", "2"], "]"}]}], "}"}]], "Input"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"sp", "[", 
     RowBox[{
      SubscriptBox["p", "1"], ",", 
      SubscriptBox["p", "2"]}], "]"}], "\[Rule]", 
    RowBox[{
     FractionBox["t", "2"], "-", 
     SubsuperscriptBox["M", "K", "2"]}]}], ",", 
   RowBox[{
    RowBox[{"sp", "[", 
     RowBox[{
      SubscriptBox["p", "1"], ",", 
      SubscriptBox["k", "1"]}], "]"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["t", "2"]}]}], ",", 
   RowBox[{
    RowBox[{"sp", "[", 
     RowBox[{
      SubscriptBox["p", "2"], ",", 
      SubscriptBox["k", "1"]}], "]"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["t", "2"]}]}], ",", 
   RowBox[{
    RowBox[{"sp", "[", 
     RowBox[{
      SubscriptBox["k", "1"], ",", 
      RowBox[{"\[Epsilon]", "[", 
       SubscriptBox["k", "1"], "]"}]}], "]"}], "\[Rule]", "0"}], ",", 
   RowBox[{
    RowBox[{"sp", "[", 
     RowBox[{
      SubscriptBox["p", "1"], ",", 
      RowBox[{"\[Epsilon]", "[", 
       SubscriptBox["k", "1"], "]"}]}], "]"}], "\[Rule]", 
    RowBox[{
     SubscriptBox["p", "1"], ".", 
     SubscriptBox["\[Epsilon]", "1"]}]}], ",", 
   RowBox[{
    RowBox[{"sp", "[", 
     RowBox[{
      SubscriptBox["p", "2"], ",", 
      RowBox[{"\[Epsilon]", "[", 
       SubscriptBox["k", "1"], "]"}]}], "]"}], "\[Rule]", 
    RowBox[{
     SubscriptBox["p", "2"], ".", 
     SubscriptBox["\[Epsilon]", "1"]}]}], ",", 
   RowBox[{
    RowBox[{"sp", "[", 
     RowBox[{
      SubscriptBox["k", "1"], ",", 
      SubscriptBox["k", "1"]}], "]"}], "\[Rule]", "t"}]}], "}"}]], "Input"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Complete amplitude to 0(p^4):", "Section"],

Cell[BoxData[
 RowBox[{"e", " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SubscriptBox["p", "1"], ".", 
          SubscriptBox["\[Epsilon]", "1"]}], "-", 
         RowBox[{
          SubscriptBox["p", "2"], ".", 
          SubscriptBox["\[Epsilon]", "1"]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"t", "-", 
         RowBox[{"6", " ", 
          SubsuperscriptBox["M", "K", "2"]}]}], ")"}], " ", 
       RowBox[{
        OverscriptBox["A", "_"], "[", 
        SubsuperscriptBox["M", "K", "2"], "]"}]}], 
      RowBox[{"6", " ", 
       SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
       SubsuperscriptBox["M", "K", "2"]}]]}], "+", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SubscriptBox["p", "1"], ".", 
         SubscriptBox["\[Epsilon]", "1"]}], "-", 
        RowBox[{
         SubscriptBox["p", "2"], ".", 
         SubscriptBox["\[Epsilon]", "1"]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"t", "-", 
        RowBox[{"6", " ", 
         SubsuperscriptBox["M", "\[Pi]", "2"]}]}], ")"}], " ", 
      RowBox[{
       OverscriptBox["A", "_"], "[", 
       SubsuperscriptBox["M", "\[Pi]", "2"], "]"}]}], 
     RowBox[{"6", " ", 
      SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
      SubsuperscriptBox["M", "\[Pi]", "2"]}]]}], ")"}]}]], "Input"],

Cell["Runtime:  0.02633 hours", "Input"]
}, Open  ]]
},
WindowSize->{800, 700},
WindowMargins->{{175, Automatic}, {Automatic, 100}},
FrontEndVersion->"7.0 for Linux x86 (32-bit) (November 10, 2008)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[567, 22, 72, 0, 73, "Section"],
Cell[642, 24, 322, 11, 32, "Input"],
Cell[967, 37, 1561, 53, 83, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[2565, 95, 48, 0, 73, "Section"],
Cell[2616, 97, 1424, 44, 63, "Input"],
Cell[4043, 143, 40, 0, 32, "Input"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> anc/Op16d.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 6.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[     20713,        601]
NotebookOptionsPosition[     20209,        579]
NotebookOutlinePosition[     20545,        594]
CellTagsIndexPosition[     20502,        591]
WindowFrame->Normal
ContainsDynamic->False*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["External particles and definition of scalar products:", "Section"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    SubscriptBox["K", "+"], "[", "p", "]"}], ",", 
   RowBox[{
    SubscriptBox["W", "-"], "[", "q", "]"}], ",", 
   RowBox[{
    SubscriptBox["\[Eta]", "8"], "[", "r", "]"}]}], "}"}]], "Input"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"sp", "[", 
     RowBox[{"q", ",", "q"}], "]"}], "\[Rule]", "t"}], ",", 
   RowBox[{
    RowBox[{"sp", "[", 
     RowBox[{"r", ",", "q"}], "]"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "t"}], "+", 
       SubsuperscriptBox["M", "K", "2"], "-", 
       SubsuperscriptBox["M", "\[Eta]", "2"]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"sp", "[", 
     RowBox[{"p", ",", "q"}], "]"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "t"}], "-", 
       SubsuperscriptBox["M", "K", "2"], "+", 
       SubsuperscriptBox["M", "\[Eta]", "2"]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"sp", "[", 
     RowBox[{"p", ",", "r"}], "]"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"t", "-", 
       SubsuperscriptBox["M", "K", "2"], "-", 
       SubsuperscriptBox["M", "\[Eta]", "2"]}], ")"}]}]}]}], "}"}]], "Input"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Complete amplitude to 0(p^4):", "Section"],

Cell[BoxData[
 RowBox[{
  SubscriptBox["G", "F"], " ", 
  SubscriptBox["l", "\[Mu]"], " ", 
  SubscriptBox[
   OverscriptBox["V", "^"], "us"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     FractionBox["1", "2"], " ", 
     SqrtBox["3"], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["p", "\[Mu]"], "-", 
       SuperscriptBox["r", "\[Mu]"]}], ")"}]}], "-", 
    FractionBox[
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["p", "\[Mu]"], "+", 
        SuperscriptBox["r", "\[Mu]"]}], ")"}], " ", 
      SubsuperscriptBox["L", "5", "r"], " ", 
      RowBox[{"(", 
       RowBox[{
        SubsuperscriptBox["M", "K", "2"], "-", 
        SubsuperscriptBox["M", "\[Pi]", "2"]}], ")"}]}], 
     RowBox[{
      SqrtBox["3"], " ", 
      SubsuperscriptBox["F", "\[Pi]", "2"]}]], "+", 
    FractionBox[
     RowBox[{
      SqrtBox["3"], " ", 
      SubsuperscriptBox["L", "9", "r"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["r", "\[Mu]"]}], " ", 
         RowBox[{"(", 
          RowBox[{"t", "+", 
           SubsuperscriptBox["M", "K", "2"], "-", 
           SubsuperscriptBox["M", "\[Eta]", "2"]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["p", "\[Mu]"], " ", 
         RowBox[{"(", 
          RowBox[{"t", "-", 
           SubsuperscriptBox["M", "K", "2"], "+", 
           SubsuperscriptBox["M", "\[Eta]", "2"]}], ")"}]}]}], ")"}]}], 
     SubsuperscriptBox["F", "\[Pi]", "2"]], "+", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "t"}], "-", 
        RowBox[{"6", " ", 
         SubsuperscriptBox["M", "K", "2"]}], "-", 
        RowBox[{"3", " ", 
         SubsuperscriptBox["M", "\[Pi]", "2"]}], "-", 
        RowBox[{"3", " ", 
         SubsuperscriptBox["M", "\[Eta]", "2"]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["r", "\[Mu]"]}], " ", 
         RowBox[{"(", 
          RowBox[{"t", "+", 
           SubsuperscriptBox["M", "K", "2"], "-", 
           SubsuperscriptBox["M", "\[Eta]", "2"]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["p", "\[Mu]"], " ", 
         RowBox[{"(", 
          RowBox[{"t", "-", 
           SubsuperscriptBox["M", "K", "2"], "+", 
           SubsuperscriptBox["M", "\[Eta]", "2"]}], ")"}]}]}], ")"}]}], 
     RowBox[{"128", " ", 
      SqrtBox["3"], " ", 
      SuperscriptBox["\[Pi]", "2"], " ", "t", " ", 
      SubsuperscriptBox["F", "\[Pi]", "2"]}]], "+", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"16", " ", "t", " ", 
       SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SubsuperscriptBox["M", "K", "2"], "-", 
         SubsuperscriptBox["M", "\[Pi]", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SubsuperscriptBox["M", "K", "2"], "-", 
         SubsuperscriptBox["M", "\[Eta]", "2"]}], ")"}]}]], 
     RowBox[{
      SqrtBox["3"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "4"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["p", "\[Mu]"], "+", 
           SuperscriptBox["r", "\[Mu]"]}], ")"}], " ", 
         SubsuperscriptBox["M", "K", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "t"}], "-", 
           SubsuperscriptBox["M", "\[Pi]", "2"], "-", 
           SubsuperscriptBox["M", "\[Eta]", "2"]}], ")"}]}], "-", 
        RowBox[{"t", " ", 
         SubsuperscriptBox["M", "\[Eta]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["r", "\[Mu]"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "t"}], "+", 
              SubsuperscriptBox["M", "\[Eta]", "2"]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["p", "\[Mu]"], " ", 
            RowBox[{"(", 
             RowBox[{"t", "+", 
              SubsuperscriptBox["M", "\[Eta]", "2"]}], ")"}]}]}], ")"}]}], 
        "+", 
        RowBox[{
         SubsuperscriptBox["M", "\[Pi]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["r", "\[Mu]"], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["t", "2"], "-", 
              RowBox[{"15", " ", "t", " ", 
               SubsuperscriptBox["M", "\[Eta]", "2"]}], "+", 
              RowBox[{"8", " ", 
               SubsuperscriptBox["M", "\[Eta]", "4"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["p", "\[Mu]"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               SuperscriptBox["t", "2"]}], "+", 
              RowBox[{"t", " ", 
               SubsuperscriptBox["M", "\[Eta]", "2"]}], "+", 
              RowBox[{"8", " ", 
               SubsuperscriptBox["M", "\[Eta]", "4"]}]}], ")"}]}]}], ")"}]}], 
        "+", 
        RowBox[{
         SubsuperscriptBox["M", "K", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["r", "\[Mu]"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", 
               SuperscriptBox["t", "2"]}], "+", 
              RowBox[{"13", " ", "t", " ", 
               SubsuperscriptBox["M", "\[Eta]", "2"]}], "-", 
              RowBox[{"4", " ", 
               SubsuperscriptBox["M", "\[Eta]", "4"]}], "+", 
              RowBox[{
               SubsuperscriptBox["M", "\[Pi]", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"11", " ", "t"}], "-", 
                 RowBox[{"12", " ", 
                  SubsuperscriptBox["M", "\[Eta]", "2"]}]}], ")"}]}]}], 
             ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["p", "\[Mu]"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               SuperscriptBox["t", "2"]}], "+", 
              RowBox[{"5", " ", "t", " ", 
               SubsuperscriptBox["M", "\[Eta]", "2"]}], "-", 
              RowBox[{"4", " ", 
               SubsuperscriptBox["M", "\[Eta]", "4"]}], "+", 
              RowBox[{"3", " ", 
               SubsuperscriptBox["M", "\[Pi]", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"t", "-", 
                 RowBox[{"4", " ", 
                  SubsuperscriptBox["M", "\[Eta]", "2"]}]}], ")"}]}]}], 
             ")"}]}]}], ")"}]}]}], ")"}], " ", 
      RowBox[{
       OverscriptBox["A", "_"], "[", 
       SubsuperscriptBox["M", "K", "2"], "]"}]}]}], "-", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"16", " ", "t", " ", 
       SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SubsuperscriptBox["M", "K", "2"], "-", 
         SubsuperscriptBox["M", "\[Pi]", "2"]}], ")"}]}]], 
     RowBox[{
      SqrtBox["3"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["r", "\[Mu]"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", " ", 
            SubsuperscriptBox["M", "K", "4"]}], "-", 
           RowBox[{"4", " ", 
            SubsuperscriptBox["M", "K", "2"], " ", 
            SubsuperscriptBox["M", "\[Eta]", "2"]}], "+", 
           RowBox[{"t", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "t"}], "+", 
              RowBox[{"3", " ", 
               SubsuperscriptBox["M", "\[Pi]", "2"]}], "+", 
              SubsuperscriptBox["M", "\[Eta]", "2"]}], ")"}]}]}], ")"}]}], 
        "+", 
        RowBox[{
         SuperscriptBox["p", "\[Mu]"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", " ", 
            SubsuperscriptBox["M", "K", "4"]}], "-", 
           RowBox[{"4", " ", 
            SubsuperscriptBox["M", "K", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "t"}], "+", 
              SubsuperscriptBox["M", "\[Eta]", "2"]}], ")"}]}], "+", 
           RowBox[{"t", " ", 
            RowBox[{"(", 
             RowBox[{"t", "+", 
              RowBox[{"3", " ", 
               SubsuperscriptBox["M", "\[Pi]", "2"]}], "+", 
              SubsuperscriptBox["M", "\[Eta]", "2"]}], ")"}]}]}], ")"}]}]}], 
       ")"}], " ", 
      RowBox[{
       OverscriptBox["A", "_"], "[", 
       SubsuperscriptBox["M", "\[Pi]", "2"], "]"}]}]}], "+", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"16", " ", "t", " ", 
       SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SubsuperscriptBox["M", "K", "2"], "-", 
         SubsuperscriptBox["M", "\[Eta]", "2"]}], ")"}]}]], 
     RowBox[{
      SqrtBox["3"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["r", "\[Mu]"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "4"}], " ", 
            SubsuperscriptBox["M", "K", "4"]}], "+", 
           RowBox[{"4", " ", 
            SubsuperscriptBox["M", "K", "2"], " ", 
            SubsuperscriptBox["M", "\[Eta]", "2"]}], "+", 
           RowBox[{"t", " ", 
            RowBox[{"(", 
             RowBox[{"t", "-", 
              RowBox[{"4", " ", 
               SubsuperscriptBox["M", "\[Eta]", "2"]}]}], ")"}]}]}], ")"}]}], 
        "-", 
        RowBox[{
         SuperscriptBox["p", "\[Mu]"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", " ", 
            SubsuperscriptBox["M", "K", "4"]}], "-", 
           RowBox[{"4", " ", 
            SubsuperscriptBox["M", "K", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "t"}], "+", 
              SubsuperscriptBox["M", "\[Eta]", "2"]}], ")"}]}], "+", 
           RowBox[{"t", " ", 
            RowBox[{"(", 
             RowBox[{"t", "+", 
              RowBox[{"4", " ", 
               SubsuperscriptBox["M", "\[Eta]", "2"]}]}], ")"}]}]}], 
          ")"}]}]}], ")"}], " ", 
      RowBox[{
       OverscriptBox["A", "_"], "[", 
       SubsuperscriptBox["M", "\[Eta]", "2"], "]"}]}]}], "+", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"16", " ", 
       SqrtBox["3"], " ", 
       SuperscriptBox["t", "2"], " ", 
       SubsuperscriptBox["F", "\[Pi]", "2"]}]], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["r", "\[Mu]"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "12"}], " ", 
            SubsuperscriptBox["M", "K", "6"]}], "+", 
           RowBox[{
            SubsuperscriptBox["M", "K", "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"17", " ", "t"}], "+", 
              RowBox[{"36", " ", 
               SubsuperscriptBox["M", "\[Eta]", "2"]}]}], ")"}]}], "+", 
           RowBox[{
            SubsuperscriptBox["M", "K", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "6"}], " ", 
               SuperscriptBox["t", "2"]}], "-", 
              RowBox[{"3", " ", "t", " ", 
               SubsuperscriptBox["M", "\[Pi]", "2"]}], "+", 
              RowBox[{"t", " ", 
               SubsuperscriptBox["M", "\[Eta]", "2"]}], "-", 
              RowBox[{"36", " ", 
               SubsuperscriptBox["M", "\[Eta]", "4"]}]}], ")"}]}], "-", 
           RowBox[{"3", " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["t", "3"], "-", 
              RowBox[{"t", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"6", " ", "t"}], "+", 
                 SubsuperscriptBox["M", "\[Pi]", "2"]}], ")"}], " ", 
               SubsuperscriptBox["M", "\[Eta]", "2"]}], "+", 
              RowBox[{"6", " ", "t", " ", 
               SubsuperscriptBox["M", "\[Eta]", "4"]}], "-", 
              RowBox[{"4", " ", 
               SubsuperscriptBox["M", "\[Eta]", "6"]}]}], ")"}]}]}], ")"}]}], 
        "+", 
        RowBox[{
         SuperscriptBox["p", "\[Mu]"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "12"}], " ", 
            SubsuperscriptBox["M", "K", "6"]}], "+", 
           RowBox[{
            SubsuperscriptBox["M", "K", "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"23", " ", "t"}], "+", 
              RowBox[{"36", " ", 
               SubsuperscriptBox["M", "\[Eta]", "2"]}]}], ")"}]}], "-", 
           RowBox[{
            SubsuperscriptBox["M", "K", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"18", " ", 
               SuperscriptBox["t", "2"]}], "+", 
              RowBox[{"3", " ", "t", " ", 
               SubsuperscriptBox["M", "\[Pi]", "2"]}], "+", 
              RowBox[{"11", " ", "t", " ", 
               SubsuperscriptBox["M", "\[Eta]", "2"]}], "+", 
              RowBox[{"36", " ", 
               SubsuperscriptBox["M", "\[Eta]", "4"]}]}], ")"}]}], "+", 
           RowBox[{"3", " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["t", "3"], "+", 
              RowBox[{"t", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", "t"}], "+", 
                 SubsuperscriptBox["M", "\[Pi]", "2"]}], ")"}], " ", 
               SubsuperscriptBox["M", "\[Eta]", "2"]}], "-", 
              RowBox[{"4", " ", "t", " ", 
               SubsuperscriptBox["M", "\[Eta]", "4"]}], "+", 
              RowBox[{"4", " ", 
               SubsuperscriptBox["M", "\[Eta]", "6"]}]}], ")"}]}]}], 
          ")"}]}]}], ")"}], " ", 
      RowBox[{
       OverscriptBox["B", "_"], "[", 
       RowBox[{"t", ",", 
        SubsuperscriptBox["M", "K", "2"], ",", 
        SubsuperscriptBox["M", "\[Eta]", "2"]}], "]"}]}]}], "+", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"16", " ", 
       SuperscriptBox["t", "2"], " ", 
       SubsuperscriptBox["F", "\[Pi]", "2"]}]], 
     RowBox[{
      SqrtBox["3"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["p", "\[Mu]"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "4"}], " ", 
            SubsuperscriptBox["M", "K", "6"]}], "+", 
           RowBox[{
            SubsuperscriptBox["M", "K", "4"], " ", 
            RowBox[{"(", 
             RowBox[{"t", "+", 
              RowBox[{"8", " ", 
               SubsuperscriptBox["M", "\[Pi]", "2"]}], "+", 
              RowBox[{"4", " ", 
               SubsuperscriptBox["M", "\[Eta]", "2"]}]}], ")"}]}], "+", 
           RowBox[{
            SubsuperscriptBox["M", "K", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "4"}], " ", 
               SubsuperscriptBox["M", "\[Pi]", "4"]}], "+", 
              RowBox[{
               SubsuperscriptBox["M", "\[Pi]", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"5", " ", "t"}], "-", 
                 RowBox[{"8", " ", 
                  SubsuperscriptBox["M", "\[Eta]", "2"]}]}], ")"}]}], "+", 
              RowBox[{"t", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "6"}], " ", "t"}], "+", 
                 SubsuperscriptBox["M", "\[Eta]", "2"]}], ")"}]}]}], ")"}]}], 
           "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"t", "-", 
              SubsuperscriptBox["M", "\[Pi]", "2"]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               SubsuperscriptBox["M", "\[Pi]", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"t", "-", 
                 RowBox[{"2", " ", 
                  SubsuperscriptBox["M", "\[Eta]", "2"]}]}], ")"}]}], "+", 
              RowBox[{"t", " ", 
               RowBox[{"(", 
                RowBox[{"t", "+", 
                 SubsuperscriptBox["M", "\[Eta]", "2"]}], ")"}]}]}], 
             ")"}]}]}], ")"}]}], "-", 
        RowBox[{
         SuperscriptBox["r", "\[Mu]"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", " ", 
            SubsuperscriptBox["M", "K", "6"]}], "+", 
           RowBox[{
            SubsuperscriptBox["M", "K", "4"], " ", 
            RowBox[{"(", 
             RowBox[{"t", "-", 
              RowBox[{"8", " ", 
               SubsuperscriptBox["M", "\[Pi]", "2"]}], "-", 
              RowBox[{"4", " ", 
               SubsuperscriptBox["M", "\[Eta]", "2"]}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["t", "2"], "-", 
              RowBox[{"5", " ", "t", " ", 
               SubsuperscriptBox["M", "\[Pi]", "2"]}], "+", 
              RowBox[{"4", " ", 
               SubsuperscriptBox["M", "\[Pi]", "4"]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"t", "-", 
              SubsuperscriptBox["M", "\[Eta]", "2"]}], ")"}]}], "+", 
           RowBox[{
            SubsuperscriptBox["M", "K", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", 
               SubsuperscriptBox["M", "\[Pi]", "4"]}], "+", 
              RowBox[{"t", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", "t"}], "-", 
                 SubsuperscriptBox["M", "\[Eta]", "2"]}], ")"}]}], "+", 
              RowBox[{
               SubsuperscriptBox["M", "\[Pi]", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "9"}], " ", "t"}], "+", 
                 RowBox[{"8", " ", 
                  SubsuperscriptBox["M", "\[Eta]", "2"]}]}], ")"}]}]}], 
             ")"}]}]}], ")"}]}]}], ")"}], " ", 
      RowBox[{
       OverscriptBox["B", "_"], "[", 
       RowBox[{"t", ",", 
        SubsuperscriptBox["M", "\[Pi]", "2"], ",", 
        SubsuperscriptBox["M", "K", "2"]}], "]"}]}]}]}], ")"}]}]], "Input"],

Cell["Runtime:  0.09561 hours", "Input"]
}, Open  ]]
},
WindowSize->{640, 750},
WindowMargins->{{621, Automatic}, {Automatic, 132}},
FrontEndVersion->"6.0 for Linux x86 (64-bit) (April 20, 2007)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[590, 23, 72, 0, 101, "Section"],
Cell[665, 25, 246, 8, 32, "Input"],
Cell[914, 35, 1059, 34, 95, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[2010, 74, 48, 0, 73, "Section"],
Cell[2061, 76, 18089, 498, 876, "Input"],
Cell[20153, 576, 40, 0, 32, "Input"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)



==> anc/Op16d1.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 7.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[     69638,       2020]
NotebookOptionsPosition[     68931,       1990]
NotebookOutlinePosition[     69268,       2005]
CellTagsIndexPosition[     69225,       2002]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["AMPC result", "Title",
 CellChangeTimes->{{3.550891428482726*^9, 3.550891430914457*^9}, {
  3.550891589519075*^9, 3.550891589932665*^9}},
 FontFamily->"Bitstream Vera Sans",
 FontSize->20],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AMPC", "  ", "=", 
  RowBox[{"ExpandAll", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       FractionBox["1", "2"], " ", 
       SqrtBox["3"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["p", "\[Mu]"], "-", 
         SuperscriptBox["r", "\[Mu]"]}], ")"}]}], "-", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["p", "\[Mu]"], "+", 
          SuperscriptBox["r", "\[Mu]"]}], ")"}], " ", 
        SubsuperscriptBox["L", "5", "r"], " ", 
        RowBox[{"(", 
         RowBox[{
          SubsuperscriptBox["M", "K", "2"], "-", 
          SubsuperscriptBox["M", "\[Pi]", "2"]}], ")"}]}], 
       RowBox[{
        SqrtBox["3"], " ", 
        SubsuperscriptBox["F", "\[Pi]", "2"]}]], "+", 
      FractionBox[
       RowBox[{
        SubsuperscriptBox["L", "9", "r"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["r", "\[Mu]"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "3"}], " ", "t"}], "+", 
             SubsuperscriptBox["M", "K", "2"], "-", 
             SubsuperscriptBox["M", "\[Pi]", "2"]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["p", "\[Mu]"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "t"}], "+", 
             SubsuperscriptBox["M", "K", "2"], "-", 
             SubsuperscriptBox["M", "\[Pi]", "2"]}], ")"}]}]}], ")"}]}], 
       RowBox[{
        SqrtBox["3"], " ", 
        SubsuperscriptBox["F", "\[Pi]", "2"]}]], "+", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"t", "-", 
          RowBox[{"5", " ", 
           SubsuperscriptBox["M", "K", "2"]}], "-", 
          SubsuperscriptBox["M", "\[Pi]", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["r", "\[Mu]"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "3"}], " ", "t"}], "+", 
             SubsuperscriptBox["M", "K", "2"], "-", 
             SubsuperscriptBox["M", "\[Pi]", "2"]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["p", "\[Mu]"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "t"}], "+", 
             SubsuperscriptBox["M", "K", "2"], "-", 
             SubsuperscriptBox["M", "\[Pi]", "2"]}], ")"}]}]}], ")"}]}], 
       RowBox[{"192", " ", 
        SqrtBox["3"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", "t", " ", 
        SubsuperscriptBox["F", "\[Pi]", "2"]}]], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["p", "\[Mu]"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", " ", 
               SuperscriptBox["t", "2"]}], "-", 
              RowBox[{"8", " ", 
               SubsuperscriptBox["M", "K", "4"]}], "+", 
              RowBox[{"2", " ", "t", " ", 
               SubsuperscriptBox["M", "\[Pi]", "2"]}], "-", 
              RowBox[{"4", " ", 
               SubsuperscriptBox["M", "\[Pi]", "4"]}], "-", 
              RowBox[{"2", " ", 
               SubsuperscriptBox["M", "K", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"7", " ", "t"}], "-", 
                 RowBox[{"6", " ", 
                  SubsuperscriptBox["M", "\[Pi]", "2"]}]}], ")"}]}]}], 
             ")"}]}], "-", 
           RowBox[{
            SuperscriptBox["r", "\[Mu]"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", " ", 
               SuperscriptBox["t", "2"]}], "+", 
              RowBox[{"8", " ", 
               SubsuperscriptBox["M", "K", "4"]}], "+", 
              RowBox[{"22", " ", "t", " ", 
               SubsuperscriptBox["M", "\[Pi]", "2"]}], "+", 
              RowBox[{"4", " ", 
               SubsuperscriptBox["M", "\[Pi]", "4"]}], "-", 
              RowBox[{"2", " ", 
               SubsuperscriptBox["M", "K", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"17", " ", "t"}], "+", 
                 RowBox[{"6", " ", 
                  SubsuperscriptBox["M", "\[Pi]", "2"]}]}], ")"}]}]}], 
             ")"}]}]}], ")"}], " ", 
         RowBox[{
          OverscriptBox["A", "_"], "[", 
          SubsuperscriptBox["M", "K", "2"], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"8", " ", 
         SqrtBox["3"], " ", "t", " ", 
         SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           SubsuperscriptBox["M", "K", "2"], "-", 
           SubsuperscriptBox["M", "\[Pi]", "2"]}], ")"}]}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["r", "\[Mu]"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "4"}], " ", 
               SubsuperscriptBox["M", "K", "4"]}], "+", 
              RowBox[{"4", " ", 
               SubsuperscriptBox["M", "K", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"t", "+", 
                 SubsuperscriptBox["M", "\[Pi]", "2"]}], ")"}]}], "+", 
              RowBox[{"t", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "3"}], " ", "t"}], "+", 
                 RowBox[{"8", " ", 
                  SubsuperscriptBox["M", "\[Pi]", "2"]}]}], ")"}]}]}], 
             ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["p", "\[Mu]"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "4"}], " ", 
               SubsuperscriptBox["M", "K", "4"]}], "+", 
              RowBox[{"4", " ", 
               SubsuperscriptBox["M", "K", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "5"}], " ", "t"}], "+", 
                 SubsuperscriptBox["M", "\[Pi]", "2"]}], ")"}]}], "+", 
              RowBox[{"t", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"3", " ", "t"}], "+", 
                 RowBox[{"8", " ", 
                  SubsuperscriptBox["M", "\[Pi]", "2"]}]}], ")"}]}]}], 
             ")"}]}]}], ")"}], " ", 
         RowBox[{
          OverscriptBox["A", "_"], "[", 
          SubsuperscriptBox["M", "\[Pi]", "2"], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"16", " ", 
         SqrtBox["3"], " ", "t", " ", 
         SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           SubsuperscriptBox["M", "K", "2"], "-", 
           SubsuperscriptBox["M", "\[Pi]", "2"]}], ")"}]}], ")"}]}], "+", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"16", " ", "t", " ", 
         SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           SubsuperscriptBox["M", "K", "2"], "-", 
           SubsuperscriptBox["M", "\[Pi]", "2"]}], ")"}]}]], 
       SqrtBox["3"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["p", "\[Mu]"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "4"}], " ", 
             SubsuperscriptBox["M", "K", "4"]}], "+", 
            RowBox[{"t", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", "t"}], "-", 
               RowBox[{"4", " ", 
                SubsuperscriptBox["M", "\[Pi]", "2"]}]}], ")"}]}], "+", 
            RowBox[{
             SubsuperscriptBox["M", "K", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "8"}], " ", "t"}], "+", 
               RowBox[{"4", " ", 
                SubsuperscriptBox["M", "\[Pi]", "2"]}]}], ")"}]}]}], ")"}]}], 
         "+", 
         RowBox[{
          SuperscriptBox["r", "\[Mu]"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "4"}], " ", 
             SubsuperscriptBox["M", "K", "4"]}], "+", 
            RowBox[{"4", " ", 
             SubsuperscriptBox["M", "K", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", "t"}], "+", 
               SubsuperscriptBox["M", "\[Pi]", "2"]}], ")"}]}], "-", 
            RowBox[{"t", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", "t"}], "+", 
               RowBox[{"4", " ", 
                SubsuperscriptBox["M", "\[Pi]", "2"]}]}], ")"}]}]}], 
           ")"}]}]}], ")"}], " ", 
       RowBox[{
        OverscriptBox["A", "_"], "[", 
        SubsuperscriptBox["M", "\[Eta]", "2"], "]"}]}], "+", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"144", " ", 
         SqrtBox["3"], " ", 
         SuperscriptBox["t", "2"], " ", 
         SubsuperscriptBox["F", "\[Pi]", "2"]}]], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["r", "\[Mu]"]}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "4"}], " ", 
             SubsuperscriptBox["M", "K", "6"]}], "+", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", "t"}], "+", 
                SubsuperscriptBox["M", "\[Pi]", "2"]}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", "t"}], "+", 
               RowBox[{"4", " ", 
                SubsuperscriptBox["M", "\[Pi]", "2"]}]}], ")"}]}], "+", 
            RowBox[{"3", " ", 
             SubsuperscriptBox["M", "K", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"41", " ", "t"}], "+", 
               RowBox[{"4", " ", 
                SubsuperscriptBox["M", "\[Pi]", "2"]}]}], ")"}]}], "-", 
            RowBox[{"6", " ", 
             SubsuperscriptBox["M", "K", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"27", " ", 
                SuperscriptBox["t", "2"]}], "+", 
               RowBox[{"25", " ", "t", " ", 
                SubsuperscriptBox["M", "\[Pi]", "2"]}], "+", 
               RowBox[{"2", " ", 
                SubsuperscriptBox["M", "\[Pi]", "4"]}]}], ")"}]}]}], ")"}]}], 
         "+", 
         RowBox[{
          SuperscriptBox["p", "\[Mu]"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", 
             SubsuperscriptBox["M", "K", "6"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", "t"}], "-", 
               RowBox[{"4", " ", 
                SubsuperscriptBox["M", "\[Pi]", "2"]}]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", "t"}], "+", 
                SubsuperscriptBox["M", "\[Pi]", "2"]}], ")"}], "2"]}], "-", 
            RowBox[{"3", " ", 
             SubsuperscriptBox["M", "K", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"39", " ", "t"}], "+", 
               RowBox[{"4", " ", 
                SubsuperscriptBox["M", "\[Pi]", "2"]}]}], ")"}]}], "+", 
            RowBox[{
             SubsuperscriptBox["M", "K", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "90"}], " ", 
                SuperscriptBox["t", "2"]}], "+", 
               RowBox[{"138", " ", "t", " ", 
                SubsuperscriptBox["M", "\[Pi]", "2"]}], "+", 
               RowBox[{"12", " ", 
                SubsuperscriptBox["M", "\[Pi]", "4"]}]}], ")"}]}]}], 
           ")"}]}]}], ")"}], " ", 
       RowBox[{
        OverscriptBox["B", "_"], "[", 
        RowBox[{"t", ",", 
         SubsuperscriptBox["M", "K", "2"], ",", 
         SubsuperscriptBox["M", "\[Eta]", "2"]}], "]"}]}], "+", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"16", " ", 
         SqrtBox["3"], " ", 
         SuperscriptBox["t", "2"], " ", 
         SubsuperscriptBox["F", "\[Pi]", "2"]}]], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["r", "\[Mu]"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "3"}], " ", 
             SuperscriptBox["t", "3"]}], "+", 
            RowBox[{"4", " ", 
             SubsuperscriptBox["M", "K", "6"]}], "+", 
            RowBox[{"14", " ", 
             SuperscriptBox["t", "2"], " ", 
             SubsuperscriptBox["M", "\[Pi]", "2"]}], "-", 
            RowBox[{"7", " ", "t", " ", 
             SubsuperscriptBox["M", "\[Pi]", "4"]}], "-", 
            RowBox[{"4", " ", 
             SubsuperscriptBox["M", "\[Pi]", "6"]}], "+", 
            RowBox[{
             SubsuperscriptBox["M", "K", "4"], " ", 
             RowBox[{"(", 
              RowBox[{"t", "-", 
               RowBox[{"12", " ", 
                SubsuperscriptBox["M", "\[Pi]", "2"]}]}], ")"}]}], "-", 
            RowBox[{"2", " ", 
             SubsuperscriptBox["M", "K", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["t", "2"], "-", 
               RowBox[{"3", " ", "t", " ", 
                SubsuperscriptBox["M", "\[Pi]", "2"]}], "-", 
               RowBox[{"6", " ", 
                SubsuperscriptBox["M", "\[Pi]", "4"]}]}], ")"}]}]}], ")"}]}], 
         "+", 
         RowBox[{
          SuperscriptBox["p", "\[Mu]"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", 
             SuperscriptBox["t", "3"]}], "+", 
            RowBox[{"4", " ", 
             SubsuperscriptBox["M", "K", "6"]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["t", "2"], " ", 
             SubsuperscriptBox["M", "\[Pi]", "2"]}], "-", 
            RowBox[{"t", " ", 
             SubsuperscriptBox["M", "\[Pi]", "4"]}], "-", 
            RowBox[{"4", " ", 
             SubsuperscriptBox["M", "\[Pi]", "6"]}], "+", 
            RowBox[{
             SubsuperscriptBox["M", "K", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"7", " ", "t"}], "-", 
               RowBox[{"12", " ", 
                SubsuperscriptBox["M", "\[Pi]", "2"]}]}], ")"}]}], "-", 
            RowBox[{"2", " ", 
             SubsuperscriptBox["M", "K", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"7", " ", 
                SuperscriptBox["t", "2"]}], "+", 
               RowBox[{"3", " ", "t", " ", 
                SubsuperscriptBox["M", "\[Pi]", "2"]}], "-", 
               RowBox[{"6", " ", 
                SubsuperscriptBox["M", "\[Pi]", "4"]}]}], ")"}]}]}], 
           ")"}]}]}], ")"}], " ", 
       RowBox[{
        OverscriptBox["B", "_"], "[", 
        RowBox[{"t", ",", 
         SubsuperscriptBox["M", "\[Pi]", "2"], ",", 
         SubsuperscriptBox["M", "K", "2"]}], "]"}]}]}], "/.", 
     RowBox[{
      SuperscriptBox["p", "\[Mu]"], "\[Rule]", " ", 
      RowBox[{
       RowBox[{
        FractionBox["1", "2"], 
        SuperscriptBox["P", "\[Mu]"]}], "+", 
       RowBox[{
        FractionBox["1", "2"], 
        SuperscriptBox["Q", "\[Mu]"]}]}]}]}], "/.", 
    RowBox[{
     SuperscriptBox["r", "\[Mu]"], "\[Rule]", " ", 
     RowBox[{
      RowBox[{
       FractionBox["1", "2"], 
       SuperscriptBox["P", "\[Mu]"]}], "-", 
      RowBox[{
       FractionBox["1", "2"], 
       SuperscriptBox["Q", "\[Mu]"]}]}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.546997311037642*^9, 3.546997385512763*^9}, {
  3.546997533949146*^9, 3.546997544806792*^9}, {3.550891352719002*^9, 
  3.550891353340972*^9}, {3.550891407102001*^9, 3.550891410521101*^9}}],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{"2", " ", 
      SuperscriptBox["P", "\[Mu]"], " ", 
      SubsuperscriptBox["M", "K", "2"], " ", 
      SubsuperscriptBox["L", "5", "r"]}], 
     RowBox[{
      SqrtBox["3"], " ", 
      SubsuperscriptBox["F", "\[Pi]", "2"]}]]}], "+", 
   FractionBox[
    RowBox[{"2", " ", 
     SuperscriptBox["P", "\[Mu]"], " ", 
     SubsuperscriptBox["M", "\[Pi]", "2"], " ", 
     SubsuperscriptBox["L", "5", "r"]}], 
    RowBox[{
     SqrtBox["3"], " ", 
     SubsuperscriptBox["F", "\[Pi]", "2"]}]], "+", 
   FractionBox[
    RowBox[{
     SqrtBox["3"], " ", 
     SuperscriptBox["Q", "\[Mu]"], " ", "t", " ", 
     SubsuperscriptBox["L", "9", "r"]}], 
    SubsuperscriptBox["F", "\[Pi]", "2"]], "+", 
   FractionBox[
    RowBox[{
     SqrtBox["3"], " ", 
     SuperscriptBox["Q", "\[Mu]"]}], "2"], "-", 
   FractionBox[
    RowBox[{"5", " ", 
     SuperscriptBox["P", "\[Mu]"], " ", 
     SubsuperscriptBox["M", "K", "4"]}], 
    RowBox[{"192", " ", 
     SqrtBox["3"], " ", 
     SuperscriptBox["\[Pi]", "2"], " ", "t", " ", 
     SubsuperscriptBox["F", "\[Pi]", "2"]}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["P", "\[Mu]"], " ", 
     SubsuperscriptBox["M", "\[Pi]", "4"]}], 
    RowBox[{"192", " ", 
     SqrtBox["3"], " ", 
     SuperscriptBox["\[Pi]", "2"], " ", "t", " ", 
     SubsuperscriptBox["F", "\[Pi]", "2"]}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["P", "\[Mu]"], " ", 
     SubsuperscriptBox["L", "9", "r"], " ", 
     SubsuperscriptBox["M", "K", "2"]}], 
    RowBox[{
     SqrtBox["3"], " ", 
     SubsuperscriptBox["F", "\[Pi]", "2"]}]], "-", 
   FractionBox[
    RowBox[{"5", " ", 
     SuperscriptBox["Q", "\[Mu]"], " ", 
     SubsuperscriptBox["M", "K", "2"]}], 
    RowBox[{"64", " ", 
     SqrtBox["3"], " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     SubsuperscriptBox["F", "\[Pi]", "2"]}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["P", "\[Mu]"], " ", 
     SubsuperscriptBox["M", "K", "2"]}], 
    RowBox[{"192", " ", 
     SqrtBox["3"], " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     SubsuperscriptBox["F", "\[Pi]", "2"]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["P", "\[Mu]"], " ", 
     SubsuperscriptBox["L", "9", "r"], " ", 
     SubsuperscriptBox["M", "\[Pi]", "2"]}], 
    RowBox[{
     SqrtBox["3"], " ", 
     SubsuperscriptBox["F", "\[Pi]", "2"]}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["P", "\[Mu]"], " ", 
     SubsuperscriptBox["M", "K", "2"], " ", 
     SubsuperscriptBox["M", "\[Pi]", "2"]}], 
    RowBox[{"48", " ", 
     SqrtBox["3"], " ", 
     SuperscriptBox["\[Pi]", "2"], " ", "t", " ", 
     SubsuperscriptBox["F", "\[Pi]", "2"]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["Q", "\[Mu]"], " ", 
     SubsuperscriptBox["M", "\[Pi]", "2"]}], 
    RowBox[{"64", " ", 
     SqrtBox["3"], " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     SubsuperscriptBox["F", "\[Pi]", "2"]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["P", "\[Mu]"], " ", 
     SubsuperscriptBox["M", "\[Pi]", "2"]}], 
    RowBox[{"192", " ", 
     SqrtBox["3"], " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     SubsuperscriptBox["F", "\[Pi]", "2"]}]], "+", 
   FractionBox[
    RowBox[{"8", " ", 
     SqrtBox["3"], " ", 
     SuperscriptBox["P", "\[Mu]"], " ", 
     SubsuperscriptBox["M", "K", "4"], " ", 
     RowBox[{
      OverscriptBox["A", "_"], "[", 
      SubsuperscriptBox["M", "K", "2"], "]"}]}], 
    RowBox[{
     RowBox[{"24", " ", "t", " ", 
      SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
      SubsuperscriptBox["M", "K", "2"]}], "-", 
     RowBox[{"24", " ", "t", " ", 
      SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
      SubsuperscriptBox["M", "\[Pi]", "2"]}]}]], "+", 
   FractionBox[
    RowBox[{"4", " ", 
     SqrtBox["3"], " ", 
     SuperscriptBox["P", "\[Mu]"], " ", 
     SubsuperscriptBox["M", "\[Pi]", "4"], " ", 
     RowBox[{
      OverscriptBox["A", "_"], "[", 
      SubsuperscriptBox["M", "K", "2"], "]"}]}], 
    RowBox[{
     RowBox[{"24", " ", "t", " ", 
      SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
      SubsuperscriptBox["M", "K", "2"]}], "-", 
     RowBox[{"24", " ", "t", " ", 
      SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
      SubsuperscriptBox["M", "\[Pi]", "2"]}]}]], "-", 
   FractionBox[
    RowBox[{"3", " ", 
     SqrtBox["3"], " ", 
     SuperscriptBox["Q", "\[Mu]"], " ", 
     SuperscriptBox["t", "2"], " ", 
     RowBox[{
      OverscriptBox["A", "_"], "[", 
      SubsuperscriptBox["M", "K", "2"], "]"}]}], 
    RowBox[{
     RowBox[{"24", " ", "t", " ", 
      SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
      SubsuperscriptBox["M", "K", "2"]}], "-", 
     RowBox[{"24", " ", "t", " ", 
      SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
      SubsuperscriptBox["M", "\[Pi]", "2"]}]}]], "-", 
   FractionBox[
    RowBox[{"10", " ", 
     SqrtBox["3"], " ", 
     SuperscriptBox["P", "\[Mu]"], " ", "t", " ", 
     SubsuperscriptBox["M", "K", "2"], " ", 
     RowBox[{
      OverscriptBox["A", "_"], "[", 
      SubsuperscriptBox["M", "K", "2"], "]"}]}], 
    RowBox[{
     RowBox[{"24", " ", "t", " ", 
      SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
      SubsuperscriptBox["M", "K", "2"]}], "-", 
     RowBox[{"24", " ", "t", " ", 
      SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
      SubsuperscriptBox["M", "\[Pi]", "2"]}]}]], "+", 
   FractionBox[
    RowBox[{"24", " ", 
     SqrtBox["3"], " ", 
     SuperscriptBox["Q", "\[Mu]"], " ", "t", " ", 
     SubsuperscriptBox["M", "K", "2"], " ", 
     RowBox[{
      OverscriptBox["A", "_"], "[", 
      SubsuperscriptBox["M", "K", "2"], "]"}]}], 
    RowBox[{
     RowBox[{"24", " ", "t", " ", 
      SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
      SubsuperscriptBox["M", "K", "2"]}], "-", 
     RowBox[{"24", " ", "t", " ", 
      SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
      SubsuperscriptBox["M", "\[Pi]", "2"]}]}]], "-", 
   FractionBox[
    RowBox[{"12", " ", 
     SqrtBox["3"], " ", 
     SuperscriptBox["P", "\[Mu]"], " ", 
     SubsuperscriptBox["M", "K", "2"], " ", 
     SubsuperscriptBox["M", "\[Pi]", "2"], " ", 
     RowBox[{
      OverscriptBox["A", "_"], "[", 
      SubsuperscriptBox["M", "K", "2"], "]"}]}], 
    RowBox[{
     RowBox[{"24", " ", "t", " ", 
      SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
      SubsuperscriptBox["M", "K", "2"]}], "-", 
     RowBox[{"24", " ", "t", " ", 
      SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
      SubsuperscriptBox["M", "\[Pi]", "2"]}]}]], "+", 
   FractionBox[
    RowBox[{"10", " ", 
     SqrtBox["3"], " ", 
     SuperscriptBox["P", "\[Mu]"], " ", "t", " ", 
     SubsuperscriptBox["M", "\[Pi]", "2"], " ", 
     RowBox[{
      OverscriptBox["A", "_"], "[", 
      SubsuperscriptBox["M", "K", "2"], "]"}]}], 
    RowBox[{
     RowBox[{"24", " ", "t", " ", 
      SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
      SubsuperscriptBox["M", "K", "2"]}], "-", 
     RowBox[{"24", " ", "t", " ", 
      SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
      SubsuperscriptBox["M", "\[Pi]", "2"]}]}]], "-", 
   FractionBox[
    RowBox[{"12", " ", 
     SqrtBox["3"], " ", 
     SuperscriptBox["Q", "\[Mu]"], " ", "t", " ", 
     SubsuperscriptBox["M", "\[Pi]", "2"], " ", 
     RowBox[{
      OverscriptBox["A", "_"], "[", 
      SubsuperscriptBox["M", "K", "2"], "]"}]}], 
    RowBox[{
     RowBox[{"24", " ", "t", " ", 
      SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
      SubsuperscriptBox["M", "K", "2"]}], "-", 
     RowBox[{"24", " ", "t", " ", 
      SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
      SubsuperscriptBox["M", "\[Pi]", "2"]}]}]], "+", 
   FractionBox[
    RowBox[{"4", " ", 
     SqrtBox["3"], " ", 
     SuperscriptBox["P", "\[Mu]"], " ", 
     SubsuperscriptBox["M", "K", "4"], " ", 
     RowBox[{
      OverscriptBox["A", "_"], "[", 
      SubsuperscriptBox["M", "\[Pi]", "2"], "]"}]}], 
    RowBox[{
     RowBox[{"48", " ", "t", " ", 
      SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
      SubsuperscriptBox["M", "K", "2"]}], "-", 
     RowBox[{"48", " ", "t", " ", 
      SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
      SubsuperscriptBox["M", "\[Pi]", "2"]}]}]], "-", 
   FractionBox[
    RowBox[{"3", " ", 
     SqrtBox["3"], " ", 
     SuperscriptBox["Q", "\[Mu]"], " ", 
     SuperscriptBox["t", "2"], " ", 
     RowBox[{
      OverscriptBox["A", "_"], "[", 
      SubsuperscriptBox["M", "\[Pi]", "2"], "]"}]}], 
    RowBox[{
     RowBox[{"48", " ", "t", " ", 
      SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
      SubsuperscriptBox["M", "K", "2"]}], "-", 
     RowBox[{"48", " ", "t", " ", 
      SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
      SubsuperscriptBox["M", "\[Pi]", "2"]}]}]], "+", 
   FractionBox[
    RowBox[{"8", " ", 
     SqrtBox["3"], " ", 
     SuperscriptBox["P", "\[Mu]"], " ", "t", " ", 
     SubsuperscriptBox["M", "K", "2"], " ", 
     RowBox[{
      OverscriptBox["A", "_"], "[", 
      SubsuperscriptBox["M", "\[Pi]", "2"], "]"}]}], 
    RowBox[{
     RowBox[{"48", " ", "t", " ", 
      SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
      SubsuperscriptBox["M", "K", "2"]}], "-", 
     RowBox[{"48", " ", "t", " ", 
      SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
      SubsuperscriptBox["M", "\[Pi]", "2"]}]}]], "+", 
   FractionBox[
    RowBox[{"12", " ", 
     SqrtBox["3"], " ", 
     SuperscriptBox["Q", "\[Mu]"], " ", "t", " ", 
     SubsuperscriptBox["M", "K", "2"], " ", 
     RowBox[{
      OverscriptBox["A", "_"], "[", 
      SubsuperscriptBox["M", "\[Pi]", "2"], "]"}]}], 
    RowBox[{
     RowBox[{"48", " ", "t", " ", 
      SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
      SubsuperscriptBox["M", "K", "2"]}], "-", 
     RowBox[{"48", " ", "t", " ", 
      SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
      SubsuperscriptBox["M", "\[Pi]", "2"]}]}]], "-", 
   FractionBox[
    RowBox[{"4", " ", 
     SqrtBox["3"], " ", 
     SuperscriptBox["P", "\[Mu]"], " ", 
     SubsuperscriptBox["M", "K", "2"], " ", 
     SubsuperscriptBox["M", "\[Pi]", "2"], " ", 
     RowBox[{
      OverscriptBox["A", "_"], "[", 
      SubsuperscriptBox["M", "\[Pi]", "2"], "]"}]}], 
    RowBox[{
     RowBox[{"48", " ", "t", " ", 
      SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
      SubsuperscriptBox["M", "K", "2"]}], "-", 
     RowBox[{"48", " ", "t", " ", 
      SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
      SubsuperscriptBox["M", "\[Pi]", "2"]}]}]], "-", 
   FractionBox[
    RowBox[{"8", " ", 
     SqrtBox["3"], " ", 
     SuperscriptBox["P", "\[Mu]"], " ", "t", " ", 
     SubsuperscriptBox["M", "\[Pi]", "2"], " ", 
     RowBox[{
      OverscriptBox["A", "_"], "[", 
      SubsuperscriptBox["M", "\[Pi]", "2"], "]"}]}], 
    RowBox[{
     RowBox[{"48", " ", "t", " ", 
      SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
      SubsuperscriptBox["M", "K", "2"]}], "-", 
     RowBox[{"48", " ", "t", " ", 
      SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
      SubsuperscriptBox["M", "\[Pi]", "2"]}]}]], "-", 
   FractionBox[
    RowBox[{"4", " ", 
     SqrtBox["3"], " ", 
     SuperscriptBox["P", "\[Mu]"], " ", 
     SubsuperscriptBox["M", "K", "4"], " ", 
     RowBox[{
      OverscriptBox["A", "_"], "[", 
      SubsuperscriptBox["M", "\[Eta]", "2"], "]"}]}], 
    RowBox[{
     RowBox[{"16", " ", "t", " ", 
      SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
      SubsuperscriptBox["M", "K", "2"]}], "-", 
     RowBox[{"16", " ", "t", " ", 
      SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
      SubsuperscriptBox["M", "\[Pi]", "2"]}]}]], "+", 
   FractionBox[
    RowBox[{"3", " ", 
     SqrtBox["3"], " ", 
     SuperscriptBox["Q", "\[Mu]"], " ", 
     SuperscriptBox["t", "2"], " ", 
     RowBox[{
      OverscriptBox["A", "_"], "[", 
      SubsuperscriptBox["M", "\[Eta]", "2"], "]"}]}], 
    RowBox[{
     RowBox[{"16", " ", "t", " ", 
      SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
      SubsuperscriptBox["M", "K", "2"]}], "-", 
     RowBox[{"16", " ", "t", " ", 
      SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
      SubsuperscriptBox["M", "\[Pi]", "2"]}]}]], "+", 
   FractionBox[
    RowBox[{"4", " ", 
     SqrtBox["3"], " ", 
     SuperscriptBox["P", "\[Mu]"], " ", "t", " ", 
     SubsuperscriptBox["M", "K", "2"], " ", 
     RowBox[{
      OverscriptBox["A", "_"], "[", 
      SubsuperscriptBox["M", "\[Eta]", "2"], "]"}]}], 
    RowBox[{
     RowBox[{"16", " ", "t", " ", 
      SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
      SubsuperscriptBox["M", "K", "2"]}], "-", 
     RowBox[{"16", " ", "t", " ", 
      SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
      SubsuperscriptBox["M", "\[Pi]", "2"]}]}]], "-", 
   FractionBox[
    RowBox[{"12", " ", 
     SqrtBox["3"], " ", 
     SuperscriptBox["Q", "\[Mu]"], " ", "t", " ", 
     SubsuperscriptBox["M", "K", "2"], " ", 
     RowBox[{
      OverscriptBox["A", "_"], "[", 
      SubsuperscriptBox["M", "\[Eta]", "2"], "]"}]}], 
    RowBox[{
     RowBox[{"16", " ", "t", " ", 
      SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
      SubsuperscriptBox["M", "K", "2"]}], "-", 
     RowBox[{"16", " ", "t", " ", 
      SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
      SubsuperscriptBox["M", "\[Pi]", "2"]}]}]], "+", 
   FractionBox[
    RowBox[{"4", " ", 
     SqrtBox["3"], " ", 
     SuperscriptBox["P", "\[Mu]"], " ", 
     SubsuperscriptBox["M", "K", "2"], " ", 
     SubsuperscriptBox["M", "\[Pi]", "2"], " ", 
     RowBox[{
      OverscriptBox["A", "_"], "[", 
      SubsuperscriptBox["M", "\[Eta]", "2"], "]"}]}], 
    RowBox[{
     RowBox[{"16", " ", "t", " ", 
      SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
      SubsuperscriptBox["M", "K", "2"]}], "-", 
     RowBox[{"16", " ", "t", " ", 
      SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
      SubsuperscriptBox["M", "\[Pi]", "2"]}]}]], "-", 
   FractionBox[
    RowBox[{"4", " ", 
     SqrtBox["3"], " ", 
     SuperscriptBox["P", "\[Mu]"], " ", "t", " ", 
     SubsuperscriptBox["M", "\[Pi]", "2"], " ", 
     RowBox[{
      OverscriptBox["A", "_"], "[", 
      SubsuperscriptBox["M", "\[Eta]", "2"], "]"}]}], 
    RowBox[{
     RowBox[{"16", " ", "t", " ", 
      SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
      SubsuperscriptBox["M", "K", "2"]}], "-", 
     RowBox[{"16", " ", "t", " ", 
      SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
      SubsuperscriptBox["M", "\[Pi]", "2"]}]}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["P", "\[Mu]"], " ", 
     SubsuperscriptBox["M", "K", "6"], " ", 
     RowBox[{
      OverscriptBox["B", "_"], "[", 
      RowBox[{"t", ",", 
       SubsuperscriptBox["M", "K", "2"], ",", 
       SubsuperscriptBox["M", "\[Eta]", "2"]}], "]"}]}], 
    RowBox[{"36", " ", 
     SqrtBox["3"], " ", 
     SuperscriptBox["t", "2"], " ", 
     SubsuperscriptBox["F", "\[Pi]", "2"]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["P", "\[Mu]"], " ", 
     SubsuperscriptBox["M", "\[Pi]", "6"], " ", 
     RowBox[{
      OverscriptBox["B", "_"], "[", 
      RowBox[{"t", ",", 
       SubsuperscriptBox["M", "K", "2"], ",", 
       SubsuperscriptBox["M", "\[Eta]", "2"]}], "]"}]}], 
    RowBox[{"36", " ", 
     SqrtBox["3"], " ", 
     SuperscriptBox["t", "2"], " ", 
     SubsuperscriptBox["F", "\[Pi]", "2"]}]], "-", 
   FractionBox[
    RowBox[{"5", " ", 
     SuperscriptBox["P", "\[Mu]"], " ", 
     SubsuperscriptBox["M", "K", "4"], " ", 
     RowBox[{
      OverscriptBox["B", "_"], "[", 
      RowBox[{"t", ",", 
       SubsuperscriptBox["M", "K", "2"], ",", 
       SubsuperscriptBox["M", "\[Eta]", "2"]}], "]"}]}], 
    RowBox[{"6", " ", 
     SqrtBox["3"], " ", "t", " ", 
     SubsuperscriptBox["F", "\[Pi]", "2"]}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["Q", "\[Mu]"], " ", 
     SubsuperscriptBox["M", "K", "4"], " ", 
     RowBox[{
      OverscriptBox["B", "_"], "[", 
      RowBox[{"t", ",", 
       SubsuperscriptBox["M", "K", "2"], ",", 
       SubsuperscriptBox["M", "\[Eta]", "2"]}], "]"}]}], 
    RowBox[{"48", " ", 
     SqrtBox["3"], " ", "t", " ", 
     SubsuperscriptBox["F", "\[Pi]", "2"]}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["P", "\[Mu]"], " ", 
     SubsuperscriptBox["M", "K", "2"], " ", 
     SubsuperscriptBox["M", "\[Pi]", "4"], " ", 
     RowBox[{
      OverscriptBox["B", "_"], "[", 
      RowBox[{"t", ",", 
       SubsuperscriptBox["M", "K", "2"], ",", 
       SubsuperscriptBox["M", "\[Eta]", "2"]}], "]"}]}], 
    RowBox[{"12", " ", 
     SqrtBox["3"], " ", 
     SuperscriptBox["t", "2"], " ", 
     SubsuperscriptBox["F", "\[Pi]", "2"]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["P", "\[Mu]"], " ", 
     SubsuperscriptBox["M", "\[Pi]", "4"], " ", 
     RowBox[{
      OverscriptBox["B", "_"], "[", 
      RowBox[{"t", ",", 
       SubsuperscriptBox["M", "K", "2"], ",", 
       SubsuperscriptBox["M", "\[Eta]", "2"]}], "]"}]}], 
    RowBox[{"6", " ", 
     SqrtBox["3"], " ", "t", " ", 
     SubsuperscriptBox["F", "\[Pi]", "2"]}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["Q", "\[Mu]"], " ", 
     SubsuperscriptBox["M", "\[Pi]", "4"], " ", 
     RowBox[{
      OverscriptBox["B", "_"], "[", 
      RowBox[{"t", ",", 
       SubsuperscriptBox["M", "K", "2"], ",", 
       SubsuperscriptBox["M", "\[Eta]", "2"]}], "]"}]}], 
    RowBox[{"48", " ", 
     SqrtBox["3"], " ", "t", " ", 
     SubsuperscriptBox["F", "\[Pi]", "2"]}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["P", "\[Mu]"], " ", 
     SubsuperscriptBox["M", "K", "2"], " ", 
     RowBox[{
      OverscriptBox["B", "_"], "[", 
      RowBox[{"t", ",", 
       SubsuperscriptBox["M", "K", "2"], ",", 
       SubsuperscriptBox["M", "\[Eta]", "2"]}], "]"}]}], 
    RowBox[{"4", " ", 
     SqrtBox["3"], " ", 
     SubsuperscriptBox["F", "\[Pi]", "2"]}]], "-", 
   FractionBox[
    RowBox[{"7", " ", 
     SuperscriptBox["Q", "\[Mu]"], " ", 
     SubsuperscriptBox["M", "K", "2"], " ", 
     RowBox[{
      OverscriptBox["B", "_"], "[", 
      RowBox[{"t", ",", 
       SubsuperscriptBox["M", "K", "2"], ",", 
       SubsuperscriptBox["M", "\[Eta]", "2"]}], "]"}]}], 
    RowBox[{"8", " ", 
     SqrtBox["3"], " ", 
     SubsuperscriptBox["F", "\[Pi]", "2"]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["P", "\[Mu]"], " ", 
     SubsuperscriptBox["M", "K", "4"], " ", 
     SubsuperscriptBox["M", "\[Pi]", "2"], " ", 
     RowBox[{
      OverscriptBox["B", "_"], "[", 
      RowBox[{"t", ",", 
       SubsuperscriptBox["M", "K", "2"], ",", 
       SubsuperscriptBox["M", "\[Eta]", "2"]}], "]"}]}], 
    RowBox[{"12", " ", 
     SqrtBox["3"], " ", 
     SuperscriptBox["t", "2"], " ", 
     SubsuperscriptBox["F", "\[Pi]", "2"]}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["P", "\[Mu]"], " ", 
     SubsuperscriptBox["M", "K", "2"], " ", 
     SubsuperscriptBox["M", "\[Pi]", "2"], " ", 
     RowBox[{
      OverscriptBox["B", "_"], "[", 
      RowBox[{"t", ",", 
       SubsuperscriptBox["M", "K", "2"], ",", 
       SubsuperscriptBox["M", "\[Eta]", "2"]}], "]"}]}], 
    RowBox[{
     SqrtBox["3"], " ", "t", " ", 
     SubsuperscriptBox["F", "\[Pi]", "2"]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["Q", "\[Mu]"], " ", 
     SubsuperscriptBox["M", "K", "2"], " ", 
     SubsuperscriptBox["M", "\[Pi]", "2"], " ", 
     RowBox[{
      OverscriptBox["B", "_"], "[", 
      RowBox[{"t", ",", 
       SubsuperscriptBox["M", "K", "2"], ",", 
       SubsuperscriptBox["M", "\[Eta]", "2"]}], "]"}]}], 
    RowBox[{"24", " ", 
     SqrtBox["3"], " ", "t", " ", 
     SubsuperscriptBox["F", "\[Pi]", "2"]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["P", "\[Mu]"], " ", 
     SubsuperscriptBox["M", "\[Pi]", "2"], " ", 
     RowBox[{
      OverscriptBox["B", "_"], "[", 
      RowBox[{"t", ",", 
       SubsuperscriptBox["M", "K", "2"], ",", 
       SubsuperscriptBox["M", "\[Eta]", "2"]}], "]"}]}], 
    RowBox[{"4", " ", 
     SqrtBox["3"], " ", 
     SubsuperscriptBox["F", "\[Pi]", "2"]}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["Q", "\[Mu]"], " ", 
     SubsuperscriptBox["M", "\[Pi]", "2"], " ", 
     RowBox[{
      OverscriptBox["B", "_"], "[", 
      RowBox[{"t", ",", 
       SubsuperscriptBox["M", "K", "2"], ",", 
       SubsuperscriptBox["M", "\[Eta]", "2"]}], "]"}]}], 
    RowBox[{"8", " ", 
     SqrtBox["3"], " ", 
     SubsuperscriptBox["F", "\[Pi]", "2"]}]], "+", 
   FractionBox[
    RowBox[{
     SqrtBox["3"], " ", 
     SuperscriptBox["Q", "\[Mu]"], " ", "t", " ", 
     RowBox[{
      OverscriptBox["B", "_"], "[", 
      RowBox[{"t", ",", 
       SubsuperscriptBox["M", "K", "2"], ",", 
       SubsuperscriptBox["M", "\[Eta]", "2"]}], "]"}]}], 
    RowBox[{"16", " ", 
     SubsuperscriptBox["F", "\[Pi]", "2"]}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["P", "\[Mu]"], " ", 
     SubsuperscriptBox["M", "K", "6"], " ", 
     RowBox[{
      OverscriptBox["B", "_"], "[", 
      RowBox[{"t", ",", 
       SubsuperscriptBox["M", "\[Pi]", "2"], ",", 
       SubsuperscriptBox["M", "K", "2"]}], "]"}]}], 
    RowBox[{"4", " ", 
     SqrtBox["3"], " ", 
     SuperscriptBox["t", "2"], " ", 
     SubsuperscriptBox["F", "\[Pi]", "2"]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["P", "\[Mu]"], " ", 
     SubsuperscriptBox["M", "\[Pi]", "6"], " ", 
     RowBox[{
      OverscriptBox["B", "_"], "[", 
      RowBox[{"t", ",", 
       SubsuperscriptBox["M", "\[Pi]", "2"], ",", 
       SubsuperscriptBox["M", "K", "2"]}], "]"}]}], 
    RowBox[{"4", " ", 
     SqrtBox["3"], " ", 
     SuperscriptBox["t", "2"], " ", 
     SubsuperscriptBox["F", "\[Pi]", "2"]}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["P", "\[Mu]"], " ", 
     SubsuperscriptBox["M", "K", "4"], " ", 
     RowBox[{
      OverscriptBox["B", "_"], "[", 
      RowBox[{"t", ",", 
       SubsuperscriptBox["M", "\[Pi]", "2"], ",", 
       SubsuperscriptBox["M", "K", "2"]}], "]"}]}], 
    RowBox[{"4", " ", 
     SqrtBox["3"], " ", "t", " ", 
     SubsuperscriptBox["F", "\[Pi]", "2"]}]], "+", 
   FractionBox[
    RowBox[{
     SqrtBox["3"], " ", 
     SuperscriptBox["Q", "\[Mu]"], " ", 
     SubsuperscriptBox["M", "K", "4"], " ", 
     RowBox[{
      OverscriptBox["B", "_"], "[", 
      RowBox[{"t", ",", 
       SubsuperscriptBox["M", "\[Pi]", "2"], ",", 
       SubsuperscriptBox["M", "K", "2"]}], "]"}]}], 
    RowBox[{"16", " ", "t", " ", 
     SubsuperscriptBox["F", "\[Pi]", "2"]}]], "+", 
   FractionBox[
    RowBox[{
     SqrtBox["3"], " ", 
     SuperscriptBox["P", "\[Mu]"], " ", 
     SubsuperscriptBox["M", "K", "2"], " ", 
     SubsuperscriptBox["M", "\[Pi]", "4"], " ", 
     RowBox[{
      OverscriptBox["B", "_"], "[", 
      RowBox[{"t", ",", 
       SubsuperscriptBox["M", "\[Pi]", "2"], ",", 
       SubsuperscriptBox["M", "K", "2"]}], "]"}]}], 
    RowBox[{"4", " ", 
     SuperscriptBox["t", "2"], " ", 
     SubsuperscriptBox["F", "\[Pi]", "2"]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["P", "\[Mu]"], " ", 
     SubsuperscriptBox["M", "\[Pi]", "4"], " ", 
     RowBox[{
      OverscriptBox["B", "_"], "[", 
      RowBox[{"t", ",", 
       SubsuperscriptBox["M", "\[Pi]", "2"], ",", 
       SubsuperscriptBox["M", "K", "2"]}], "]"}]}], 
    RowBox[{"4", " ", 
     SqrtBox["3"], " ", "t", " ", 
     SubsuperscriptBox["F", "\[Pi]", "2"]}]], "+", 
   FractionBox[
    RowBox[{
     SqrtBox["3"], " ", 
     SuperscriptBox["Q", "\[Mu]"], " ", 
     SubsuperscriptBox["M", "\[Pi]", "4"], " ", 
     RowBox[{
      OverscriptBox["B", "_"], "[", 
      RowBox[{"t", ",", 
       SubsuperscriptBox["M", "\[Pi]", "2"], ",", 
       SubsuperscriptBox["M", "K", "2"]}], "]"}]}], 
    RowBox[{"16", " ", "t", " ", 
     SubsuperscriptBox["F", "\[Pi]", "2"]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["P", "\[Mu]"], " ", 
     SubsuperscriptBox["M", "K", "2"], " ", 
     RowBox[{
      OverscriptBox["B", "_"], "[", 
      RowBox[{"t", ",", 
       SubsuperscriptBox["M", "\[Pi]", "2"], ",", 
       SubsuperscriptBox["M", "K", "2"]}], "]"}]}], 
    RowBox[{"2", " ", 
     SqrtBox["3"], " ", 
     SubsuperscriptBox["F", "\[Pi]", "2"]}]], "-", 
   FractionBox[
    RowBox[{
     SqrtBox["3"], " ", 
     SuperscriptBox["Q", "\[Mu]"], " ", 
     SubsuperscriptBox["M", "K", "2"], " ", 
     RowBox[{
      OverscriptBox["B", "_"], "[", 
      RowBox[{"t", ",", 
       SubsuperscriptBox["M", "\[Pi]", "2"], ",", 
       SubsuperscriptBox["M", "K", "2"]}], "]"}]}], 
    RowBox[{"8", " ", 
     SubsuperscriptBox["F", "\[Pi]", "2"]}]], "-", 
   FractionBox[
    RowBox[{
     SqrtBox["3"], " ", 
     SuperscriptBox["P", "\[Mu]"], " ", 
     SubsuperscriptBox["M", "K", "4"], " ", 
     SubsuperscriptBox["M", "\[Pi]", "2"], " ", 
     RowBox[{
      OverscriptBox["B", "_"], "[", 
      RowBox[{"t", ",", 
       SubsuperscriptBox["M", "\[Pi]", "2"], ",", 
       SubsuperscriptBox["M", "K", "2"]}], "]"}]}], 
    RowBox[{"4", " ", 
     SuperscriptBox["t", "2"], " ", 
     SubsuperscriptBox["F", "\[Pi]", "2"]}]], "-", 
   FractionBox[
    RowBox[{
     SqrtBox["3"], " ", 
     SuperscriptBox["Q", "\[Mu]"], " ", 
     SubsuperscriptBox["M", "K", "2"], " ", 
     SubsuperscriptBox["M", "\[Pi]", "2"], " ", 
     RowBox[{
      OverscriptBox["B", "_"], "[", 
      RowBox[{"t", ",", 
       SubsuperscriptBox["M", "\[Pi]", "2"], ",", 
       SubsuperscriptBox["M", "K", "2"]}], "]"}]}], 
    RowBox[{"8", " ", "t", " ", 
     SubsuperscriptBox["F", "\[Pi]", "2"]}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["P", "\[Mu]"], " ", 
     SubsuperscriptBox["M", "\[Pi]", "2"], " ", 
     RowBox[{
      OverscriptBox["B", "_"], "[", 
      RowBox[{"t", ",", 
       SubsuperscriptBox["M", "\[Pi]", "2"], ",", 
       SubsuperscriptBox["M", "K", "2"]}], "]"}]}], 
    RowBox[{"2", " ", 
     SqrtBox["3"], " ", 
     SubsuperscriptBox["F", "\[Pi]", "2"]}]], "-", 
   FractionBox[
    RowBox[{
     SqrtBox["3"], " ", 
     SuperscriptBox["Q", "\[Mu]"], " ", 
     SubsuperscriptBox["M", "\[Pi]", "2"], " ", 
     RowBox[{
      OverscriptBox["B", "_"], "[", 
      RowBox[{"t", ",", 
       SubsuperscriptBox["M", "\[Pi]", "2"], ",", 
       SubsuperscriptBox["M", "K", "2"]}], "]"}]}], 
    RowBox[{"8", " ", 
     SubsuperscriptBox["F", "\[Pi]", "2"]}]], "+", 
   FractionBox[
    RowBox[{
     SqrtBox["3"], " ", 
     SuperscriptBox["Q", "\[Mu]"], " ", "t", " ", 
     RowBox[{
      OverscriptBox["B", "_"], "[", 
      RowBox[{"t", ",", 
       SubsuperscriptBox["M", "\[Pi]", "2"], ",", 
       SubsuperscriptBox["M", "K", "2"]}], "]"}]}], 
    RowBox[{"16", " ", 
     SubsuperscriptBox["F", "\[Pi]", "2"]}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["Q", "\[Mu]"], " ", "t"}], 
    RowBox[{"64", " ", 
     SqrtBox["3"], " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     SubsuperscriptBox["F", "\[Pi]", "2"]}]]}], TraditionalForm]], "Output",
 CellChangeTimes->{
  3.547004045546613*^9, {3.550891376510019*^9, 3.550891399387098*^9}}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Coefficients extracted from AMPC result", "Title",
 CellChangeTimes->{{3.550891453189751*^9, 3.550891466907541*^9}},
 FontFamily->"Bitstream Vera Sans",
 FontSize->20],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"coeff1", "=", 
  RowBox[{"-", " ", 
   RowBox[{"Coefficient", "[", 
    RowBox[{"AMPC", ",", 
     SuperscriptBox["P", "\[Mu]"]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.546997415525414*^9, 3.546997421328961*^9}, {
  3.547003946462793*^9, 3.547003960081075*^9}, {3.550891359487056*^9, 
  3.550891388651281*^9}}],

Cell[BoxData[
 FormBox[
  RowBox[{
   FractionBox[
    RowBox[{"2", " ", 
     SubsuperscriptBox["M", "K", "2"], " ", 
     SubsuperscriptBox["L", "5", "r"]}], 
    RowBox[{
     SqrtBox["3"], " ", 
     SubsuperscriptBox["F", "\[Pi]", "2"]}]], "-", 
   FractionBox[
    RowBox[{"2", " ", 
     SubsuperscriptBox["M", "\[Pi]", "2"], " ", 
     SubsuperscriptBox["L", "5", "r"]}], 
    RowBox[{
     SqrtBox["3"], " ", 
     SubsuperscriptBox["F", "\[Pi]", "2"]}]], "+", 
   FractionBox[
    RowBox[{"5", " ", 
     SubsuperscriptBox["M", "K", "4"]}], 
    RowBox[{"192", " ", 
     SqrtBox["3"], " ", 
     SuperscriptBox["\[Pi]", "2"], " ", "t", " ", 
     SubsuperscriptBox["F", "\[Pi]", "2"]}]], "-", 
   FractionBox[
    SubsuperscriptBox["M", "\[Pi]", "4"], 
    RowBox[{"192", " ", 
     SqrtBox["3"], " ", 
     SuperscriptBox["\[Pi]", "2"], " ", "t", " ", 
     SubsuperscriptBox["F", "\[Pi]", "2"]}]], "-", 
   FractionBox[
    RowBox[{
     SubsuperscriptBox["L", "9", "r"], " ", 
     SubsuperscriptBox["M", "K", "2"]}], 
    RowBox[{
     SqrtBox["3"], " ", 
     SubsuperscriptBox["F", "\[Pi]", "2"]}]], "-", 
   FractionBox[
    SubsuperscriptBox["M", "K", "2"], 
    RowBox[{"192", " ", 
     SqrtBox["3"], " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     SubsuperscriptBox["F", "\[Pi]", "2"]}]], "+", 
   FractionBox[
    RowBox[{
     SubsuperscriptBox["L", "9", "r"], " ", 
     SubsuperscriptBox["M", "\[Pi]", "2"]}], 
    RowBox[{
     SqrtBox["3"], " ", 
     SubsuperscriptBox["F", "\[Pi]", "2"]}]], "-", 
   FractionBox[
    RowBox[{
     SubsuperscriptBox["M", "K", "2"], " ", 
     SubsuperscriptBox["M", "\[Pi]", "2"]}], 
    RowBox[{"48", " ", 
     SqrtBox["3"], " ", 
     SuperscriptBox["\[Pi]", "2"], " ", "t", " ", 
     SubsuperscriptBox["F", "\[Pi]", "2"]}]], "+", 
   FractionBox[
    SubsuperscriptBox["M", "\[Pi]", "2"], 
    RowBox[{"192", " ", 
     SqrtBox["3"], " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     SubsuperscriptBox["F", "\[Pi]", "2"]}]], "-", 
   FractionBox[
    RowBox[{"8", " ", 
     SqrtBox["3"], " ", 
     SubsuperscriptBox["M", "K", "4"], " ", 
     RowBox[{
      OverscriptBox["A", "_"], "[", 
      SubsuperscriptBox["M", "K", "2"], "]"}]}], 
    RowBox[{
     RowBox[{"24", " ", "t", " ", 
      SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
      SubsuperscriptBox["M", "K", "2"]}], "-", 
     RowBox[{"24", " ", "t", " ", 
      SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
      SubsuperscriptBox["M", "\[Pi]", "2"]}]}]], "-", 
   FractionBox[
    RowBox[{"4", " ", 
     SqrtBox["3"], " ", 
     SubsuperscriptBox["M", "\[Pi]", "4"], " ", 
     RowBox[{
      OverscriptBox["A", "_"], "[", 
      SubsuperscriptBox["M", "K", "2"], "]"}]}], 
    RowBox[{
     RowBox[{"24", " ", "t", " ", 
      SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
      SubsuperscriptBox["M", "K", "2"]}], "-", 
     RowBox[{"24", " ", "t", " ", 
      SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
      SubsuperscriptBox["M", "\[Pi]", "2"]}]}]], "+", 
   FractionBox[
    RowBox[{"10", " ", 
     SqrtBox["3"], " ", "t", " ", 
     SubsuperscriptBox["M", "K", "2"], " ", 
     RowBox[{
      OverscriptBox["A", "_"], "[", 
      SubsuperscriptBox["M", "K", "2"], "]"}]}], 
    RowBox[{
     RowBox[{"24", " ", "t", " ", 
      SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
      SubsuperscriptBox["M", "K", "2"]}], "-", 
     RowBox[{"24", " ", "t", " ", 
      SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
      SubsuperscriptBox["M", "\[Pi]", "2"]}]}]], "+", 
   FractionBox[
    RowBox[{"12", " ", 
     SqrtBox["3"], " ", 
     SubsuperscriptBox["M", "K", "2"], " ", 
     SubsuperscriptBox["M", "\[Pi]", "2"], " ", 
     RowBox[{
      OverscriptBox["A", "_"], "[", 
      SubsuperscriptBox["M", "K", "2"], "]"}]}], 
    RowBox[{
     RowBox[{"24", " ", "t", " ", 
      SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
      SubsuperscriptBox["M", "K", "2"]}], "-", 
     RowBox[{"24", " ", "t", " ", 
      SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
      SubsuperscriptBox["M", "\[Pi]", "2"]}]}]], "-", 
   FractionBox[
    RowBox[{"10", " ", 
     SqrtBox["3"], " ", "t", " ", 
     SubsuperscriptBox["M", "\[Pi]", "2"], " ", 
     RowBox[{
      OverscriptBox["A", "_"], "[", 
      SubsuperscriptBox["M", "K", "2"], "]"}]}], 
    RowBox[{
     RowBox[{"24", " ", "t", " ", 
      SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
      SubsuperscriptBox["M", "K", "2"]}], "-", 
     RowBox[{"24", " ", "t", " ", 
      SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
      SubsuperscriptBox["M", "\[Pi]", "2"]}]}]], "-", 
   FractionBox[
    RowBox[{"4", " ", 
     SqrtBox["3"], " ", 
     SubsuperscriptBox["M", "K", "4"], " ", 
     RowBox[{
      OverscriptBox["A", "_"], "[", 
      SubsuperscriptBox["M", "\[Pi]", "2"], "]"}]}], 
    RowBox[{
     RowBox[{"48", " ", "t", " ", 
      SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
      SubsuperscriptBox["M", "K", "2"]}], "-", 
     RowBox[{"48", " ", "t", " ", 
      SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
      SubsuperscriptBox["M", "\[Pi]", "2"]}]}]], "-", 
   FractionBox[
    RowBox[{"8", " ", 
     SqrtBox["3"], " ", "t", " ", 
     SubsuperscriptBox["M", "K", "2"], " ", 
     RowBox[{
      OverscriptBox["A", "_"], "[", 
      SubsuperscriptBox["M", "\[Pi]", "2"], "]"}]}], 
    RowBox[{
     RowBox[{"48", " ", "t", " ", 
      SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
      SubsuperscriptBox["M", "K", "2"]}], "-", 
     RowBox[{"48", " ", "t", " ", 
      SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
      SubsuperscriptBox["M", "\[Pi]", "2"]}]}]], "+", 
   FractionBox[
    RowBox[{"4", " ", 
     SqrtBox["3"], " ", 
     SubsuperscriptBox["M", "K", "2"], " ", 
     SubsuperscriptBox["M", "\[Pi]", "2"], " ", 
     RowBox[{
      OverscriptBox["A", "_"], "[", 
      SubsuperscriptBox["M", "\[Pi]", "2"], "]"}]}], 
    RowBox[{
     RowBox[{"48", " ", "t", " ", 
      SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
      SubsuperscriptBox["M", "K", "2"]}], "-", 
     RowBox[{"48", " ", "t", " ", 
      SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
      SubsuperscriptBox["M", "\[Pi]", "2"]}]}]], "+", 
   FractionBox[
    RowBox[{"8", " ", 
     SqrtBox["3"], " ", "t", " ", 
     SubsuperscriptBox["M", "\[Pi]", "2"], " ", 
     RowBox[{
      OverscriptBox["A", "_"], "[", 
      SubsuperscriptBox["M", "\[Pi]", "2"], "]"}]}], 
    RowBox[{
     RowBox[{"48", " ", "t", " ", 
      SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
      SubsuperscriptBox["M", "K", "2"]}], "-", 
     RowBox[{"48", " ", "t", " ", 
      SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
      SubsuperscriptBox["M", "\[Pi]", "2"]}]}]], "+", 
   FractionBox[
    RowBox[{"4", " ", 
     SqrtBox["3"], " ", 
     SubsuperscriptBox["M", "K", "4"], " ", 
     RowBox[{
      OverscriptBox["A", "_"], "[", 
      SubsuperscriptBox["M", "\[Eta]", "2"], "]"}]}], 
    RowBox[{
     RowBox[{"16", " ", "t", " ", 
      SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
      SubsuperscriptBox["M", "K", "2"]}], "-", 
     RowBox[{"16", " ", "t", " ", 
      SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
      SubsuperscriptBox["M", "\[Pi]", "2"]}]}]], "-", 
   FractionBox[
    RowBox[{"4", " ", 
     SqrtBox["3"], " ", "t", " ", 
     SubsuperscriptBox["M", "K", "2"], " ", 
     RowBox[{
      OverscriptBox["A", "_"], "[", 
      SubsuperscriptBox["M", "\[Eta]", "2"], "]"}]}], 
    RowBox[{
     RowBox[{"16", " ", "t", " ", 
      SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
      SubsuperscriptBox["M", "K", "2"]}], "-", 
     RowBox[{"16", " ", "t", " ", 
      SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
      SubsuperscriptBox["M", "\[Pi]", "2"]}]}]], "-", 
   FractionBox[
    RowBox[{"4", " ", 
     SqrtBox["3"], " ", 
     SubsuperscriptBox["M", "K", "2"], " ", 
     SubsuperscriptBox["M", "\[Pi]", "2"], " ", 
     RowBox[{
      OverscriptBox["A", "_"], "[", 
      SubsuperscriptBox["M", "\[Eta]", "2"], "]"}]}], 
    RowBox[{
     RowBox[{"16", " ", "t", " ", 
      SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
      SubsuperscriptBox["M", "K", "2"]}], "-", 
     RowBox[{"16", " ", "t", " ", 
      SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
      SubsuperscriptBox["M", "\[Pi]", "2"]}]}]], "+", 
   FractionBox[
    RowBox[{"4", " ", 
     SqrtBox["3"], " ", "t", " ", 
     SubsuperscriptBox["M", "\[Pi]", "2"], " ", 
     RowBox[{
      OverscriptBox["A", "_"], "[", 
      SubsuperscriptBox["M", "\[Eta]", "2"], "]"}]}], 
    RowBox[{
     RowBox[{"16", " ", "t", " ", 
      SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
      SubsuperscriptBox["M", "K", "2"]}], "-", 
     RowBox[{"16", " ", "t", " ", 
      SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
      SubsuperscriptBox["M", "\[Pi]", "2"]}]}]], "-", 
   FractionBox[
    RowBox[{
     SubsuperscriptBox["M", "K", "6"], " ", 
     RowBox[{
      OverscriptBox["B", "_"], "[", 
      RowBox[{"t", ",", 
       SubsuperscriptBox["M", "K", "2"], ",", 
       SubsuperscriptBox["M", "\[Eta]", "2"]}], "]"}]}], 
    RowBox[{"36", " ", 
     SqrtBox["3"], " ", 
     SuperscriptBox["t", "2"], " ", 
     SubsuperscriptBox["F", "\[Pi]", "2"]}]], "+", 
   FractionBox[
    RowBox[{
     SubsuperscriptBox["M", "\[Pi]", "6"], " ", 
     RowBox[{
      OverscriptBox["B", "_"], "[", 
      RowBox[{"t", ",", 
       SubsuperscriptBox["M", "K", "2"], ",", 
       SubsuperscriptBox["M", "\[Eta]", "2"]}], "]"}]}], 
    RowBox[{"36", " ", 
     SqrtBox["3"], " ", 
     SuperscriptBox["t", "2"], " ", 
     SubsuperscriptBox["F", "\[Pi]", "2"]}]], "+", 
   FractionBox[
    RowBox[{"5", " ", 
     SubsuperscriptBox["M", "K", "4"], " ", 
     RowBox[{
      OverscriptBox["B", "_"], "[", 
      RowBox[{"t", ",", 
       SubsuperscriptBox["M", "K", "2"], ",", 
       SubsuperscriptBox["M", "\[Eta]", "2"]}], "]"}]}], 
    RowBox[{"6", " ", 
     SqrtBox["3"], " ", "t", " ", 
     SubsuperscriptBox["F", "\[Pi]", "2"]}]], "-", 
   FractionBox[
    RowBox[{
     SubsuperscriptBox["M", "K", "2"], " ", 
     SubsuperscriptBox["M", "\[Pi]", "4"], " ", 
     RowBox[{
      OverscriptBox["B", "_"], "[", 
      RowBox[{"t", ",", 
       SubsuperscriptBox["M", "K", "2"], ",", 
       SubsuperscriptBox["M", "\[Eta]", "2"]}], "]"}]}], 
    RowBox[{"12", " ", 
     SqrtBox["3"], " ", 
     SuperscriptBox["t", "2"], " ", 
     SubsuperscriptBox["F", "\[Pi]", "2"]}]], "+", 
   FractionBox[
    RowBox[{
     SubsuperscriptBox["M", "\[Pi]", "4"], " ", 
     RowBox[{
      OverscriptBox["B", "_"], "[", 
      RowBox[{"t", ",", 
       SubsuperscriptBox["M", "K", "2"], ",", 
       SubsuperscriptBox["M", "\[Eta]", "2"]}], "]"}]}], 
    RowBox[{"6", " ", 
     SqrtBox["3"], " ", "t", " ", 
     SubsuperscriptBox["F", "\[Pi]", "2"]}]], "-", 
   FractionBox[
    RowBox[{
     SubsuperscriptBox["M", "K", "2"], " ", 
     RowBox[{
      OverscriptBox["B", "_"], "[", 
      RowBox[{"t", ",", 
       SubsuperscriptBox["M", "K", "2"], ",", 
       SubsuperscriptBox["M", "\[Eta]", "2"]}], "]"}]}], 
    RowBox[{"4", " ", 
     SqrtBox["3"], " ", 
     SubsuperscriptBox["F", "\[Pi]", "2"]}]], "+", 
   FractionBox[
    RowBox[{
     SubsuperscriptBox["M", "K", "4"], " ", 
     SubsuperscriptBox["M", "\[Pi]", "2"], " ", 
     RowBox[{
      OverscriptBox["B", "_"], "[", 
      RowBox[{"t", ",", 
       SubsuperscriptBox["M", "K", "2"], ",", 
       SubsuperscriptBox["M", "\[Eta]", "2"]}], "]"}]}], 
    RowBox[{"12", " ", 
     SqrtBox["3"], " ", 
     SuperscriptBox["t", "2"], " ", 
     SubsuperscriptBox["F", "\[Pi]", "2"]}]], "-", 
   FractionBox[
    RowBox[{
     SubsuperscriptBox["M", "K", "2"], " ", 
     SubsuperscriptBox["M", "\[Pi]", "2"], " ", 
     RowBox[{
      OverscriptBox["B", "_"], "[", 
      RowBox[{"t", ",", 
       SubsuperscriptBox["M", "K", "2"], ",", 
       SubsuperscriptBox["M", "\[Eta]", "2"]}], "]"}]}], 
    RowBox[{
     SqrtBox["3"], " ", "t", " ", 
     SubsuperscriptBox["F", "\[Pi]", "2"]}]], "+", 
   FractionBox[
    RowBox[{
     SubsuperscriptBox["M", "\[Pi]", "2"], " ", 
     RowBox[{
      OverscriptBox["B", "_"], "[", 
      RowBox[{"t", ",", 
       SubsuperscriptBox["M", "K", "2"], ",", 
       SubsuperscriptBox["M", "\[Eta]", "2"]}], "]"}]}], 
    RowBox[{"4", " ", 
     SqrtBox["3"], " ", 
     SubsuperscriptBox["F", "\[Pi]", "2"]}]], "-", 
   FractionBox[
    RowBox[{
     SubsuperscriptBox["M", "K", "6"], " ", 
     RowBox[{
      OverscriptBox["B", "_"], "[", 
      RowBox[{"t", ",", 
       SubsuperscriptBox["M", "\[Pi]", "2"], ",", 
       SubsuperscriptBox["M", "K", "2"]}], "]"}]}], 
    RowBox[{"4", " ", 
     SqrtBox["3"], " ", 
     SuperscriptBox["t", "2"], " ", 
     SubsuperscriptBox["F", "\[Pi]", "2"]}]], "+", 
   FractionBox[
    RowBox[{
     SubsuperscriptBox["M", "\[Pi]", "6"], " ", 
     RowBox[{
      OverscriptBox["B", "_"], "[", 
      RowBox[{"t", ",", 
       SubsuperscriptBox["M", "\[Pi]", "2"], ",", 
       SubsuperscriptBox["M", "K", "2"]}], "]"}]}], 
    RowBox[{"4", " ", 
     SqrtBox["3"], " ", 
     SuperscriptBox["t", "2"], " ", 
     SubsuperscriptBox["F", "\[Pi]", "2"]}]], "-", 
   FractionBox[
    RowBox[{
     SubsuperscriptBox["M", "K", "4"], " ", 
     RowBox[{
      OverscriptBox["B", "_"], "[", 
      RowBox[{"t", ",", 
       SubsuperscriptBox["M", "\[Pi]", "2"], ",", 
       SubsuperscriptBox["M", "K", "2"]}], "]"}]}], 
    RowBox[{"4", " ", 
     SqrtBox["3"], " ", "t", " ", 
     SubsuperscriptBox["F", "\[Pi]", "2"]}]], "-", 
   FractionBox[
    RowBox[{
     SqrtBox["3"], " ", 
     SubsuperscriptBox["M", "K", "2"], " ", 
     SubsuperscriptBox["M", "\[Pi]", "4"], " ", 
     RowBox[{
      OverscriptBox["B", "_"], "[", 
      RowBox[{"t", ",", 
       SubsuperscriptBox["M", "\[Pi]", "2"], ",", 
       SubsuperscriptBox["M", "K", "2"]}], "]"}]}], 
    RowBox[{"4", " ", 
     SuperscriptBox["t", "2"], " ", 
     SubsuperscriptBox["F", "\[Pi]", "2"]}]], "+", 
   FractionBox[
    RowBox[{
     SubsuperscriptBox["M", "\[Pi]", "4"], " ", 
     RowBox[{
      OverscriptBox["B", "_"], "[", 
      RowBox[{"t", ",", 
       SubsuperscriptBox["M", "\[Pi]", "2"], ",", 
       SubsuperscriptBox["M", "K", "2"]}], "]"}]}], 
    RowBox[{"4", " ", 
     SqrtBox["3"], " ", "t", " ", 
     SubsuperscriptBox["F", "\[Pi]", "2"]}]], "+", 
   FractionBox[
    RowBox[{
     SubsuperscriptBox["M", "K", "2"], " ", 
     RowBox[{
      OverscriptBox["B", "_"], "[", 
      RowBox[{"t", ",", 
       SubsuperscriptBox["M", "\[Pi]", "2"], ",", 
       SubsuperscriptBox["M", "K", "2"]}], "]"}]}], 
    RowBox[{"2", " ", 
     SqrtBox["3"], " ", 
     SubsuperscriptBox["F", "\[Pi]", "2"]}]], "+", 
   FractionBox[
    RowBox[{
     SqrtBox["3"], " ", 
     SubsuperscriptBox["M", "K", "4"], " ", 
     SubsuperscriptBox["M", "\[Pi]", "2"], " ", 
     RowBox[{
      OverscriptBox["B", "_"], "[", 
      RowBox[{"t", ",", 
       SubsuperscriptBox["M", "\[Pi]", "2"], ",", 
       SubsuperscriptBox["M", "K", "2"]}], "]"}]}], 
    RowBox[{"4", " ", 
     SuperscriptBox["t", "2"], " ", 
     SubsuperscriptBox["F", "\[Pi]", "2"]}]], "-", 
   FractionBox[
    RowBox[{
     SubsuperscriptBox["M", "\[Pi]", "2"], " ", 
     RowBox[{
      OverscriptBox["B", "_"], "[", 
      RowBox[{"t", ",", 
       SubsuperscriptBox["M", "\[Pi]", "2"], ",", 
       SubsuperscriptBox["M", "K", "2"]}], "]"}]}], 
    RowBox[{"2", " ", 
     SqrtBox["3"], " ", 
     SubsuperscriptBox["F", "\[Pi]", "2"]}]]}], TraditionalForm]], "Output",
 CellChangeTimes->{
  3.547004049238598*^9, {3.550891377154463*^9, 3.550891399961114*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"coeff2", "=", 
  RowBox[{"-", " ", 
   RowBox[{"Coefficient", "[", 
    RowBox[{"AMPC", ",", 
     SuperscriptBox["Q", "\[Mu]"]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.546997433458106*^9, 3.546997437408665*^9}, {
  3.547003964252967*^9, 3.547003964985582*^9}, {3.550891366485373*^9, 
  3.550891394979458*^9}}],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      SqrtBox["3"], " ", "t", " ", 
      SubsuperscriptBox["L", "9", "r"]}], 
     SubsuperscriptBox["F", "\[Pi]", "2"]]}], "+", 
   FractionBox[
    RowBox[{"5", " ", 
     SubsuperscriptBox["M", "K", "2"]}], 
    RowBox[{"64", " ", 
     SqrtBox["3"], " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     SubsuperscriptBox["F", "\[Pi]", "2"]}]], "+", 
   FractionBox[
    SubsuperscriptBox["M", "\[Pi]", "2"], 
    RowBox[{"64", " ", 
     SqrtBox["3"], " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     SubsuperscriptBox["F", "\[Pi]", "2"]}]], "+", 
   FractionBox[
    RowBox[{"3", " ", 
     SqrtBox["3"], " ", 
     SuperscriptBox["t", "2"], " ", 
     RowBox[{
      OverscriptBox["A", "_"], "[", 
      SubsuperscriptBox["M", "K", "2"], "]"}]}], 
    RowBox[{
     RowBox[{"24", " ", "t", " ", 
      SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
      SubsuperscriptBox["M", "K", "2"]}], "-", 
     RowBox[{"24", " ", "t", " ", 
      SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
      SubsuperscriptBox["M", "\[Pi]", "2"]}]}]], "-", 
   FractionBox[
    RowBox[{"24", " ", 
     SqrtBox["3"], " ", "t", " ", 
     SubsuperscriptBox["M", "K", "2"], " ", 
     RowBox[{
      OverscriptBox["A", "_"], "[", 
      SubsuperscriptBox["M", "K", "2"], "]"}]}], 
    RowBox[{
     RowBox[{"24", " ", "t", " ", 
      SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
      SubsuperscriptBox["M", "K", "2"]}], "-", 
     RowBox[{"24", " ", "t", " ", 
      SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
      SubsuperscriptBox["M", "\[Pi]", "2"]}]}]], "+", 
   FractionBox[
    RowBox[{"12", " ", 
     SqrtBox["3"], " ", "t", " ", 
     SubsuperscriptBox["M", "\[Pi]", "2"], " ", 
     RowBox[{
      OverscriptBox["A", "_"], "[", 
      SubsuperscriptBox["M", "K", "2"], "]"}]}], 
    RowBox[{
     RowBox[{"24", " ", "t", " ", 
      SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
      SubsuperscriptBox["M", "K", "2"]}], "-", 
     RowBox[{"24", " ", "t", " ", 
      SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
      SubsuperscriptBox["M", "\[Pi]", "2"]}]}]], "+", 
   FractionBox[
    RowBox[{"3", " ", 
     SqrtBox["3"], " ", 
     SuperscriptBox["t", "2"], " ", 
     RowBox[{
      OverscriptBox["A", "_"], "[", 
      SubsuperscriptBox["M", "\[Pi]", "2"], "]"}]}], 
    RowBox[{
     RowBox[{"48", " ", "t", " ", 
      SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
      SubsuperscriptBox["M", "K", "2"]}], "-", 
     RowBox[{"48", " ", "t", " ", 
      SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
      SubsuperscriptBox["M", "\[Pi]", "2"]}]}]], "-", 
   FractionBox[
    RowBox[{"12", " ", 
     SqrtBox["3"], " ", "t", " ", 
     SubsuperscriptBox["M", "K", "2"], " ", 
     RowBox[{
      OverscriptBox["A", "_"], "[", 
      SubsuperscriptBox["M", "\[Pi]", "2"], "]"}]}], 
    RowBox[{
     RowBox[{"48", " ", "t", " ", 
      SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
      SubsuperscriptBox["M", "K", "2"]}], "-", 
     RowBox[{"48", " ", "t", " ", 
      SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
      SubsuperscriptBox["M", "\[Pi]", "2"]}]}]], "-", 
   FractionBox[
    RowBox[{"3", " ", 
     SqrtBox["3"], " ", 
     SuperscriptBox["t", "2"], " ", 
     RowBox[{
      OverscriptBox["A", "_"], "[", 
      SubsuperscriptBox["M", "\[Eta]", "2"], "]"}]}], 
    RowBox[{
     RowBox[{"16", " ", "t", " ", 
      SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
      SubsuperscriptBox["M", "K", "2"]}], "-", 
     RowBox[{"16", " ", "t", " ", 
      SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
      SubsuperscriptBox["M", "\[Pi]", "2"]}]}]], "+", 
   FractionBox[
    RowBox[{"12", " ", 
     SqrtBox["3"], " ", "t", " ", 
     SubsuperscriptBox["M", "K", "2"], " ", 
     RowBox[{
      OverscriptBox["A", "_"], "[", 
      SubsuperscriptBox["M", "\[Eta]", "2"], "]"}]}], 
    RowBox[{
     RowBox[{"16", " ", "t", " ", 
      SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
      SubsuperscriptBox["M", "K", "2"]}], "-", 
     RowBox[{"16", " ", "t", " ", 
      SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
      SubsuperscriptBox["M", "\[Pi]", "2"]}]}]], "-", 
   FractionBox[
    RowBox[{
     SubsuperscriptBox["M", "K", "4"], " ", 
     RowBox[{
      OverscriptBox["B", "_"], "[", 
      RowBox[{"t", ",", 
       SubsuperscriptBox["M", "K", "2"], ",", 
       SubsuperscriptBox["M", "\[Eta]", "2"]}], "]"}]}], 
    RowBox[{"48", " ", 
     SqrtBox["3"], " ", "t", " ", 
     SubsuperscriptBox["F", "\[Pi]", "2"]}]], "-", 
   FractionBox[
    RowBox[{
     SubsuperscriptBox["M", "\[Pi]", "4"], " ", 
     RowBox[{
      OverscriptBox["B", "_"], "[", 
      RowBox[{"t", ",", 
       SubsuperscriptBox["M", "K", "2"], ",", 
       SubsuperscriptBox["M", "\[Eta]", "2"]}], "]"}]}], 
    RowBox[{"48", " ", 
     SqrtBox["3"], " ", "t", " ", 
     SubsuperscriptBox["F", "\[Pi]", "2"]}]], "+", 
   FractionBox[
    RowBox[{"7", " ", 
     SubsuperscriptBox["M", "K", "2"], " ", 
     RowBox[{
      OverscriptBox["B", "_"], "[", 
      RowBox[{"t", ",", 
       SubsuperscriptBox["M", "K", "2"], ",", 
       SubsuperscriptBox["M", "\[Eta]", "2"]}], "]"}]}], 
    RowBox[{"8", " ", 
     SqrtBox["3"], " ", 
     SubsuperscriptBox["F", "\[Pi]", "2"]}]], "+", 
   FractionBox[
    RowBox[{
     SubsuperscriptBox["M", "K", "2"], " ", 
     SubsuperscriptBox["M", "\[Pi]", "2"], " ", 
     RowBox[{
      OverscriptBox["B", "_"], "[", 
      RowBox[{"t", ",", 
       SubsuperscriptBox["M", "K", "2"], ",", 
       SubsuperscriptBox["M", "\[Eta]", "2"]}], "]"}]}], 
    RowBox[{"24", " ", 
     SqrtBox["3"], " ", "t", " ", 
     SubsuperscriptBox["F", "\[Pi]", "2"]}]], "-", 
   FractionBox[
    RowBox[{
     SubsuperscriptBox["M", "\[Pi]", "2"], " ", 
     RowBox[{
      OverscriptBox["B", "_"], "[", 
      RowBox[{"t", ",", 
       SubsuperscriptBox["M", "K", "2"], ",", 
       SubsuperscriptBox["M", "\[Eta]", "2"]}], "]"}]}], 
    RowBox[{"8", " ", 
     SqrtBox["3"], " ", 
     SubsuperscriptBox["F", "\[Pi]", "2"]}]], "-", 
   FractionBox[
    RowBox[{
     SqrtBox["3"], " ", "t", " ", 
     RowBox[{
      OverscriptBox["B", "_"], "[", 
      RowBox[{"t", ",", 
       SubsuperscriptBox["M", "K", "2"], ",", 
       SubsuperscriptBox["M", "\[Eta]", "2"]}], "]"}]}], 
    RowBox[{"16", " ", 
     SubsuperscriptBox["F", "\[Pi]", "2"]}]], "-", 
   FractionBox[
    RowBox[{
     SqrtBox["3"], " ", 
     SubsuperscriptBox["M", "K", "4"], " ", 
     RowBox[{
      OverscriptBox["B", "_"], "[", 
      RowBox[{"t", ",", 
       SubsuperscriptBox["M", "\[Pi]", "2"], ",", 
       SubsuperscriptBox["M", "K", "2"]}], "]"}]}], 
    RowBox[{"16", " ", "t", " ", 
     SubsuperscriptBox["F", "\[Pi]", "2"]}]], "-", 
   FractionBox[
    RowBox[{
     SqrtBox["3"], " ", 
     SubsuperscriptBox["M", "\[Pi]", "4"], " ", 
     RowBox[{
      OverscriptBox["B", "_"], "[", 
      RowBox[{"t", ",", 
       SubsuperscriptBox["M", "\[Pi]", "2"], ",", 
       SubsuperscriptBox["M", "K", "2"]}], "]"}]}], 
    RowBox[{"16", " ", "t", " ", 
     SubsuperscriptBox["F", "\[Pi]", "2"]}]], "+", 
   FractionBox[
    RowBox[{
     SqrtBox["3"], " ", 
     SubsuperscriptBox["M", "K", "2"], " ", 
     RowBox[{
      OverscriptBox["B", "_"], "[", 
      RowBox[{"t", ",", 
       SubsuperscriptBox["M", "\[Pi]", "2"], ",", 
       SubsuperscriptBox["M", "K", "2"]}], "]"}]}], 
    RowBox[{"8", " ", 
     SubsuperscriptBox["F", "\[Pi]", "2"]}]], "+", 
   FractionBox[
    RowBox[{
     SqrtBox["3"], " ", 
     SubsuperscriptBox["M", "K", "2"], " ", 
     SubsuperscriptBox["M", "\[Pi]", "2"], " ", 
     RowBox[{
      OverscriptBox["B", "_"], "[", 
      RowBox[{"t", ",", 
       SubsuperscriptBox["M", "\[Pi]", "2"], ",", 
       SubsuperscriptBox["M", "K", "2"]}], "]"}]}], 
    RowBox[{"8", " ", "t", " ", 
     SubsuperscriptBox["F", "\[Pi]", "2"]}]], "+", 
   FractionBox[
    RowBox[{
     SqrtBox["3"], " ", 
     SubsuperscriptBox["M", "\[Pi]", "2"], " ", 
     RowBox[{
      OverscriptBox["B", "_"], "[", 
      RowBox[{"t", ",", 
       SubsuperscriptBox["M", "\[Pi]", "2"], ",", 
       SubsuperscriptBox["M", "K", "2"]}], "]"}]}], 
    RowBox[{"8", " ", 
     SubsuperscriptBox["F", "\[Pi]", "2"]}]], "-", 
   FractionBox[
    RowBox[{
     SqrtBox["3"], " ", "t", " ", 
     RowBox[{
      OverscriptBox["B", "_"], "[", 
      RowBox[{"t", ",", 
       SubsuperscriptBox["M", "\[Pi]", "2"], ",", 
       SubsuperscriptBox["M", "K", "2"]}], "]"}]}], 
    RowBox[{"16", " ", 
     SubsuperscriptBox["F", "\[Pi]", "2"]}]], "-", 
   FractionBox["t", 
    RowBox[{"64", " ", 
     SqrtBox["3"], " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     SubsuperscriptBox["F", "\[Pi]", "2"]}]], "-", 
   FractionBox[
    SqrtBox["3"], "2"]}], TraditionalForm]], "Output",
 CellChangeTimes->{
  3.547004051387477*^9, {3.550891377604946*^9, 3.550891400402493*^9}}]
}, Open  ]]
}, Closed]]
},
WindowSize->{1280, 950},
WindowMargins->{{3, Automatic}, {26, Automatic}},
FrontEndVersion->"7.0 for Linux x86 (32-bit) (November 10, 2008)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[567, 22, 194, 4, 66, "Title"],
Cell[CellGroupData[{
Cell[786, 30, 15961, 431, 419, "Input"],
Cell[16750, 463, 26858, 775, 515, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[43657, 1244, 173, 3, 40, "Title"],
Cell[CellGroupData[{
Cell[43855, 1251, 339, 8, 32, "Input"],
Cell[44197, 1261, 15476, 450, 288, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[59710, 1716, 339, 8, 32, "Input"],
Cell[60052, 1726, 8851, 260, 177, "Output"]
}, Open  ]]
}, Closed]]
}
]
*)

(* End of internal cache information *)


==> anc/Op16e.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 6.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[     19271,        565]
NotebookOptionsPosition[     18767,        543]
NotebookOutlinePosition[     19103,        558]
CellTagsIndexPosition[     19060,        555]
WindowFrame->Normal
ContainsDynamic->False*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["External particles and definition of scalar products:", "Section"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    SubscriptBox["K", "+"], "[", "p", "]"}], ",", 
   RowBox[{
    SubscriptBox["W", "-"], "[", "q", "]"}], ",", 
   RowBox[{
    SubscriptBox["\[Pi]", "0"], "[", "r", "]"}]}], "}"}]], "Input"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"sp", "[", 
     RowBox[{"q", ",", "q"}], "]"}], "\[Rule]", "t"}], ",", 
   RowBox[{
    RowBox[{"sp", "[", 
     RowBox[{"r", ",", "q"}], "]"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "t"}], "+", 
       SubsuperscriptBox["M", "K", "2"], "-", 
       SubsuperscriptBox["M", "\[Pi]", "2"]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"sp", "[", 
     RowBox[{"p", ",", "q"}], "]"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "t"}], "-", 
       SubsuperscriptBox["M", "K", "2"], "+", 
       SubsuperscriptBox["M", "\[Pi]", "2"]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"sp", "[", 
     RowBox[{"p", ",", "r"}], "]"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"t", "-", 
       SubsuperscriptBox["M", "K", "2"], "-", 
       SubsuperscriptBox["M", "\[Pi]", "2"]}], ")"}]}]}]}], "}"}]], "Input"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Complete amplitude to 0(p^4):", "Section"],

Cell[BoxData[
 RowBox[{
  SubscriptBox["G", "F"], " ", 
  SubscriptBox["l", "\[Mu]"], " ", 
  SubscriptBox[
   OverscriptBox["V", "^"], "us"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["p", "\[Mu]"], "-", 
       SuperscriptBox["r", "\[Mu]"]}], ")"}]}], "+", 
    FractionBox[
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["p", "\[Mu]"], "+", 
        SuperscriptBox["r", "\[Mu]"]}], ")"}], " ", 
      SubsuperscriptBox["L", "5", "r"], " ", 
      RowBox[{"(", 
       RowBox[{
        SubsuperscriptBox["M", "K", "2"], "-", 
        SubsuperscriptBox["M", "\[Pi]", "2"]}], ")"}]}], 
     SubsuperscriptBox["F", "\[Pi]", "2"]], "+", 
    FractionBox[
     RowBox[{
      SubsuperscriptBox["L", "9", "r"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["r", "\[Mu]"]}], " ", 
         RowBox[{"(", 
          RowBox[{"t", "+", 
           SubsuperscriptBox["M", "K", "2"], "-", 
           SubsuperscriptBox["M", "\[Pi]", "2"]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["p", "\[Mu]"], " ", 
         RowBox[{"(", 
          RowBox[{"t", "-", 
           SubsuperscriptBox["M", "K", "2"], "+", 
           SubsuperscriptBox["M", "\[Pi]", "2"]}], ")"}]}]}], ")"}]}], 
     SubsuperscriptBox["F", "\[Pi]", "2"]], "+", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["r", "\[Mu]"]}], " ", 
         RowBox[{"(", 
          RowBox[{"t", "+", 
           SubsuperscriptBox["M", "K", "2"], "-", 
           SubsuperscriptBox["M", "\[Pi]", "2"]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["p", "\[Mu]"], " ", 
         RowBox[{"(", 
          RowBox[{"t", "-", 
           SubsuperscriptBox["M", "K", "2"], "+", 
           SubsuperscriptBox["M", "\[Pi]", "2"]}], ")"}]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "t"}], "-", 
        RowBox[{"6", " ", 
         SubsuperscriptBox["M", "K", "2"]}], "-", 
        RowBox[{"3", " ", 
         SubsuperscriptBox["M", "\[Pi]", "2"]}], "-", 
        RowBox[{"3", " ", 
         SubsuperscriptBox["M", "\[Eta]", "2"]}]}], ")"}]}], 
     RowBox[{"384", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", "t", " ", 
      SubsuperscriptBox["F", "\[Pi]", "2"]}]], "+", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"16", " ", "t", " ", 
       SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SubsuperscriptBox["M", "K", "2"], "-", 
         SubsuperscriptBox["M", "\[Pi]", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SubsuperscriptBox["M", "K", "2"], "-", 
         SubsuperscriptBox["M", "\[Eta]", "2"]}], ")"}]}]], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox["p", "\[Mu]"]}], "+", 
           SuperscriptBox["r", "\[Mu]"]}], ")"}], " ", 
         SuperscriptBox["t", "2"], " ", 
         SubsuperscriptBox["M", "\[Eta]", "2"]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["p", "\[Mu]"], "+", 
           SuperscriptBox["r", "\[Mu]"]}], ")"}], " ", 
         SubsuperscriptBox["M", "\[Pi]", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"t", "-", 
           RowBox[{"8", " ", 
            SubsuperscriptBox["M", "\[Eta]", "2"]}]}], ")"}]}], "+", 
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["p", "\[Mu]"], "+", 
           SuperscriptBox["r", "\[Mu]"]}], ")"}], " ", 
         SubsuperscriptBox["M", "K", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           SubsuperscriptBox["M", "\[Pi]", "2"], "+", 
           SubsuperscriptBox["M", "\[Eta]", "2"]}], ")"}]}], "+", 
        RowBox[{"t", " ", 
         SubsuperscriptBox["M", "\[Pi]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             SuperscriptBox["p", "\[Mu]"]}], " ", 
            RowBox[{"(", 
             RowBox[{"t", "-", 
              RowBox[{"9", " ", 
               SubsuperscriptBox["M", "\[Eta]", "2"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["r", "\[Mu]"], " ", 
            RowBox[{"(", 
             RowBox[{"t", "-", 
              RowBox[{"7", " ", 
               SubsuperscriptBox["M", "\[Eta]", "2"]}]}], ")"}]}]}], ")"}]}], 
        "+", 
        RowBox[{
         SubsuperscriptBox["M", "K", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["r", "\[Mu]"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "4"}], " ", 
               SubsuperscriptBox["M", "\[Pi]", "4"]}], "+", 
              RowBox[{
               SubsuperscriptBox["M", "\[Pi]", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"5", " ", "t"}], "-", 
                 RowBox[{"12", " ", 
                  SubsuperscriptBox["M", "\[Eta]", "2"]}]}], ")"}]}], "+", 
              RowBox[{"t", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "2"}], " ", "t"}], "+", 
                 RowBox[{"3", " ", 
                  SubsuperscriptBox["M", "\[Eta]", "2"]}]}], ")"}]}]}], 
             ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["p", "\[Mu]"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "4"}], " ", 
               SubsuperscriptBox["M", "\[Pi]", "4"]}], "+", 
              RowBox[{"t", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", "t"}], "-", 
                 RowBox[{"5", " ", 
                  SubsuperscriptBox["M", "\[Eta]", "2"]}]}], ")"}]}], "-", 
              RowBox[{"3", " ", 
               SubsuperscriptBox["M", "\[Pi]", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"t", "+", 
                 RowBox[{"4", " ", 
                  SubsuperscriptBox["M", "\[Eta]", "2"]}]}], ")"}]}]}], 
             ")"}]}]}], ")"}]}]}], ")"}], " ", 
      RowBox[{
       OverscriptBox["A", "_"], "[", 
       SubsuperscriptBox["M", "K", "2"], "]"}]}]}], "+", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"16", " ", "t", " ", 
       SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SubsuperscriptBox["M", "K", "2"], "-", 
         SubsuperscriptBox["M", "\[Pi]", "2"]}], ")"}]}]], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["p", "\[Mu]"]}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", " ", 
            SubsuperscriptBox["M", "K", "4"]}], "-", 
           RowBox[{"4", " ", 
            SubsuperscriptBox["M", "K", "2"], " ", 
            SubsuperscriptBox["M", "\[Pi]", "2"]}], "+", 
           RowBox[{"t", " ", 
            RowBox[{"(", 
             RowBox[{"t", "-", 
              RowBox[{"4", " ", 
               SubsuperscriptBox["M", "\[Pi]", "2"]}]}], ")"}]}]}], ")"}]}], 
        "+", 
        RowBox[{
         SuperscriptBox["r", "\[Mu]"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "4"}], " ", 
            SubsuperscriptBox["M", "K", "4"]}], "+", 
           RowBox[{
            SubsuperscriptBox["M", "K", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "8"}], " ", "t"}], "+", 
              RowBox[{"4", " ", 
               SubsuperscriptBox["M", "\[Pi]", "2"]}]}], ")"}]}], "+", 
           RowBox[{"t", " ", 
            RowBox[{"(", 
             RowBox[{"t", "+", 
              RowBox[{"4", " ", 
               SubsuperscriptBox["M", "\[Pi]", "2"]}]}], ")"}]}]}], ")"}]}]}],
        ")"}], " ", 
      RowBox[{
       OverscriptBox["A", "_"], "[", 
       SubsuperscriptBox["M", "\[Pi]", "2"], "]"}]}]}], "-", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"16", " ", "t", " ", 
       SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SubsuperscriptBox["M", "K", "2"], "-", 
         SubsuperscriptBox["M", "\[Eta]", "2"]}], ")"}]}]], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["r", "\[Mu]"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", " ", 
            SubsuperscriptBox["M", "K", "4"]}], "-", 
           RowBox[{"4", " ", 
            SubsuperscriptBox["M", "K", "2"], " ", 
            SubsuperscriptBox["M", "\[Pi]", "2"]}], "+", 
           RowBox[{"t", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "t"}], "+", 
              SubsuperscriptBox["M", "\[Pi]", "2"], "+", 
              RowBox[{"3", " ", 
               SubsuperscriptBox["M", "\[Eta]", "2"]}]}], ")"}]}]}], ")"}]}], 
        "+", 
        RowBox[{
         SuperscriptBox["p", "\[Mu]"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", " ", 
            SubsuperscriptBox["M", "K", "4"]}], "-", 
           RowBox[{"4", " ", 
            SubsuperscriptBox["M", "K", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "t"}], "+", 
              SubsuperscriptBox["M", "\[Pi]", "2"]}], ")"}]}], "+", 
           RowBox[{"t", " ", 
            RowBox[{"(", 
             RowBox[{"t", "+", 
              SubsuperscriptBox["M", "\[Pi]", "2"], "+", 
              RowBox[{"3", " ", 
               SubsuperscriptBox["M", "\[Eta]", "2"]}]}], ")"}]}]}], 
          ")"}]}]}], ")"}], " ", 
      RowBox[{
       OverscriptBox["A", "_"], "[", 
       SubsuperscriptBox["M", "\[Eta]", "2"], "]"}]}]}], "+", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"16", " ", 
       SuperscriptBox["t", "2"], " ", 
       SubsuperscriptBox["F", "\[Pi]", "2"]}]], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["r", "\[Mu]"]}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", " ", 
            SubsuperscriptBox["M", "K", "6"]}], "-", 
           RowBox[{
            SubsuperscriptBox["M", "\[Pi]", "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"t", "-", 
               RowBox[{"2", " ", 
                SubsuperscriptBox["M", "\[Eta]", "2"]}]}], ")"}], "2"]}], "-",
            
           RowBox[{
            SubsuperscriptBox["M", "K", "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", " ", "t"}], "+", 
              RowBox[{"4", " ", 
               SubsuperscriptBox["M", "\[Pi]", "2"]}], "+", 
              RowBox[{"8", " ", 
               SubsuperscriptBox["M", "\[Eta]", "2"]}]}], ")"}]}], "+", 
           RowBox[{"t", " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["t", "2"], "-", 
              RowBox[{"5", " ", "t", " ", 
               SubsuperscriptBox["M", "\[Eta]", "2"]}], "+", 
              SubsuperscriptBox["M", "\[Eta]", "4"]}], ")"}]}], "+", 
           RowBox[{"2", " ", 
            SubsuperscriptBox["M", "K", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["t", "2"], "-", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"t", "-", 
                 RowBox[{"4", " ", 
                  SubsuperscriptBox["M", "\[Pi]", "2"]}]}], ")"}], " ", 
               SubsuperscriptBox["M", "\[Eta]", "2"]}], "+", 
              RowBox[{"2", " ", 
               SubsuperscriptBox["M", "\[Eta]", "4"]}]}], ")"}]}]}], ")"}]}], 
        "+", 
        RowBox[{
         SuperscriptBox["p", "\[Mu]"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "4"}], " ", 
            SubsuperscriptBox["M", "K", "6"]}], "+", 
           RowBox[{
            SubsuperscriptBox["M", "\[Pi]", "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"t", "-", 
               RowBox[{"2", " ", 
                SubsuperscriptBox["M", "\[Eta]", "2"]}]}], ")"}], "2"]}], "+",
            
           RowBox[{
            SubsuperscriptBox["M", "K", "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"5", " ", "t"}], "+", 
              RowBox[{"4", " ", 
               SubsuperscriptBox["M", "\[Pi]", "2"]}], "+", 
              RowBox[{"8", " ", 
               SubsuperscriptBox["M", "\[Eta]", "2"]}]}], ")"}]}], "+", 
           RowBox[{"t", " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["t", "2"], "+", 
              RowBox[{"t", " ", 
               SubsuperscriptBox["M", "\[Eta]", "2"]}], "+", 
              SubsuperscriptBox["M", "\[Eta]", "4"]}], ")"}]}], "-", 
           RowBox[{"2", " ", 
            SubsuperscriptBox["M", "K", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", " ", 
               SuperscriptBox["t", "2"]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"t", "+", 
                 RowBox[{"4", " ", 
                  SubsuperscriptBox["M", "\[Pi]", "2"]}]}], ")"}], " ", 
               SubsuperscriptBox["M", "\[Eta]", "2"]}], "+", 
              RowBox[{"2", " ", 
               SubsuperscriptBox["M", "\[Eta]", "4"]}]}], ")"}]}]}], 
          ")"}]}]}], ")"}], " ", 
      RowBox[{
       OverscriptBox["B", "_"], "[", 
       RowBox[{"t", ",", 
        SubsuperscriptBox["M", "K", "2"], ",", 
        SubsuperscriptBox["M", "\[Eta]", "2"]}], "]"}]}]}], "+", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"16", " ", 
       SuperscriptBox["t", "2"], " ", 
       SubsuperscriptBox["F", "\[Pi]", "2"]}]], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["p", "\[Mu]"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["t", "3"], "-", 
           RowBox[{"4", " ", 
            SubsuperscriptBox["M", "K", "6"]}], "-", 
           RowBox[{"6", " ", 
            SuperscriptBox["t", "2"], " ", 
            SubsuperscriptBox["M", "\[Pi]", "2"]}], "+", 
           RowBox[{"t", " ", 
            SubsuperscriptBox["M", "\[Pi]", "4"]}], "+", 
           RowBox[{"4", " ", 
            SubsuperscriptBox["M", "\[Pi]", "6"]}], "+", 
           RowBox[{
            SubsuperscriptBox["M", "K", "4"], " ", 
            RowBox[{"(", 
             RowBox[{"t", "+", 
              RowBox[{"12", " ", 
               SubsuperscriptBox["M", "\[Pi]", "2"]}]}], ")"}]}], "+", 
           RowBox[{"2", " ", 
            SubsuperscriptBox["M", "K", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["t", "2"], "-", 
              RowBox[{"t", " ", 
               SubsuperscriptBox["M", "\[Pi]", "2"]}], "-", 
              RowBox[{"6", " ", 
               SubsuperscriptBox["M", "\[Pi]", "4"]}]}], ")"}]}]}], ")"}]}], 
        "-", 
        RowBox[{
         SuperscriptBox["r", "\[Mu]"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["t", "3"], "+", 
           RowBox[{"4", " ", 
            SubsuperscriptBox["M", "K", "6"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["t", "2"], " ", 
            SubsuperscriptBox["M", "\[Pi]", "2"]}], "+", 
           RowBox[{"t", " ", 
            SubsuperscriptBox["M", "\[Pi]", "4"]}], "-", 
           RowBox[{"4", " ", 
            SubsuperscriptBox["M", "\[Pi]", "6"]}], "+", 
           RowBox[{
            SubsuperscriptBox["M", "K", "4"], " ", 
            RowBox[{"(", 
             RowBox[{"t", "-", 
              RowBox[{"12", " ", 
               SubsuperscriptBox["M", "\[Pi]", "2"]}]}], ")"}]}], "-", 
           RowBox[{"2", " ", 
            SubsuperscriptBox["M", "K", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", " ", 
               SuperscriptBox["t", "2"]}], "+", 
              RowBox[{"t", " ", 
               SubsuperscriptBox["M", "\[Pi]", "2"]}], "-", 
              RowBox[{"6", " ", 
               SubsuperscriptBox["M", "\[Pi]", "4"]}]}], ")"}]}]}], ")"}]}]}],
        ")"}], " ", 
      RowBox[{
       OverscriptBox["B", "_"], "[", 
       RowBox[{"t", ",", 
        SubsuperscriptBox["M", "\[Pi]", "2"], ",", 
        SubsuperscriptBox["M", "K", "2"]}], "]"}]}]}]}], ")"}]}]], "Input"],

Cell["Runtime:  0.07999 hours", "Input"]
}, Open  ]]
},
WindowSize->{640, 750},
WindowMargins->{{621, Automatic}, {Automatic, 132}},
FrontEndVersion->"6.0 for Linux x86 (64-bit) (April 20, 2007)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[590, 23, 72, 0, 101, "Section"],
Cell[665, 25, 245, 8, 32, "Input"],
Cell[913, 35, 1056, 34, 95, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[2006, 74, 48, 0, 73, "Section"],
Cell[2057, 76, 16651, 462, 749, "Input"],
Cell[18711, 540, 40, 0, 32, "Input"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)



==> anc/Op16e1.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 7.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[     59655,       1696]
NotebookOptionsPosition[     58948,       1666]
NotebookOutlinePosition[     59285,       1681]
CellTagsIndexPosition[     59242,       1678]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["AMPC result", "Title",
 CellChangeTimes->{{3.550891530128869*^9, 3.550891532101406*^9}, {
  3.550891576387333*^9, 3.550891576650219*^9}},
 FontFamily->"Bitstream Vera Sans",
 FontSize->20],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AMPC", "  ", "=", 
  RowBox[{"ExpandAll", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["p", "\[Mu]"], "-", 
         SuperscriptBox["r", "\[Mu]"]}], ")"}]}], "+", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["p", "\[Mu]"], "+", 
          SuperscriptBox["r", "\[Mu]"]}], ")"}], " ", 
        SubsuperscriptBox["L", "5", "r"], " ", 
        RowBox[{"(", 
         RowBox[{
          SubsuperscriptBox["M", "K", "2"], "-", 
          SubsuperscriptBox["M", "\[Pi]", "2"]}], ")"}]}], 
       SubsuperscriptBox["F", "\[Pi]", "2"]], "+", 
      FractionBox[
       RowBox[{
        SubsuperscriptBox["L", "9", "r"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox["r", "\[Mu]"]}], " ", 
           RowBox[{"(", 
            RowBox[{"t", "+", 
             SubsuperscriptBox["M", "K", "2"], "-", 
             SubsuperscriptBox["M", "\[Pi]", "2"]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["p", "\[Mu]"], " ", 
           RowBox[{"(", 
            RowBox[{"t", "-", 
             SubsuperscriptBox["M", "K", "2"], "+", 
             SubsuperscriptBox["M", "\[Pi]", "2"]}], ")"}]}]}], ")"}]}], 
       SubsuperscriptBox["F", "\[Pi]", "2"]], "+", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"t", "-", 
          RowBox[{"5", " ", 
           SubsuperscriptBox["M", "K", "2"]}], "-", 
          SubsuperscriptBox["M", "\[Pi]", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox["r", "\[Mu]"]}], " ", 
           RowBox[{"(", 
            RowBox[{"t", "+", 
             SubsuperscriptBox["M", "K", "2"], "-", 
             SubsuperscriptBox["M", "\[Pi]", "2"]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["p", "\[Mu]"], " ", 
           RowBox[{"(", 
            RowBox[{"t", "-", 
             SubsuperscriptBox["M", "K", "2"], "+", 
             SubsuperscriptBox["M", "\[Pi]", "2"]}], ")"}]}]}], ")"}]}], 
       RowBox[{"192", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", "t", " ", 
        SubsuperscriptBox["F", "\[Pi]", "2"]}]], "-", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"8", " ", "t", " ", 
         SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           SubsuperscriptBox["M", "K", "2"], "-", 
           SubsuperscriptBox["M", "\[Pi]", "2"]}], ")"}]}]], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["r", "\[Mu]"]}], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["t", "2"], "-", 
            RowBox[{"8", " ", 
             SubsuperscriptBox["M", "K", "4"]}], "+", 
            RowBox[{"2", " ", "t", " ", 
             SubsuperscriptBox["M", "\[Pi]", "2"]}], "-", 
            RowBox[{"4", " ", 
             SubsuperscriptBox["M", "\[Pi]", "4"]}], "-", 
            RowBox[{"6", " ", 
             SubsuperscriptBox["M", "K", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"t", "-", 
               RowBox[{"2", " ", 
                SubsuperscriptBox["M", "\[Pi]", "2"]}]}], ")"}]}]}], ")"}]}], 
         "+", 
         RowBox[{
          SuperscriptBox["p", "\[Mu]"], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["t", "2"], "+", 
            RowBox[{"8", " ", 
             SubsuperscriptBox["M", "K", "4"]}], "+", 
            RowBox[{"6", " ", "t", " ", 
             SubsuperscriptBox["M", "\[Pi]", "2"]}], "+", 
            RowBox[{"4", " ", 
             SubsuperscriptBox["M", "\[Pi]", "4"]}], "-", 
            RowBox[{"2", " ", 
             SubsuperscriptBox["M", "K", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"5", " ", "t"}], "+", 
               RowBox[{"6", " ", 
                SubsuperscriptBox["M", "\[Pi]", "2"]}]}], ")"}]}]}], 
           ")"}]}]}], ")"}], " ", 
       RowBox[{
        OverscriptBox["A", "_"], "[", 
        SubsuperscriptBox["M", "K", "2"], "]"}]}], "+", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"16", " ", "t", " ", 
         SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           SubsuperscriptBox["M", "K", "2"], "-", 
           SubsuperscriptBox["M", "\[Pi]", "2"]}], ")"}]}]], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["p", "\[Mu]"]}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", 
             SubsuperscriptBox["M", "K", "4"]}], "-", 
            RowBox[{"4", " ", 
             SubsuperscriptBox["M", "K", "2"], " ", 
             SubsuperscriptBox["M", "\[Pi]", "2"]}], "+", 
            RowBox[{"t", " ", 
             RowBox[{"(", 
              RowBox[{"t", "-", 
               RowBox[{"4", " ", 
                SubsuperscriptBox["M", "\[Pi]", "2"]}]}], ")"}]}]}], ")"}]}], 
         "+", 
         RowBox[{
          SuperscriptBox["r", "\[Mu]"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "4"}], " ", 
             SubsuperscriptBox["M", "K", "4"]}], "+", 
            RowBox[{
             SubsuperscriptBox["M", "K", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "8"}], " ", "t"}], "+", 
               RowBox[{"4", " ", 
                SubsuperscriptBox["M", "\[Pi]", "2"]}]}], ")"}]}], "+", 
            RowBox[{"t", " ", 
             RowBox[{"(", 
              RowBox[{"t", "+", 
               RowBox[{"4", " ", 
                SubsuperscriptBox["M", "\[Pi]", "2"]}]}], ")"}]}]}], 
           ")"}]}]}], ")"}], " ", 
       RowBox[{
        OverscriptBox["A", "_"], "[", 
        SubsuperscriptBox["M", "\[Pi]", "2"], "]"}]}], "+", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"16", " ", "t", " ", 
         SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           SubsuperscriptBox["M", "K", "2"], "-", 
           SubsuperscriptBox["M", "\[Pi]", "2"]}], ")"}]}]], 
       RowBox[{"3", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox["r", "\[Mu]"]}], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["t", "2"], "-", 
             RowBox[{"4", " ", 
              SubsuperscriptBox["M", "K", "4"]}], "-", 
             RowBox[{"4", " ", 
              SubsuperscriptBox["M", "K", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"t", "-", 
                SubsuperscriptBox["M", "\[Pi]", "2"]}], ")"}]}]}], ")"}]}], 
          "+", 
          RowBox[{
           SuperscriptBox["p", "\[Mu]"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["t", "2"], "+", 
             RowBox[{"4", " ", 
              SubsuperscriptBox["M", "K", "4"]}], "-", 
             RowBox[{"4", " ", 
              SubsuperscriptBox["M", "K", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"t", "+", 
                SubsuperscriptBox["M", "\[Pi]", "2"]}], ")"}]}]}], ")"}]}]}], 
         ")"}], " ", 
        RowBox[{
         OverscriptBox["A", "_"], "[", 
         SubsuperscriptBox["M", "\[Eta]", "2"], "]"}]}]}], "+", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"144", " ", 
         SuperscriptBox["t", "2"], " ", 
         SubsuperscriptBox["F", "\[Pi]", "2"]}]], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["r", "\[Mu]"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "9"}], " ", 
             SuperscriptBox["t", "3"]}], "-", 
            RowBox[{"4", " ", 
             SubsuperscriptBox["M", "K", "6"]}], "-", 
            RowBox[{"6", " ", 
             SuperscriptBox["t", "2"], " ", 
             SubsuperscriptBox["M", "\[Pi]", "2"]}], "+", 
            RowBox[{"11", " ", "t", " ", 
             SubsuperscriptBox["M", "\[Pi]", "4"]}], "+", 
            RowBox[{"4", " ", 
             SubsuperscriptBox["M", "\[Pi]", "6"]}], "+", 
            RowBox[{
             SubsuperscriptBox["M", "K", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"35", " ", "t"}], "+", 
               RowBox[{"12", " ", 
                SubsuperscriptBox["M", "\[Pi]", "2"]}]}], ")"}]}], "+", 
            RowBox[{"2", " ", 
             SubsuperscriptBox["M", "K", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"21", " ", 
                SuperscriptBox["t", "2"]}], "-", 
               RowBox[{"23", " ", "t", " ", 
                SubsuperscriptBox["M", "\[Pi]", "2"]}], "-", 
               RowBox[{"6", " ", 
                SubsuperscriptBox["M", "\[Pi]", "4"]}]}], ")"}]}]}], ")"}]}], 
         "+", 
         RowBox[{
          SuperscriptBox["p", "\[Mu]"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"9", " ", 
             SuperscriptBox["t", "3"]}], "-", 
            RowBox[{"4", " ", 
             SubsuperscriptBox["M", "K", "6"]}], "+", 
            RowBox[{"6", " ", 
             SuperscriptBox["t", "2"], " ", 
             SubsuperscriptBox["M", "\[Pi]", "2"]}], "+", 
            RowBox[{"13", " ", "t", " ", 
             SubsuperscriptBox["M", "\[Pi]", "4"]}], "+", 
            RowBox[{"4", " ", 
             SubsuperscriptBox["M", "\[Pi]", "6"]}], "+", 
            RowBox[{
             SubsuperscriptBox["M", "K", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"37", " ", "t"}], "+", 
               RowBox[{"12", " ", 
                SubsuperscriptBox["M", "\[Pi]", "2"]}]}], ")"}]}], "-", 
            RowBox[{"2", " ", 
             SubsuperscriptBox["M", "K", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"21", " ", 
                SuperscriptBox["t", "2"]}], "+", 
               RowBox[{"25", " ", "t", " ", 
                SubsuperscriptBox["M", "\[Pi]", "2"]}], "+", 
               RowBox[{"6", " ", 
                SubsuperscriptBox["M", "\[Pi]", "4"]}]}], ")"}]}]}], 
           ")"}]}]}], ")"}], " ", 
       RowBox[{
        OverscriptBox["B", "_"], "[", 
        RowBox[{"t", ",", 
         SubsuperscriptBox["M", "K", "2"], ",", 
         SubsuperscriptBox["M", "\[Eta]", "2"]}], "]"}]}], "+", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"16", " ", 
         SuperscriptBox["t", "2"], " ", 
         SubsuperscriptBox["F", "\[Pi]", "2"]}]], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["p", "\[Mu]"], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["t", "3"], "-", 
            RowBox[{"4", " ", 
             SubsuperscriptBox["M", "K", "6"]}], "-", 
            RowBox[{"6", " ", 
             SuperscriptBox["t", "2"], " ", 
             SubsuperscriptBox["M", "\[Pi]", "2"]}], "+", 
            RowBox[{"t", " ", 
             SubsuperscriptBox["M", "\[Pi]", "4"]}], "+", 
            RowBox[{"4", " ", 
             SubsuperscriptBox["M", "\[Pi]", "6"]}], "+", 
            RowBox[{
             SubsuperscriptBox["M", "K", "4"], " ", 
             RowBox[{"(", 
              RowBox[{"t", "+", 
               RowBox[{"12", " ", 
                SubsuperscriptBox["M", "\[Pi]", "2"]}]}], ")"}]}], "+", 
            RowBox[{"2", " ", 
             SubsuperscriptBox["M", "K", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["t", "2"], "-", 
               RowBox[{"t", " ", 
                SubsuperscriptBox["M", "\[Pi]", "2"]}], "-", 
               RowBox[{"6", " ", 
                SubsuperscriptBox["M", "\[Pi]", "4"]}]}], ")"}]}]}], ")"}]}], 
         "-", 
         RowBox[{
          SuperscriptBox["r", "\[Mu]"], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["t", "3"], "+", 
            RowBox[{"4", " ", 
             SubsuperscriptBox["M", "K", "6"]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["t", "2"], " ", 
             SubsuperscriptBox["M", "\[Pi]", "2"]}], "+", 
            RowBox[{"t", " ", 
             SubsuperscriptBox["M", "\[Pi]", "4"]}], "-", 
            RowBox[{"4", " ", 
             SubsuperscriptBox["M", "\[Pi]", "6"]}], "+", 
            RowBox[{
             SubsuperscriptBox["M", "K", "4"], " ", 
             RowBox[{"(", 
              RowBox[{"t", "-", 
               RowBox[{"12", " ", 
                SubsuperscriptBox["M", "\[Pi]", "2"]}]}], ")"}]}], "-", 
            RowBox[{"2", " ", 
             SubsuperscriptBox["M", "K", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", 
                SuperscriptBox["t", "2"]}], "+", 
               RowBox[{"t", " ", 
                SubsuperscriptBox["M", "\[Pi]", "2"]}], "-", 
               RowBox[{"6", " ", 
                SubsuperscriptBox["M", "\[Pi]", "4"]}]}], ")"}]}]}], 
           ")"}]}]}], ")"}], " ", 
       RowBox[{
        OverscriptBox["B", "_"], "[", 
        RowBox[{"t", ",", 
         SubsuperscriptBox["M", "\[Pi]", "2"], ",", 
         SubsuperscriptBox["M", "K", "2"]}], "]"}]}]}], "/.", 
     RowBox[{
      SuperscriptBox["p", "\[Mu]"], "\[Rule]", " ", 
      RowBox[{
       RowBox[{
        FractionBox["1", "2"], 
        SuperscriptBox["P", "\[Mu]"]}], "+", 
       RowBox[{
        FractionBox["1", "2"], 
        SuperscriptBox["Q", "\[Mu]"]}]}]}]}], "/.", 
    RowBox[{
     SuperscriptBox["r", "\[Mu]"], "\[Rule]", " ", 
     RowBox[{
      RowBox[{
       FractionBox["1", "2"], 
       SuperscriptBox["P", "\[Mu]"]}], "-", 
      RowBox[{
       FractionBox["1", "2"], 
       SuperscriptBox["Q", "\[Mu]"]}]}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.546997311037642*^9, 3.546997385512763*^9}, {
  3.546997533949146*^9, 3.546997544806792*^9}, {3.546997597596376*^9, 
  3.546997611545186*^9}, {3.550891500996046*^9, 3.550891502004607*^9}}],

Cell[BoxData[
 FormBox[
  RowBox[{
   FractionBox[
    RowBox[{"2", " ", 
     SuperscriptBox["P", "\[Mu]"], " ", 
     SubsuperscriptBox["M", "K", "2"], " ", 
     SubsuperscriptBox["L", "5", "r"]}], 
    SubsuperscriptBox["F", "\[Pi]", "2"]], "-", 
   FractionBox[
    RowBox[{"2", " ", 
     SuperscriptBox["P", "\[Mu]"], " ", 
     SubsuperscriptBox["M", "\[Pi]", "2"], " ", 
     SubsuperscriptBox["L", "5", "r"]}], 
    SubsuperscriptBox["F", "\[Pi]", "2"]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["Q", "\[Mu]"], " ", "t", " ", 
     SubsuperscriptBox["L", "9", "r"]}], 
    SubsuperscriptBox["F", "\[Pi]", "2"]], "+", 
   FractionBox[
    SuperscriptBox["Q", "\[Mu]"], "2"], "+", 
   FractionBox[
    RowBox[{"5", " ", 
     SuperscriptBox["P", "\[Mu]"], " ", 
     SubsuperscriptBox["M", "K", "4"]}], 
    RowBox[{"192", " ", 
     SuperscriptBox["\[Pi]", "2"], " ", "t", " ", 
     SubsuperscriptBox["F", "\[Pi]", "2"]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["P", "\[Mu]"], " ", 
     SubsuperscriptBox["M", "\[Pi]", "4"]}], 
    RowBox[{"192", " ", 
     SuperscriptBox["\[Pi]", "2"], " ", "t", " ", 
     SubsuperscriptBox["F", "\[Pi]", "2"]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["P", "\[Mu]"], " ", 
     SubsuperscriptBox["L", "9", "r"], " ", 
     SubsuperscriptBox["M", "K", "2"]}], 
    SubsuperscriptBox["F", "\[Pi]", "2"]], "-", 
   FractionBox[
    RowBox[{"5", " ", 
     SuperscriptBox["Q", "\[Mu]"], " ", 
     SubsuperscriptBox["M", "K", "2"]}], 
    RowBox[{"192", " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     SubsuperscriptBox["F", "\[Pi]", "2"]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["P", "\[Mu]"], " ", 
     SubsuperscriptBox["M", "K", "2"]}], 
    RowBox[{"192", " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     SubsuperscriptBox["F", "\[Pi]", "2"]}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["P", "\[Mu]"], " ", 
     SubsuperscriptBox["L", "9", "r"], " ", 
     SubsuperscriptBox["M", "\[Pi]", "2"]}], 
    SubsuperscriptBox["F", "\[Pi]", "2"]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["P", "\[Mu]"], " ", 
     SubsuperscriptBox["M", "K", "2"], " ", 
     SubsuperscriptBox["M", "\[Pi]", "2"]}], 
    RowBox[{"48", " ", 
     SuperscriptBox["\[Pi]", "2"], " ", "t", " ", 
     SubsuperscriptBox["F", "\[Pi]", "2"]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["Q", "\[Mu]"], " ", 
     SubsuperscriptBox["M", "\[Pi]", "2"]}], 
    RowBox[{"192", " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     SubsuperscriptBox["F", "\[Pi]", "2"]}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["P", "\[Mu]"], " ", 
     SubsuperscriptBox["M", "\[Pi]", "2"]}], 
    RowBox[{"192", " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     SubsuperscriptBox["F", "\[Pi]", "2"]}]], "-", 
   FractionBox[
    RowBox[{"8", " ", 
     SuperscriptBox["P", "\[Mu]"], " ", 
     SubsuperscriptBox["M", "K", "4"], " ", 
     RowBox[{
      OverscriptBox["A", "_"], "[", 
      SubsuperscriptBox["M", "K", "2"], "]"}]}], 
    RowBox[{
     RowBox[{"8", " ", "t", " ", 
      SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
      SubsuperscriptBox["M", "K", "2"]}], "-", 
     RowBox[{"8", " ", "t", " ", 
      SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
      SubsuperscriptBox["M", "\[Pi]", "2"]}]}]], "-", 
   FractionBox[
    RowBox[{"4", " ", 
     SuperscriptBox["P", "\[Mu]"], " ", 
     SubsuperscriptBox["M", "\[Pi]", "4"], " ", 
     RowBox[{
      OverscriptBox["A", "_"], "[", 
      SubsuperscriptBox["M", "K", "2"], "]"}]}], 
    RowBox[{
     RowBox[{"8", " ", "t", " ", 
      SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
      SubsuperscriptBox["M", "K", "2"]}], "-", 
     RowBox[{"8", " ", "t", " ", 
      SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
      SubsuperscriptBox["M", "\[Pi]", "2"]}]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["Q", "\[Mu]"], " ", 
     SuperscriptBox["t", "2"], " ", 
     RowBox[{
      OverscriptBox["A", "_"], "[", 
      SubsuperscriptBox["M", "K", "2"], "]"}]}], 
    RowBox[{
     RowBox[{"8", " ", "t", " ", 
      SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
      SubsuperscriptBox["M", "K", "2"]}], "-", 
     RowBox[{"8", " ", "t", " ", 
      SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
      SubsuperscriptBox["M", "\[Pi]", "2"]}]}]], "+", 
   FractionBox[
    RowBox[{"2", " ", 
     SuperscriptBox["P", "\[Mu]"], " ", "t", " ", 
     SubsuperscriptBox["M", "K", "2"], " ", 
     RowBox[{
      OverscriptBox["A", "_"], "[", 
      SubsuperscriptBox["M", "K", "2"], "]"}]}], 
    RowBox[{
     RowBox[{"8", " ", "t", " ", 
      SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
      SubsuperscriptBox["M", "K", "2"]}], "-", 
     RowBox[{"8", " ", "t", " ", 
      SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
      SubsuperscriptBox["M", "\[Pi]", "2"]}]}]], "+", 
   FractionBox[
    RowBox[{"8", " ", 
     SuperscriptBox["Q", "\[Mu]"], " ", "t", " ", 
     SubsuperscriptBox["M", "K", "2"], " ", 
     RowBox[{
      OverscriptBox["A", "_"], "[", 
      SubsuperscriptBox["M", "K", "2"], "]"}]}], 
    RowBox[{
     RowBox[{"8", " ", "t", " ", 
      SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
      SubsuperscriptBox["M", "K", "2"]}], "-", 
     RowBox[{"8", " ", "t", " ", 
      SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
      SubsuperscriptBox["M", "\[Pi]", "2"]}]}]], "+", 
   FractionBox[
    RowBox[{"12", " ", 
     SuperscriptBox["P", "\[Mu]"], " ", 
     SubsuperscriptBox["M", "K", "2"], " ", 
     SubsuperscriptBox["M", "\[Pi]", "2"], " ", 
     RowBox[{
      OverscriptBox["A", "_"], "[", 
      SubsuperscriptBox["M", "K", "2"], "]"}]}], 
    RowBox[{
     RowBox[{"8", " ", "t", " ", 
      SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
      SubsuperscriptBox["M", "K", "2"]}], "-", 
     RowBox[{"8", " ", "t", " ", 
      SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
      SubsuperscriptBox["M", "\[Pi]", "2"]}]}]], "-", 
   FractionBox[
    RowBox[{"2", " ", 
     SuperscriptBox["P", "\[Mu]"], " ", "t", " ", 
     SubsuperscriptBox["M", "\[Pi]", "2"], " ", 
     RowBox[{
      OverscriptBox["A", "_"], "[", 
      SubsuperscriptBox["M", "K", "2"], "]"}]}], 
    RowBox[{
     RowBox[{"8", " ", "t", " ", 
      SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
      SubsuperscriptBox["M", "K", "2"]}], "-", 
     RowBox[{"8", " ", "t", " ", 
      SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
      SubsuperscriptBox["M", "\[Pi]", "2"]}]}]], "-", 
   FractionBox[
    RowBox[{"4", " ", 
     SuperscriptBox["Q", "\[Mu]"], " ", "t", " ", 
     SubsuperscriptBox["M", "\[Pi]", "2"], " ", 
     RowBox[{
      OverscriptBox["A", "_"], "[", 
      SubsuperscriptBox["M", "K", "2"], "]"}]}], 
    RowBox[{
     RowBox[{"8", " ", "t", " ", 
      SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
      SubsuperscriptBox["M", "K", "2"]}], "-", 
     RowBox[{"8", " ", "t", " ", 
      SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
      SubsuperscriptBox["M", "\[Pi]", "2"]}]}]], "-", 
   FractionBox[
    RowBox[{"4", " ", 
     SuperscriptBox["P", "\[Mu]"], " ", 
     SubsuperscriptBox["M", "K", "4"], " ", 
     RowBox[{
      OverscriptBox["A", "_"], "[", 
      SubsuperscriptBox["M", "\[Pi]", "2"], "]"}]}], 
    RowBox[{
     RowBox[{"16", " ", "t", " ", 
      SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
      SubsuperscriptBox["M", "K", "2"]}], "-", 
     RowBox[{"16", " ", "t", " ", 
      SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
      SubsuperscriptBox["M", "\[Pi]", "2"]}]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["Q", "\[Mu]"], " ", 
     SuperscriptBox["t", "2"], " ", 
     RowBox[{
      OverscriptBox["A", "_"], "[", 
      SubsuperscriptBox["M", "\[Pi]", "2"], "]"}]}], 
    RowBox[{
     RowBox[{"16", " ", "t", " ", 
      SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
      SubsuperscriptBox["M", "K", "2"]}], "-", 
     RowBox[{"16", " ", "t", " ", 
      SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
      SubsuperscriptBox["M", "\[Pi]", "2"]}]}]], "-", 
   FractionBox[
    RowBox[{"4", " ", 
     SuperscriptBox["P", "\[Mu]"], " ", "t", " ", 
     SubsuperscriptBox["M", "K", "2"], " ", 
     RowBox[{
      OverscriptBox["A", "_"], "[", 
      SubsuperscriptBox["M", "\[Pi]", "2"], "]"}]}], 
    RowBox[{
     RowBox[{"16", " ", "t", " ", 
      SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
      SubsuperscriptBox["M", "K", "2"]}], "-", 
     RowBox[{"16", " ", "t", " ", 
      SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
      SubsuperscriptBox["M", "\[Pi]", "2"]}]}]], "+", 
   FractionBox[
    RowBox[{"4", " ", 
     SuperscriptBox["Q", "\[Mu]"], " ", "t", " ", 
     SubsuperscriptBox["M", "K", "2"], " ", 
     RowBox[{
      OverscriptBox["A", "_"], "[", 
      SubsuperscriptBox["M", "\[Pi]", "2"], "]"}]}], 
    RowBox[{
     RowBox[{"16", " ", "t", " ", 
      SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
      SubsuperscriptBox["M", "K", "2"]}], "-", 
     RowBox[{"16", " ", "t", " ", 
      SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
      SubsuperscriptBox["M", "\[Pi]", "2"]}]}]], "+", 
   FractionBox[
    RowBox[{"4", " ", 
     SuperscriptBox["P", "\[Mu]"], " ", 
     SubsuperscriptBox["M", "K", "2"], " ", 
     SubsuperscriptBox["M", "\[Pi]", "2"], " ", 
     RowBox[{
      OverscriptBox["A", "_"], "[", 
      SubsuperscriptBox["M", "\[Pi]", "2"], "]"}]}], 
    RowBox[{
     RowBox[{"16", " ", "t", " ", 
      SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
      SubsuperscriptBox["M", "K", "2"]}], "-", 
     RowBox[{"16", " ", "t", " ", 
      SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
      SubsuperscriptBox["M", "\[Pi]", "2"]}]}]], "+", 
   FractionBox[
    RowBox[{"4", " ", 
     SuperscriptBox["P", "\[Mu]"], " ", "t", " ", 
     SubsuperscriptBox["M", "\[Pi]", "2"], " ", 
     RowBox[{
      OverscriptBox["A", "_"], "[", 
      SubsuperscriptBox["M", "\[Pi]", "2"], "]"}]}], 
    RowBox[{
     RowBox[{"16", " ", "t", " ", 
      SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
      SubsuperscriptBox["M", "K", "2"]}], "-", 
     RowBox[{"16", " ", "t", " ", 
      SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
      SubsuperscriptBox["M", "\[Pi]", "2"]}]}]], "+", 
   FractionBox[
    RowBox[{"12", " ", 
     SuperscriptBox["P", "\[Mu]"], " ", 
     SubsuperscriptBox["M", "K", "4"], " ", 
     RowBox[{
      OverscriptBox["A", "_"], "[", 
      SubsuperscriptBox["M", "\[Eta]", "2"], "]"}]}], 
    RowBox[{
     RowBox[{"16", " ", "t", " ", 
      SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
      SubsuperscriptBox["M", "K", "2"]}], "-", 
     RowBox[{"16", " ", "t", " ", 
      SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
      SubsuperscriptBox["M", "\[Pi]", "2"]}]}]], "+", 
   FractionBox[
    RowBox[{"3", " ", 
     SuperscriptBox["Q", "\[Mu]"], " ", 
     SuperscriptBox["t", "2"], " ", 
     RowBox[{
      OverscriptBox["A", "_"], "[", 
      SubsuperscriptBox["M", "\[Eta]", "2"], "]"}]}], 
    RowBox[{
     RowBox[{"16", " ", "t", " ", 
      SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
      SubsuperscriptBox["M", "K", "2"]}], "-", 
     RowBox[{"16", " ", "t", " ", 
      SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
      SubsuperscriptBox["M", "\[Pi]", "2"]}]}]], "-", 
   FractionBox[
    RowBox[{"12", " ", 
     SuperscriptBox["Q", "\[Mu]"], " ", "t", " ", 
     SubsuperscriptBox["M", "K", "2"], " ", 
     RowBox[{
      OverscriptBox["A", "_"], "[", 
      SubsuperscriptBox["M", "\[Eta]", "2"], "]"}]}], 
    RowBox[{
     RowBox[{"16", " ", "t", " ", 
      SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
      SubsuperscriptBox["M", "K", "2"]}], "-", 
     RowBox[{"16", " ", "t", " ", 
      SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
      SubsuperscriptBox["M", "\[Pi]", "2"]}]}]], "-", 
   FractionBox[
    RowBox[{"12", " ", 
     SuperscriptBox["P", "\[Mu]"], " ", 
     SubsuperscriptBox["M", "K", "2"], " ", 
     SubsuperscriptBox["M", "\[Pi]", "2"], " ", 
     RowBox[{
      OverscriptBox["A", "_"], "[", 
      SubsuperscriptBox["M", "\[Eta]", "2"], "]"}]}], 
    RowBox[{
     RowBox[{"16", " ", "t", " ", 
      SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
      SubsuperscriptBox["M", "K", "2"]}], "-", 
     RowBox[{"16", " ", "t", " ", 
      SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
      SubsuperscriptBox["M", "\[Pi]", "2"]}]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["P", "\[Mu]"], " ", 
     SubsuperscriptBox["M", "K", "6"], " ", 
     RowBox[{
      OverscriptBox["B", "_"], "[", 
      RowBox[{"t", ",", 
       SubsuperscriptBox["M", "K", "2"], ",", 
       SubsuperscriptBox["M", "\[Eta]", "2"]}], "]"}]}], 
    RowBox[{"36", " ", 
     SuperscriptBox["t", "2"], " ", 
     SubsuperscriptBox["F", "\[Pi]", "2"]}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["P", "\[Mu]"], " ", 
     SubsuperscriptBox["M", "\[Pi]", "6"], " ", 
     RowBox[{
      OverscriptBox["B", "_"], "[", 
      RowBox[{"t", ",", 
       SubsuperscriptBox["M", "K", "2"], ",", 
       SubsuperscriptBox["M", "\[Eta]", "2"]}], "]"}]}], 
    RowBox[{"36", " ", 
     SuperscriptBox["t", "2"], " ", 
     SubsuperscriptBox["F", "\[Pi]", "2"]}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["P", "\[Mu]"], " ", 
     SubsuperscriptBox["M", "K", "4"], " ", 
     RowBox[{
      OverscriptBox["B", "_"], "[", 
      RowBox[{"t", ",", 
       SubsuperscriptBox["M", "K", "2"], ",", 
       SubsuperscriptBox["M", "\[Eta]", "2"]}], "]"}]}], 
    RowBox[{"4", " ", "t", " ", 
     SubsuperscriptBox["F", "\[Pi]", "2"]}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["Q", "\[Mu]"], " ", 
     SubsuperscriptBox["M", "K", "4"], " ", 
     RowBox[{
      OverscriptBox["B", "_"], "[", 
      RowBox[{"t", ",", 
       SubsuperscriptBox["M", "K", "2"], ",", 
       SubsuperscriptBox["M", "\[Eta]", "2"]}], "]"}]}], 
    RowBox[{"144", " ", "t", " ", 
     SubsuperscriptBox["F", "\[Pi]", "2"]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["P", "\[Mu]"], " ", 
     SubsuperscriptBox["M", "K", "2"], " ", 
     SubsuperscriptBox["M", "\[Pi]", "4"], " ", 
     RowBox[{
      OverscriptBox["B", "_"], "[", 
      RowBox[{"t", ",", 
       SubsuperscriptBox["M", "K", "2"], ",", 
       SubsuperscriptBox["M", "\[Eta]", "2"]}], "]"}]}], 
    RowBox[{"12", " ", 
     SuperscriptBox["t", "2"], " ", 
     SubsuperscriptBox["F", "\[Pi]", "2"]}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["P", "\[Mu]"], " ", 
     SubsuperscriptBox["M", "\[Pi]", "4"], " ", 
     RowBox[{
      OverscriptBox["B", "_"], "[", 
      RowBox[{"t", ",", 
       SubsuperscriptBox["M", "K", "2"], ",", 
       SubsuperscriptBox["M", "\[Eta]", "2"]}], "]"}]}], 
    RowBox[{"12", " ", "t", " ", 
     SubsuperscriptBox["F", "\[Pi]", "2"]}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["Q", "\[Mu]"], " ", 
     SubsuperscriptBox["M", "\[Pi]", "4"], " ", 
     RowBox[{
      OverscriptBox["B", "_"], "[", 
      RowBox[{"t", ",", 
       SubsuperscriptBox["M", "K", "2"], ",", 
       SubsuperscriptBox["M", "\[Eta]", "2"]}], "]"}]}], 
    RowBox[{"144", " ", "t", " ", 
     SubsuperscriptBox["F", "\[Pi]", "2"]}]], "-", 
   FractionBox[
    RowBox[{"7", " ", 
     SuperscriptBox["Q", "\[Mu]"], " ", 
     SubsuperscriptBox["M", "K", "2"], " ", 
     RowBox[{
      OverscriptBox["B", "_"], "[", 
      RowBox[{"t", ",", 
       SubsuperscriptBox["M", "K", "2"], ",", 
       SubsuperscriptBox["M", "\[Eta]", "2"]}], "]"}]}], 
    RowBox[{"24", " ", 
     SubsuperscriptBox["F", "\[Pi]", "2"]}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["P", "\[Mu]"], " ", 
     SubsuperscriptBox["M", "K", "4"], " ", 
     SubsuperscriptBox["M", "\[Pi]", "2"], " ", 
     RowBox[{
      OverscriptBox["B", "_"], "[", 
      RowBox[{"t", ",", 
       SubsuperscriptBox["M", "K", "2"], ",", 
       SubsuperscriptBox["M", "\[Eta]", "2"]}], "]"}]}], 
    RowBox[{"12", " ", 
     SuperscriptBox["t", "2"], " ", 
     SubsuperscriptBox["F", "\[Pi]", "2"]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["P", "\[Mu]"], " ", 
     SubsuperscriptBox["M", "K", "2"], " ", 
     SubsuperscriptBox["M", "\[Pi]", "2"], " ", 
     RowBox[{
      OverscriptBox["B", "_"], "[", 
      RowBox[{"t", ",", 
       SubsuperscriptBox["M", "K", "2"], ",", 
       SubsuperscriptBox["M", "\[Eta]", "2"]}], "]"}]}], 
    RowBox[{"3", " ", "t", " ", 
     SubsuperscriptBox["F", "\[Pi]", "2"]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["Q", "\[Mu]"], " ", 
     SubsuperscriptBox["M", "K", "2"], " ", 
     SubsuperscriptBox["M", "\[Pi]", "2"], " ", 
     RowBox[{
      OverscriptBox["B", "_"], "[", 
      RowBox[{"t", ",", 
       SubsuperscriptBox["M", "K", "2"], ",", 
       SubsuperscriptBox["M", "\[Eta]", "2"]}], "]"}]}], 
    RowBox[{"72", " ", "t", " ", 
     SubsuperscriptBox["F", "\[Pi]", "2"]}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["Q", "\[Mu]"], " ", 
     SubsuperscriptBox["M", "\[Pi]", "2"], " ", 
     RowBox[{
      OverscriptBox["B", "_"], "[", 
      RowBox[{"t", ",", 
       SubsuperscriptBox["M", "K", "2"], ",", 
       SubsuperscriptBox["M", "\[Eta]", "2"]}], "]"}]}], 
    RowBox[{"24", " ", 
     SubsuperscriptBox["F", "\[Pi]", "2"]}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["Q", "\[Mu]"], " ", "t", " ", 
     RowBox[{
      OverscriptBox["B", "_"], "[", 
      RowBox[{"t", ",", 
       SubsuperscriptBox["M", "K", "2"], ",", 
       SubsuperscriptBox["M", "\[Eta]", "2"]}], "]"}]}], 
    RowBox[{"16", " ", 
     SubsuperscriptBox["F", "\[Pi]", "2"]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["P", "\[Mu]"], " ", 
     SubsuperscriptBox["M", "K", "6"], " ", 
     RowBox[{
      OverscriptBox["B", "_"], "[", 
      RowBox[{"t", ",", 
       SubsuperscriptBox["M", "\[Pi]", "2"], ",", 
       SubsuperscriptBox["M", "K", "2"]}], "]"}]}], 
    RowBox[{"4", " ", 
     SuperscriptBox["t", "2"], " ", 
     SubsuperscriptBox["F", "\[Pi]", "2"]}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["P", "\[Mu]"], " ", 
     SubsuperscriptBox["M", "\[Pi]", "6"], " ", 
     RowBox[{
      OverscriptBox["B", "_"], "[", 
      RowBox[{"t", ",", 
       SubsuperscriptBox["M", "\[Pi]", "2"], ",", 
       SubsuperscriptBox["M", "K", "2"]}], "]"}]}], 
    RowBox[{"4", " ", 
     SuperscriptBox["t", "2"], " ", 
     SubsuperscriptBox["F", "\[Pi]", "2"]}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["Q", "\[Mu]"], " ", 
     SubsuperscriptBox["M", "K", "4"], " ", 
     RowBox[{
      OverscriptBox["B", "_"], "[", 
      RowBox[{"t", ",", 
       SubsuperscriptBox["M", "\[Pi]", "2"], ",", 
       SubsuperscriptBox["M", "K", "2"]}], "]"}]}], 
    RowBox[{"16", " ", "t", " ", 
     SubsuperscriptBox["F", "\[Pi]", "2"]}]], "-", 
   FractionBox[
    RowBox[{"3", " ", 
     SuperscriptBox["P", "\[Mu]"], " ", 
     SubsuperscriptBox["M", "K", "2"], " ", 
     SubsuperscriptBox["M", "\[Pi]", "4"], " ", 
     RowBox[{
      OverscriptBox["B", "_"], "[", 
      RowBox[{"t", ",", 
       SubsuperscriptBox["M", "\[Pi]", "2"], ",", 
       SubsuperscriptBox["M", "K", "2"]}], "]"}]}], 
    RowBox[{"4", " ", 
     SuperscriptBox["t", "2"], " ", 
     SubsuperscriptBox["F", "\[Pi]", "2"]}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["Q", "\[Mu]"], " ", 
     SubsuperscriptBox["M", "\[Pi]", "4"], " ", 
     RowBox[{
      OverscriptBox["B", "_"], "[", 
      RowBox[{"t", ",", 
       SubsuperscriptBox["M", "\[Pi]", "2"], ",", 
       SubsuperscriptBox["M", "K", "2"]}], "]"}]}], 
    RowBox[{"16", " ", "t", " ", 
     SubsuperscriptBox["F", "\[Pi]", "2"]}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["P", "\[Mu]"], " ", 
     SubsuperscriptBox["M", "K", "2"], " ", 
     RowBox[{
      OverscriptBox["B", "_"], "[", 
      RowBox[{"t", ",", 
       SubsuperscriptBox["M", "\[Pi]", "2"], ",", 
       SubsuperscriptBox["M", "K", "2"]}], "]"}]}], 
    RowBox[{"4", " ", 
     SubsuperscriptBox["F", "\[Pi]", "2"]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["Q", "\[Mu]"], " ", 
     SubsuperscriptBox["M", "K", "2"], " ", 
     RowBox[{
      OverscriptBox["B", "_"], "[", 
      RowBox[{"t", ",", 
       SubsuperscriptBox["M", "\[Pi]", "2"], ",", 
       SubsuperscriptBox["M", "K", "2"]}], "]"}]}], 
    RowBox[{"8", " ", 
     SubsuperscriptBox["F", "\[Pi]", "2"]}]], "+", 
   FractionBox[
    RowBox[{"3", " ", 
     SuperscriptBox["P", "\[Mu]"], " ", 
     SubsuperscriptBox["M", "K", "4"], " ", 
     SubsuperscriptBox["M", "\[Pi]", "2"], " ", 
     RowBox[{
      OverscriptBox["B", "_"], "[", 
      RowBox[{"t", ",", 
       SubsuperscriptBox["M", "\[Pi]", "2"], ",", 
       SubsuperscriptBox["M", "K", "2"]}], "]"}]}], 
    RowBox[{"4", " ", 
     SuperscriptBox["t", "2"], " ", 
     SubsuperscriptBox["F", "\[Pi]", "2"]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["Q", "\[Mu]"], " ", 
     SubsuperscriptBox["M", "K", "2"], " ", 
     SubsuperscriptBox["M", "\[Pi]", "2"], " ", 
     RowBox[{
      OverscriptBox["B", "_"], "[", 
      RowBox[{"t", ",", 
       SubsuperscriptBox["M", "\[Pi]", "2"], ",", 
       SubsuperscriptBox["M", "K", "2"]}], "]"}]}], 
    RowBox[{"8", " ", "t", " ", 
     SubsuperscriptBox["F", "\[Pi]", "2"]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["P", "\[Mu]"], " ", 
     SubsuperscriptBox["M", "\[Pi]", "2"], " ", 
     RowBox[{
      OverscriptBox["B", "_"], "[", 
      RowBox[{"t", ",", 
       SubsuperscriptBox["M", "\[Pi]", "2"], ",", 
       SubsuperscriptBox["M", "K", "2"]}], "]"}]}], 
    RowBox[{"4", " ", 
     SubsuperscriptBox["F", "\[Pi]", "2"]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["Q", "\[Mu]"], " ", 
     SubsuperscriptBox["M", "\[Pi]", "2"], " ", 
     RowBox[{
      OverscriptBox["B", "_"], "[", 
      RowBox[{"t", ",", 
       SubsuperscriptBox["M", "\[Pi]", "2"], ",", 
       SubsuperscriptBox["M", "K", "2"]}], "]"}]}], 
    RowBox[{"8", " ", 
     SubsuperscriptBox["F", "\[Pi]", "2"]}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["Q", "\[Mu]"], " ", "t", " ", 
     RowBox[{
      OverscriptBox["B", "_"], "[", 
      RowBox[{"t", ",", 
       SubsuperscriptBox["M", "\[Pi]", "2"], ",", 
       SubsuperscriptBox["M", "K", "2"]}], "]"}]}], 
    RowBox[{"16", " ", 
     SubsuperscriptBox["F", "\[Pi]", "2"]}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["Q", "\[Mu]"], " ", "t"}], 
    RowBox[{"192", " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     SubsuperscriptBox["F", "\[Pi]", "2"]}]]}], TraditionalForm]], "Output",
 CellChangeTimes->{3.546997617263873*^9, 3.547121833523623*^9, 
  3.550891525675801*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Coefficients extracted from AMPC result", "Title",
 CellChangeTimes->{{3.550891546705937*^9, 3.550891555906064*^9}},
 FontFamily->"Bitstream Vera Sans",
 FontSize->20],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"coeff1", "=", 
  RowBox[{"-", 
   RowBox[{"Coefficient", "[", 
    RowBox[{"AMPC", ",", 
     SuperscriptBox["P", "\[Mu]"]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.546997415525414*^9, 3.546997421328961*^9}, 
   3.547121827199104*^9, {3.55089150726171*^9, 3.550891512878879*^9}}],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{"2", " ", 
      SubsuperscriptBox["M", "K", "2"], " ", 
      SubsuperscriptBox["L", "5", "r"]}], 
     SubsuperscriptBox["F", "\[Pi]", "2"]]}], "+", 
   FractionBox[
    RowBox[{"2", " ", 
     SubsuperscriptBox["M", "\[Pi]", "2"], " ", 
     SubsuperscriptBox["L", "5", "r"]}], 
    SubsuperscriptBox["F", "\[Pi]", "2"]], "-", 
   FractionBox[
    RowBox[{"5", " ", 
     SubsuperscriptBox["M", "K", "4"]}], 
    RowBox[{"192", " ", 
     SuperscriptBox["\[Pi]", "2"], " ", "t", " ", 
     SubsuperscriptBox["F", "\[Pi]", "2"]}]], "+", 
   FractionBox[
    SubsuperscriptBox["M", "\[Pi]", "4"], 
    RowBox[{"192", " ", 
     SuperscriptBox["\[Pi]", "2"], " ", "t", " ", 
     SubsuperscriptBox["F", "\[Pi]", "2"]}]], "+", 
   FractionBox[
    RowBox[{
     SubsuperscriptBox["L", "9", "r"], " ", 
     SubsuperscriptBox["M", "K", "2"]}], 
    SubsuperscriptBox["F", "\[Pi]", "2"]], "+", 
   FractionBox[
    SubsuperscriptBox["M", "K", "2"], 
    RowBox[{"192", " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     SubsuperscriptBox["F", "\[Pi]", "2"]}]], "-", 
   FractionBox[
    RowBox[{
     SubsuperscriptBox["L", "9", "r"], " ", 
     SubsuperscriptBox["M", "\[Pi]", "2"]}], 
    SubsuperscriptBox["F", "\[Pi]", "2"]], "+", 
   FractionBox[
    RowBox[{
     SubsuperscriptBox["M", "K", "2"], " ", 
     SubsuperscriptBox["M", "\[Pi]", "2"]}], 
    RowBox[{"48", " ", 
     SuperscriptBox["\[Pi]", "2"], " ", "t", " ", 
     SubsuperscriptBox["F", "\[Pi]", "2"]}]], "-", 
   FractionBox[
    SubsuperscriptBox["M", "\[Pi]", "2"], 
    RowBox[{"192", " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     SubsuperscriptBox["F", "\[Pi]", "2"]}]], "+", 
   FractionBox[
    RowBox[{"8", " ", 
     SubsuperscriptBox["M", "K", "4"], " ", 
     RowBox[{
      OverscriptBox["A", "_"], "[", 
      SubsuperscriptBox["M", "K", "2"], "]"}]}], 
    RowBox[{
     RowBox[{"8", " ", "t", " ", 
      SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
      SubsuperscriptBox["M", "K", "2"]}], "-", 
     RowBox[{"8", " ", "t", " ", 
      SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
      SubsuperscriptBox["M", "\[Pi]", "2"]}]}]], "+", 
   FractionBox[
    RowBox[{"4", " ", 
     SubsuperscriptBox["M", "\[Pi]", "4"], " ", 
     RowBox[{
      OverscriptBox["A", "_"], "[", 
      SubsuperscriptBox["M", "K", "2"], "]"}]}], 
    RowBox[{
     RowBox[{"8", " ", "t", " ", 
      SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
      SubsuperscriptBox["M", "K", "2"]}], "-", 
     RowBox[{"8", " ", "t", " ", 
      SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
      SubsuperscriptBox["M", "\[Pi]", "2"]}]}]], "-", 
   FractionBox[
    RowBox[{"2", " ", "t", " ", 
     SubsuperscriptBox["M", "K", "2"], " ", 
     RowBox[{
      OverscriptBox["A", "_"], "[", 
      SubsuperscriptBox["M", "K", "2"], "]"}]}], 
    RowBox[{
     RowBox[{"8", " ", "t", " ", 
      SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
      SubsuperscriptBox["M", "K", "2"]}], "-", 
     RowBox[{"8", " ", "t", " ", 
      SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
      SubsuperscriptBox["M", "\[Pi]", "2"]}]}]], "-", 
   FractionBox[
    RowBox[{"12", " ", 
     SubsuperscriptBox["M", "K", "2"], " ", 
     SubsuperscriptBox["M", "\[Pi]", "2"], " ", 
     RowBox[{
      OverscriptBox["A", "_"], "[", 
      SubsuperscriptBox["M", "K", "2"], "]"}]}], 
    RowBox[{
     RowBox[{"8", " ", "t", " ", 
      SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
      SubsuperscriptBox["M", "K", "2"]}], "-", 
     RowBox[{"8", " ", "t", " ", 
      SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
      SubsuperscriptBox["M", "\[Pi]", "2"]}]}]], "+", 
   FractionBox[
    RowBox[{"2", " ", "t", " ", 
     SubsuperscriptBox["M", "\[Pi]", "2"], " ", 
     RowBox[{
      OverscriptBox["A", "_"], "[", 
      SubsuperscriptBox["M", "K", "2"], "]"}]}], 
    RowBox[{
     RowBox[{"8", " ", "t", " ", 
      SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
      SubsuperscriptBox["M", "K", "2"]}], "-", 
     RowBox[{"8", " ", "t", " ", 
      SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
      SubsuperscriptBox["M", "\[Pi]", "2"]}]}]], "+", 
   FractionBox[
    RowBox[{"4", " ", 
     SubsuperscriptBox["M", "K", "4"], " ", 
     RowBox[{
      OverscriptBox["A", "_"], "[", 
      SubsuperscriptBox["M", "\[Pi]", "2"], "]"}]}], 
    RowBox[{
     RowBox[{"16", " ", "t", " ", 
      SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
      SubsuperscriptBox["M", "K", "2"]}], "-", 
     RowBox[{"16", " ", "t", " ", 
      SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
      SubsuperscriptBox["M", "\[Pi]", "2"]}]}]], "+", 
   FractionBox[
    RowBox[{"4", " ", "t", " ", 
     SubsuperscriptBox["M", "K", "2"], " ", 
     RowBox[{
      OverscriptBox["A", "_"], "[", 
      SubsuperscriptBox["M", "\[Pi]", "2"], "]"}]}], 
    RowBox[{
     RowBox[{"16", " ", "t", " ", 
      SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
      SubsuperscriptBox["M", "K", "2"]}], "-", 
     RowBox[{"16", " ", "t", " ", 
      SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
      SubsuperscriptBox["M", "\[Pi]", "2"]}]}]], "-", 
   FractionBox[
    RowBox[{"4", " ", 
     SubsuperscriptBox["M", "K", "2"], " ", 
     SubsuperscriptBox["M", "\[Pi]", "2"], " ", 
     RowBox[{
      OverscriptBox["A", "_"], "[", 
      SubsuperscriptBox["M", "\[Pi]", "2"], "]"}]}], 
    RowBox[{
     RowBox[{"16", " ", "t", " ", 
      SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
      SubsuperscriptBox["M", "K", "2"]}], "-", 
     RowBox[{"16", " ", "t", " ", 
      SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
      SubsuperscriptBox["M", "\[Pi]", "2"]}]}]], "-", 
   FractionBox[
    RowBox[{"4", " ", "t", " ", 
     SubsuperscriptBox["M", "\[Pi]", "2"], " ", 
     RowBox[{
      OverscriptBox["A", "_"], "[", 
      SubsuperscriptBox["M", "\[Pi]", "2"], "]"}]}], 
    RowBox[{
     RowBox[{"16", " ", "t", " ", 
      SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
      SubsuperscriptBox["M", "K", "2"]}], "-", 
     RowBox[{"16", " ", "t", " ", 
      SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
      SubsuperscriptBox["M", "\[Pi]", "2"]}]}]], "-", 
   FractionBox[
    RowBox[{"12", " ", 
     SubsuperscriptBox["M", "K", "4"], " ", 
     RowBox[{
      OverscriptBox["A", "_"], "[", 
      SubsuperscriptBox["M", "\[Eta]", "2"], "]"}]}], 
    RowBox[{
     RowBox[{"16", " ", "t", " ", 
      SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
      SubsuperscriptBox["M", "K", "2"]}], "-", 
     RowBox[{"16", " ", "t", " ", 
      SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
      SubsuperscriptBox["M", "\[Pi]", "2"]}]}]], "+", 
   FractionBox[
    RowBox[{"12", " ", 
     SubsuperscriptBox["M", "K", "2"], " ", 
     SubsuperscriptBox["M", "\[Pi]", "2"], " ", 
     RowBox[{
      OverscriptBox["A", "_"], "[", 
      SubsuperscriptBox["M", "\[Eta]", "2"], "]"}]}], 
    RowBox[{
     RowBox[{"16", " ", "t", " ", 
      SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
      SubsuperscriptBox["M", "K", "2"]}], "-", 
     RowBox[{"16", " ", "t", " ", 
      SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
      SubsuperscriptBox["M", "\[Pi]", "2"]}]}]], "+", 
   FractionBox[
    RowBox[{
     SubsuperscriptBox["M", "K", "6"], " ", 
     RowBox[{
      OverscriptBox["B", "_"], "[", 
      RowBox[{"t", ",", 
       SubsuperscriptBox["M", "K", "2"], ",", 
       SubsuperscriptBox["M", "\[Eta]", "2"]}], "]"}]}], 
    RowBox[{"36", " ", 
     SuperscriptBox["t", "2"], " ", 
     SubsuperscriptBox["F", "\[Pi]", "2"]}]], "-", 
   FractionBox[
    RowBox[{
     SubsuperscriptBox["M", "\[Pi]", "6"], " ", 
     RowBox[{
      OverscriptBox["B", "_"], "[", 
      RowBox[{"t", ",", 
       SubsuperscriptBox["M", "K", "2"], ",", 
       SubsuperscriptBox["M", "\[Eta]", "2"]}], "]"}]}], 
    RowBox[{"36", " ", 
     SuperscriptBox["t", "2"], " ", 
     SubsuperscriptBox["F", "\[Pi]", "2"]}]], "-", 
   FractionBox[
    RowBox[{
     SubsuperscriptBox["M", "K", "4"], " ", 
     RowBox[{
      OverscriptBox["B", "_"], "[", 
      RowBox[{"t", ",", 
       SubsuperscriptBox["M", "K", "2"], ",", 
       SubsuperscriptBox["M", "\[Eta]", "2"]}], "]"}]}], 
    RowBox[{"4", " ", "t", " ", 
     SubsuperscriptBox["F", "\[Pi]", "2"]}]], "+", 
   FractionBox[
    RowBox[{
     SubsuperscriptBox["M", "K", "2"], " ", 
     SubsuperscriptBox["M", "\[Pi]", "4"], " ", 
     RowBox[{
      OverscriptBox["B", "_"], "[", 
      RowBox[{"t", ",", 
       SubsuperscriptBox["M", "K", "2"], ",", 
       SubsuperscriptBox["M", "\[Eta]", "2"]}], "]"}]}], 
    RowBox[{"12", " ", 
     SuperscriptBox["t", "2"], " ", 
     SubsuperscriptBox["F", "\[Pi]", "2"]}]], "-", 
   FractionBox[
    RowBox[{
     SubsuperscriptBox["M", "\[Pi]", "4"], " ", 
     RowBox[{
      OverscriptBox["B", "_"], "[", 
      RowBox[{"t", ",", 
       SubsuperscriptBox["M", "K", "2"], ",", 
       SubsuperscriptBox["M", "\[Eta]", "2"]}], "]"}]}], 
    RowBox[{"12", " ", "t", " ", 
     SubsuperscriptBox["F", "\[Pi]", "2"]}]], "-", 
   FractionBox[
    RowBox[{
     SubsuperscriptBox["M", "K", "4"], " ", 
     SubsuperscriptBox["M", "\[Pi]", "2"], " ", 
     RowBox[{
      OverscriptBox["B", "_"], "[", 
      RowBox[{"t", ",", 
       SubsuperscriptBox["M", "K", "2"], ",", 
       SubsuperscriptBox["M", "\[Eta]", "2"]}], "]"}]}], 
    RowBox[{"12", " ", 
     SuperscriptBox["t", "2"], " ", 
     SubsuperscriptBox["F", "\[Pi]", "2"]}]], "+", 
   FractionBox[
    RowBox[{
     SubsuperscriptBox["M", "K", "2"], " ", 
     SubsuperscriptBox["M", "\[Pi]", "2"], " ", 
     RowBox[{
      OverscriptBox["B", "_"], "[", 
      RowBox[{"t", ",", 
       SubsuperscriptBox["M", "K", "2"], ",", 
       SubsuperscriptBox["M", "\[Eta]", "2"]}], "]"}]}], 
    RowBox[{"3", " ", "t", " ", 
     SubsuperscriptBox["F", "\[Pi]", "2"]}]], "+", 
   FractionBox[
    RowBox[{
     SubsuperscriptBox["M", "K", "6"], " ", 
     RowBox[{
      OverscriptBox["B", "_"], "[", 
      RowBox[{"t", ",", 
       SubsuperscriptBox["M", "\[Pi]", "2"], ",", 
       SubsuperscriptBox["M", "K", "2"]}], "]"}]}], 
    RowBox[{"4", " ", 
     SuperscriptBox["t", "2"], " ", 
     SubsuperscriptBox["F", "\[Pi]", "2"]}]], "-", 
   FractionBox[
    RowBox[{
     SubsuperscriptBox["M", "\[Pi]", "6"], " ", 
     RowBox[{
      OverscriptBox["B", "_"], "[", 
      RowBox[{"t", ",", 
       SubsuperscriptBox["M", "\[Pi]", "2"], ",", 
       SubsuperscriptBox["M", "K", "2"]}], "]"}]}], 
    RowBox[{"4", " ", 
     SuperscriptBox["t", "2"], " ", 
     SubsuperscriptBox["F", "\[Pi]", "2"]}]], "+", 
   FractionBox[
    RowBox[{"3", " ", 
     SubsuperscriptBox["M", "K", "2"], " ", 
     SubsuperscriptBox["M", "\[Pi]", "4"], " ", 
     RowBox[{
      OverscriptBox["B", "_"], "[", 
      RowBox[{"t", ",", 
       SubsuperscriptBox["M", "\[Pi]", "2"], ",", 
       SubsuperscriptBox["M", "K", "2"]}], "]"}]}], 
    RowBox[{"4", " ", 
     SuperscriptBox["t", "2"], " ", 
     SubsuperscriptBox["F", "\[Pi]", "2"]}]], "-", 
   FractionBox[
    RowBox[{
     SubsuperscriptBox["M", "K", "2"], " ", 
     RowBox[{
      OverscriptBox["B", "_"], "[", 
      RowBox[{"t", ",", 
       SubsuperscriptBox["M", "\[Pi]", "2"], ",", 
       SubsuperscriptBox["M", "K", "2"]}], "]"}]}], 
    RowBox[{"4", " ", 
     SubsuperscriptBox["F", "\[Pi]", "2"]}]], "-", 
   FractionBox[
    RowBox[{"3", " ", 
     SubsuperscriptBox["M", "K", "4"], " ", 
     SubsuperscriptBox["M", "\[Pi]", "2"], " ", 
     RowBox[{
      OverscriptBox["B", "_"], "[", 
      RowBox[{"t", ",", 
       SubsuperscriptBox["M", "\[Pi]", "2"], ",", 
       SubsuperscriptBox["M", "K", "2"]}], "]"}]}], 
    RowBox[{"4", " ", 
     SuperscriptBox["t", "2"], " ", 
     SubsuperscriptBox["F", "\[Pi]", "2"]}]], "+", 
   FractionBox[
    RowBox[{
     SubsuperscriptBox["M", "\[Pi]", "2"], " ", 
     RowBox[{
      OverscriptBox["B", "_"], "[", 
      RowBox[{"t", ",", 
       SubsuperscriptBox["M", "\[Pi]", "2"], ",", 
       SubsuperscriptBox["M", "K", "2"]}], "]"}]}], 
    RowBox[{"4", " ", 
     SubsuperscriptBox["F", "\[Pi]", "2"]}]]}], TraditionalForm]], "Output",
 CellChangeTimes->{3.546997618645616*^9, 3.547121833881632*^9, 
  3.550891526249698*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"coeff2", "=", 
  RowBox[{"-", 
   RowBox[{"Coefficient", "[", 
    RowBox[{"AMPC", ",", 
     SuperscriptBox["Q", "\[Mu]"]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.546997433458106*^9, 3.546997437408665*^9}, 
   3.547121824047835*^9, {3.550891516117066*^9, 3.550891522052684*^9}}],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      SubsuperscriptBox["M", "K", "4"], " ", 
      RowBox[{
       OverscriptBox["B", "_"], "[", 
       RowBox[{"t", ",", 
        SubsuperscriptBox["M", "K", "2"], ",", 
        SubsuperscriptBox["M", "\[Eta]", "2"]}], "]"}]}], 
     RowBox[{"144", " ", 
      SubsuperscriptBox["F", "\[Pi]", "2"], " ", "t"}]]}], "-", 
   FractionBox[
    RowBox[{
     SubsuperscriptBox["M", "\[Pi]", "4"], " ", 
     RowBox[{
      OverscriptBox["B", "_"], "[", 
      RowBox[{"t", ",", 
       SubsuperscriptBox["M", "K", "2"], ",", 
       SubsuperscriptBox["M", "\[Eta]", "2"]}], "]"}]}], 
    RowBox[{"144", " ", 
     SubsuperscriptBox["F", "\[Pi]", "2"], " ", "t"}]], "+", 
   FractionBox[
    RowBox[{"7", " ", 
     SubsuperscriptBox["M", "K", "2"], " ", 
     RowBox[{
      OverscriptBox["B", "_"], "[", 
      RowBox[{"t", ",", 
       SubsuperscriptBox["M", "K", "2"], ",", 
       SubsuperscriptBox["M", "\[Eta]", "2"]}], "]"}]}], 
    RowBox[{"24", " ", 
     SubsuperscriptBox["F", "\[Pi]", "2"]}]], "+", 
   FractionBox[
    RowBox[{
     SubsuperscriptBox["M", "\[Pi]", "2"], " ", 
     SubsuperscriptBox["M", "K", "2"], " ", 
     RowBox[{
      OverscriptBox["B", "_"], "[", 
      RowBox[{"t", ",", 
       SubsuperscriptBox["M", "K", "2"], ",", 
       SubsuperscriptBox["M", "\[Eta]", "2"]}], "]"}]}], 
    RowBox[{"72", " ", 
     SubsuperscriptBox["F", "\[Pi]", "2"], " ", "t"}]], "-", 
   FractionBox[
    RowBox[{
     SubsuperscriptBox["M", "\[Pi]", "2"], " ", 
     RowBox[{
      OverscriptBox["B", "_"], "[", 
      RowBox[{"t", ",", 
       SubsuperscriptBox["M", "K", "2"], ",", 
       SubsuperscriptBox["M", "\[Eta]", "2"]}], "]"}]}], 
    RowBox[{"24", " ", 
     SubsuperscriptBox["F", "\[Pi]", "2"]}]], "-", 
   FractionBox[
    RowBox[{"t", " ", 
     RowBox[{
      OverscriptBox["B", "_"], "[", 
      RowBox[{"t", ",", 
       SubsuperscriptBox["M", "K", "2"], ",", 
       SubsuperscriptBox["M", "\[Eta]", "2"]}], "]"}]}], 
    RowBox[{"16", " ", 
     SubsuperscriptBox["F", "\[Pi]", "2"]}]], "-", 
   FractionBox[
    RowBox[{
     SubsuperscriptBox["M", "K", "4"], " ", 
     RowBox[{
      OverscriptBox["B", "_"], "[", 
      RowBox[{"t", ",", 
       SubsuperscriptBox["M", "\[Pi]", "2"], ",", 
       SubsuperscriptBox["M", "K", "2"]}], "]"}]}], 
    RowBox[{"16", " ", 
     SubsuperscriptBox["F", "\[Pi]", "2"], " ", "t"}]], "-", 
   FractionBox[
    RowBox[{
     SubsuperscriptBox["M", "\[Pi]", "4"], " ", 
     RowBox[{
      OverscriptBox["B", "_"], "[", 
      RowBox[{"t", ",", 
       SubsuperscriptBox["M", "\[Pi]", "2"], ",", 
       SubsuperscriptBox["M", "K", "2"]}], "]"}]}], 
    RowBox[{"16", " ", 
     SubsuperscriptBox["F", "\[Pi]", "2"], " ", "t"}]], "+", 
   FractionBox[
    RowBox[{
     SubsuperscriptBox["M", "K", "2"], " ", 
     RowBox[{
      OverscriptBox["B", "_"], "[", 
      RowBox[{"t", ",", 
       SubsuperscriptBox["M", "\[Pi]", "2"], ",", 
       SubsuperscriptBox["M", "K", "2"]}], "]"}]}], 
    RowBox[{"8", " ", 
     SubsuperscriptBox["F", "\[Pi]", "2"]}]], "+", 
   FractionBox[
    RowBox[{
     SubsuperscriptBox["M", "\[Pi]", "2"], " ", 
     SubsuperscriptBox["M", "K", "2"], " ", 
     RowBox[{
      OverscriptBox["B", "_"], "[", 
      RowBox[{"t", ",", 
       SubsuperscriptBox["M", "\[Pi]", "2"], ",", 
       SubsuperscriptBox["M", "K", "2"]}], "]"}]}], 
    RowBox[{"8", " ", 
     SubsuperscriptBox["F", "\[Pi]", "2"], " ", "t"}]], "+", 
   FractionBox[
    RowBox[{
     SubsuperscriptBox["M", "\[Pi]", "2"], " ", 
     RowBox[{
      OverscriptBox["B", "_"], "[", 
      RowBox[{"t", ",", 
       SubsuperscriptBox["M", "\[Pi]", "2"], ",", 
       SubsuperscriptBox["M", "K", "2"]}], "]"}]}], 
    RowBox[{"8", " ", 
     SubsuperscriptBox["F", "\[Pi]", "2"]}]], "-", 
   FractionBox[
    RowBox[{"t", " ", 
     RowBox[{
      OverscriptBox["B", "_"], "[", 
      RowBox[{"t", ",", 
       SubsuperscriptBox["M", "\[Pi]", "2"], ",", 
       SubsuperscriptBox["M", "K", "2"]}], "]"}]}], 
    RowBox[{"16", " ", 
     SubsuperscriptBox["F", "\[Pi]", "2"]}]], "-", 
   FractionBox[
    RowBox[{"3", " ", 
     SuperscriptBox["t", "2"], " ", 
     RowBox[{
      OverscriptBox["A", "_"], "[", 
      SubsuperscriptBox["M", "\[Eta]", "2"], "]"}]}], 
    RowBox[{
     RowBox[{"16", " ", 
      SubsuperscriptBox["F", "\[Pi]", "2"], " ", "t", " ", 
      SubsuperscriptBox["M", "K", "2"]}], "-", 
     RowBox[{"16", " ", 
      SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
      SubsuperscriptBox["M", "\[Pi]", "2"], " ", "t"}]}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["t", "2"], " ", 
     RowBox[{
      OverscriptBox["A", "_"], "[", 
      SubsuperscriptBox["M", "K", "2"], "]"}]}], 
    RowBox[{
     RowBox[{"8", " ", 
      SubsuperscriptBox["F", "\[Pi]", "2"], " ", "t", " ", 
      SubsuperscriptBox["M", "K", "2"]}], "-", 
     RowBox[{"8", " ", 
      SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
      SubsuperscriptBox["M", "\[Pi]", "2"], " ", "t"}]}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["t", "2"], " ", 
     RowBox[{
      OverscriptBox["A", "_"], "[", 
      SubsuperscriptBox["M", "\[Pi]", "2"], "]"}]}], 
    RowBox[{
     RowBox[{"16", " ", 
      SubsuperscriptBox["F", "\[Pi]", "2"], " ", "t", " ", 
      SubsuperscriptBox["M", "K", "2"]}], "-", 
     RowBox[{"16", " ", 
      SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
      SubsuperscriptBox["M", "\[Pi]", "2"], " ", "t"}]}]], "+", 
   FractionBox[
    RowBox[{"12", " ", "t", " ", 
     SubsuperscriptBox["M", "K", "2"], " ", 
     RowBox[{
      OverscriptBox["A", "_"], "[", 
      SubsuperscriptBox["M", "\[Eta]", "2"], "]"}]}], 
    RowBox[{
     RowBox[{"16", " ", 
      SubsuperscriptBox["F", "\[Pi]", "2"], " ", "t", " ", 
      SubsuperscriptBox["M", "K", "2"]}], "-", 
     RowBox[{"16", " ", 
      SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
      SubsuperscriptBox["M", "\[Pi]", "2"], " ", "t"}]}]], "-", 
   FractionBox[
    RowBox[{"8", " ", "t", " ", 
     SubsuperscriptBox["M", "K", "2"], " ", 
     RowBox[{
      OverscriptBox["A", "_"], "[", 
      SubsuperscriptBox["M", "K", "2"], "]"}]}], 
    RowBox[{
     RowBox[{"8", " ", 
      SubsuperscriptBox["F", "\[Pi]", "2"], " ", "t", " ", 
      SubsuperscriptBox["M", "K", "2"]}], "-", 
     RowBox[{"8", " ", 
      SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
      SubsuperscriptBox["M", "\[Pi]", "2"], " ", "t"}]}]], "+", 
   FractionBox[
    RowBox[{"4", " ", 
     SubsuperscriptBox["M", "\[Pi]", "2"], " ", "t", " ", 
     RowBox[{
      OverscriptBox["A", "_"], "[", 
      SubsuperscriptBox["M", "K", "2"], "]"}]}], 
    RowBox[{
     RowBox[{"8", " ", 
      SubsuperscriptBox["F", "\[Pi]", "2"], " ", "t", " ", 
      SubsuperscriptBox["M", "K", "2"]}], "-", 
     RowBox[{"8", " ", 
      SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
      SubsuperscriptBox["M", "\[Pi]", "2"], " ", "t"}]}]], "-", 
   FractionBox[
    RowBox[{"4", " ", "t", " ", 
     SubsuperscriptBox["M", "K", "2"], " ", 
     RowBox[{
      OverscriptBox["A", "_"], "[", 
      SubsuperscriptBox["M", "\[Pi]", "2"], "]"}]}], 
    RowBox[{
     RowBox[{"16", " ", 
      SubsuperscriptBox["F", "\[Pi]", "2"], " ", "t", " ", 
      SubsuperscriptBox["M", "K", "2"]}], "-", 
     RowBox[{"16", " ", 
      SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
      SubsuperscriptBox["M", "\[Pi]", "2"], " ", "t"}]}]], "+", 
   FractionBox[
    RowBox[{"5", " ", 
     SubsuperscriptBox["M", "K", "2"]}], 
    RowBox[{"192", " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     SubsuperscriptBox["F", "\[Pi]", "2"]}]], "-", 
   FractionBox[
    RowBox[{"t", " ", 
     SubsuperscriptBox["L", "9", "r"]}], 
    SubsuperscriptBox["F", "\[Pi]", "2"]], "+", 
   FractionBox[
    SubsuperscriptBox["M", "\[Pi]", "2"], 
    RowBox[{"192", " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     SubsuperscriptBox["F", "\[Pi]", "2"]}]], "-", 
   FractionBox["t", 
    RowBox[{"192", " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     SubsuperscriptBox["F", "\[Pi]", "2"]}]], "-", 
   FractionBox["1", "2"]}], TraditionalForm]], "Output",
 CellChangeTimes->{3.546997620025081*^9, 3.547121834180293*^9, 
  3.5508915267914*^9}]
}, Open  ]]
}, Closed]]
},
WindowSize->{1280, 950},
WindowMargins->{{0, Automatic}, {26, Automatic}},
FrontEndVersion->"7.0 for Linux x86 (32-bit) (November 10, 2008)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[567, 22, 194, 4, 66, "Title"],
Cell[CellGroupData[{
Cell[786, 30, 14242, 382, 441, "Input"],
Cell[15031, 414, 22595, 634, 381, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[37675, 1054, 173, 3, 40, "Title"],
Cell[CellGroupData[{
Cell[37873, 1061, 307, 7, 32, "Input"],
Cell[38183, 1070, 12148, 342, 221, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[50368, 1417, 308, 7, 32, "Input"],
Cell[50679, 1426, 8241, 236, 168, "Output"]
}, Open  ]]
}, Closed]]
}
]
*)

(* End of internal cache information *)


==> anc/Op16e2.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 7.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[     76279,       2078]
NotebookOptionsPosition[     74467,       2018]
NotebookOutlinePosition[     74804,       2033]
CellTagsIndexPosition[     74761,       2030]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[
 RowBox[{"Check", " ", "for", " ", 
  SuperscriptBox[
   SubscriptBox["f", "+"], "K\[DoubledPi]"], 
  RowBox[{"(", "t", ")"}], " ", "and", " ", 
  SuperscriptBox[
   SubscriptBox["f", "-"], "K\[DoubledPi]"], 
  RowBox[{"(", "t", ")"}], " ", "from", " ", "Bijnens", " ", 
  RowBox[{"et", ".", "al"}], " ", 
  RowBox[{"(", 
   RowBox[{"arXiv", ":", 
    RowBox[{"hep", "-", 
     RowBox[{"ph", "/", "0303103"}]}]}], ")"}]}]], "Title",
 CellChangeTimes->{{3.549196238469324*^9, 3.549196294104043*^9}},
 FontFamily->"DejaVu Sans",
 FontSize->20],

Cell["Definitions", "Subtitle",
 CellChangeTimes->{{3.549196217113531*^9, 3.549196219135019*^9}},
 FontFamily->"Bitstream Vera Sans",
 FontSize->16,
 FontWeight->"Bold"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"DeltaU", "[", 
    RowBox[{"m_", ",", "M_"}], "]"}], " ", "=", " ", 
   RowBox[{
    RowBox[{"m", "^", "2"}], "-", 
    RowBox[{"M", "^", "2"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"SigU", "[", 
    RowBox[{"m_", ",", "M_"}], "]"}], " ", "=", " ", 
   RowBox[{
    RowBox[{"m", "^", "2"}], "+", 
    RowBox[{"M", "^", "2"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.546749164735715*^9, 3.546749196097152*^9}, {
  3.546749688525696*^9, 3.546749740032563*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Abar", "[", "mass_", "]"}], " ", "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      RowBox[{"mass", "^", "2"}]}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"4", " ", "Pi"}], ")"}], "^", "2"}]}], " ", 
    RowBox[{"Log", "[", 
     RowBox[{
      RowBox[{"mass", "^", "2"}], "/", 
      RowBox[{"mu", "^", "2"}]}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.547170620219156*^9, 3.547170642990144*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Lambda", "[", 
    RowBox[{"t_", ",", "m_", ",", "M_"}], "]"}], " ", "=", " ", 
   RowBox[{
    RowBox[{"t", "^", "2"}], "+", " ", 
    RowBox[{"m", "^", "4"}], "+", 
    RowBox[{"M", "^", "4"}], "-", 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"t", "*", 
        RowBox[{"m", "^", "2"}]}], "+", 
       RowBox[{
        RowBox[{"m", "^", "2"}], "*", 
        RowBox[{"M", "^", "2"}]}], "+", 
       RowBox[{
        RowBox[{"M", "^", "2"}], "*", "t"}]}], ")"}]}]}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"B0", "[", 
    RowBox[{"m_", ",", "M_"}], "]"}], " ", "=", " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Abar", "[", "m", "]"}], "-", 
      RowBox[{"Abar", "[", "M", "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"m", "^", "2"}], "-", 
      RowBox[{"M", "^", "2"}]}], ")"}]}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Bbar", "[", 
    RowBox[{"t_", ",", "m_", ",", "M_"}], "]"}], " ", "=", " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "/", 
      RowBox[{"(", 
       RowBox[{"32", 
        RowBox[{"Pi", "^", "2"}]}], ")"}]}], ")"}], "*", 
    RowBox[{"(", 
     RowBox[{"2", "+", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"m", "^", "2"}], "-", 
          RowBox[{"M", "^", "2"}]}], ")"}], "/", "t"}], "*", 
       RowBox[{"Log", "[", 
        RowBox[{
         RowBox[{"M", "^", "2"}], "/", 
         RowBox[{"m", "^", "2"}]}], "]"}]}], "-", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"m", "^", "2"}], "+", 
          RowBox[{"M", "^", "2"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"m", "^", "2"}], "-", 
          RowBox[{"M", "^", "2"}]}], ")"}]}], "*", 
       RowBox[{"Log", "[", 
        RowBox[{
         RowBox[{"M", "^", "2"}], "/", 
         RowBox[{"m", "^", "2"}]}], "]"}]}], "-", 
      RowBox[{
       RowBox[{
        RowBox[{"Sqrt", "[", 
         RowBox[{"Lambda", "[", 
          RowBox[{"t", ",", "m", ",", "M"}], "]"}], "]"}], "/", "t"}], "*", 
       RowBox[{"Log", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"t", "+", 
              RowBox[{"Sqrt", "[", 
               RowBox[{"Lambda", "[", 
                RowBox[{"t", ",", "m", ",", "M"}], "]"}], "]"}]}], ")"}], "^",
             "2"}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"m", "^", "2"}], "-", 
              RowBox[{"M", "^", "2"}]}], ")"}], "^", "2"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"t", "-", 
              RowBox[{"Sqrt", "[", 
               RowBox[{"Lambda", "[", 
                RowBox[{"t", ",", "m", ",", "M"}], "]"}], "]"}]}], ")"}], "^",
             "2"}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"m", "^", "2"}], "-", 
              RowBox[{"M", "^", "2"}]}], ")"}], "^", "2"}]}], ")"}]}], 
        "]"}]}]}], ")"}]}]}], " ", ";"}]], "Input",
 CellChangeTimes->{{3.547170923644456*^9, 3.547170936675894*^9}, {
   3.547173967325533*^9, 3.547174002107742*^9}, {3.547174548455997*^9, 
   3.547174571581857*^9}, {3.54717596698113*^9, 3.547175968503044*^9}, {
   3.547468470647734*^9, 3.547468480558967*^9}, 3.547534467685807*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"B", "[", 
    RowBox[{"t_", ",", "m_", ",", "M_"}], "]"}], " ", "=", " ", 
   RowBox[{
    RowBox[{"Bbar", "[", 
     RowBox[{"t", ",", "m", ",", "M"}], "]"}], " ", "+", " ", 
    RowBox[{"B0", "[", 
     RowBox[{"m", ",", "M"}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.547256179488083*^9, 3.547256221581038*^9}, {
  3.547257706739706*^9, 3.54725770705693*^9}, {3.547257974933117*^9, 
  3.547257979414031*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Bbar11", "[", 
    RowBox[{"t_", ",", "m_", ",", "M_"}], "]"}], " ", "=", " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"Abar", "[", "m", "]"}]}], "+", 
      RowBox[{"Abar", "[", "M", "]"}], "+", 
      RowBox[{
       RowBox[{"B", "[", 
        RowBox[{"t", ",", "m", ",", "M"}], "]"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"m", "^", "2"}], "-", 
         RowBox[{"M", "^", "2"}], "+", "t"}], ")"}]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"2", "t"}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.547170854607076*^9, 3.547170903169576*^9}, {
  3.547174006567753*^9, 3.5471740075232*^9}, {3.54717444102267*^9, 
  3.547174444024674*^9}, {3.547175999144933*^9, 3.547175999578289*^9}, {
  3.547256063001398*^9, 3.547256064419821*^9}, {3.547256295684458*^9, 
  3.547256299382703*^9}, {3.547257335377388*^9, 3.547257335837832*^9}, {
  3.547468378917498*^9, 3.547468406293823*^9}, {3.54753422478632*^9, 
  3.547534226902334*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Bbar22", "[", 
    RowBox[{"t_", ",", " ", "m_", ",", "M_"}], "]"}], " ", "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{"t", "-", 
        RowBox[{"3", 
         RowBox[{"m", "^", "2"}]}], "-", 
        RowBox[{"3", 
         RowBox[{"M", "^", "2"}]}]}], ")"}]}], "/", 
     RowBox[{"(", 
      RowBox[{"288", 
       RowBox[{"Pi", "^", "2"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Abar", "[", "M", "]"}], "+", 
       RowBox[{"2", "*", 
        RowBox[{"B", "[", 
         RowBox[{"t", ",", "m", ",", "M"}], "]"}], 
        RowBox[{"m", "^", "2"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"m", "^", "2"}], "-", 
          RowBox[{"M", "^", "2"}], "+", "t"}], ")"}], 
        RowBox[{"Bbar11", "[", 
         RowBox[{"t", ",", "m", ",", "M"}], "]"}]}]}], ")"}], "/", "6"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.547170658158052*^9, 3.547170721244153*^9}, {
   3.547170768238347*^9, 3.547170835359011*^9}, {3.547171264790542*^9, 
   3.547171265359106*^9}, {3.547174254623574*^9, 3.547174263531737*^9}, {
   3.547256008359802*^9, 3.547256045127213*^9}, {3.547256138685042*^9, 
   3.547256139227156*^9}, {3.547256253713157*^9, 3.547256275038828*^9}, {
   3.547257319986498*^9, 3.547257332241921*^9}, {3.547257901449654*^9, 
   3.547257914530097*^9}, {3.547259377472447*^9, 3.547259378291852*^9}, {
   3.547467725205019*^9, 3.547467791691633*^9}, {3.547468401440487*^9, 
   3.547468428299792*^9}, {3.547534257699427*^9, 3.547534258280341*^9}, 
   3.547534294413393*^9}]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Check", " ", "for", " ", 
  SuperscriptBox[
   SubscriptBox["f", "+"], "K\[DoubledPi]"], 
  RowBox[{"(", "t", ")"}]}]], "Title",
 CellChangeTimes->{{3.547173765553514*^9, 3.547173805755374*^9}},
 FontFamily->"DejaVu Sans",
 FontSize->20],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"fplusKpi", "[", "t_", "]"}], " ", "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"1", "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "/", 
         RowBox[{"F0", "^", "2"}]}], ")"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", "L9", "*", "t"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"3", "/", "8"}], ")"}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Abar", "[", "meta", "]"}], "+", 
            RowBox[{"Abar", "[", "mpi", "]"}], "+", 
            RowBox[{"2", "*", 
             RowBox[{"Abar", "[", "mK", "]"}]}]}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"3", "/", "2"}], ")"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Bbar22", "[", 
             RowBox[{"t", ",", "mpi", ",", "mK"}], "]"}], "+", 
            RowBox[{"Bbar22", "[", 
             RowBox[{"t", ",", "mK", ",", "meta"}], "]"}]}], ")"}]}]}], 
        ")"}]}]}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"mpi", "\[Rule]", " ", "0.134"}], ",", " ", 
       RowBox[{"meta", " ", "\[Rule]", " ", "0.547"}], ",", 
       RowBox[{"mK", "\[Rule]", " ", "0.497"}], ",", " ", 
       RowBox[{"F0", "\[Rule]", " ", "0.092"}], ",", 
       RowBox[{"mu", "\[Rule]", " ", "0.775"}], ",", " ", 
       RowBox[{"L9", "\[Rule]", 
        RowBox[{"7", "*", 
         RowBox[{"10", "^", 
          RowBox[{"(", 
           RowBox[{"-", "3"}], ")"}]}]}]}]}], " ", "}"}]}], "//", "N"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.547170469529805*^9, 3.547170611639378*^9}, {
  3.547174948961986*^9, 3.547174959935625*^9}, {3.547175104465596*^9, 
  3.547175105124054*^9}, {3.547259029885661*^9, 3.5472590607202*^9}, {
  3.547259124847299*^9, 3.547259128282825*^9}, {3.547545499673263*^9, 
  3.547545500221673*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Sqrt", "[", 
    RowBox[{"1", "/", "2"}], "]"}], "*", 
   RowBox[{"fplusKpi", "[", 
    RowBox[{"-", "1"}], "]"}]}], " ", "//", "N"}]], "Input",
 CellChangeTimes->{{3.547174971900825*^9, 3.547174978570639*^9}, {
   3.547175047145018*^9, 3.547175057905843*^9}, 3.547175586196685*^9, {
   3.547176646518614*^9, 3.547176649856031*^9}, {3.547257414914295*^9, 
   3.547257438600329*^9}, {3.547258673346136*^9, 3.547258682946*^9}, {
   3.547259404025403*^9, 3.547259424977692*^9}, {3.547534498135572*^9, 
   3.547534509065336*^9}}],

Cell[BoxData[
 FormBox[
  RowBox[{"-", "0.4476439484435357`"}], TraditionalForm]], "Output",
 CellChangeTimes->{{3.547174973043653*^9, 3.547174979421257*^9}, 
   3.547175016097328*^9, {3.54717505130908*^9, 3.547175058429227*^9}, 
   3.547175107799305*^9, 3.547175241232547*^9, 3.547175511687822*^9, 
   3.547175587754899*^9, 3.547175853405939*^9, 3.547175980084378*^9, {
   3.54717604616448*^9, 3.547176048136538*^9}, 3.547176650654756*^9, 
   3.547256099611631*^9, 3.547256129800784*^9, 3.547256232294901*^9, {
   3.547256286450363*^9, 3.547256310083439*^9}, 3.547257347975156*^9, {
   3.547257416504293*^9, 3.547257439424787*^9}, 3.54725749945164*^9, 
   3.54725771614211*^9, 3.547258014543271*^9, {3.547258664038481*^9, 
   3.547258684143578*^9}, 3.547258882187794*^9, {3.547259046188115*^9, 
   3.547259064762888*^9}, 3.547259131790112*^9, {3.547259389441108*^9, 
   3.547259428004477*^9}, {3.547467867203228*^9, 3.54746786864102*^9}, {
   3.547468444883861*^9, 3.547468446756233*^9}, {3.547468492452772*^9, 
   3.547468493900752*^9}, 3.54753430426294*^9, {3.547534484255471*^9, 
   3.547534503972453*^9}, 3.547545504552978*^9, 3.547546443456762*^9, 
   3.549196375474799*^9, {3.54919643774993*^9, 3.549196453520963*^9}, 
   3.549196569390619*^9}]
}, Open  ]],

Cell["\<\
The AMPC result below is obtained by reading off the coefficients of the \
corresponding vector current given in the mathematica notebook Op10e.nb. For \
the coefficients extracted, see Op10e1.nb\
\>", "Text",
 CellChangeTimes->{{3.549194725016292*^9, 3.549194741357717*^9}, {
  3.549194796889329*^9, 3.549194821172482*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"BB", "[", 
    RowBox[{"t", ",", "mpi", ",", "meta"}], "]"}], " ", "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "/", 
       RowBox[{"(", 
        RowBox[{"32", 
         RowBox[{"Pi", "^", "2"}]}], ")"}]}], ")"}], "*", 
     RowBox[{"(", 
      RowBox[{"2", "+", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"m", "^", "2"}], "-", 
           RowBox[{"M", "^", "2"}]}], ")"}], "/", "t"}], "*", 
        RowBox[{"Log", "[", 
         RowBox[{
          RowBox[{"M", "^", "2"}], "/", 
          RowBox[{"m", "^", "2"}]}], "]"}]}], "-", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"m", "^", "2"}], "+", 
           RowBox[{"M", "^", "2"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"m", "^", "2"}], "-", 
           RowBox[{"M", "^", "2"}]}], ")"}]}], "*", 
        RowBox[{"Log", "[", 
         RowBox[{
          RowBox[{"M", "^", "2"}], "/", 
          RowBox[{"m", "^", "2"}]}], "]"}]}], "-", 
       RowBox[{
        RowBox[{
         RowBox[{"Sqrt", "[", 
          RowBox[{"Lambda", "[", 
           RowBox[{"t", ",", "m", ",", "M"}], "]"}], "]"}], "/", "t"}], "*", 
        RowBox[{"Log", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"t", "+", 
               RowBox[{"Sqrt", "[", 
                RowBox[{"Lambda", "[", 
                 RowBox[{"t", ",", "m", ",", "M"}], "]"}], "]"}]}], ")"}], 
             "^", "2"}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"m", "^", "2"}], "-", 
               RowBox[{"M", "^", "2"}]}], ")"}], "^", "2"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"t", "-", 
               RowBox[{"Sqrt", "[", 
                RowBox[{"Lambda", "[", 
                 RowBox[{"t", ",", "m", ",", "M"}], "]"}], "]"}]}], ")"}], 
             "^", "2"}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"m", "^", "2"}], "-", 
               RowBox[{"M", "^", "2"}]}], ")"}], "^", "2"}]}], ")"}]}], 
         "]"}]}]}], ")"}]}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"m", "\[Rule]", " ", "mpi"}], ",", 
      RowBox[{"M", "\[Rule]", " ", "meta"}]}], "}"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.54699303939505*^9, 3.546993276476671*^9}, {
  3.546998664507493*^9, 3.546998716346795*^9}, {3.547018630229987*^9, 
  3.547018633524193*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"BB", "[", 
    RowBox[{"t", ",", "mpi", ",", "mK"}], "]"}], " ", "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "/", 
       RowBox[{"(", 
        RowBox[{"32", 
         RowBox[{"Pi", "^", "2"}]}], ")"}]}], ")"}], "*", 
     RowBox[{"(", 
      RowBox[{"2", "+", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"m", "^", "2"}], "-", 
           RowBox[{"M", "^", "2"}]}], ")"}], "/", "t"}], "*", 
        RowBox[{"Log", "[", 
         RowBox[{
          RowBox[{"M", "^", "2"}], "/", 
          RowBox[{"m", "^", "2"}]}], "]"}]}], "-", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"m", "^", "2"}], "+", 
           RowBox[{"M", "^", "2"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"m", "^", "2"}], "-", 
           RowBox[{"M", "^", "2"}]}], ")"}]}], "*", 
        RowBox[{"Log", "[", 
         RowBox[{
          RowBox[{"M", "^", "2"}], "/", 
          RowBox[{"m", "^", "2"}]}], "]"}]}], "-", 
       RowBox[{
        RowBox[{
         RowBox[{"Sqrt", "[", 
          RowBox[{"Lambda", "[", 
           RowBox[{"t", ",", "m", ",", "M"}], "]"}], "]"}], "/", "t"}], "*", 
        RowBox[{"Log", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"t", "+", 
               RowBox[{"Sqrt", "[", 
                RowBox[{"Lambda", "[", 
                 RowBox[{"t", ",", "m", ",", "M"}], "]"}], "]"}]}], ")"}], 
             "^", "2"}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"m", "^", "2"}], "-", 
               RowBox[{"M", "^", "2"}]}], ")"}], "^", "2"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"t", "-", 
               RowBox[{"Sqrt", "[", 
                RowBox[{"Lambda", "[", 
                 RowBox[{"t", ",", "m", ",", "M"}], "]"}], "]"}]}], ")"}], 
             "^", "2"}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"m", "^", "2"}], "-", 
               RowBox[{"M", "^", "2"}]}], ")"}], "^", "2"}]}], ")"}]}], 
         "]"}]}]}], ")"}]}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"m", "\[Rule]", " ", "mpi"}], ",", 
      RowBox[{"M", "\[Rule]", " ", "mK"}]}], "}"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.54699303939505*^9, 3.546993276476671*^9}, {
  3.546998664507493*^9, 3.546998744226647*^9}, {3.547018637075156*^9, 
  3.547018640287244*^9}, {3.54701878510047*^9, 3.547018787407086*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"BB", "[", 
    RowBox[{"t", ",", "mK", ",", "meta"}], "]"}], " ", "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "/", 
       RowBox[{"(", 
        RowBox[{"32", 
         RowBox[{"Pi", "^", "2"}]}], ")"}]}], ")"}], "*", 
     RowBox[{"(", 
      RowBox[{"2", "+", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"m", "^", "2"}], "-", 
           RowBox[{"M", "^", "2"}]}], ")"}], "/", "t"}], "*", 
        RowBox[{"Log", "[", 
         RowBox[{
          RowBox[{"M", "^", "2"}], "/", 
          RowBox[{"m", "^", "2"}]}], "]"}]}], "-", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"m", "^", "2"}], "+", 
           RowBox[{"M", "^", "2"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"m", "^", "2"}], "-", 
           RowBox[{"M", "^", "2"}]}], ")"}]}], "*", 
        RowBox[{"Log", "[", 
         RowBox[{
          RowBox[{"M", "^", "2"}], "/", 
          RowBox[{"m", "^", "2"}]}], "]"}]}], "-", 
       RowBox[{
        RowBox[{
         RowBox[{"Sqrt", "[", 
          RowBox[{"Lambda", "[", 
           RowBox[{"t", ",", "m", ",", "M"}], "]"}], "]"}], "/", "t"}], "*", 
        RowBox[{"Log", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"t", "+", 
               RowBox[{"Sqrt", "[", 
                RowBox[{"Lambda", "[", 
                 RowBox[{"t", ",", "m", ",", "M"}], "]"}], "]"}]}], ")"}], 
             "^", "2"}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"m", "^", "2"}], "-", 
               RowBox[{"M", "^", "2"}]}], ")"}], "^", "2"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"t", "-", 
               RowBox[{"Sqrt", "[", 
                RowBox[{"Lambda", "[", 
                 RowBox[{"t", ",", "m", ",", "M"}], "]"}], "]"}]}], ")"}], 
             "^", "2"}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"m", "^", "2"}], "-", 
               RowBox[{"M", "^", "2"}]}], ")"}], "^", "2"}]}], ")"}]}], 
         "]"}]}]}], ")"}]}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"m", "\[Rule]", " ", "mK"}], ",", 
      RowBox[{"M", "\[Rule]", " ", "meta"}]}], "}"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.547002092650888*^9, 3.547002106755452*^9}, {
  3.547018643811764*^9, 3.547018645812607*^9}}],

Cell[BoxData[
 RowBox[{" ", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      OverscriptBox["A", "_"], "[", 
      SubsuperscriptBox["M", "\[Eta]", "2"], "]"}], " ", "=", " ", 
     RowBox[{
      RowBox[{"Abar", "[", "mass", "]"}], "/.", 
      RowBox[{"mass", "\[Rule]", " ", "meta"}]}]}], ";"}], 
   "\[IndentingNewLine]", " ", 
   RowBox[{
    RowBox[{
     RowBox[{
      OverscriptBox["A", "_"], "[", 
      SubsuperscriptBox["M", "\[Pi]", "2"], "]"}], " ", "=", " ", 
     RowBox[{
      RowBox[{"Abar", "[", "mass", "]"}], "/.", 
      RowBox[{"mass", "\[Rule]", " ", "mpi"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      OverscriptBox["A", "_"], "[", 
      SubsuperscriptBox["M", "K", "2"], "]"}], "=", " ", 
     RowBox[{
      RowBox[{"Abar", "[", "mass", "]"}], "/.", 
      RowBox[{"mass", "\[Rule]", " ", "mK"}]}]}], ";"}]}]}]], "Input"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    OverscriptBox["B", "_"], "[", 
    RowBox[{"t", ",", 
     SubsuperscriptBox["M", "\[Pi]", "2"], ",", 
     SubsuperscriptBox["M", "\[Eta]", "2"]}], "]"}], " ", "=", " ", 
   RowBox[{"BB", "[", 
    RowBox[{"t", ",", "mpi", ",", "meta"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    OverscriptBox["B", "_"], "[", 
    RowBox[{"t", ",", 
     SubsuperscriptBox["M", "\[Pi]", "2"], ",", 
     SubsuperscriptBox["M", "K", "2"]}], "]"}], " ", "=", " ", 
   RowBox[{"BB", "[", 
    RowBox[{"t", ",", "mpi", ",", "mK"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    OverscriptBox["B", "_"], "[", 
    RowBox[{"t", ",", 
     SubsuperscriptBox["M", "K", "2"], ",", 
     SubsuperscriptBox["M", "\[Eta]", "2"]}], "]"}], " ", "=", " ", 
   RowBox[{"BB", "[", 
    RowBox[{"t", ",", "mK", ",", "meta"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.546742102917297*^9, 3.546742127798033*^9}, {
   3.546742262517957*^9, 3.546742270350871*^9}, 3.546751140405612*^9, {
   3.546761781172776*^9, 3.546761848689775*^9}, {3.546761930400608*^9, 
   3.546761936042744*^9}, 3.546763389203356*^9, {3.546830581412243*^9, 
   3.546830612192333*^9}, {3.54690707127733*^9, 3.546907077707054*^9}, {
   3.546926916279326*^9, 3.546926924659157*^9}, {3.546993393507323*^9, 
   3.546993400486992*^9}, {3.546999080799695*^9, 3.546999081127835*^9}, {
   3.547002150161118*^9, 3.547002180203692*^9}, {3.54701864918053*^9, 
   3.547018659778667*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ampCfplusKpi", "[", "t_", "]"}], " ", "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"t", " ", 
         SubsuperscriptBox["L", "9", "r"]}], 
        SubsuperscriptBox["F", "\[Pi]", "2"]]}], "+", 
      FractionBox[
       SubsuperscriptBox["M", "K", "2"], 
       RowBox[{"64", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SubsuperscriptBox["F", "\[Pi]", "2"]}]], "+", 
      FractionBox[
       SubsuperscriptBox["M", "\[Pi]", "2"], 
       RowBox[{"128", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SubsuperscriptBox["F", "\[Pi]", "2"]}]], "+", 
      FractionBox[
       SubsuperscriptBox["M", "\[Eta]", "2"], 
       RowBox[{"128", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SubsuperscriptBox["F", "\[Pi]", "2"]}]], "-", 
      FractionBox[
       RowBox[{"2", " ", 
        SuperscriptBox["t", "2"], " ", 
        SubsuperscriptBox["M", "K", "2"], " ", 
        RowBox[{
         OverscriptBox["A", "_"], "[", 
         SubsuperscriptBox["M", "K", "2"], "]"}]}], 
       RowBox[{
        RowBox[{"16", " ", "t", " ", 
         SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
         SubsuperscriptBox["M", "K", "4"]}], "-", 
        RowBox[{"16", " ", "t", " ", 
         SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
         SubsuperscriptBox["M", "\[Pi]", "2"], " ", 
         SubsuperscriptBox["M", "K", "2"]}], "-", 
        RowBox[{"16", " ", "t", " ", 
         SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
         SubsuperscriptBox["M", "\[Eta]", "2"], " ", 
         SubsuperscriptBox["M", "K", "2"]}], "+", 
        RowBox[{"16", " ", "t", " ", 
         SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
         SubsuperscriptBox["M", "\[Pi]", "2"], " ", 
         SubsuperscriptBox["M", "\[Eta]", "2"]}]}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["t", "2"], " ", 
        SubsuperscriptBox["M", "\[Pi]", "2"], " ", 
        RowBox[{
         OverscriptBox["A", "_"], "[", 
         SubsuperscriptBox["M", "K", "2"], "]"}]}], 
       RowBox[{
        RowBox[{"16", " ", "t", " ", 
         SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
         SubsuperscriptBox["M", "K", "4"]}], "-", 
        RowBox[{"16", " ", "t", " ", 
         SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
         SubsuperscriptBox["M", "\[Pi]", "2"], " ", 
         SubsuperscriptBox["M", "K", "2"]}], "-", 
        RowBox[{"16", " ", "t", " ", 
         SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
         SubsuperscriptBox["M", "\[Eta]", "2"], " ", 
         SubsuperscriptBox["M", "K", "2"]}], "+", 
        RowBox[{"16", " ", "t", " ", 
         SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
         SubsuperscriptBox["M", "\[Pi]", "2"], " ", 
         SubsuperscriptBox["M", "\[Eta]", "2"]}]}]], "+", 
      FractionBox[
       RowBox[{"4", " ", "t", " ", 
        SubsuperscriptBox["M", "K", "2"], " ", 
        SubsuperscriptBox["M", "\[Pi]", "2"], " ", 
        RowBox[{
         OverscriptBox["A", "_"], "[", 
         SubsuperscriptBox["M", "K", "2"], "]"}]}], 
       RowBox[{
        RowBox[{"16", " ", "t", " ", 
         SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
         SubsuperscriptBox["M", "K", "4"]}], "-", 
        RowBox[{"16", " ", "t", " ", 
         SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
         SubsuperscriptBox["M", "\[Pi]", "2"], " ", 
         SubsuperscriptBox["M", "K", "2"]}], "-", 
        RowBox[{"16", " ", "t", " ", 
         SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
         SubsuperscriptBox["M", "\[Eta]", "2"], " ", 
         SubsuperscriptBox["M", "K", "2"]}], "+", 
        RowBox[{"16", " ", "t", " ", 
         SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
         SubsuperscriptBox["M", "\[Pi]", "2"], " ", 
         SubsuperscriptBox["M", "\[Eta]", "2"]}]}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["t", "2"], " ", 
        SubsuperscriptBox["M", "\[Eta]", "2"], " ", 
        RowBox[{
         OverscriptBox["A", "_"], "[", 
         SubsuperscriptBox["M", "K", "2"], "]"}]}], 
       RowBox[{
        RowBox[{"16", " ", "t", " ", 
         SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
         SubsuperscriptBox["M", "K", "4"]}], "-", 
        RowBox[{"16", " ", "t", " ", 
         SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
         SubsuperscriptBox["M", "\[Pi]", "2"], " ", 
         SubsuperscriptBox["M", "K", "2"]}], "-", 
        RowBox[{"16", " ", "t", " ", 
         SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
         SubsuperscriptBox["M", "\[Eta]", "2"], " ", 
         SubsuperscriptBox["M", "K", "2"]}], "+", 
        RowBox[{"16", " ", "t", " ", 
         SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
         SubsuperscriptBox["M", "\[Pi]", "2"], " ", 
         SubsuperscriptBox["M", "\[Eta]", "2"]}]}]], "+", 
      FractionBox[
       RowBox[{"4", " ", "t", " ", 
        SubsuperscriptBox["M", "K", "2"], " ", 
        SubsuperscriptBox["M", "\[Eta]", "2"], " ", 
        RowBox[{
         OverscriptBox["A", "_"], "[", 
         SubsuperscriptBox["M", "K", "2"], "]"}]}], 
       RowBox[{
        RowBox[{"16", " ", "t", " ", 
         SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
         SubsuperscriptBox["M", "K", "4"]}], "-", 
        RowBox[{"16", " ", "t", " ", 
         SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
         SubsuperscriptBox["M", "\[Pi]", "2"], " ", 
         SubsuperscriptBox["M", "K", "2"]}], "-", 
        RowBox[{"16", " ", "t", " ", 
         SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
         SubsuperscriptBox["M", "\[Eta]", "2"], " ", 
         SubsuperscriptBox["M", "K", "2"]}], "+", 
        RowBox[{"16", " ", "t", " ", 
         SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
         SubsuperscriptBox["M", "\[Pi]", "2"], " ", 
         SubsuperscriptBox["M", "\[Eta]", "2"]}]}]], "-", 
      FractionBox[
       RowBox[{"8", " ", "t", " ", 
        SubsuperscriptBox["M", "\[Pi]", "2"], " ", 
        SubsuperscriptBox["M", "\[Eta]", "2"], " ", 
        RowBox[{
         OverscriptBox["A", "_"], "[", 
         SubsuperscriptBox["M", "K", "2"], "]"}]}], 
       RowBox[{
        RowBox[{"16", " ", "t", " ", 
         SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
         SubsuperscriptBox["M", "K", "4"]}], "-", 
        RowBox[{"16", " ", "t", " ", 
         SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
         SubsuperscriptBox["M", "\[Pi]", "2"], " ", 
         SubsuperscriptBox["M", "K", "2"]}], "-", 
        RowBox[{"16", " ", "t", " ", 
         SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
         SubsuperscriptBox["M", "\[Eta]", "2"], " ", 
         SubsuperscriptBox["M", "K", "2"]}], "+", 
        RowBox[{"16", " ", "t", " ", 
         SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
         SubsuperscriptBox["M", "\[Pi]", "2"], " ", 
         SubsuperscriptBox["M", "\[Eta]", "2"]}]}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["t", "2"], " ", 
        RowBox[{
         OverscriptBox["A", "_"], "[", 
         SubsuperscriptBox["M", "\[Pi]", "2"], "]"}]}], 
       RowBox[{
        RowBox[{"16", " ", "t", " ", 
         SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
         SubsuperscriptBox["M", "K", "2"]}], "-", 
        RowBox[{"16", " ", "t", " ", 
         SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
         SubsuperscriptBox["M", "\[Pi]", "2"]}]}]], "-", 
      FractionBox[
       RowBox[{"4", " ", "t", " ", 
        SubsuperscriptBox["M", "K", "2"], " ", 
        RowBox[{
         OverscriptBox["A", "_"], "[", 
         SubsuperscriptBox["M", "\[Pi]", "2"], "]"}]}], 
       RowBox[{
        RowBox[{"16", " ", "t", " ", 
         SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
         SubsuperscriptBox["M", "K", "2"]}], "-", 
        RowBox[{"16", " ", "t", " ", 
         SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
         SubsuperscriptBox["M", "\[Pi]", "2"]}]}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["t", "2"], " ", 
        RowBox[{
         OverscriptBox["A", "_"], "[", 
         SubsuperscriptBox["M", "\[Eta]", "2"], "]"}]}], 
       RowBox[{
        RowBox[{"16", " ", "t", " ", 
         SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
         SubsuperscriptBox["M", "K", "2"]}], "-", 
        RowBox[{"16", " ", "t", " ", 
         SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
         SubsuperscriptBox["M", "\[Eta]", "2"]}]}]], "-", 
      FractionBox[
       RowBox[{"4", " ", "t", " ", 
        SubsuperscriptBox["M", "K", "2"], " ", 
        RowBox[{
         OverscriptBox["A", "_"], "[", 
         SubsuperscriptBox["M", "\[Eta]", "2"], "]"}]}], 
       RowBox[{
        RowBox[{"16", " ", "t", " ", 
         SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
         SubsuperscriptBox["M", "K", "2"]}], "-", 
        RowBox[{"16", " ", "t", " ", 
         SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
         SubsuperscriptBox["M", "\[Eta]", "2"]}]}]], "-", 
      FractionBox[
       RowBox[{
        SubsuperscriptBox["M", "K", "4"], " ", 
        RowBox[{
         OverscriptBox["B", "_"], "[", 
         RowBox[{"t", ",", 
          SubsuperscriptBox["M", "K", "2"], ",", 
          SubsuperscriptBox["M", "\[Eta]", "2"]}], "]"}]}], 
       RowBox[{"16", " ", "t", " ", 
        SubsuperscriptBox["F", "\[Pi]", "2"]}]], "-", 
      FractionBox[
       RowBox[{
        SubsuperscriptBox["M", "\[Eta]", "4"], " ", 
        RowBox[{
         OverscriptBox["B", "_"], "[", 
         RowBox[{"t", ",", 
          SubsuperscriptBox["M", "K", "2"], ",", 
          SubsuperscriptBox["M", "\[Eta]", "2"]}], "]"}]}], 
       RowBox[{"16", " ", "t", " ", 
        SubsuperscriptBox["F", "\[Pi]", "2"]}]], "+", 
      FractionBox[
       RowBox[{
        SubsuperscriptBox["M", "K", "2"], " ", 
        RowBox[{
         OverscriptBox["B", "_"], "[", 
         RowBox[{"t", ",", 
          SubsuperscriptBox["M", "K", "2"], ",", 
          SubsuperscriptBox["M", "\[Eta]", "2"]}], "]"}]}], 
       RowBox[{"8", " ", 
        SubsuperscriptBox["F", "\[Pi]", "2"]}]], "+", 
      FractionBox[
       RowBox[{
        SubsuperscriptBox["M", "K", "2"], " ", 
        SubsuperscriptBox["M", "\[Eta]", "2"], " ", 
        RowBox[{
         OverscriptBox["B", "_"], "[", 
         RowBox[{"t", ",", 
          SubsuperscriptBox["M", "K", "2"], ",", 
          SubsuperscriptBox["M", "\[Eta]", "2"]}], "]"}]}], 
       RowBox[{"8", " ", "t", " ", 
        SubsuperscriptBox["F", "\[Pi]", "2"]}]], "+", 
      FractionBox[
       RowBox[{
        SubsuperscriptBox["M", "\[Eta]", "2"], " ", 
        RowBox[{
         OverscriptBox["B", "_"], "[", 
         RowBox[{"t", ",", 
          SubsuperscriptBox["M", "K", "2"], ",", 
          SubsuperscriptBox["M", "\[Eta]", "2"]}], "]"}]}], 
       RowBox[{"8", " ", 
        SubsuperscriptBox["F", "\[Pi]", "2"]}]], "-", 
      FractionBox[
       RowBox[{"t", " ", 
        RowBox[{
         OverscriptBox["B", "_"], "[", 
         RowBox[{"t", ",", 
          SubsuperscriptBox["M", "K", "2"], ",", 
          SubsuperscriptBox["M", "\[Eta]", "2"]}], "]"}]}], 
       RowBox[{"16", " ", 
        SubsuperscriptBox["F", "\[Pi]", "2"]}]], "-", 
      FractionBox[
       RowBox[{
        SubsuperscriptBox["M", "K", "4"], " ", 
        RowBox[{
         OverscriptBox["B", "_"], "[", 
         RowBox[{"t", ",", 
          SubsuperscriptBox["M", "\[Pi]", "2"], ",", 
          SubsuperscriptBox["M", "K", "2"]}], "]"}]}], 
       RowBox[{"16", " ", "t", " ", 
        SubsuperscriptBox["F", "\[Pi]", "2"]}]], "-", 
      FractionBox[
       RowBox[{
        SubsuperscriptBox["M", "\[Pi]", "4"], " ", 
        RowBox[{
         OverscriptBox["B", "_"], "[", 
         RowBox[{"t", ",", 
          SubsuperscriptBox["M", "\[Pi]", "2"], ",", 
          SubsuperscriptBox["M", "K", "2"]}], "]"}]}], 
       RowBox[{"16", " ", "t", " ", 
        SubsuperscriptBox["F", "\[Pi]", "2"]}]], "+", 
      FractionBox[
       RowBox[{
        SubsuperscriptBox["M", "K", "2"], " ", 
        RowBox[{
         OverscriptBox["B", "_"], "[", 
         RowBox[{"t", ",", 
          SubsuperscriptBox["M", "\[Pi]", "2"], ",", 
          SubsuperscriptBox["M", "K", "2"]}], "]"}]}], 
       RowBox[{"8", " ", 
        SubsuperscriptBox["F", "\[Pi]", "2"]}]], "+", 
      FractionBox[
       RowBox[{
        SubsuperscriptBox["M", "K", "2"], " ", 
        SubsuperscriptBox["M", "\[Pi]", "2"], " ", 
        RowBox[{
         OverscriptBox["B", "_"], "[", 
         RowBox[{"t", ",", 
          SubsuperscriptBox["M", "\[Pi]", "2"], ",", 
          SubsuperscriptBox["M", "K", "2"]}], "]"}]}], 
       RowBox[{"8", " ", "t", " ", 
        SubsuperscriptBox["F", "\[Pi]", "2"]}]], "+", 
      FractionBox[
       RowBox[{
        SubsuperscriptBox["M", "\[Pi]", "2"], " ", 
        RowBox[{
         OverscriptBox["B", "_"], "[", 
         RowBox[{"t", ",", 
          SubsuperscriptBox["M", "\[Pi]", "2"], ",", 
          SubsuperscriptBox["M", "K", "2"]}], "]"}]}], 
       RowBox[{"8", " ", 
        SubsuperscriptBox["F", "\[Pi]", "2"]}]], "-", 
      FractionBox[
       RowBox[{"t", " ", 
        RowBox[{
         OverscriptBox["B", "_"], "[", 
         RowBox[{"t", ",", 
          SubsuperscriptBox["M", "\[Pi]", "2"], ",", 
          SubsuperscriptBox["M", "K", "2"]}], "]"}]}], 
       RowBox[{"16", " ", 
        SubsuperscriptBox["F", "\[Pi]", "2"]}]], "-", 
      FractionBox["t", 
       RowBox[{"192", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SubsuperscriptBox["F", "\[Pi]", "2"]}]], "-", 
      FractionBox["1", "2"]}], "/.", "\[InvisibleSpace]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SubscriptBox["F", "\[Pi]"], "\[Rule]", "F0"}], ",", 
       RowBox[{
        SubscriptBox["M", "\[Pi]"], "\[Rule]", "mpi"}], ",", 
       RowBox[{
        SubscriptBox["M", "K"], "\[Rule]", "mK"}], ",", 
       RowBox[{
        SubscriptBox["M", "\[Eta]"], "\[Rule]", "meta"}], ",", 
       RowBox[{
        SubsuperscriptBox["L", "9", "r"], "\[Rule]", "L9"}]}], "}"}]}], "//", 
    "Simplify"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.547035750639819*^9, 3.547035757136589*^9}, {
  3.54703579423185*^9, 3.547035811760261*^9}, {3.549196052030027*^9, 
  3.549196071411913*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"check1", "[", "t_", "]"}], " ", "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       RowBox[{"Sqrt", "[", "2", "]"}]}], "*", 
      RowBox[{"ampCfplusKpi", "[", "t", "]"}]}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"mpi", "\[Rule]", " ", "0.134"}], ",", " ", 
       RowBox[{"meta", " ", "\[Rule]", " ", "0.547"}], ",", 
       RowBox[{"mK", "\[Rule]", " ", "0.497"}], ",", " ", 
       RowBox[{"F0", "\[Rule]", " ", "0.092"}], ",", 
       RowBox[{"mu", "\[Rule]", " ", "0.775"}], ",", " ", 
       RowBox[{"L9", "\[Rule]", 
        RowBox[{"7", "*", 
         RowBox[{"10", "^", 
          RowBox[{"(", 
           RowBox[{"-", "3"}], ")"}]}]}]}]}], " ", "}"}]}], "//", "N"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.547035926097722*^9, 3.547035930731439*^9}, 
   3.54919607878941*^9, {3.549196164058227*^9, 3.54919616422366*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"check1", "[", 
  RowBox[{"-", "1"}], "]"}]], "Input",
 CellChangeTimes->{{3.547035950436165*^9, 3.547035950900488*^9}, {
  3.549196161026093*^9, 3.549196162119179*^9}}],

Cell[BoxData[
 FormBox[
  RowBox[{"-", "0.4476439484435369`"}], TraditionalForm]], "Output",
 CellChangeTimes->{
  3.547035973637229*^9, 3.54703602363282*^9, 3.547036173860787*^9, 
   3.547037147655204*^9, 3.547081693750632*^9, 3.547082350929737*^9, 
   3.547082772489338*^9, 3.547083017108177*^9, 3.547083308659951*^9, 
   3.547084423748955*^9, 3.547088875240946*^9, 3.547258845173082*^9, 
   3.547545904359441*^9, 3.547546481224665*^9, 3.547601122063603*^9, 
   3.547601286901768*^9, 3.549196376468969*^9, {3.549196438986642*^9, 
   3.54919645417785*^9}, 3.549196573666915*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Check", " ", "for", " ", 
  SuperscriptBox[
   SubscriptBox["f", "-"], "K\[DoubledPi]"], 
  RowBox[{"(", "t", ")"}]}]], "Title",
 CellChangeTimes->{{3.547173765553514*^9, 3.547173805755374*^9}, {
  3.547173845248962*^9, 3.54717384554415*^9}},
 FontFamily->"DejaVu Sans",
 FontSize->20],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"B21bar", "[", 
    RowBox[{"t_", ",", " ", "m_", ",", "M_"}], "]"}], " ", "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"t", "-", 
       RowBox[{"3", 
        RowBox[{"m", "^", "2"}]}], "-", 
       RowBox[{"3", 
        RowBox[{"M", "^", "2"}]}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"288", 
       RowBox[{"Pi", "^", "2"}], "*", "t"}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Abar", "[", "M", "]"}], "-", 
       RowBox[{
        RowBox[{"B", "[", 
         RowBox[{"t", ",", "m", ",", "M"}], "]"}], 
        RowBox[{"m", "^", "2"}]}], "+", 
       RowBox[{"2", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"m", "^", "2"}], "-", 
          RowBox[{"M", "^", "2"}], "+", "t"}], ")"}], 
        RowBox[{"Bbar11", "[", 
         RowBox[{"t", ",", "m", ",", "M"}], "]"}]}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"3", "*", "t"}], ")"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.547545612135185*^9, 3.547545660628198*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"fminusKpi", "[", "t_", "]"}], " ", "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "/", 
        RowBox[{"F0", "^", "2"}]}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", 
            RowBox[{"mK", "^", "2"}]}], "-", 
           RowBox[{"4", 
            RowBox[{"mpi", "^", "2"}]}]}], ")"}], "L5"}], " ", "-", " ", 
        RowBox[{"2", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"mK", "^", "2"}], "-", 
           RowBox[{"mpi", "^", "2"}]}], ")"}], "L9"}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "/", "2"}], ")"}], 
         RowBox[{"Abar", "[", "meta", "]"}]}], " ", "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"5", "/", "12"}], ")"}], 
         RowBox[{"Abar", "[", "mpi", "]"}]}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"7", "/", "12"}], ")"}], 
         RowBox[{"Abar", "[", "mK", "]"}]}], " ", "+", " ", 
        RowBox[{
         RowBox[{"B", "[", 
          RowBox[{"t", ",", "mpi", ",", "mK"}], "]"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             RowBox[{"(", 
              RowBox[{"1", "/", "12"}], ")"}]}], 
            RowBox[{"mpi", "^", "2"}]}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"5", "/", "12"}], ")"}], 
            RowBox[{"mK", "^", "2"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"5", "/", "12"}], ")"}], "t"}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"B", "[", 
          RowBox[{"t", ",", "mK", ",", "meta"}], "]"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "/", "12"}], ")"}], 
            RowBox[{"mpi", "^", "2"}]}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"7", "/", "12"}], ")"}], 
            RowBox[{"mK", "^", "2"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "/", "4"}], ")"}], "t"}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"Bbar11", "[", 
          RowBox[{"t", ",", "mpi", ",", "mK"}], "]"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             RowBox[{"(", 
              RowBox[{"7", "/", "12"}], ")"}]}], 
            RowBox[{"mpi", "^", "2"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"19", "/", "12"}], ")"}], 
            RowBox[{"mK", "^", "2"}]}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"5", "/", "12"}], ")"}], "t"}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"Bbar11", "[", 
          RowBox[{"t", ",", "mK", ",", "meta"}], "]"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             RowBox[{"(", 
              RowBox[{"11", "/", "12"}], ")"}]}], 
            RowBox[{"mpi", "^", "2"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"23", "/", "12"}], ")"}], 
            RowBox[{"mK", "^", "2"}]}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "/", "4"}], ")"}], "t"}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"B21bar", "[", 
          RowBox[{"t", ",", "mpi", ",", "mK"}], "]"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"3", "/", "2"}], ")"}], 
            RowBox[{"mpi", "^", "2"}]}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"3", "/", "2"}], ")"}], 
            RowBox[{"mK", "^", "2"}]}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"5", "/", "6"}], ")"}], "t"}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"B21bar", "[", 
          RowBox[{"t", ",", "mK", ",", "meta"}], "]"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"3", "/", "2"}], ")"}], 
            RowBox[{"mpi", "^", "2"}]}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"3", "/", "2"}], ")"}], 
            RowBox[{"mK", "^", "2"}]}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "/", "2"}], ")"}], "t"}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"Bbar22", "[", 
          RowBox[{"t", ",", "mpi", ",", "mK"}], "]"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "5"}], "/", "6"}], ")"}]}], "+", " ", 
        RowBox[{
         RowBox[{"Bbar22", "[", 
          RowBox[{"t", ",", "mK", ",", "meta"}], "]"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "/", "2"}], ")"}]}]}], ")"}]}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"mpi", "\[Rule]", " ", "0.134"}], ",", " ", 
       RowBox[{"meta", " ", "\[Rule]", " ", "0.547"}], ",", 
       RowBox[{"mK", "\[Rule]", " ", "0.497"}], ",", " ", 
       RowBox[{"F0", "\[Rule]", " ", "0.092"}], ",", 
       RowBox[{"mu", "\[Rule]", " ", "0.775"}], ",", " ", 
       RowBox[{"L5", "\[Rule]", 
        RowBox[{"1.46", "*", 
         RowBox[{"10", "^", 
          RowBox[{"(", 
           RowBox[{"-", "3"}], ")"}]}]}]}], " ", ",", 
       RowBox[{"L9", "\[Rule]", " ", 
        RowBox[{"7", "*", 
         RowBox[{"10", "^", 
          RowBox[{"(", 
           RowBox[{"-", "3"}], ")"}]}]}]}]}], "}"}]}], "//", "N"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.547171220440103*^9, 3.547171238832684*^9}, {
   3.547171279661539*^9, 3.54717151886369*^9}, {3.547171552445209*^9, 
   3.547171726668484*^9}, {3.547173482363777*^9, 3.547173556010743*^9}, 
   3.547173759267087*^9, {3.547545525585979*^9, 3.547545526124158*^9}, {
   3.547545562529828*^9, 3.547545577181851*^9}, {3.547545668246463*^9, 
   3.547545675464735*^9}, {3.547545706143652*^9, 3.54754576053073*^9}, 
   3.547545803067504*^9, {3.54754601814142*^9, 3.547546187083686*^9}, {
   3.547546333336999*^9, 3.547546338849345*^9}, {3.547546370976629*^9, 
   3.547546372695576*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Sqrt", "[", 
    RowBox[{"1", "/", "2"}], "]"}], "*", 
   RowBox[{"fminusKpi", "[", 
    RowBox[{"-", "1"}], "]"}]}], " ", "//", "N"}]], "Input",
 CellChangeTimes->{{3.547545727010994*^9, 3.547545735015502*^9}, {
  3.547546396228709*^9, 3.547546432723062*^9}}],

Cell[BoxData[
 FormBox[
  RowBox[{"-", "0.18061725842855209`"}], TraditionalForm]], "Output",
 CellChangeTimes->{
  3.547545807360621*^9, 3.547546201904738*^9, 3.547546293873543*^9, 
   3.5475463449103*^9, {3.547546375706954*^9, 3.547546443559574*^9}, 
   3.549196375587412*^9, {3.549196437999454*^9, 3.549196453765551*^9}, 
   3.54919656959966*^9}]
}, Open  ]],

Cell["\<\
The AMPC result below is obtained by reading off the coefficients of the \
corresponding vector current given in the mathematica notebook Op10e.nb. For \
the coefficients extracted, see Op10e1.nb\
\>", "Text",
 CellChangeTimes->{{3.549194725016292*^9, 3.549194741357717*^9}, {
  3.549194796889329*^9, 3.549194821172482*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ampCfminusKpi", "[", "t_", "]"}], " ", "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"2", " ", 
         SubsuperscriptBox["M", "K", "2"], " ", 
         SubsuperscriptBox["L", "5", "r"]}], 
        SubsuperscriptBox["F", "\[Pi]", "2"]]}], "+", 
      FractionBox[
       RowBox[{"2", " ", 
        SubsuperscriptBox["M", "\[Pi]", "2"], " ", 
        SubsuperscriptBox["L", "5", "r"]}], 
       SubsuperscriptBox["F", "\[Pi]", "2"]], "-", 
      FractionBox[
       SubsuperscriptBox["M", "K", "4"], 
       RowBox[{"64", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", "t", " ", 
        SubsuperscriptBox["F", "\[Pi]", "2"]}]], "+", 
      FractionBox[
       SubsuperscriptBox["M", "\[Pi]", "4"], 
       RowBox[{"128", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", "t", " ", 
        SubsuperscriptBox["F", "\[Pi]", "2"]}]], "+", 
      FractionBox[
       RowBox[{
        SubsuperscriptBox["L", "9", "r"], " ", 
        SubsuperscriptBox["M", "K", "2"]}], 
       SubsuperscriptBox["F", "\[Pi]", "2"]], "+", 
      FractionBox[
       SubsuperscriptBox["M", "K", "2"], 
       RowBox[{"192", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SubsuperscriptBox["F", "\[Pi]", "2"]}]], "-", 
      FractionBox[
       RowBox[{
        SubsuperscriptBox["L", "9", "r"], " ", 
        SubsuperscriptBox["M", "\[Pi]", "2"]}], 
       SubsuperscriptBox["F", "\[Pi]", "2"]], "+", 
      FractionBox[
       RowBox[{
        SubsuperscriptBox["M", "K", "2"], " ", 
        SubsuperscriptBox["M", "\[Pi]", "2"]}], 
       RowBox[{"128", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", "t", " ", 
        SubsuperscriptBox["F", "\[Pi]", "2"]}]], "-", 
      FractionBox[
       SubsuperscriptBox["M", "\[Pi]", "2"], 
       RowBox[{"192", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SubsuperscriptBox["F", "\[Pi]", "2"]}]], "-", 
      FractionBox[
       RowBox[{
        SubsuperscriptBox["M", "K", "2"], " ", 
        SubsuperscriptBox["M", "\[Eta]", "2"]}], 
       RowBox[{"128", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", "t", " ", 
        SubsuperscriptBox["F", "\[Pi]", "2"]}]], "+", 
      FractionBox[
       RowBox[{
        SubsuperscriptBox["M", "\[Pi]", "2"], " ", 
        SubsuperscriptBox["M", "\[Eta]", "2"]}], 
       RowBox[{"128", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", "t", " ", 
        SubsuperscriptBox["F", "\[Pi]", "2"]}]], "+", 
      FractionBox[
       RowBox[{"4", " ", 
        SubsuperscriptBox["M", "K", "2"], " ", 
        SubsuperscriptBox["M", "\[Pi]", "4"], " ", 
        RowBox[{
         OverscriptBox["A", "_"], "[", 
         SubsuperscriptBox["M", "K", "2"], "]"}]}], 
       RowBox[{
        RowBox[{"16", " ", "t", " ", 
         SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
         SubsuperscriptBox["M", "K", "4"]}], "-", 
        RowBox[{"16", " ", "t", " ", 
         SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
         SubsuperscriptBox["M", "\[Pi]", "2"], " ", 
         SubsuperscriptBox["M", "K", "2"]}], "-", 
        RowBox[{"16", " ", "t", " ", 
         SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
         SubsuperscriptBox["M", "\[Eta]", "2"], " ", 
         SubsuperscriptBox["M", "K", "2"]}], "+", 
        RowBox[{"16", " ", "t", " ", 
         SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
         SubsuperscriptBox["M", "\[Pi]", "2"], " ", 
         SubsuperscriptBox["M", "\[Eta]", "2"]}]}]], "+", 
      FractionBox[
       RowBox[{"t", " ", 
        SubsuperscriptBox["M", "\[Pi]", "4"], " ", 
        RowBox[{
         OverscriptBox["A", "_"], "[", 
         SubsuperscriptBox["M", "K", "2"], "]"}]}], 
       RowBox[{
        RowBox[{"16", " ", "t", " ", 
         SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
         SubsuperscriptBox["M", "K", "4"]}], "-", 
        RowBox[{"16", " ", "t", " ", 
         SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
         SubsuperscriptBox["M", "\[Pi]", "2"], " ", 
         SubsuperscriptBox["M", "K", "2"]}], "-", 
        RowBox[{"16", " ", "t", " ", 
         SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
         SubsuperscriptBox["M", "\[Eta]", "2"], " ", 
         SubsuperscriptBox["M", "K", "2"]}], "+", 
        RowBox[{"16", " ", "t", " ", 
         SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
         SubsuperscriptBox["M", "\[Pi]", "2"], " ", 
         SubsuperscriptBox["M", "\[Eta]", "2"]}]}]], "-", 
      FractionBox[
       RowBox[{"4", " ", 
        SubsuperscriptBox["M", "K", "4"], " ", 
        SubsuperscriptBox["M", "\[Pi]", "2"], " ", 
        RowBox[{
         OverscriptBox["A", "_"], "[", 
         SubsuperscriptBox["M", "K", "2"], "]"}]}], 
       RowBox[{
        RowBox[{"16", " ", "t", " ", 
         SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
         SubsuperscriptBox["M", "K", "4"]}], "-", 
        RowBox[{"16", " ", "t", " ", 
         SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
         SubsuperscriptBox["M", "\[Pi]", "2"], " ", 
         SubsuperscriptBox["M", "K", "2"]}], "-", 
        RowBox[{"16", " ", "t", " ", 
         SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
         SubsuperscriptBox["M", "\[Eta]", "2"], " ", 
         SubsuperscriptBox["M", "K", "2"]}], "+", 
        RowBox[{"16", " ", "t", " ", 
         SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
         SubsuperscriptBox["M", "\[Pi]", "2"], " ", 
         SubsuperscriptBox["M", "\[Eta]", "2"]}]}]], "-", 
      FractionBox[
       RowBox[{"t", " ", 
        SubsuperscriptBox["M", "K", "2"], " ", 
        SubsuperscriptBox["M", "\[Pi]", "2"], " ", 
        RowBox[{
         OverscriptBox["A", "_"], "[", 
         SubsuperscriptBox["M", "K", "2"], "]"}]}], 
       RowBox[{
        RowBox[{"16", " ", "t", " ", 
         SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
         SubsuperscriptBox["M", "K", "4"]}], "-", 
        RowBox[{"16", " ", "t", " ", 
         SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
         SubsuperscriptBox["M", "\[Pi]", "2"], " ", 
         SubsuperscriptBox["M", "K", "2"]}], "-", 
        RowBox[{"16", " ", "t", " ", 
         SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
         SubsuperscriptBox["M", "\[Eta]", "2"], " ", 
         SubsuperscriptBox["M", "K", "2"]}], "+", 
        RowBox[{"16", " ", "t", " ", 
         SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
         SubsuperscriptBox["M", "\[Pi]", "2"], " ", 
         SubsuperscriptBox["M", "\[Eta]", "2"]}]}]], "-", 
      FractionBox[
       RowBox[{"4", " ", 
        SubsuperscriptBox["M", "K", "4"], " ", 
        SubsuperscriptBox["M", "\[Eta]", "2"], " ", 
        RowBox[{
         OverscriptBox["A", "_"], "[", 
         SubsuperscriptBox["M", "K", "2"], "]"}]}], 
       RowBox[{
        RowBox[{"16", " ", "t", " ", 
         SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
         SubsuperscriptBox["M", "K", "4"]}], "-", 
        RowBox[{"16", " ", "t", " ", 
         SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
         SubsuperscriptBox["M", "\[Pi]", "2"], " ", 
         SubsuperscriptBox["M", "K", "2"]}], "-", 
        RowBox[{"16", " ", "t", " ", 
         SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
         SubsuperscriptBox["M", "\[Eta]", "2"], " ", 
         SubsuperscriptBox["M", "K", "2"]}], "+", 
        RowBox[{"16", " ", "t", " ", 
         SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
         SubsuperscriptBox["M", "\[Pi]", "2"], " ", 
         SubsuperscriptBox["M", "\[Eta]", "2"]}]}]], "-", 
      FractionBox[
       RowBox[{"8", " ", 
        SubsuperscriptBox["M", "\[Pi]", "4"], " ", 
        SubsuperscriptBox["M", "\[Eta]", "2"], " ", 
        RowBox[{
         OverscriptBox["A", "_"], "[", 
         SubsuperscriptBox["M", "K", "2"], "]"}]}], 
       RowBox[{
        RowBox[{"16", " ", "t", " ", 
         SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
         SubsuperscriptBox["M", "K", "4"]}], "-", 
        RowBox[{"16", " ", "t", " ", 
         SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
         SubsuperscriptBox["M", "\[Pi]", "2"], " ", 
         SubsuperscriptBox["M", "K", "2"]}], "-", 
        RowBox[{"16", " ", "t", " ", 
         SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
         SubsuperscriptBox["M", "\[Eta]", "2"], " ", 
         SubsuperscriptBox["M", "K", "2"]}], "+", 
        RowBox[{"16", " ", "t", " ", 
         SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
         SubsuperscriptBox["M", "\[Pi]", "2"], " ", 
         SubsuperscriptBox["M", "\[Eta]", "2"]}]}]], "+", 
      FractionBox[
       RowBox[{"t", " ", 
        SubsuperscriptBox["M", "K", "2"], " ", 
        SubsuperscriptBox["M", "\[Eta]", "2"], " ", 
        RowBox[{
         OverscriptBox["A", "_"], "[", 
         SubsuperscriptBox["M", "K", "2"], "]"}]}], 
       RowBox[{
        RowBox[{"16", " ", "t", " ", 
         SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
         SubsuperscriptBox["M", "K", "4"]}], "-", 
        RowBox[{"16", " ", "t", " ", 
         SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
         SubsuperscriptBox["M", "\[Pi]", "2"], " ", 
         SubsuperscriptBox["M", "K", "2"]}], "-", 
        RowBox[{"16", " ", "t", " ", 
         SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
         SubsuperscriptBox["M", "\[Eta]", "2"], " ", 
         SubsuperscriptBox["M", "K", "2"]}], "+", 
        RowBox[{"16", " ", "t", " ", 
         SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
         SubsuperscriptBox["M", "\[Pi]", "2"], " ", 
         SubsuperscriptBox["M", "\[Eta]", "2"]}]}]], "+", 
      FractionBox[
       RowBox[{"12", " ", 
        SubsuperscriptBox["M", "K", "2"], " ", 
        SubsuperscriptBox["M", "\[Pi]", "2"], " ", 
        SubsuperscriptBox["M", "\[Eta]", "2"], " ", 
        RowBox[{
         OverscriptBox["A", "_"], "[", 
         SubsuperscriptBox["M", "K", "2"], "]"}]}], 
       RowBox[{
        RowBox[{"16", " ", "t", " ", 
         SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
         SubsuperscriptBox["M", "K", "4"]}], "-", 
        RowBox[{"16", " ", "t", " ", 
         SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
         SubsuperscriptBox["M", "\[Pi]", "2"], " ", 
         SubsuperscriptBox["M", "K", "2"]}], "-", 
        RowBox[{"16", " ", "t", " ", 
         SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
         SubsuperscriptBox["M", "\[Eta]", "2"], " ", 
         SubsuperscriptBox["M", "K", "2"]}], "+", 
        RowBox[{"16", " ", "t", " ", 
         SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
         SubsuperscriptBox["M", "\[Pi]", "2"], " ", 
         SubsuperscriptBox["M", "\[Eta]", "2"]}]}]], "-", 
      FractionBox[
       RowBox[{"t", " ", 
        SubsuperscriptBox["M", "\[Pi]", "2"], " ", 
        SubsuperscriptBox["M", "\[Eta]", "2"], " ", 
        RowBox[{
         OverscriptBox["A", "_"], "[", 
         SubsuperscriptBox["M", "K", "2"], "]"}]}], 
       RowBox[{
        RowBox[{"16", " ", "t", " ", 
         SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
         SubsuperscriptBox["M", "K", "4"]}], "-", 
        RowBox[{"16", " ", "t", " ", 
         SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
         SubsuperscriptBox["M", "\[Pi]", "2"], " ", 
         SubsuperscriptBox["M", "K", "2"]}], "-", 
        RowBox[{"16", " ", "t", " ", 
         SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
         SubsuperscriptBox["M", "\[Eta]", "2"], " ", 
         SubsuperscriptBox["M", "K", "2"]}], "+", 
        RowBox[{"16", " ", "t", " ", 
         SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
         SubsuperscriptBox["M", "\[Pi]", "2"], " ", 
         SubsuperscriptBox["M", "\[Eta]", "2"]}]}]], "+", 
      FractionBox[
       RowBox[{"4", " ", 
        SubsuperscriptBox["M", "K", "4"], " ", 
        RowBox[{
         OverscriptBox["A", "_"], "[", 
         SubsuperscriptBox["M", "\[Pi]", "2"], "]"}]}], 
       RowBox[{
        RowBox[{"16", " ", "t", " ", 
         SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
         SubsuperscriptBox["M", "K", "2"]}], "-", 
        RowBox[{"16", " ", "t", " ", 
         SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
         SubsuperscriptBox["M", "\[Pi]", "2"]}]}]], "+", 
      FractionBox[
       RowBox[{"4", " ", "t", " ", 
        SubsuperscriptBox["M", "K", "2"], " ", 
        RowBox[{
         OverscriptBox["A", "_"], "[", 
         SubsuperscriptBox["M", "\[Pi]", "2"], "]"}]}], 
       RowBox[{
        RowBox[{"16", " ", "t", " ", 
         SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
         SubsuperscriptBox["M", "K", "2"]}], "-", 
        RowBox[{"16", " ", "t", " ", 
         SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
         SubsuperscriptBox["M", "\[Pi]", "2"]}]}]], "-", 
      FractionBox[
       RowBox[{"4", " ", 
        SubsuperscriptBox["M", "K", "2"], " ", 
        SubsuperscriptBox["M", "\[Pi]", "2"], " ", 
        RowBox[{
         OverscriptBox["A", "_"], "[", 
         SubsuperscriptBox["M", "\[Pi]", "2"], "]"}]}], 
       RowBox[{
        RowBox[{"16", " ", "t", " ", 
         SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
         SubsuperscriptBox["M", "K", "2"]}], "-", 
        RowBox[{"16", " ", "t", " ", 
         SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
         SubsuperscriptBox["M", "\[Pi]", "2"]}]}]], "-", 
      FractionBox[
       RowBox[{"4", " ", "t", " ", 
        SubsuperscriptBox["M", "\[Pi]", "2"], " ", 
        RowBox[{
         OverscriptBox["A", "_"], "[", 
         SubsuperscriptBox["M", "\[Pi]", "2"], "]"}]}], 
       RowBox[{
        RowBox[{"16", " ", "t", " ", 
         SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
         SubsuperscriptBox["M", "K", "2"]}], "-", 
        RowBox[{"16", " ", "t", " ", 
         SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
         SubsuperscriptBox["M", "\[Pi]", "2"]}]}]], "+", 
      FractionBox[
       RowBox[{"4", " ", 
        SubsuperscriptBox["M", "K", "4"], " ", 
        RowBox[{
         OverscriptBox["A", "_"], "[", 
         SubsuperscriptBox["M", "\[Eta]", "2"], "]"}]}], 
       RowBox[{
        RowBox[{"16", " ", "t", " ", 
         SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
         SubsuperscriptBox["M", "K", "2"]}], "-", 
        RowBox[{"16", " ", "t", " ", 
         SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
         SubsuperscriptBox["M", "\[Eta]", "2"]}]}]], "-", 
      FractionBox[
       RowBox[{"4", " ", "t", " ", 
        SubsuperscriptBox["M", "K", "2"], " ", 
        RowBox[{
         OverscriptBox["A", "_"], "[", 
         SubsuperscriptBox["M", "\[Eta]", "2"], "]"}]}], 
       RowBox[{
        RowBox[{"16", " ", "t", " ", 
         SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
         SubsuperscriptBox["M", "K", "2"]}], "-", 
        RowBox[{"16", " ", "t", " ", 
         SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
         SubsuperscriptBox["M", "\[Eta]", "2"]}]}]], "-", 
      FractionBox[
       RowBox[{"4", " ", 
        SubsuperscriptBox["M", "K", "2"], " ", 
        SubsuperscriptBox["M", "\[Pi]", "2"], " ", 
        RowBox[{
         OverscriptBox["A", "_"], "[", 
         SubsuperscriptBox["M", "\[Eta]", "2"], "]"}]}], 
       RowBox[{
        RowBox[{"16", " ", "t", " ", 
         SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
         SubsuperscriptBox["M", "K", "2"]}], "-", 
        RowBox[{"16", " ", "t", " ", 
         SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
         SubsuperscriptBox["M", "\[Eta]", "2"]}]}]], "+", 
      FractionBox[
       RowBox[{"t", " ", 
        SubsuperscriptBox["M", "\[Pi]", "2"], " ", 
        RowBox[{
         OverscriptBox["A", "_"], "[", 
         SubsuperscriptBox["M", "\[Eta]", "2"], "]"}]}], 
       RowBox[{
        RowBox[{"16", " ", "t", " ", 
         SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
         SubsuperscriptBox["M", "K", "2"]}], "-", 
        RowBox[{"16", " ", "t", " ", 
         SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
         SubsuperscriptBox["M", "\[Eta]", "2"]}]}]], "+", 
      FractionBox[
       RowBox[{"3", " ", "t", " ", 
        SubsuperscriptBox["M", "\[Eta]", "2"], " ", 
        RowBox[{
         OverscriptBox["A", "_"], "[", 
         SubsuperscriptBox["M", "\[Eta]", "2"], "]"}]}], 
       RowBox[{
        RowBox[{"16", " ", "t", " ", 
         SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
         SubsuperscriptBox["M", "K", "2"]}], "-", 
        RowBox[{"16", " ", "t", " ", 
         SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
         SubsuperscriptBox["M", "\[Eta]", "2"]}]}]], "+", 
      FractionBox[
       RowBox[{
        SubsuperscriptBox["M", "K", "6"], " ", 
        RowBox[{
         OverscriptBox["B", "_"], "[", 
         RowBox[{"t", ",", 
          SubsuperscriptBox["M", "K", "2"], ",", 
          SubsuperscriptBox["M", "\[Eta]", "2"]}], "]"}]}], 
       RowBox[{"4", " ", 
        SuperscriptBox["t", "2"], " ", 
        SubsuperscriptBox["F", "\[Pi]", "2"]}]], "-", 
      FractionBox[
       RowBox[{
        SubsuperscriptBox["M", "K", "4"], " ", 
        RowBox[{
         OverscriptBox["B", "_"], "[", 
         RowBox[{"t", ",", 
          SubsuperscriptBox["M", "K", "2"], ",", 
          SubsuperscriptBox["M", "\[Eta]", "2"]}], "]"}]}], 
       RowBox[{"4", " ", "t", " ", 
        SubsuperscriptBox["F", "\[Pi]", "2"]}]], "+", 
      FractionBox[
       RowBox[{
        SubsuperscriptBox["M", "K", "2"], " ", 
        SubsuperscriptBox["M", "\[Eta]", "4"], " ", 
        RowBox[{
         OverscriptBox["B", "_"], "[", 
         RowBox[{"t", ",", 
          SubsuperscriptBox["M", "K", "2"], ",", 
          SubsuperscriptBox["M", "\[Eta]", "2"]}], "]"}]}], 
       RowBox[{"4", " ", 
        SuperscriptBox["t", "2"], " ", 
        SubsuperscriptBox["F", "\[Pi]", "2"]}]], "-", 
      FractionBox[
       RowBox[{
        SubsuperscriptBox["M", "\[Pi]", "2"], " ", 
        SubsuperscriptBox["M", "\[Eta]", "4"], " ", 
        RowBox[{
         OverscriptBox["B", "_"], "[", 
         RowBox[{"t", ",", 
          SubsuperscriptBox["M", "K", "2"], ",", 
          SubsuperscriptBox["M", "\[Eta]", "2"]}], "]"}]}], 
       RowBox[{"4", " ", 
        SuperscriptBox["t", "2"], " ", 
        SubsuperscriptBox["F", "\[Pi]", "2"]}]], "+", 
      FractionBox[
       RowBox[{
        SubsuperscriptBox["M", "K", "2"], " ", 
        RowBox[{
         OverscriptBox["B", "_"], "[", 
         RowBox[{"t", ",", 
          SubsuperscriptBox["M", "K", "2"], ",", 
          SubsuperscriptBox["M", "\[Eta]", "2"]}], "]"}]}], 
       RowBox[{"4", " ", 
        SubsuperscriptBox["F", "\[Pi]", "2"]}]], "-", 
      FractionBox[
       RowBox[{
        SubsuperscriptBox["M", "K", "4"], " ", 
        SubsuperscriptBox["M", "\[Pi]", "2"], " ", 
        RowBox[{
         OverscriptBox["B", "_"], "[", 
         RowBox[{"t", ",", 
          SubsuperscriptBox["M", "K", "2"], ",", 
          SubsuperscriptBox["M", "\[Eta]", "2"]}], "]"}]}], 
       RowBox[{"4", " ", 
        SuperscriptBox["t", "2"], " ", 
        SubsuperscriptBox["F", "\[Pi]", "2"]}]], "-", 
      FractionBox[
       RowBox[{
        SubsuperscriptBox["M", "\[Pi]", "2"], " ", 
        RowBox[{
         OverscriptBox["B", "_"], "[", 
         RowBox[{"t", ",", 
          SubsuperscriptBox["M", "K", "2"], ",", 
          SubsuperscriptBox["M", "\[Eta]", "2"]}], "]"}]}], 
       RowBox[{"16", " ", 
        SubsuperscriptBox["F", "\[Pi]", "2"]}]], "-", 
      FractionBox[
       RowBox[{
        SubsuperscriptBox["M", "K", "4"], " ", 
        SubsuperscriptBox["M", "\[Eta]", "2"], " ", 
        RowBox[{
         OverscriptBox["B", "_"], "[", 
         RowBox[{"t", ",", 
          SubsuperscriptBox["M", "K", "2"], ",", 
          SubsuperscriptBox["M", "\[Eta]", "2"]}], "]"}]}], 
       RowBox[{"2", " ", 
        SuperscriptBox["t", "2"], " ", 
        SubsuperscriptBox["F", "\[Pi]", "2"]}]], "+", 
      FractionBox[
       RowBox[{
        SubsuperscriptBox["M", "K", "2"], " ", 
        SubsuperscriptBox["M", "\[Pi]", "2"], " ", 
        SubsuperscriptBox["M", "\[Eta]", "2"], " ", 
        RowBox[{
         OverscriptBox["B", "_"], "[", 
         RowBox[{"t", ",", 
          SubsuperscriptBox["M", "K", "2"], ",", 
          SubsuperscriptBox["M", "\[Eta]", "2"]}], "]"}]}], 
       RowBox[{"2", " ", 
        SuperscriptBox["t", "2"], " ", 
        SubsuperscriptBox["F", "\[Pi]", "2"]}]], "+", 
      FractionBox[
       RowBox[{
        SubsuperscriptBox["M", "\[Pi]", "2"], " ", 
        SubsuperscriptBox["M", "\[Eta]", "2"], " ", 
        RowBox[{
         OverscriptBox["B", "_"], "[", 
         RowBox[{"t", ",", 
          SubsuperscriptBox["M", "K", "2"], ",", 
          SubsuperscriptBox["M", "\[Eta]", "2"]}], "]"}]}], 
       RowBox[{"4", " ", "t", " ", 
        SubsuperscriptBox["F", "\[Pi]", "2"]}]], "-", 
      FractionBox[
       RowBox[{"3", " ", 
        SubsuperscriptBox["M", "\[Eta]", "2"], " ", 
        RowBox[{
         OverscriptBox["B", "_"], "[", 
         RowBox[{"t", ",", 
          SubsuperscriptBox["M", "K", "2"], ",", 
          SubsuperscriptBox["M", "\[Eta]", "2"]}], "]"}]}], 
       RowBox[{"16", " ", 
        SubsuperscriptBox["F", "\[Pi]", "2"]}]], "+", 
      FractionBox[
       RowBox[{
        SubsuperscriptBox["M", "K", "6"], " ", 
        RowBox[{
         OverscriptBox["B", "_"], "[", 
         RowBox[{"t", ",", 
          SubsuperscriptBox["M", "\[Pi]", "2"], ",", 
          SubsuperscriptBox["M", "K", "2"]}], "]"}]}], 
       RowBox[{"4", " ", 
        SuperscriptBox["t", "2"], " ", 
        SubsuperscriptBox["F", "\[Pi]", "2"]}]], "-", 
      FractionBox[
       RowBox[{
        SubsuperscriptBox["M", "\[Pi]", "6"], " ", 
        RowBox[{
         OverscriptBox["B", "_"], "[", 
         RowBox[{"t", ",", 
          SubsuperscriptBox["M", "\[Pi]", "2"], ",", 
          SubsuperscriptBox["M", "K", "2"]}], "]"}]}], 
       RowBox[{"4", " ", 
        SuperscriptBox["t", "2"], " ", 
        SubsuperscriptBox["F", "\[Pi]", "2"]}]], "+", 
      FractionBox[
       RowBox[{"3", " ", 
        SubsuperscriptBox["M", "K", "2"], " ", 
        SubsuperscriptBox["M", "\[Pi]", "4"], " ", 
        RowBox[{
         OverscriptBox["B", "_"], "[", 
         RowBox[{"t", ",", 
          SubsuperscriptBox["M", "\[Pi]", "2"], ",", 
          SubsuperscriptBox["M", "K", "2"]}], "]"}]}], 
       RowBox[{"4", " ", 
        SuperscriptBox["t", "2"], " ", 
        SubsuperscriptBox["F", "\[Pi]", "2"]}]], "-", 
      FractionBox[
       RowBox[{
        SubsuperscriptBox["M", "K", "2"], " ", 
        RowBox[{
         OverscriptBox["B", "_"], "[", 
         RowBox[{"t", ",", 
          SubsuperscriptBox["M", "\[Pi]", "2"], ",", 
          SubsuperscriptBox["M", "K", "2"]}], "]"}]}], 
       RowBox[{"4", " ", 
        SubsuperscriptBox["F", "\[Pi]", "2"]}]], "-", 
      FractionBox[
       RowBox[{"3", " ", 
        SubsuperscriptBox["M", "K", "4"], " ", 
        SubsuperscriptBox["M", "\[Pi]", "2"], " ", 
        RowBox[{
         OverscriptBox["B", "_"], "[", 
         RowBox[{"t", ",", 
          SubsuperscriptBox["M", "\[Pi]", "2"], ",", 
          SubsuperscriptBox["M", "K", "2"]}], "]"}]}], 
       RowBox[{"4", " ", 
        SuperscriptBox["t", "2"], " ", 
        SubsuperscriptBox["F", "\[Pi]", "2"]}]], "+", 
      FractionBox[
       RowBox[{
        SubsuperscriptBox["M", "\[Pi]", "2"], " ", 
        RowBox[{
         OverscriptBox["B", "_"], "[", 
         RowBox[{"t", ",", 
          SubsuperscriptBox["M", "\[Pi]", "2"], ",", 
          SubsuperscriptBox["M", "K", "2"]}], "]"}]}], 
       RowBox[{"4", " ", 
        SubsuperscriptBox["F", "\[Pi]", "2"]}]]}], "/.", "\[InvisibleSpace]", 
     
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SubscriptBox["F", "\[Pi]"], "\[Rule]", "F0"}], ",", 
       RowBox[{
        SubscriptBox["M", "\[Pi]"], "\[Rule]", "mpi"}], ",", 
       RowBox[{
        SubscriptBox["M", "K"], "\[Rule]", "mK"}], ",", 
       RowBox[{
        SubscriptBox["M", "\[Eta]"], "\[Rule]", "meta"}], ",", 
       RowBox[{
        SubsuperscriptBox["L", "9", "r"], "\[Rule]", "L9"}], ",", 
       RowBox[{
        SubsuperscriptBox["L", "5", "r"], "\[Rule]", "L5"}]}], "}"}]}], "//", 
    "Simplify"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.547036455727389*^9, 3.547036460771578*^9}, {
  3.547036534622294*^9, 3.547036651155327*^9}, {3.547040496515555*^9, 
  3.547040511725358*^9}, {3.549196122497854*^9, 3.549196129541189*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"check2", "[", "t_", "]"}], " ", "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       RowBox[{"Sqrt", "[", "2", "]"}]}], "*", 
      RowBox[{"ampCfminusKpi", "[", "t", "]"}]}], " ", "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"mpi", "\[Rule]", " ", "0.134"}], ",", " ", 
       RowBox[{"meta", " ", "\[Rule]", " ", "0.547"}], ",", 
       RowBox[{"mK", "\[Rule]", " ", "0.497"}], ",", " ", 
       RowBox[{"F0", "\[Rule]", " ", "0.092"}], ",", 
       RowBox[{"mu", "\[Rule]", " ", "0.775"}], ",", " ", 
       RowBox[{"L5", "\[Rule]", 
        RowBox[{"1.46", "*", 
         RowBox[{"10", "^", 
          RowBox[{"(", 
           RowBox[{"-", "3"}], ")"}]}]}]}], " ", ",", 
       RowBox[{"L9", "\[Rule]", " ", 
        RowBox[{"7", "*", 
         RowBox[{"10", "^", 
          RowBox[{"(", 
           RowBox[{"-", "3"}], ")"}]}]}]}]}], "}"}]}], "//", "N"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.547036690401683*^9, 3.547036721863298*^9}, {
  3.547038135518238*^9, 3.547038145908596*^9}, {3.54704058529645*^9, 
  3.547040595713628*^9}, {3.547082300111466*^9, 3.547082313849406*^9}, {
  3.549196173265078*^9, 3.54919617585649*^9}, {3.549196594479974*^9, 
  3.549196603615022*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"check2", "[", 
   RowBox[{"-", "1"}], "]"}], "//", "N"}]], "Input",
 CellChangeTimes->{{3.549196185652835*^9, 3.54919618717813*^9}}],

Cell[BoxData[
 FormBox[
  RowBox[{"-", "0.18065569720288277`"}], TraditionalForm]], "Output",
 CellChangeTimes->{
  3.549196376995903*^9, {3.549196440052568*^9, 3.549196455362513*^9}, {
   3.54919657759771*^9, 3.549196606252423*^9}}]
}, Open  ]]
}, Closed]]
},
WindowSize->{1280, 950},
WindowMargins->{{3, Automatic}, {26, Automatic}},
FrontEndVersion->"7.0 for Linux x86 (32-bit) (November 10, 2008)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[567, 22, 555, 15, 70, "Title"],
Cell[1125, 39, 169, 4, 44, "Subtitle"],
Cell[1297, 45, 540, 16, 55, "Input"],
Cell[1840, 63, 477, 15, 32, "Input"],
Cell[2320, 80, 561, 18, 32, "Input"],
Cell[2884, 100, 384, 13, 32, "Input"],
Cell[3271, 115, 2585, 76, 77, "Input"],
Cell[5859, 193, 467, 12, 32, "Input"],
Cell[6329, 207, 1042, 26, 32, "Input"],
Cell[7374, 235, 1648, 42, 32, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[9059, 282, 261, 7, 44, "Title"],
Cell[9323, 291, 1882, 50, 55, "Input"],
Cell[CellGroupData[{
Cell[11230, 345, 572, 12, 32, "Input"],
Cell[11805, 359, 1251, 19, 32, "Output"]
}, Open  ]],
Cell[13071, 381, 334, 6, 31, "Text"],
Cell[13408, 389, 2685, 80, 99, "Input"],
Cell[16096, 471, 2726, 80, 99, "Input"],
Cell[18825, 553, 2635, 79, 99, "Input"],
Cell[21463, 634, 898, 28, 77, "Input"],
Cell[22364, 664, 1543, 38, 77, "Input"],
Cell[23910, 704, 14223, 357, 347, "Input"],
Cell[38136, 1063, 923, 24, 32, "Input"],
Cell[CellGroupData[{
Cell[39084, 1091, 192, 4, 32, "Input"],
Cell[39279, 1097, 579, 10, 32, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[39907, 1113, 309, 8, 44, "Title"],
Cell[40219, 1123, 1066, 33, 32, "Input"],
Cell[41288, 1158, 6177, 173, 165, "Input"],
Cell[CellGroupData[{
Cell[47490, 1335, 307, 8, 32, "Input"],
Cell[47800, 1345, 349, 7, 32, "Output"]
}, Open  ]],
Cell[48164, 1355, 334, 6, 31, "Text"],
Cell[48501, 1363, 24237, 602, 522, "Input"],
Cell[72741, 1967, 1270, 32, 32, "Input"],
Cell[CellGroupData[{
Cell[74036, 2003, 167, 4, 32, "Input"],
Cell[74206, 2009, 233, 5, 32, "Output"]
}, Open  ]]
}, Closed]]
}
]
*)

(* End of internal cache information *)


==> anc/Op16equal.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 7.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[     28243,        815]
NotebookOptionsPosition[     26249,        749]
NotebookOutlinePosition[     26578,        764]
CellTagsIndexPosition[     26535,        761]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Equal Mass Case (m = M)", "Title",
 CellChangeTimes->{{3.546738453963682*^9, 3.546738457829238*^9}, 
   3.546739619149092*^9, {3.546749386058578*^9, 3.546749392604223*^9}},
 FontFamily->"Bitstream Vera Sans",
 FontSize->20],

Cell["Definitions", "Subtitle",
 CellChangeTimes->{{3.549194023647392*^9, 3.549194027318398*^9}},
 FontFamily->"Bitstream Vera Sans",
 FontWeight->"Bold"],

Cell[BoxData[
 RowBox[{
  RowBox[{"DeltaE", " ", "=", " ", "0"}], ";"}]], "Input",
 CellChangeTimes->{{3.546737903068276*^9, 3.546737910176719*^9}, 
   3.546739619163904*^9, {3.546739787108311*^9, 3.546739826863084*^9}, 
   3.546749514531849*^9, 3.546998407435389*^9, {3.549192925939535*^9, 
   3.549192928594593*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"SigE", "[", "M_", "]"}], " ", "=", " ", 
   RowBox[{"2", "*", 
    RowBox[{"M", "^", "2"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.546737868670376*^9, 3.546737900857453*^9}, 
   3.546739619168262*^9, {3.546739829874561*^9, 3.546739842335377*^9}, {
   3.546742159325659*^9, 3.546742161378989*^9}, 3.546749517436824*^9, 
   3.546998407438746*^9, {3.549192932179946*^9, 3.549192933364231*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"kE", "[", "M_", "]"}], " ", "=", " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "/", 
      RowBox[{"(", 
       RowBox[{"32", "*", 
        RowBox[{"Pi", "^", "2"}]}], ")"}]}], ")"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Log", "[", 
       RowBox[{
        RowBox[{"M", "^", "2"}], "/", 
        RowBox[{"mu", "^", "2"}]}], "]"}], "+", "1"}], ")"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.546738262652838*^9, 3.546738312249849*^9}, 
   3.546739619150194*^9, {3.546742378582653*^9, 3.546742380133137*^9}, 
   3.546749378354377*^9, 3.546998407431508*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"sigmaE", "[", 
    RowBox[{"t_", ",", "M_"}], "]"}], " ", "=", " ", 
   RowBox[{"Sqrt", "[", 
    RowBox[{"1", "-", 
     RowBox[{"(", 
      RowBox[{"4", 
       RowBox[{
        RowBox[{"M", "^", "2"}], "/", "t"}]}], ")"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.546738199124145*^9, 3.546738243817486*^9}, 
   3.546739619154472*^9, {3.546742138788029*^9, 3.546742143223213*^9}, 
   3.54674938013715*^9, {3.546830699784892*^9, 3.546830703717419*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"JbarE", "[", 
    RowBox[{"t_", ",", "M_"}], "]"}], " ", "=", " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "/", 
      RowBox[{"(", 
       RowBox[{"16", "*", 
        RowBox[{"Pi", "^", "2"}]}], ")"}]}], ")"}], "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"sigmaE", "[", 
        RowBox[{"t", ",", "M"}], "]"}], "*", 
       RowBox[{"Log", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"sigmaE", "[", 
            RowBox[{"t", ",", "M"}], "]"}], "-", "1"}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"sigmaE", "[", 
            RowBox[{"t", ",", "M"}], "]"}], "+", "1"}], ")"}]}], "]"}]}], "+",
       "2"}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.546737923046565*^9, 3.546737924771952*^9}, {
   3.546738021804857*^9, 3.546738055061205*^9}, {3.546738156542905*^9, 
   3.546738195415749*^9}, 3.546739619159259*^9, {3.546742146590465*^9, 
   3.546742147529711*^9}, {3.546742391627812*^9, 3.546742398416508*^9}, 
   3.546749384350168*^9, {3.546749506528058*^9, 3.546749511581738*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Jbar0E", "[", "M_", "]"}], " ", "=", " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "/", 
      RowBox[{"(", 
       RowBox[{"96", 
        RowBox[{"Pi", "^", "2"}]}], ")"}]}], ")"}], "*", 
    RowBox[{"1", "/", 
     RowBox[{"M", "^", "2"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.546830778883913*^9, 3.546830798018869*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"JdoublebarE", "[", 
    RowBox[{"t_", ",", "M_"}], "]"}], " ", "=", " ", 
   RowBox[{
    RowBox[{"JbarE", "[", 
     RowBox[{"t", ",", "M"}], "]"}], "+", 
    RowBox[{"t", "*", 
     RowBox[{"Jbar0E", "[", "M", "]"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.546830681864501*^9, 3.546830768520381*^9}, {
  3.546830817658047*^9, 3.546830820754071*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ME", "[", 
    RowBox[{"t_", ",", "M_"}], "]"}], " ", "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "/", 
       RowBox[{"(", 
        RowBox[{"12", "t"}], ")"}]}], ")"}], "*", 
     RowBox[{"(", 
      RowBox[{"t", "-", 
       RowBox[{"2", "*", 
        RowBox[{"SigE", "[", "M", "]"}]}]}], ")"}], "*", 
     RowBox[{"JbarE", "[", 
      RowBox[{"t", ",", "M"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"DeltaE", "^", "2"}], "/", 
       RowBox[{"(", 
        RowBox[{"3", 
         RowBox[{"t", "^", "2"}]}], ")"}]}], ")"}], "*", 
     RowBox[{"JdoublebarE", "[", 
      RowBox[{"t", ",", "M"}], "]"}]}], "-", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"kE", "[", "M", "]"}], "/", "6"}], ")"}], "+", 
    RowBox[{"(", 
     RowBox[{"1", "/", 
      RowBox[{"(", 
       RowBox[{"288", 
        RowBox[{"Pi", "^", "2"}]}], ")"}]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.546737765531924*^9, 3.546737863267505*^9}, {
   3.546737935963163*^9, 3.546737940081442*^9}, 3.546739619173409*^9, {
   3.546742166479014*^9, 3.546742181964629*^9}, {3.546742384003919*^9, 
   3.546742384937464*^9}, {3.546749526817689*^9, 3.546749544061124*^9}, {
   3.54683080969142*^9, 3.546830811061203*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"LE", "[", 
    RowBox[{"t_", ",", "M_"}], "]"}], " ", "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"DeltaE", "^", "2"}], "/", 
     RowBox[{"(", 
      RowBox[{"4", "t"}], ")"}]}], "*", 
    RowBox[{"JbarE", "[", 
     RowBox[{"t", ",", "M"}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.546738331604395*^9, 3.546738373534473*^9}, 
   3.546739619178045*^9, {3.546742192220505*^9, 3.54674221964992*^9}, {
   3.546749546808232*^9, 3.546749551532961*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"HE", "[", 
    RowBox[{"t_", ",", "M_"}], "]"}], "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "/", 
       RowBox[{"F0", "^", "2"}]}], ")"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"t", "*", 
        RowBox[{"ME", "[", 
         RowBox[{"t", ",", "M"}], "]"}]}], "-", 
       RowBox[{"LE", "[", 
        RowBox[{"t", ",", "M"}], "]"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "/", 
       RowBox[{"(", 
        RowBox[{"3", "*", 
         RowBox[{"F0", "^", "2"}]}], ")"}]}], ")"}], "*", "L9", "*", 
     "t"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.546737609038758*^9, 3.546737629152203*^9}, {
   3.54673768716531*^9, 3.546737749430564*^9}, 3.546739619182891*^9, {
   3.54674222202882*^9, 3.54674223249344*^9}, {3.546749553083154*^9, 
   3.54674955560977*^9}, 3.546751165268446*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"H1E", "[", "t_", "]"}], " ", "=", " ", 
   RowBox[{"HE", "[", 
    RowBox[{"t", ",", "mpi"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.546738491901476*^9, 3.546738547329856*^9}, 
   3.546739619187585*^9, 3.54673993043289*^9, {3.546742237313776*^9, 
   3.5467422520689*^9}, {3.546749561061499*^9, 3.546749562847355*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"H2E", "[", "t_", "]"}], " ", "=", " ", 
   RowBox[{"HE", "[", 
    RowBox[{"t", ",", "mK"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.546738553131268*^9, 3.546738567891654*^9}, 
   3.546739619191953*^9, 3.546739938084728*^9, {3.546742246838463*^9, 
   3.546742254587989*^9}, {3.546749564372351*^9, 3.546749566306554*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["check for eqn (2.4 a) of Gasser NPB 250, 1985, pg 520", "Title",
 CellChangeTimes->{{3.546750044217067*^9, 3.546750081349333*^9}, 
   3.549193991081447*^9, 3.549194095446814*^9},
 FontFamily->"Bitstream Vera Sans",
 FontSize->20],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Fpipi", "[", "t_", "]"}], " ", "=", " ", 
   RowBox[{
    RowBox[{"1", " ", "+", " ", 
     RowBox[{"2", "*", 
      RowBox[{"H1E", "[", "t", "]"}]}], "+", 
     RowBox[{"H2E", "[", "t", "]"}]}], "//", "Simplify"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.546737531184614*^9, 3.546737604424483*^9}, {
   3.546738600802269*^9, 3.546738625312856*^9}, 3.546739619196352*^9, 
   3.54674186181147*^9, {3.546742326430325*^9, 3.546742326622725*^9}, {
   3.546751103483579*^9, 3.54675110492287*^9}, {3.546754199835482*^9, 
   3.54675420352048*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"ans1", " ", "=", " ", 
   RowBox[{"Fpipi", "[", "t", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.546739531926527*^9, 3.546739546990671*^9}, 
   3.546739619208951*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Abar", "[", "m_", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      RowBox[{"m", "^", "2"}]}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"4", " ", "Pi"}], ")"}], "^", "2"}]}], " ", 
    RowBox[{"Log", "[", 
     RowBox[{
      RowBox[{"m", "^", "2"}], "/", 
      RowBox[{"mu", "^", "2"}]}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{3.546739619213729*^9}],

Cell[BoxData[
 RowBox[{" ", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      OverscriptBox["A", "_"], "[", 
      SubsuperscriptBox["M", "\[Pi]", "2"], "]"}], " ", "=", " ", 
     RowBox[{
      RowBox[{"Abar", "[", "m", "]"}], "/.", 
      RowBox[{"m", "\[Rule]", " ", "mpi"}]}]}], ";"}], "\[IndentingNewLine]", 
   
   RowBox[{
    RowBox[{
     RowBox[{
      OverscriptBox["A", "_"], "[", 
      SubsuperscriptBox["M", "K", "2"], "]"}], "=", " ", 
     RowBox[{
      RowBox[{"Abar", "[", "m", "]"}], "/.", 
      RowBox[{"m", "\[Rule]", " ", "mK"}]}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.546739472276089*^9, 3.54673950707173*^9}, {
  3.546739619218493*^9, 3.546739628219158*^9}, {3.546742073352988*^9, 
  3.546742087881642*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    OverscriptBox["B", "_"], "[", 
    RowBox[{"t", ",", 
     SubsuperscriptBox["M", "\[Pi]", "2"], ",", 
     SubsuperscriptBox["M", "\[Pi]", "2"]}], "]"}], " ", "=", " ", 
   RowBox[{"JbarE", "[", 
    RowBox[{"t", ",", "mpi"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.546742102917297*^9, 3.546742127798033*^9}, {
   3.546742262517957*^9, 3.546742270350871*^9}, 3.546751140405612*^9, {
   3.54692690015983*^9, 3.546926906994034*^9}, 3.549194053142961*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    OverscriptBox["B", "_"], "[", 
    RowBox[{"t", ",", 
     SubsuperscriptBox["M", "K", "2"], ",", 
     SubsuperscriptBox["M", "K", "2"]}], "]"}], " ", "=", " ", 
   RowBox[{"JbarE", "[", 
    RowBox[{"t", ",", "mK"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.546742108826903*^9, 3.546742109259871*^9}, {
   3.546742276900411*^9, 3.546742281063704*^9}, 3.54675114220225*^9}],

Cell["\<\
The AMPC result below is obtained by reading off the coefficients of the \
corresponding vector current given in the mathematica notebook  Op10a.nb\
\>", "Text",
 CellChangeTimes->{{3.549194284540274*^9, 3.549194337735629*^9}, {
  3.549194535211018*^9, 3.549194540777121*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ampC1", "[", "t_", "]"}], " ", "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"1", "-", 
      FractionBox["t", 
       RowBox[{"192", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SubsuperscriptBox["F", "\[Pi]", "2"]}]], "+", 
      FractionBox[
       RowBox[{"2", " ", "t", " ", 
        SubsuperscriptBox["L", "9", "r"]}], 
       SubsuperscriptBox["F", "\[Pi]", "2"]], "+", 
      FractionBox[
       RowBox[{"t", " ", 
        RowBox[{
         OverscriptBox["A", "_"], "[", 
         SubsuperscriptBox["M", "K", "2"], "]"}]}], 
       RowBox[{"12", " ", 
        SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
        SubsuperscriptBox["M", "K", "2"]}]], "+", 
      FractionBox[
       RowBox[{"t", " ", 
        RowBox[{
         OverscriptBox["A", "_"], "[", 
         SubsuperscriptBox["M", "\[Pi]", "2"], "]"}]}], 
       RowBox[{"6", " ", 
        SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
        SubsuperscriptBox["M", "\[Pi]", "2"]}]], "+", 
      FractionBox[
       RowBox[{"t", " ", 
        RowBox[{
         OverscriptBox["B", "_"], "[", 
         RowBox[{"t", ",", 
          SubsuperscriptBox["M", "K", "2"], ",", 
          SubsuperscriptBox["M", "K", "2"]}], "]"}]}], 
       RowBox[{"12", " ", 
        SubsuperscriptBox["F", "\[Pi]", "2"]}]], "-", 
      FractionBox[
       RowBox[{
        SubsuperscriptBox["M", "K", "2"], " ", 
        RowBox[{
         OverscriptBox["B", "_"], "[", 
         RowBox[{"t", ",", 
          SubsuperscriptBox["M", "K", "2"], ",", 
          SubsuperscriptBox["M", "K", "2"]}], "]"}]}], 
       RowBox[{"3", " ", 
        SubsuperscriptBox["F", "\[Pi]", "2"]}]], "+", 
      FractionBox[
       RowBox[{"t", " ", 
        RowBox[{
         OverscriptBox["B", "_"], "[", 
         RowBox[{"t", ",", 
          SubsuperscriptBox["M", "\[Pi]", "2"], ",", 
          SubsuperscriptBox["M", "\[Pi]", "2"]}], "]"}]}], 
       RowBox[{"6", " ", 
        SubsuperscriptBox["F", "\[Pi]", "2"]}]], "-", 
      FractionBox[
       RowBox[{"2", " ", 
        SubsuperscriptBox["M", "\[Pi]", "2"], " ", 
        RowBox[{
         OverscriptBox["B", "_"], "[", 
         RowBox[{"t", ",", 
          SubsuperscriptBox["M", "\[Pi]", "2"], ",", 
          SubsuperscriptBox["M", "\[Pi]", "2"]}], "]"}]}], 
       RowBox[{"3", " ", 
        SubsuperscriptBox["F", "\[Pi]", "2"]}]]}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SubscriptBox["F", "\[Pi]"], "\[Rule]", " ", "F0"}], ",", 
       RowBox[{
        SubscriptBox["M", "\[Pi]"], "\[Rule]", " ", "mpi"}], ",", 
       RowBox[{
        SubscriptBox["M", "K"], "\[Rule]", " ", "mK"}], ",", " ", 
       RowBox[{
        SubsuperscriptBox["L", "9", "r"], "\[Rule]", " ", "L9"}]}], "}"}]}], "//",
     "Simplify"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.546739140852093*^9, 3.546739273785224*^9}, 
   3.546739313049983*^9, {3.546739413381555*^9, 3.546739437573472*^9}, 
   3.546739619223726*^9, 3.546742016334516*^9, 3.546742313545888*^9, {
   3.546742473568904*^9, 3.546742487558407*^9}, {3.546742535606708*^9, 
   3.546742601165038*^9}, 3.546750237999051*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"ans2", " ", "=", " ", 
   RowBox[{"ampC1", "[", "t", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.54673954925404*^9, 3.546739570140816*^9}, 
   3.54673961923386*^9, 3.546750239136024*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Answer1", " ", "=", " ", 
  RowBox[{
   RowBox[{"ans1", "-", "ans2"}], " ", "//", "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.546739571588539*^9, 3.546739619238334*^9}, {
   3.546739889318691*^9, 3.546739889969844*^9}, 3.546740054888991*^9, {
   3.546742334605439*^9, 3.546742348767692*^9}, {3.54674241913921*^9, 
   3.546742419602628*^9}, {3.546742510882746*^9, 3.546742511709222*^9}, 
   3.546750276644632*^9}],

Cell[BoxData[
 FormBox["0", TraditionalForm]], "Output",
 CellChangeTimes->{
  3.546742357882211*^9, {3.546742408548126*^9, 3.546742421668811*^9}, {
   3.546742501193336*^9, 3.546742516609391*^9}, {3.54674257776687*^9, 
   3.546742607556465*^9}, {3.546749580716575*^9, 3.546749586460182*^9}, 
   3.546749803020353*^9, 3.546750242523445*^9, 3.546750278404987*^9, {
   3.54675102434769*^9, 3.546751038732204*^9}, {3.546751089086016*^9, 
   3.546751114849854*^9}, {3.546751153763334*^9, 3.546751182991253*^9}, 
   3.546754212987635*^9, 3.546754391898875*^9, 3.54676163662599*^9, 
   3.546761856927965*^9, 3.546761939042874*^9, 3.546762962261267*^9, 
   3.546763072191749*^9, 3.546763473037128*^9, 3.546767184957141*^9, 
   3.546826674331287*^9, {3.546830528251924*^9, 3.54683055175932*^9}, 
   3.546830616270456*^9, 3.546830825710367*^9, 3.546831318413209*^9, 
   3.546831443622471*^9, 3.54690711724966*^9, 3.546916401032995*^9, 
   3.546916516353915*^9, 3.546993418639429*^9, 3.546997765691522*^9, 
   3.546998246159181*^9, 3.546998479122457*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["check for eqn (2.4 b) of Gasser NPB 250, 1985, pg 520", "Title",
 CellChangeTimes->{{3.546750108866148*^9, 3.546750109273741*^9}},
 FontFamily->"Bitstream Vera Sans",
 FontSize->20],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"FK0", "[", "t_", "]"}], " ", "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      RowBox[{"H1E", "[", "t", "]"}]}], "+", 
     RowBox[{"H2E", "[", "t", "]"}]}], "//", "Simplify"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.546750130315659*^9, 3.546750176595523*^9}, 
   3.546750209150733*^9, {3.546750439232969*^9, 3.546750439778376*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"ans3", " ", "=", " ", 
   RowBox[{"FK0", "[", "t", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.546750218976641*^9, 3.546750224768242*^9}}],

Cell["\<\
The AMPC result below is obtained by reading off the coefficients of the \
corresponding vector current given in the mathematica notebook  Op10c.nb\
\>", "Text",
 CellChangeTimes->{{3.549194284540274*^9, 3.549194337735629*^9}, {
  3.549194535211018*^9, 3.549194540777121*^9}, {3.549194573272445*^9, 
  3.549194575268895*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ampC2", "[", "t_", "]"}], " ", "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"t", " ", 
        RowBox[{
         OverscriptBox["A", "_"], "[", 
         SubsuperscriptBox["M", "K", "2"], "]"}]}], 
       RowBox[{"12", " ", 
        SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
        SubsuperscriptBox["M", "K", "2"]}]], "-", 
      FractionBox[
       RowBox[{"t", " ", 
        RowBox[{
         OverscriptBox["A", "_"], "[", 
         SubsuperscriptBox["M", "\[Pi]", "2"], "]"}]}], 
       RowBox[{"12", " ", 
        SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
        SubsuperscriptBox["M", "\[Pi]", "2"]}]], "+", 
      FractionBox[
       RowBox[{"t", " ", 
        RowBox[{
         OverscriptBox["B", "_"], "[", 
         RowBox[{"t", ",", 
          SubsuperscriptBox["M", "K", "2"], ",", 
          SubsuperscriptBox["M", "K", "2"]}], "]"}]}], 
       RowBox[{"12", " ", 
        SubsuperscriptBox["F", "\[Pi]", "2"]}]], "-", 
      FractionBox[
       RowBox[{
        SubsuperscriptBox["M", "K", "2"], " ", 
        RowBox[{
         OverscriptBox["B", "_"], "[", 
         RowBox[{"t", ",", 
          SubsuperscriptBox["M", "K", "2"], ",", 
          SubsuperscriptBox["M", "K", "2"]}], "]"}]}], 
       RowBox[{"3", " ", 
        SubsuperscriptBox["F", "\[Pi]", "2"]}]], "-", 
      FractionBox[
       RowBox[{"t", " ", 
        RowBox[{
         OverscriptBox["B", "_"], "[", 
         RowBox[{"t", ",", 
          SubsuperscriptBox["M", "\[Pi]", "2"], ",", 
          SubsuperscriptBox["M", "\[Pi]", "2"]}], "]"}]}], 
       RowBox[{"12", " ", 
        SubsuperscriptBox["F", "\[Pi]", "2"]}]], "+", 
      FractionBox[
       RowBox[{
        SubsuperscriptBox["M", "\[Pi]", "2"], " ", 
        RowBox[{
         OverscriptBox["B", "_"], "[", 
         RowBox[{"t", ",", 
          SubsuperscriptBox["M", "\[Pi]", "2"], ",", 
          SubsuperscriptBox["M", "\[Pi]", "2"]}], "]"}]}], 
       RowBox[{"3", " ", 
        SubsuperscriptBox["F", "\[Pi]", "2"]}]]}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SubscriptBox["F", "\[Pi]"], "\[Rule]", " ", "F0"}], ",", 
       RowBox[{
        SubscriptBox["M", "\[Pi]"], "\[Rule]", " ", "mpi"}], ",", 
       RowBox[{
        SubscriptBox["M", "K"], "\[Rule]", " ", "mK"}], ",", " ", 
       RowBox[{
        SubsuperscriptBox["L", "9", "r"], "\[Rule]", " ", "L9"}]}], "}"}]}], "//",
     "Simplify"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.54675025938341*^9, 3.546750259709845*^9}, {
  3.546750418223133*^9, 3.546750430755721*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"ans4", " ", "=", " ", 
   RowBox[{"ampC2", "[", "t", "]"}]}], " ", ";"}]], "Input",
 CellChangeTimes->{{3.546750251800298*^9, 3.546750267131532*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Answer2", "=", " ", 
  RowBox[{
   RowBox[{"ans3", "-", "ans4"}], " ", "//", "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.546750287954656*^9, 3.546750301402756*^9}}],

Cell[BoxData[
 FormBox["0", TraditionalForm]], "Output",
 CellChangeTimes->{{3.546750450595617*^9, 3.546750464577044*^9}, {
   3.546751025089354*^9, 3.546751039504536*^9}, 3.546751183187722*^9, 
   3.54675421327224*^9, 3.546754392070892*^9, 3.546761636750806*^9, 
   3.546761857439507*^9, 3.546761939229778*^9, 3.54676296281186*^9, 
   3.546763072660124*^9, 3.546763473283036*^9, 3.546767185391648*^9, 
   3.546826674610792*^9, {3.54683052851203*^9, 3.546830551943271*^9}, 
   3.546830616444509*^9, 3.546830825845611*^9, 3.546831318644478*^9, 
   3.546831443785203*^9, 3.546907117863947*^9, 3.546916401367267*^9, 
   3.546916516523128*^9, 3.546993418961416*^9, 3.546997766350065*^9, 
   3.546998246356476*^9, 3.546998479261005*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["check for eqn (2.4 c) of Gasser NPB 250, 1985, pg 520", "Title",
 CellChangeTimes->{{3.54675051797619*^9, 3.546750518268869*^9}},
 FontFamily->"Bitstream Vera Sans",
 FontSize->20],

Cell["\<\
The AMPC result below is obtained by reading off the coefficients of the \
corresponding vector current given in the mathematica notebook  Op10b.nb\
\>", "Text",
 CellChangeTimes->{{3.549194284540274*^9, 3.549194337735629*^9}, {
  3.549194535211018*^9, 3.549194540777121*^9}, {3.549194596812921*^9, 
  3.5491945971973*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"ans5", " ", "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"1", "-", 
      FractionBox["t", 
       RowBox[{"192", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SubsuperscriptBox["F", "\[Pi]", "2"]}]], "+", 
      FractionBox[
       RowBox[{"2", " ", "t", " ", 
        SubsuperscriptBox["L", "9", "r"]}], 
       SubsuperscriptBox["F", "\[Pi]", "2"]], "+", 
      FractionBox[
       RowBox[{"t", " ", 
        RowBox[{
         OverscriptBox["A", "_"], "[", 
         SubsuperscriptBox["M", "K", "2"], "]"}]}], 
       RowBox[{"6", " ", 
        SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
        SubsuperscriptBox["M", "K", "2"]}]], "+", 
      FractionBox[
       RowBox[{"t", " ", 
        RowBox[{
         OverscriptBox["A", "_"], "[", 
         SubsuperscriptBox["M", "\[Pi]", "2"], "]"}]}], 
       RowBox[{"12", " ", 
        SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
        SubsuperscriptBox["M", "\[Pi]", "2"]}]], "+", 
      FractionBox[
       RowBox[{"t", " ", 
        RowBox[{
         OverscriptBox["B", "_"], "[", 
         RowBox[{"t", ",", 
          SubsuperscriptBox["M", "K", "2"], ",", 
          SubsuperscriptBox["M", "K", "2"]}], "]"}]}], 
       RowBox[{"6", " ", 
        SubsuperscriptBox["F", "\[Pi]", "2"]}]], "-", 
      FractionBox[
       RowBox[{"2", " ", 
        SubsuperscriptBox["M", "K", "2"], " ", 
        RowBox[{
         OverscriptBox["B", "_"], "[", 
         RowBox[{"t", ",", 
          SubsuperscriptBox["M", "K", "2"], ",", 
          SubsuperscriptBox["M", "K", "2"]}], "]"}]}], 
       RowBox[{"3", " ", 
        SubsuperscriptBox["F", "\[Pi]", "2"]}]], "+", 
      FractionBox[
       RowBox[{"t", " ", 
        RowBox[{
         OverscriptBox["B", "_"], "[", 
         RowBox[{"t", ",", 
          SubsuperscriptBox["M", "\[Pi]", "2"], ",", 
          SubsuperscriptBox["M", "\[Pi]", "2"]}], "]"}]}], 
       RowBox[{"12", " ", 
        SubsuperscriptBox["F", "\[Pi]", "2"]}]], "-", 
      FractionBox[
       RowBox[{
        SubsuperscriptBox["M", "\[Pi]", "2"], " ", 
        RowBox[{
         OverscriptBox["B", "_"], "[", 
         RowBox[{"t", ",", 
          SubsuperscriptBox["M", "\[Pi]", "2"], ",", 
          SubsuperscriptBox["M", "\[Pi]", "2"]}], "]"}]}], 
       RowBox[{"3", " ", 
        SubsuperscriptBox["F", "\[Pi]", "2"]}]]}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SubscriptBox["F", "\[Pi]"], "\[Rule]", " ", "F0"}], ",", 
       RowBox[{
        SubscriptBox["M", "\[Pi]"], "\[Rule]", " ", "mpi"}], ",", 
       RowBox[{
        SubscriptBox["M", "K"], "\[Rule]", " ", "mK"}], ",", " ", 
       RowBox[{
        SubsuperscriptBox["L", "9", "r"], "\[Rule]", " ", "L9"}]}], "}"}]}], "//",
     "Simplify"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.54675095766743*^9, 3.546750966831251*^9}, 
   3.546751224081041*^9, {3.546751319452345*^9, 3.546751319631786*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"ans6", " ", "=", " ", 
   RowBox[{"ans2", "+", "ans4"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.546750970029763*^9, 3.546750994639956*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Answer3", " ", "=", " ", 
  RowBox[{
   RowBox[{"ans5", "-", "ans6"}], "//", "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.546750999830716*^9, 3.546751008824757*^9}, {
  3.546751206920324*^9, 3.546751230872738*^9}, {3.546751349664345*^9, 
  3.546751352508128*^9}}],

Cell[BoxData[
 FormBox["0", TraditionalForm]], "Output",
 CellChangeTimes->{{3.546751328307005*^9, 3.546751353341946*^9}, 
   3.546754213410321*^9, 3.546754392170283*^9, 3.546761636904061*^9, 
   3.546761857653833*^9, 3.546761939318373*^9, 3.546762962939612*^9, 
   3.546763072856549*^9, 3.546763473642049*^9, 3.546767185556963*^9, 
   3.54682667490993*^9, {3.546830528867225*^9, 3.546830552092937*^9}, 
   3.546830616684459*^9, 3.546830826014273*^9, 3.546831318884955*^9, 
   3.546831443951988*^9, 3.546907118093979*^9, 3.546916402104205*^9, 
   3.546916517102707*^9, 3.54699341927655*^9, 3.546997766604792*^9, 
   3.546998246604772*^9, 3.546998479358185*^9}]
}, Open  ]]
}, Closed]]
},
WindowSize->{975, 940},
WindowMargins->{{0, Automatic}, {615, 0}},
FrontEndVersion->"7.0 for Linux x86 (32-bit) (November 10, 2008)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[567, 22, 229, 4, 66, "Title"],
Cell[799, 28, 154, 3, 53, "Subtitle"],
Cell[956, 33, 318, 6, 32, "Input"],
Cell[1277, 41, 441, 9, 32, "Input"],
Cell[1721, 52, 625, 19, 32, "Input"],
Cell[2349, 73, 512, 14, 32, "Input"],
Cell[2864, 89, 1142, 31, 32, "Input"],
Cell[4009, 122, 385, 12, 32, "Input"],
Cell[4397, 136, 403, 11, 32, "Input"],
Cell[4803, 149, 1310, 38, 55, "Input"],
Cell[6116, 189, 509, 14, 32, "Input"],
Cell[6628, 205, 903, 27, 32, "Input"],
Cell[7534, 234, 373, 8, 32, "Input"],
Cell[7910, 244, 375, 8, 32, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[8322, 257, 235, 4, 40, "Title"],
Cell[8560, 263, 588, 13, 32, "Input"],
Cell[9151, 278, 205, 5, 32, "Input"],
Cell[9359, 285, 434, 15, 32, "Input"],
Cell[9796, 302, 750, 22, 55, "Input"],
Cell[10549, 326, 513, 12, 32, "Input"],
Cell[11065, 340, 432, 11, 32, "Input"],
Cell[11500, 353, 286, 5, 51, "Text"],
Cell[11789, 360, 3144, 84, 112, "Input"],
Cell[14936, 446, 225, 5, 32, "Input"],
Cell[CellGroupData[{
Cell[15186, 455, 440, 8, 32, "Input"],
Cell[15629, 465, 1044, 16, 32, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[16722, 487, 187, 3, 40, "Title"],
Cell[16912, 492, 392, 10, 32, "Input"],
Cell[17307, 504, 177, 4, 32, "Input"],
Cell[17487, 510, 335, 6, 51, "Text"],
Cell[17825, 518, 2607, 73, 88, "Input"],
Cell[20435, 593, 184, 4, 32, "Input"],
Cell[CellGroupData[{
Cell[20644, 601, 192, 4, 32, "Input"],
Cell[20839, 607, 731, 11, 32, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[21619, 624, 186, 3, 40, "Title"],
Cell[21808, 629, 333, 6, 51, "Text"],
Cell[22144, 637, 2920, 80, 112, "Input"],
Cell[25067, 719, 176, 4, 32, "Input"],
Cell[CellGroupData[{
Cell[25268, 727, 290, 6, 32, "Input"],
Cell[25561, 735, 660, 10, 32, "Output"]
}, Open  ]]
}, Closed]]
}
]
*)

(* End of internal cache information *)


==> anc/Op16unequal.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 7.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[     71337,       1926]
NotebookOptionsPosition[     69085,       1854]
NotebookOutlinePosition[     69421,       1869]
CellTagsIndexPosition[     69378,       1866]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Unequal Mass Case (m \\neq M)", "Title",
 CellChangeTimes->{{3.546748755155473*^9, 3.546748760777033*^9}, {
   3.546749398594136*^9, 3.546749400315148*^9}, {3.546749488875614*^9, 
   3.546749499170141*^9}, 3.546749602001036*^9},
 FontFamily->"Bitstream Vera Sans",
 FontSize->20],

Cell["Definitions", "Subtitle",
 CellChangeTimes->{{3.549194163793754*^9, 3.549194165879132*^9}},
 FontFamily->"Bitstream Vera Sans",
 FontWeight->"Bold"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"DeltaU", "[", 
    RowBox[{"m_", ",", "M_"}], "]"}], " ", "=", " ", 
   RowBox[{
    RowBox[{"m", "^", "2"}], "-", 
    RowBox[{"M", "^", "2"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"SigU", "[", 
    RowBox[{"m_", ",", "M_"}], "]"}], " ", "=", " ", 
   RowBox[{
    RowBox[{"m", "^", "2"}], "+", 
    RowBox[{"M", "^", "2"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.546749164735715*^9, 3.546749196097152*^9}, {
  3.546749688525696*^9, 3.546749740032563*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"kU", "[", 
    RowBox[{"m_", ",", "M_"}], "]"}], " ", "=", " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "/", 
      RowBox[{"(", 
       RowBox[{"32", 
        RowBox[{"Pi", "^", "2"}]}], ")"}]}], ")"}], "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"m", "^", "2"}], "*", 
       RowBox[{"Log", "[", 
        RowBox[{
         RowBox[{"m", "^", "2"}], "/", 
         RowBox[{"mu", "^", "2"}]}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"M", "^", "2"}], "*", 
       RowBox[{"Log", "[", 
        RowBox[{
         RowBox[{"M", "^", "2"}], "/", 
         RowBox[{"mu", "^", "2"}]}], "]"}]}]}], ")"}], "*", 
    RowBox[{"(", 
     RowBox[{"1", "/", 
      RowBox[{"DeltaU", "[", 
       RowBox[{"m", ",", "M"}], "]"}]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.546749243434645*^9, 3.546749359352887*^9}, {
   3.546753919219991*^9, 3.546753922124885*^9}, 3.546998378000902*^9, {
   3.547003011288588*^9, 3.547003013478195*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"nu", "[", 
    RowBox[{"t_", ",", "m_", ",", "M_"}], "]"}], " ", "=", " ", 
   RowBox[{"Sqrt", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"t", "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"m", "+", "M"}], ")"}], "^", "2"}]}], ")"}], 
     RowBox[{"(", 
      RowBox[{"t", "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"m", "-", "M"}], ")"}], "^", "2"}]}], ")"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.546749628859204*^9, 3.546749674765336*^9}, {
  3.547601004260922*^9, 3.54760100537179*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"JbarU", "[", 
    RowBox[{"t_", ",", "m_", ",", "M_"}], "]"}], "=", " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "/", 
      RowBox[{"(", 
       RowBox[{"32", 
        RowBox[{"Pi", "^", "2"}]}], ")"}]}], ")"}], 
    RowBox[{"(", 
     RowBox[{"2", "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"DeltaU", "[", 
          RowBox[{"m", ",", "M"}], "]"}], "/", "t"}], ")"}], "*", 
       RowBox[{"(", 
        RowBox[{"Log", "[", 
         RowBox[{
          RowBox[{"M", "^", "2"}], "/", 
          RowBox[{"m", "^", "2"}]}], "]"}], ")"}]}], "-", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"SigU", "[", 
          RowBox[{"m", ",", "M"}], "]"}], "/", 
         RowBox[{"DeltaU", "[", 
          RowBox[{"m", ",", "M"}], "]"}]}], ")"}], "*", 
       RowBox[{"(", 
        RowBox[{"Log", "[", 
         RowBox[{
          RowBox[{"M", "^", "2"}], "/", 
          RowBox[{"m", "^", "2"}]}], "]"}], ")"}]}], "-", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"nu", "[", 
          RowBox[{"t", ",", "m", ",", "M"}], "]"}], "/", "t"}], ")"}], "*", 
       RowBox[{"(", 
        RowBox[{"Log", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"t", "+", 
               RowBox[{"nu", "[", 
                RowBox[{"t", ",", "m", ",", "M"}], "]"}]}], ")"}], "^", "2"}],
             "-", 
            RowBox[{
             RowBox[{"DeltaU", "[", 
              RowBox[{"m", ",", "M"}], "]"}], "^", "2"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"t", "-", 
               RowBox[{"nu", "[", 
                RowBox[{"t", ",", "m", ",", "M"}], "]"}]}], ")"}], "^", "2"}],
             "-", 
            RowBox[{
             RowBox[{"DeltaU", "[", 
              RowBox[{"m", ",", "M"}], "]"}], "^", "2"}]}], ")"}]}], "]"}], 
        ")"}]}]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.546748775745954*^9, 3.546749112862966*^9}, {
   3.546749149594488*^9, 3.54674916147329*^9}, {3.546749750326194*^9, 
   3.546749788488906*^9}, 3.546753902592227*^9, {3.546754315415557*^9, 
   3.546754319555406*^9}, {3.546754360907186*^9, 3.546754371071484*^9}, {
   3.546830491340529*^9, 3.546830492448297*^9}, {3.546831306296943*^9, 
   3.546831308167251*^9}, 3.546998452243051*^9, {3.547003339505763*^9, 
   3.547003341731363*^9}, {3.547601012811937*^9, 3.54760102234674*^9}, {
   3.547601256070836*^9, 3.547601256452738*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Jbar0U", "[", 
    RowBox[{"m_", ",", "M_"}], "]"}], " ", "=", " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "/", 
      RowBox[{"(", 
       RowBox[{"32", 
        RowBox[{"Pi", "^", "2"}]}], ")"}]}], ")"}], "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"SigU", "[", 
        RowBox[{"m", ",", "M"}], "]"}], "/", 
       RowBox[{
        RowBox[{"DeltaU", "[", 
         RowBox[{"m", ",", "M"}], "]"}], "^", "2"}]}], "+", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2", 
          RowBox[{"m", "^", "2"}], 
          RowBox[{"M", "^", "2"}]}], ")"}], "/", 
        RowBox[{
         RowBox[{"DeltaU", "[", 
          RowBox[{"m", ",", "M"}], "]"}], "^", "3"}]}], "*", 
       RowBox[{"Log", "[", 
        RowBox[{
         RowBox[{"M", "^", "2"}], "/", 
         RowBox[{"m", "^", "2"}]}], "]"}]}]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.546830310766669*^9, 3.546830433339149*^9}, 
   3.546916504250499*^9, 3.54699846078531*^9, {3.547003281457377*^9, 
   3.547003287833683*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"JdoublebarU", "[", 
    RowBox[{"t_", ",", "m_", ",", "M_"}], "]"}], " ", "=", " ", 
   RowBox[{
    RowBox[{"JbarU", "[", 
     RowBox[{"t", ",", "m", ",", "M"}], "]"}], "-", 
    RowBox[{"t", "*", 
     RowBox[{"Jbar0U", "[", 
      RowBox[{"m", ",", "M"}], "]"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.54683044288699*^9, 3.54683044813965*^9}, {
   3.546830483213032*^9, 3.546830534182062*^9}, 3.546831314857244*^9, 
   3.546831439224462*^9, {3.546998466331758*^9, 3.546998473228317*^9}, 
   3.546998505696685*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"MU", "[", 
    RowBox[{"t_", ",", "m_", ",", "M_"}], "]"}], " ", "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "/", 
       RowBox[{"(", 
        RowBox[{"12", "t"}], ")"}]}], ")"}], "*", 
     RowBox[{"(", 
      RowBox[{"t", "-", 
       RowBox[{"2", "*", 
        RowBox[{"SigU", "[", 
         RowBox[{"m", ",", "M"}], "]"}]}]}], ")"}], "*", 
     RowBox[{"JbarU", "[", 
      RowBox[{"t", ",", "m", ",", "M"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"DeltaU", "[", 
         RowBox[{"m", ",", "M"}], "]"}], "^", "2"}], "/", 
       RowBox[{"(", 
        RowBox[{"3", 
         RowBox[{"t", "^", "2"}]}], ")"}]}], ")"}], "*", 
     RowBox[{"JdoublebarU", "[", 
      RowBox[{"t", ",", "m", ",", "M"}], "]"}]}], "-", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"kU", "[", 
       RowBox[{"m", ",", "M"}], "]"}], "/", "6"}], ")"}], "+", 
    RowBox[{"(", 
     RowBox[{"1", "/", 
      RowBox[{"(", 
       RowBox[{"288", 
        RowBox[{"Pi", "^", "2"}]}], ")"}]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.546753239993929*^9, 3.54675326095977*^9}, {
  3.546753407945703*^9, 3.546753482024353*^9}, {3.546831300104676*^9, 
  3.5468313017367*^9}, {3.546998519255235*^9, 3.546998524290689*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"LU", "[", 
    RowBox[{"t_", ",", "m_", ",", "M_"}], "]"}], " ", "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"DeltaU", "[", 
       RowBox[{"m", ",", "M"}], "]"}], "^", "2"}], "/", 
     RowBox[{"(", 
      RowBox[{"4", "t"}], ")"}]}], "*", 
    RowBox[{"JbarU", "[", 
     RowBox[{"t", ",", "m", ",", "M"}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.546738331604395*^9, 3.546738373534473*^9}, 
   3.546739619178045*^9, {3.546742192220505*^9, 3.54674221964992*^9}, {
   3.546749546808232*^9, 3.546749551532961*^9}, {3.546753287878672*^9, 
   3.546753295797024*^9}, {3.546753368899617*^9, 3.546753371276022*^9}, {
   3.54675348891381*^9, 3.546753495469746*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"HU", "[", 
    RowBox[{"t_", ",", "m_", ",", "M_"}], "]"}], "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "/", 
       RowBox[{"F0", "^", "2"}]}], ")"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"t", "*", 
        RowBox[{"MU", "[", 
         RowBox[{"t", ",", "m", ",", "M"}], "]"}]}], "-", 
       RowBox[{"LU", "[", 
        RowBox[{"t", ",", "m", ",", "M"}], "]"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "/", 
       RowBox[{"(", 
        RowBox[{"3", "*", 
         RowBox[{"F0", "^", "2"}]}], ")"}]}], ")"}], "*", "L9", "*", 
     "t"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.546737609038758*^9, 3.546737629152203*^9}, {
   3.54673768716531*^9, 3.546737749430564*^9}, 3.546739619182891*^9, {
   3.54674222202882*^9, 3.54674223249344*^9}, {3.546749553083154*^9, 
   3.54674955560977*^9}, 3.546751165268446*^9, {3.546753298473329*^9, 
   3.546753307089817*^9}, {3.546753376526281*^9, 3.546753377369763*^9}, {
   3.546753499290332*^9, 3.546753504076784*^9}, {3.546753867942778*^9, 
   3.546753872176355*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["check for eqn (2.4 d) of Gasser NPB 250, 1985, pg 520", "Title",
 CellChangeTimes->{{3.546761918832082*^9, 3.546761919444468*^9}},
 FontFamily->"Bitstream Vera Sans",
 FontSize->20],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"FKeta", "[", "t_", "]"}], " ", "=", "  ", 
   RowBox[{
    RowBox[{"1", " ", "+", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"3", "/", "2"}], ")"}], "*", 
      RowBox[{"HU", "[", 
       RowBox[{"t", ",", "mK", ",", "mpi"}], "]"}]}], " ", "+", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"3", "/", "2"}], ")"}], "*", 
      RowBox[{"HU", "[", 
       RowBox[{"t", ",", "mK", ",", "meta"}], "]"}]}]}], "//", "Simplify"}]}],
   ";"}]], "Input",
 CellChangeTimes->{{3.546753598860459*^9, 3.546753630397126*^9}, {
   3.546753662547678*^9, 3.546753773916278*^9}, 3.546754036907778*^9, {
   3.546754083804409*^9, 3.546754102286631*^9}, {3.546754230272036*^9, 
   3.546754290612275*^9}, {3.547035889164335*^9, 3.547035889581967*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"check1", "[", "t_", "]"}], " ", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Sqrt", "[", 
       RowBox[{"3", "/", "2"}], "]"}], "*", " ", 
      RowBox[{"FKeta", "[", "t", "]"}]}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"mpi", "\[Rule]", " ", "0.134"}], ",", " ", 
       RowBox[{"meta", " ", "\[Rule]", " ", "0.547"}], ",", 
       RowBox[{"mK", "\[Rule]", " ", "0.497"}], ",", " ", 
       RowBox[{"F0", "\[Rule]", " ", "0.092"}], ",", 
       RowBox[{"mu", "\[Rule]", " ", "0.775"}], ",", " ", 
       RowBox[{"L9", "\[Rule]", 
        RowBox[{"7", "*", 
         RowBox[{"10", "^", 
          RowBox[{"(", 
           RowBox[{"-", "3"}], ")"}]}]}]}]}], " ", "}"}]}], "//", "N"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.547010762141873*^9, 3.547010798014501*^9}, {
   3.547010841268907*^9, 3.54701088917904*^9}, {3.54701093787977*^9, 
   3.547011017362327*^9}, {3.547018195934073*^9, 3.54701820121324*^9}, 
   3.547018298599213*^9, {3.54701924528484*^9, 3.547019249052548*^9}, 
   3.547019373173104*^9, {3.54708440176481*^9, 3.547084403189253*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"FKpi", "[", "t_", "]"}], " ", "=", " ", 
   RowBox[{"FKeta", "[", "t", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.546753633009864*^9, 3.546753659147785*^9}, {
  3.5467537799394*^9, 3.546753795921469*^9}, {3.54675427026486*^9, 
  3.546754301305584*^9}, {3.546763638303206*^9, 3.546763640170508*^9}, {
  3.547035896052946*^9, 3.547035899897578*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"ans7", " ", "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Sqrt", "[", 
      RowBox[{"3", "/", "2"}], "]"}], "*", 
     RowBox[{"FKpi", "[", "t", "]"}]}], "//", "Simplify"}]}], ";"}]], "Input",\

 CellChangeTimes->{{3.546754406058812*^9, 3.546754422155625*^9}, {
   3.546763454576238*^9, 3.546763462561755*^9}, 3.547003462964091*^9, {
   3.547003500356638*^9, 3.547003502533327*^9}, 3.547004237533915*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Abar", "[", "mass_", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      RowBox[{"mass", "^", "2"}]}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"4", " ", "Pi"}], ")"}], "^", "2"}]}], " ", 
    RowBox[{"Log", "[", 
     RowBox[{
      RowBox[{"mass", "^", "2"}], "/", 
      RowBox[{"mu", "^", "2"}]}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.547003095317295*^9, 3.547003096855079*^9}, {
  3.547003128884729*^9, 3.547003131083956*^9}}],

Cell[BoxData[
 RowBox[{" ", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      OverscriptBox["A", "_"], "[", 
      SubsuperscriptBox["M", "\[Eta]", "2"], "]"}], " ", "=", " ", 
     RowBox[{
      RowBox[{"Abar", "[", "mass", "]"}], "/.", 
      RowBox[{"mass", "\[Rule]", " ", "meta"}]}]}], ";"}], 
   "\[IndentingNewLine]", " ", 
   RowBox[{
    RowBox[{
     RowBox[{
      OverscriptBox["A", "_"], "[", 
      SubsuperscriptBox["M", "\[Pi]", "2"], "]"}], " ", "=", " ", 
     RowBox[{
      RowBox[{"Abar", "[", "mass", "]"}], "/.", 
      RowBox[{"mass", "\[Rule]", " ", "mpi"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      OverscriptBox["A", "_"], "[", 
      SubsuperscriptBox["M", "K", "2"], "]"}], "=", " ", 
     RowBox[{
      RowBox[{"Abar", "[", "mass", "]"}], "/.", 
      RowBox[{"mass", "\[Rule]", " ", "mK"}]}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.546739472276089*^9, 3.54673950707173*^9}, {
  3.546739619218493*^9, 3.546739628219158*^9}, {3.546742073352988*^9, 
  3.546742087881642*^9}, {3.546761752565*^9, 3.546761762420724*^9}, {
  3.546998600009544*^9, 3.546998600573122*^9}, {3.54700309897891*^9, 
  3.547003109244032*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Lambda", "[", 
    RowBox[{"t_", ",", "m_", ",", "M_"}], "]"}], " ", "=", " ", 
   RowBox[{
    RowBox[{"t", "^", "2"}], "+", " ", 
    RowBox[{"m", "^", "4"}], "+", 
    RowBox[{"M", "^", "4"}], "-", 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"t", "*", 
        RowBox[{"m", "^", "2"}]}], "+", 
       RowBox[{
        RowBox[{"m", "^", "2"}], "*", 
        RowBox[{"M", "^", "2"}]}], "+", 
       RowBox[{
        RowBox[{"M", "^", "2"}], "*", "t"}]}], ")"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.546993279729257*^9, 3.54699328964939*^9}, 
   3.546993348645639*^9, {3.546998808195693*^9, 3.546998893882415*^9}, {
   3.547004814597181*^9, 3.547004827362886*^9}, {3.547019132604996*^9, 
   3.547019161144394*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"BB", "[", 
    RowBox[{"t", ",", "mpi", ",", "meta"}], "]"}], " ", "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "/", 
       RowBox[{"(", 
        RowBox[{"32", 
         RowBox[{"Pi", "^", "2"}]}], ")"}]}], ")"}], "*", 
     RowBox[{"(", 
      RowBox[{"2", "+", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"m", "^", "2"}], "-", 
           RowBox[{"M", "^", "2"}]}], ")"}], "/", "t"}], "*", 
        RowBox[{"Log", "[", 
         RowBox[{
          RowBox[{"M", "^", "2"}], "/", 
          RowBox[{"m", "^", "2"}]}], "]"}]}], "-", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"m", "^", "2"}], "+", 
           RowBox[{"M", "^", "2"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"m", "^", "2"}], "-", 
           RowBox[{"M", "^", "2"}]}], ")"}]}], "*", 
        RowBox[{"Log", "[", 
         RowBox[{
          RowBox[{"M", "^", "2"}], "/", 
          RowBox[{"m", "^", "2"}]}], "]"}]}], "-", 
       RowBox[{
        RowBox[{
         RowBox[{"Sqrt", "[", 
          RowBox[{"Lambda", "[", 
           RowBox[{"t", ",", "m", ",", "M"}], "]"}], "]"}], "/", "t"}], "*", 
        RowBox[{"Log", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"t", "+", 
               RowBox[{"Sqrt", "[", 
                RowBox[{"Lambda", "[", 
                 RowBox[{"t", ",", "m", ",", "M"}], "]"}], "]"}]}], ")"}], 
             "^", "2"}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"m", "^", "2"}], "-", 
               RowBox[{"M", "^", "2"}]}], ")"}], "^", "2"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"t", "-", 
               RowBox[{"Sqrt", "[", 
                RowBox[{"Lambda", "[", 
                 RowBox[{"t", ",", "m", ",", "M"}], "]"}], "]"}]}], ")"}], 
             "^", "2"}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"m", "^", "2"}], "-", 
               RowBox[{"M", "^", "2"}]}], ")"}], "^", "2"}]}], ")"}]}], 
         "]"}]}]}], ")"}]}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"m", "\[Rule]", " ", "mpi"}], ",", 
      RowBox[{"M", "\[Rule]", " ", "meta"}]}], "}"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.54699303939505*^9, 3.546993276476671*^9}, {
  3.546998664507493*^9, 3.546998716346795*^9}, {3.547018630229987*^9, 
  3.547018633524193*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"BB", "[", 
    RowBox[{"t", ",", "mpi", ",", "mK"}], "]"}], " ", "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "/", 
       RowBox[{"(", 
        RowBox[{"32", 
         RowBox[{"Pi", "^", "2"}]}], ")"}]}], ")"}], "*", 
     RowBox[{"(", 
      RowBox[{"2", "+", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"m", "^", "2"}], "-", 
           RowBox[{"M", "^", "2"}]}], ")"}], "/", "t"}], "*", 
        RowBox[{"Log", "[", 
         RowBox[{
          RowBox[{"M", "^", "2"}], "/", 
          RowBox[{"m", "^", "2"}]}], "]"}]}], "-", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"m", "^", "2"}], "+", 
           RowBox[{"M", "^", "2"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"m", "^", "2"}], "-", 
           RowBox[{"M", "^", "2"}]}], ")"}]}], "*", 
        RowBox[{"Log", "[", 
         RowBox[{
          RowBox[{"M", "^", "2"}], "/", 
          RowBox[{"m", "^", "2"}]}], "]"}]}], "-", 
       RowBox[{
        RowBox[{
         RowBox[{"Sqrt", "[", 
          RowBox[{"Lambda", "[", 
           RowBox[{"t", ",", "m", ",", "M"}], "]"}], "]"}], "/", "t"}], "*", 
        RowBox[{"Log", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"t", "+", 
               RowBox[{"Sqrt", "[", 
                RowBox[{"Lambda", "[", 
                 RowBox[{"t", ",", "m", ",", "M"}], "]"}], "]"}]}], ")"}], 
             "^", "2"}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"m", "^", "2"}], "-", 
               RowBox[{"M", "^", "2"}]}], ")"}], "^", "2"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"t", "-", 
               RowBox[{"Sqrt", "[", 
                RowBox[{"Lambda", "[", 
                 RowBox[{"t", ",", "m", ",", "M"}], "]"}], "]"}]}], ")"}], 
             "^", "2"}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"m", "^", "2"}], "-", 
               RowBox[{"M", "^", "2"}]}], ")"}], "^", "2"}]}], ")"}]}], 
         "]"}]}]}], ")"}]}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"m", "\[Rule]", " ", "mpi"}], ",", 
      RowBox[{"M", "\[Rule]", " ", "mK"}]}], "}"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.54699303939505*^9, 3.546993276476671*^9}, {
  3.546998664507493*^9, 3.546998744226647*^9}, {3.547018637075156*^9, 
  3.547018640287244*^9}, {3.54701878510047*^9, 3.547018787407086*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"BB", "[", 
    RowBox[{"t", ",", "mK", ",", "meta"}], "]"}], " ", "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "/", 
       RowBox[{"(", 
        RowBox[{"32", 
         RowBox[{"Pi", "^", "2"}]}], ")"}]}], ")"}], "*", 
     RowBox[{"(", 
      RowBox[{"2", "+", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"m", "^", "2"}], "-", 
           RowBox[{"M", "^", "2"}]}], ")"}], "/", "t"}], "*", 
        RowBox[{"Log", "[", 
         RowBox[{
          RowBox[{"M", "^", "2"}], "/", 
          RowBox[{"m", "^", "2"}]}], "]"}]}], "-", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"m", "^", "2"}], "+", 
           RowBox[{"M", "^", "2"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"m", "^", "2"}], "-", 
           RowBox[{"M", "^", "2"}]}], ")"}]}], "*", 
        RowBox[{"Log", "[", 
         RowBox[{
          RowBox[{"M", "^", "2"}], "/", 
          RowBox[{"m", "^", "2"}]}], "]"}]}], "-", 
       RowBox[{
        RowBox[{
         RowBox[{"Sqrt", "[", 
          RowBox[{"Lambda", "[", 
           RowBox[{"t", ",", "m", ",", "M"}], "]"}], "]"}], "/", "t"}], "*", 
        RowBox[{"Log", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"t", "+", 
               RowBox[{"Sqrt", "[", 
                RowBox[{"Lambda", "[", 
                 RowBox[{"t", ",", "m", ",", "M"}], "]"}], "]"}]}], ")"}], 
             "^", "2"}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"m", "^", "2"}], "-", 
               RowBox[{"M", "^", "2"}]}], ")"}], "^", "2"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"t", "-", 
               RowBox[{"Sqrt", "[", 
                RowBox[{"Lambda", "[", 
                 RowBox[{"t", ",", "m", ",", "M"}], "]"}], "]"}]}], ")"}], 
             "^", "2"}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"m", "^", "2"}], "-", 
               RowBox[{"M", "^", "2"}]}], ")"}], "^", "2"}]}], ")"}]}], 
         "]"}]}]}], ")"}]}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"m", "\[Rule]", " ", "mK"}], ",", 
      RowBox[{"M", "\[Rule]", " ", "meta"}]}], "}"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.547002092650888*^9, 3.547002106755452*^9}, {
  3.547018643811764*^9, 3.547018645812607*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    OverscriptBox["B", "_"], "[", 
    RowBox[{"t", ",", 
     SubsuperscriptBox["M", "\[Pi]", "2"], ",", 
     SubsuperscriptBox["M", "\[Eta]", "2"]}], "]"}], " ", "=", " ", 
   RowBox[{"BB", "[", 
    RowBox[{"t", ",", "mpi", ",", "meta"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    OverscriptBox["B", "_"], "[", 
    RowBox[{"t", ",", 
     SubsuperscriptBox["M", "\[Pi]", "2"], ",", 
     SubsuperscriptBox["M", "K", "2"]}], "]"}], " ", "=", " ", 
   RowBox[{"BB", "[", 
    RowBox[{"t", ",", "mpi", ",", "mK"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    OverscriptBox["B", "_"], "[", 
    RowBox[{"t", ",", 
     SubsuperscriptBox["M", "K", "2"], ",", 
     SubsuperscriptBox["M", "\[Eta]", "2"]}], "]"}], " ", "=", " ", 
   RowBox[{"BB", "[", 
    RowBox[{"t", ",", "mK", ",", "meta"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.546742102917297*^9, 3.546742127798033*^9}, {
   3.546742262517957*^9, 3.546742270350871*^9}, 3.546751140405612*^9, {
   3.546761781172776*^9, 3.546761848689775*^9}, {3.546761930400608*^9, 
   3.546761936042744*^9}, 3.546763389203356*^9, {3.546830581412243*^9, 
   3.546830612192333*^9}, {3.54690707127733*^9, 3.546907077707054*^9}, {
   3.546926916279326*^9, 3.546926924659157*^9}, {3.546993393507323*^9, 
   3.546993400486992*^9}, {3.546999080799695*^9, 3.546999081127835*^9}, {
   3.547002150161118*^9, 3.547002180203692*^9}, {3.54701864918053*^9, 
   3.547018659778667*^9}}],

Cell["\<\
The AMPC result below is obtained by reading off the coefficients of the \
corresponding vector current given in the mathematica notebook Op10d.nb. For \
the coefficients extracted, see Op10d1.nb\
\>", "Text",
 CellChangeTimes->{{3.549194725016292*^9, 3.549194725464115*^9}, {
  3.54919482741199*^9, 3.54919484079722*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ampCKeta", "[", "t_", "]"}], "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SqrtBox["3"], " ", "t", " ", 
         SubsuperscriptBox["L", "9", "r"]}], 
        SubsuperscriptBox["F", "\[Pi]", "2"]]}], "+", 
      FractionBox[
       RowBox[{
        SqrtBox["3"], " ", 
        SubsuperscriptBox["M", "K", "2"]}], 
       RowBox[{"64", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SubsuperscriptBox["F", "\[Pi]", "2"]}]], "+", 
      FractionBox[
       RowBox[{
        SqrtBox["3"], " ", 
        SubsuperscriptBox["M", "\[Pi]", "2"]}], 
       RowBox[{"128", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SubsuperscriptBox["F", "\[Pi]", "2"]}]], "+", 
      FractionBox[
       RowBox[{
        SqrtBox["3"], " ", 
        SubsuperscriptBox["M", "\[Eta]", "2"]}], 
       RowBox[{"128", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SubsuperscriptBox["F", "\[Pi]", "2"]}]], "-", 
      FractionBox[
       RowBox[{"2", " ", 
        SqrtBox["3"], " ", 
        SuperscriptBox["t", "2"], " ", 
        SubsuperscriptBox["M", "K", "2"], " ", 
        RowBox[{
         OverscriptBox["A", "_"], "[", 
         SubsuperscriptBox["M", "K", "2"], "]"}]}], 
       RowBox[{
        RowBox[{"16", " ", "t", " ", 
         SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
         SubsuperscriptBox["M", "K", "4"]}], "-", 
        RowBox[{"16", " ", "t", " ", 
         SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
         SubsuperscriptBox["M", "\[Pi]", "2"], " ", 
         SubsuperscriptBox["M", "K", "2"]}], "-", 
        RowBox[{"16", " ", "t", " ", 
         SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
         SubsuperscriptBox["M", "\[Eta]", "2"], " ", 
         SubsuperscriptBox["M", "K", "2"]}], "+", 
        RowBox[{"16", " ", "t", " ", 
         SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
         SubsuperscriptBox["M", "\[Pi]", "2"], " ", 
         SubsuperscriptBox["M", "\[Eta]", "2"]}]}]], "+", 
      FractionBox[
       RowBox[{
        SqrtBox["3"], " ", 
        SuperscriptBox["t", "2"], " ", 
        SubsuperscriptBox["M", "\[Pi]", "2"], " ", 
        RowBox[{
         OverscriptBox["A", "_"], "[", 
         SubsuperscriptBox["M", "K", "2"], "]"}]}], 
       RowBox[{
        RowBox[{"16", " ", "t", " ", 
         SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
         SubsuperscriptBox["M", "K", "4"]}], "-", 
        RowBox[{"16", " ", "t", " ", 
         SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
         SubsuperscriptBox["M", "\[Pi]", "2"], " ", 
         SubsuperscriptBox["M", "K", "2"]}], "-", 
        RowBox[{"16", " ", "t", " ", 
         SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
         SubsuperscriptBox["M", "\[Eta]", "2"], " ", 
         SubsuperscriptBox["M", "K", "2"]}], "+", 
        RowBox[{"16", " ", "t", " ", 
         SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
         SubsuperscriptBox["M", "\[Pi]", "2"], " ", 
         SubsuperscriptBox["M", "\[Eta]", "2"]}]}]], "+", 
      FractionBox[
       RowBox[{"4", " ", 
        SqrtBox["3"], " ", "t", " ", 
        SubsuperscriptBox["M", "K", "2"], " ", 
        SubsuperscriptBox["M", "\[Pi]", "2"], " ", 
        RowBox[{
         OverscriptBox["A", "_"], "[", 
         SubsuperscriptBox["M", "K", "2"], "]"}]}], 
       RowBox[{
        RowBox[{"16", " ", "t", " ", 
         SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
         SubsuperscriptBox["M", "K", "4"]}], "-", 
        RowBox[{"16", " ", "t", " ", 
         SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
         SubsuperscriptBox["M", "\[Pi]", "2"], " ", 
         SubsuperscriptBox["M", "K", "2"]}], "-", 
        RowBox[{"16", " ", "t", " ", 
         SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
         SubsuperscriptBox["M", "\[Eta]", "2"], " ", 
         SubsuperscriptBox["M", "K", "2"]}], "+", 
        RowBox[{"16", " ", "t", " ", 
         SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
         SubsuperscriptBox["M", "\[Pi]", "2"], " ", 
         SubsuperscriptBox["M", "\[Eta]", "2"]}]}]], "+", 
      FractionBox[
       RowBox[{
        SqrtBox["3"], " ", 
        SuperscriptBox["t", "2"], " ", 
        SubsuperscriptBox["M", "\[Eta]", "2"], " ", 
        RowBox[{
         OverscriptBox["A", "_"], "[", 
         SubsuperscriptBox["M", "K", "2"], "]"}]}], 
       RowBox[{
        RowBox[{"16", " ", "t", " ", 
         SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
         SubsuperscriptBox["M", "K", "4"]}], "-", 
        RowBox[{"16", " ", "t", " ", 
         SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
         SubsuperscriptBox["M", "\[Pi]", "2"], " ", 
         SubsuperscriptBox["M", "K", "2"]}], "-", 
        RowBox[{"16", " ", "t", " ", 
         SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
         SubsuperscriptBox["M", "\[Eta]", "2"], " ", 
         SubsuperscriptBox["M", "K", "2"]}], "+", 
        RowBox[{"16", " ", "t", " ", 
         SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
         SubsuperscriptBox["M", "\[Pi]", "2"], " ", 
         SubsuperscriptBox["M", "\[Eta]", "2"]}]}]], "+", 
      FractionBox[
       RowBox[{"4", " ", 
        SqrtBox["3"], " ", "t", " ", 
        SubsuperscriptBox["M", "K", "2"], " ", 
        SubsuperscriptBox["M", "\[Eta]", "2"], " ", 
        RowBox[{
         OverscriptBox["A", "_"], "[", 
         SubsuperscriptBox["M", "K", "2"], "]"}]}], 
       RowBox[{
        RowBox[{"16", " ", "t", " ", 
         SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
         SubsuperscriptBox["M", "K", "4"]}], "-", 
        RowBox[{"16", " ", "t", " ", 
         SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
         SubsuperscriptBox["M", "\[Pi]", "2"], " ", 
         SubsuperscriptBox["M", "K", "2"]}], "-", 
        RowBox[{"16", " ", "t", " ", 
         SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
         SubsuperscriptBox["M", "\[Eta]", "2"], " ", 
         SubsuperscriptBox["M", "K", "2"]}], "+", 
        RowBox[{"16", " ", "t", " ", 
         SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
         SubsuperscriptBox["M", "\[Pi]", "2"], " ", 
         SubsuperscriptBox["M", "\[Eta]", "2"]}]}]], "-", 
      FractionBox[
       RowBox[{"8", " ", 
        SqrtBox["3"], " ", "t", " ", 
        SubsuperscriptBox["M", "\[Pi]", "2"], " ", 
        SubsuperscriptBox["M", "\[Eta]", "2"], " ", 
        RowBox[{
         OverscriptBox["A", "_"], "[", 
         SubsuperscriptBox["M", "K", "2"], "]"}]}], 
       RowBox[{
        RowBox[{"16", " ", "t", " ", 
         SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
         SubsuperscriptBox["M", "K", "4"]}], "-", 
        RowBox[{"16", " ", "t", " ", 
         SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
         SubsuperscriptBox["M", "\[Pi]", "2"], " ", 
         SubsuperscriptBox["M", "K", "2"]}], "-", 
        RowBox[{"16", " ", "t", " ", 
         SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
         SubsuperscriptBox["M", "\[Eta]", "2"], " ", 
         SubsuperscriptBox["M", "K", "2"]}], "+", 
        RowBox[{"16", " ", "t", " ", 
         SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
         SubsuperscriptBox["M", "\[Pi]", "2"], " ", 
         SubsuperscriptBox["M", "\[Eta]", "2"]}]}]], "+", 
      FractionBox[
       RowBox[{
        SqrtBox["3"], " ", 
        SuperscriptBox["t", "2"], " ", 
        RowBox[{
         OverscriptBox["A", "_"], "[", 
         SubsuperscriptBox["M", "\[Pi]", "2"], "]"}]}], 
       RowBox[{
        RowBox[{"16", " ", "t", " ", 
         SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
         SubsuperscriptBox["M", "K", "2"]}], "-", 
        RowBox[{"16", " ", "t", " ", 
         SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
         SubsuperscriptBox["M", "\[Pi]", "2"]}]}]], "-", 
      FractionBox[
       RowBox[{"4", " ", 
        SqrtBox["3"], " ", "t", " ", 
        SubsuperscriptBox["M", "K", "2"], " ", 
        RowBox[{
         OverscriptBox["A", "_"], "[", 
         SubsuperscriptBox["M", "\[Pi]", "2"], "]"}]}], 
       RowBox[{
        RowBox[{"16", " ", "t", " ", 
         SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
         SubsuperscriptBox["M", "K", "2"]}], "-", 
        RowBox[{"16", " ", "t", " ", 
         SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
         SubsuperscriptBox["M", "\[Pi]", "2"]}]}]], "+", 
      FractionBox[
       RowBox[{
        SqrtBox["3"], " ", 
        SuperscriptBox["t", "2"], " ", 
        RowBox[{
         OverscriptBox["A", "_"], "[", 
         SubsuperscriptBox["M", "\[Eta]", "2"], "]"}]}], 
       RowBox[{
        RowBox[{"16", " ", "t", " ", 
         SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
         SubsuperscriptBox["M", "K", "2"]}], "-", 
        RowBox[{"16", " ", "t", " ", 
         SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
         SubsuperscriptBox["M", "\[Eta]", "2"]}]}]], "-", 
      FractionBox[
       RowBox[{"4", " ", 
        SqrtBox["3"], " ", "t", " ", 
        SubsuperscriptBox["M", "K", "2"], " ", 
        RowBox[{
         OverscriptBox["A", "_"], "[", 
         SubsuperscriptBox["M", "\[Eta]", "2"], "]"}]}], 
       RowBox[{
        RowBox[{"16", " ", "t", " ", 
         SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
         SubsuperscriptBox["M", "K", "2"]}], "-", 
        RowBox[{"16", " ", "t", " ", 
         SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
         SubsuperscriptBox["M", "\[Eta]", "2"]}]}]], "-", 
      FractionBox[
       RowBox[{
        SqrtBox["3"], " ", 
        SubsuperscriptBox["M", "K", "4"], " ", 
        RowBox[{
         OverscriptBox["B", "_"], "[", 
         RowBox[{"t", ",", 
          SubsuperscriptBox["M", "K", "2"], ",", 
          SubsuperscriptBox["M", "\[Eta]", "2"]}], "]"}]}], 
       RowBox[{"16", " ", "t", " ", 
        SubsuperscriptBox["F", "\[Pi]", "2"]}]], "-", 
      FractionBox[
       RowBox[{
        SqrtBox["3"], " ", 
        SubsuperscriptBox["M", "\[Eta]", "4"], " ", 
        RowBox[{
         OverscriptBox["B", "_"], "[", 
         RowBox[{"t", ",", 
          SubsuperscriptBox["M", "K", "2"], ",", 
          SubsuperscriptBox["M", "\[Eta]", "2"]}], "]"}]}], 
       RowBox[{"16", " ", "t", " ", 
        SubsuperscriptBox["F", "\[Pi]", "2"]}]], "+", 
      FractionBox[
       RowBox[{
        SqrtBox["3"], " ", 
        SubsuperscriptBox["M", "K", "2"], " ", 
        RowBox[{
         OverscriptBox["B", "_"], "[", 
         RowBox[{"t", ",", 
          SubsuperscriptBox["M", "K", "2"], ",", 
          SubsuperscriptBox["M", "\[Eta]", "2"]}], "]"}]}], 
       RowBox[{"8", " ", 
        SubsuperscriptBox["F", "\[Pi]", "2"]}]], "+", 
      FractionBox[
       RowBox[{
        SqrtBox["3"], " ", 
        SubsuperscriptBox["M", "K", "2"], " ", 
        SubsuperscriptBox["M", "\[Eta]", "2"], " ", 
        RowBox[{
         OverscriptBox["B", "_"], "[", 
         RowBox[{"t", ",", 
          SubsuperscriptBox["M", "K", "2"], ",", 
          SubsuperscriptBox["M", "\[Eta]", "2"]}], "]"}]}], 
       RowBox[{"8", " ", "t", " ", 
        SubsuperscriptBox["F", "\[Pi]", "2"]}]], "+", 
      FractionBox[
       RowBox[{
        SqrtBox["3"], " ", 
        SubsuperscriptBox["M", "\[Eta]", "2"], " ", 
        RowBox[{
         OverscriptBox["B", "_"], "[", 
         RowBox[{"t", ",", 
          SubsuperscriptBox["M", "K", "2"], ",", 
          SubsuperscriptBox["M", "\[Eta]", "2"]}], "]"}]}], 
       RowBox[{"8", " ", 
        SubsuperscriptBox["F", "\[Pi]", "2"]}]], "-", 
      FractionBox[
       RowBox[{
        SqrtBox["3"], " ", "t", " ", 
        RowBox[{
         OverscriptBox["B", "_"], "[", 
         RowBox[{"t", ",", 
          SubsuperscriptBox["M", "K", "2"], ",", 
          SubsuperscriptBox["M", "\[Eta]", "2"]}], "]"}]}], 
       RowBox[{"16", " ", 
        SubsuperscriptBox["F", "\[Pi]", "2"]}]], "-", 
      FractionBox[
       RowBox[{
        SqrtBox["3"], " ", 
        SubsuperscriptBox["M", "K", "4"], " ", 
        RowBox[{
         OverscriptBox["B", "_"], "[", 
         RowBox[{"t", ",", 
          SubsuperscriptBox["M", "\[Pi]", "2"], ",", 
          SubsuperscriptBox["M", "K", "2"]}], "]"}]}], 
       RowBox[{"16", " ", "t", " ", 
        SubsuperscriptBox["F", "\[Pi]", "2"]}]], "-", 
      FractionBox[
       RowBox[{
        SqrtBox["3"], " ", 
        SubsuperscriptBox["M", "\[Pi]", "4"], " ", 
        RowBox[{
         OverscriptBox["B", "_"], "[", 
         RowBox[{"t", ",", 
          SubsuperscriptBox["M", "\[Pi]", "2"], ",", 
          SubsuperscriptBox["M", "K", "2"]}], "]"}]}], 
       RowBox[{"16", " ", "t", " ", 
        SubsuperscriptBox["F", "\[Pi]", "2"]}]], "+", 
      FractionBox[
       RowBox[{
        SqrtBox["3"], " ", 
        SubsuperscriptBox["M", "K", "2"], " ", 
        RowBox[{
         OverscriptBox["B", "_"], "[", 
         RowBox[{"t", ",", 
          SubsuperscriptBox["M", "\[Pi]", "2"], ",", 
          SubsuperscriptBox["M", "K", "2"]}], "]"}]}], 
       RowBox[{"8", " ", 
        SubsuperscriptBox["F", "\[Pi]", "2"]}]], "+", 
      FractionBox[
       RowBox[{
        SqrtBox["3"], " ", 
        SubsuperscriptBox["M", "K", "2"], " ", 
        SubsuperscriptBox["M", "\[Pi]", "2"], " ", 
        RowBox[{
         OverscriptBox["B", "_"], "[", 
         RowBox[{"t", ",", 
          SubsuperscriptBox["M", "\[Pi]", "2"], ",", 
          SubsuperscriptBox["M", "K", "2"]}], "]"}]}], 
       RowBox[{"8", " ", "t", " ", 
        SubsuperscriptBox["F", "\[Pi]", "2"]}]], "+", 
      FractionBox[
       RowBox[{
        SqrtBox["3"], " ", 
        SubsuperscriptBox["M", "\[Pi]", "2"], " ", 
        RowBox[{
         OverscriptBox["B", "_"], "[", 
         RowBox[{"t", ",", 
          SubsuperscriptBox["M", "\[Pi]", "2"], ",", 
          SubsuperscriptBox["M", "K", "2"]}], "]"}]}], 
       RowBox[{"8", " ", 
        SubsuperscriptBox["F", "\[Pi]", "2"]}]], "-", 
      FractionBox[
       RowBox[{
        SqrtBox["3"], " ", "t", " ", 
        RowBox[{
         OverscriptBox["B", "_"], "[", 
         RowBox[{"t", ",", 
          SubsuperscriptBox["M", "\[Pi]", "2"], ",", 
          SubsuperscriptBox["M", "K", "2"]}], "]"}]}], 
       RowBox[{"16", " ", 
        SubsuperscriptBox["F", "\[Pi]", "2"]}]], "-", 
      FractionBox["t", 
       RowBox[{"64", " ", 
        SqrtBox["3"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SubsuperscriptBox["F", "\[Pi]", "2"]}]], "-", 
      FractionBox[
       SqrtBox["3"], "2"]}], "/.", "\[InvisibleSpace]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SubscriptBox["F", "\[Pi]"], "\[Rule]", "F0"}], ",", 
       RowBox[{
        SubscriptBox["M", "\[Pi]"], "\[Rule]", "mpi"}], ",", 
       RowBox[{
        SubscriptBox["M", "K"], "\[Rule]", "mK"}], ",", 
       RowBox[{
        SubscriptBox["M", "\[Eta]"], "\[Rule]", "meta"}], ",", 
       RowBox[{
        SubsuperscriptBox["L", "9", "r"], "\[Rule]", "L9"}]}], "}"}]}], "//", 
    "Simplify"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.546754425371422*^9, 3.546754442787205*^9}, {
   3.546759773284953*^9, 3.546759811917566*^9}, {3.546760161058706*^9, 
   3.546760173102578*^9}, {3.546761593163475*^9, 3.546761633384076*^9}, {
   3.546762941797889*^9, 3.546762948404365*^9}, 3.546762992708774*^9, 
   3.546766726507762*^9, 3.546767172955322*^9, {3.546826619639336*^9, 
   3.546826629668494*^9}, {3.546916380630082*^9, 3.546916390917136*^9}, {
   3.54691644211149*^9, 3.546916470992836*^9}, {3.546926930067158*^9, 
   3.546926979322577*^9}, 3.546993410812072*^9, 3.546997760705945*^9, 
   3.546997816662731*^9, {3.546998224318787*^9, 3.546998242565368*^9}, {
   3.547002014387115*^9, 3.547002043364801*^9}, {3.547004068810169*^9, 
   3.547004097278389*^9}, 3.547018868757936*^9, {3.547018915774262*^9, 
   3.547018923078919*^9}, {3.547035709054229*^9, 3.547035711445581*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"ans8", " ", "=", " ", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"Sqrt", "[", "2", "]"}]}], "*", 
    RowBox[{"ampCKeta", "[", "t", "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.547020983115013*^9, 3.547020994131798*^9}, 
   3.547021065406254*^9, {3.547035717263577*^9, 3.547035718656369*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"FinalAnswer1", " ", "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"ans7", " ", "-", " ", "ans8"}], " ", "//", "ExpandAll"}], "//", 
    "Simplify"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.54702100097198*^9, 3.547021013081666*^9}, {
   3.547021165543443*^9, 3.547021185734786*^9}, 3.547021702175557*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"check2", "[", "t_", "]"}], " ", "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       RowBox[{"Sqrt", "[", "2", "]"}]}], "*", 
      RowBox[{"ampCKeta", "[", "t", "]"}]}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"mpi", "\[Rule]", " ", "0.134"}], ",", " ", 
       RowBox[{"meta", " ", "\[Rule]", " ", "0.547"}], ",", 
       RowBox[{"mK", "\[Rule]", " ", "0.497"}], ",", " ", 
       RowBox[{"F0", "\[Rule]", " ", "0.092"}], ",", 
       RowBox[{"mu", "\[Rule]", " ", "0.775"}], ",", " ", 
       RowBox[{"L9", "\[Rule]", 
        RowBox[{"7", "*", 
         RowBox[{"10", "^", 
          RowBox[{"(", 
           RowBox[{"-", "3"}], ")"}]}]}]}]}], " ", "}"}]}], "//", "N"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.547011039778309*^9, 3.547011074569499*^9}, {
   3.547018210812657*^9, 3.5470182159007*^9}, 3.547018275093629*^9, {
   3.547019225251788*^9, 3.547019232743161*^9}, {3.547035723426968*^9, 
   3.547035724624124*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"check1", "[", "t", "]"}], "//", "Chop"}], ",", 
   RowBox[{"{", 
    RowBox[{"t", ",", 
     RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.547018343480543*^9, 3.547018394252166*^9}}],

Cell[BoxData[
 FormBox[
  GraphicsBox[{{}, {}, 
    {Hue[0.67, 0.6, 0.6], LineBox[CompressedData["
1:eJwVxXk4lHkcAHBXF1KjoqaGDpZQT8jR0P6kGi3zEGnVPq0jJEeOapSemsc1
CSuUzEO2nWz2kTTaLfOM0n5daxhTrgyRMWQOg3l5xyA17O4fn+ez63xCQKSO
lpaW73/+n2luoF5ZwYDSEbyptFMO3G+ElpsaDLY4pMr6+HIY+Lj1/pclDHTO
cmsJrXIgFn1nr1Jj8GU01iO7Xg5laz0vSScxsKsbMLr+VA6s2esSQT8GKc4F
+YEZcqhqlvaV1GCQpqoyW+cih/qoJo5jCAa20+aRoY9kEKNYpRa/UIKN4T0b
o1NS2CB2ydlupISZsmubvEkSGHIaS8+Kn4ZFG56r6/RnsG/duhjXOAWL3Lnr
ePkY3Go/3DJiPgWXg1+n+MaPQsAazFCQOAlFOnPjIeZi8KvYWjfRooDa9TcD
9lUPgyfnQH2RhQJ8svJ5a44PAWj3udUlT4DznHAz4ekAODREGcd+kINfSe5v
D12FIBBdpvo6yaFS1/hmSW8vzLjo6z67IwNNJNc2+1A36OsVbHwgk0Kebdnb
E8XvgK1fXrroKgXSjuhTGt82SEmyu5OXJ4FeB4b2z2bNQPapENRMj4O3kdv5
wZx6YIRU5fl4jENjxLFBuc5f0Cr9teLqo8/waSihOfg0CworSWRTbAxyaB+w
9j2ZKIO/xWHScwyu8lZzGYZVKDbkWyq1fBQUM4EJzH4OGt6fQLWaE4NJlHI0
raEBHU/qis/3F4NG22K+s/4f9NQqcMI/YgTiCJzYTeV8NDRqrrymLwKlVDf2
q6oTLaW1sbi8T/BnO+aSl9yD7JjZ1KnoIRCyQt+z9/ah6jg3SDceBIvwK5eu
dPejbdb8EceeAXB9odzGog6ikjNJX/qT+8HyIJlWu/wJrU5QNxQ7CCF3mJlK
zBxBjcdj/LhzH2A7JXN6cVmMCgoXhIKHvbASRF91O2gM+TSHGX472wM3rEi/
sEo+o20x42QzTRf88ZJ5IX1hHFVOZ+3nxHfCyf34Rsn3UlSfZU1TYwLQrV5w
Sk+VoXmDpedENz7kail2EUVytO4cw5P2igdd0pRlE0sFOlp8pL12oQXWjLzb
S74ziYj+I8NvvJrgLduylCOZQkU1l8qUuQBUp4y4G3ZKdKSQHma/4zVETCbw
HudjiKWvKxKtrQUNZblDO34GkRneyaYbXoCw0j0mgDCLPCplEpeACtgsOSxU
N80iscKzzI5eDLWFJx5ZReMo2o+KOVoUw2EvsxqjOBzhL097uvEfwMNGZps6
Hkd6ty7KfzB5AHs4N7a0XMWR9Ya7B6PY96EoZ5dpWCqOEh0/Ch6LCqCN8fV1
GRNHKwuipX3020A3IOcRW3G0sXGW5c5nQMuZvlc67TjanaPn5WPCAAmbLFF0
4Iiyw+b+RXYGzARdDH3TjaO7HjTb30WpEDiR1HBuGEfuxqbcA/RkWP/E3/rx
HI5Cn7jr+ZrQIEy2czh7AUeZzudPxrKvQMT0u9LLSzgS/PRcXiFKhNlDrQeO
aakQh5Ll4Ey/APNTATyZgQotx/TwE9nh0E5xbO4yUiFKPin8mSgU3gZ/5dUR
VGh7VPd8B+kc7M6t7ivfrEJVNVFWR+g/Qu+qE1O5pipEXtQEcUQnoYb33oBG
VKF7adaEIDoFbPieB4NJKhRuWTWeTneG4KNPIr12qpB3pLy7YeL035X2ThVN
5ir0L1jJtPs=
      "]]}},
   AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
   Axes->True,
   AxesOrigin->{0, 0},
   PlotRange->{{-1, 0}, {-0.7753420236898385, 1.1953805895211285`}},
   PlotRangeClipping->True,
   PlotRangePadding->{
     Scaled[0.02], 
     Scaled[0.02]}], TraditionalForm]], "Output",
 CellChangeTimes->{
  3.547018395476672*^9, 3.547018693625882*^9, 3.547018947033078*^9, 
   3.547019198484507*^9, 3.547019266624733*^9, 3.547019386354384*^9, 
   3.547021048144834*^9, 3.547035969926962*^9, 3.547036012753981*^9, 
   3.54703617029713*^9, {3.547037123536235*^9, 3.547037162634995*^9}, 
   3.547081689712718*^9, 3.547082347205852*^9, 3.547082768647366*^9, {
   3.547082991653074*^9, 3.547083055023733*^9}, {3.547083303759265*^9, 
   3.547083322252547*^9}, 3.547084419267272*^9, 3.547088871528316*^9, 
   3.547258841283304*^9, 3.547545900833467*^9, 3.547546477451376*^9, 
   3.547601118490599*^9, 3.547601283172109*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"check2", "[", "t", "]"}], "//", "Chop"}], ",", 
   RowBox[{"{", 
    RowBox[{"t", ",", 
     RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.547018402019992*^9, 3.54701840231476*^9}}],

Cell[BoxData[
 FormBox[
  GraphicsBox[{{}, {}, 
    {Hue[0.67, 0.6, 0.6], LineBox[CompressedData["
1:eJwVx3s403scwHG3bjiYCi2XOkeRJJFLo77shMJR6HqeDkpymTYqUk/t0Vhu
R+jCQ+osJ88jaTqn7JlSH8yxzDqiXCIzsoux/fLbFimczh/v5/W815+gRcTp
6ejohH3vf8vsjLSLixgEdkatrOiSA/cboe3SPAZ2bpmyXoEcBt5b3fgyh4HZ
UW4DoV0OxJsbt6m1GMhGKX55TXKoXE4+LZ3EwLdxwCTjgRxY0xkSYT8GTM/i
ogNZcqjlSXvL6zEIVdfarvCSQ1N8K8c9GoNdSru4mLsySFIs0Yofq2CH8XUn
k0gpmIq98teaqMD0zvmVwTYSGPIYY+RQlbDgxPf2Vn6Ebe1Ws8ktU6DmajLw
qjG43LGzbcRuCg5FPbsQRh2FiGWYsTBlEph6mvFoOzHsq7ZqnGhTwPMfLkVs
qRsGMse16aa9ApxyivjLAoYAdHt9GtMnYIembxXhwQC4NcebU97Jwbu84I/b
3n0gFJ0JDfOQw0t980vlb9/CJy9D/Ye5MrA6xd2ct6MbDA2KzW7JpMDYXPli
T+lrYBtWVcx6S8HKOjFyPuwVXEh1zi0slADPjan7my0PSCHVwnrlOPib+JwY
zG8CZnRtYYjfOPxycvegXO9vaJfeqT539yMIh2i8qIMsKKmxIVliY6Cb/g7r
+CkbZQlWu02Sx4DBX8plGtciSvS3zNCqUcA/HaCV9XPQsAst1EEjBtt41eiV
5mYUkPqGWhQuBl09+89dTf+gBw4HJsJPjgCTwKGsrBKgoVE71XlDEWyU6VO+
qrvQ3JVXLC7/A3A6MK/C9B7kXJYXOpU4BP2smH/Zm3pRXbIPMMwHwTn27Omz
3f1ojaNgxL1nAPY+Vq1hhQ6i8iOpX/rT+8F+OymtYeEDWkrTNpe69UHxcFkm
MXsEtQQk7eNq3sHawGzl7IIYFZfM9AlvvwWdI/QlVw+PoRDeceNvR3sgw8Hm
d1b5R7QmaZxkO/8G2E/KTjFmxlGNMseFQ+2CSBfcTLJLippyHNO0mBD062Y8
GJky9Nlo7hHRRwB5Oor1RJEcrTjGJKc95cOA9MKCxQYF+rnUv6Nhpg2WjLze
RMqdRMTwkeHnQa3AY2+o4Eim0M3605WqAoBIj6zki84q5F9CP77N+hnQJmn8
e0UYYhnqi0TLG2AxcKFTl/oJkZjB6Zamj+FDjW9SBGEa+dXIJF4R1UCU7OzT
tk4jsYJc6UwvhdaSPXcdEnGUuC8Uc7cvBf8g23qTZBzhTw6SfQS34FFL2Sst
FUcGlxPkey1ugSvn4uq2czhyNL22PZ59A17kr7c8nomjFPf3wnuiYlhgfn1W
WYajxRnR3Bb6VWAbkQqJ7Tgya5lm+QqYEHC096leB45+zDcICrFggnU9SaLo
xFGgtdONBHYW5B5JiHnejaNrfmmb/xRlwtaJ1OZjwzjyNbfkutLTgVod7nhP
g6OY+74GYRZpUCBbN5w3g6NszxP7KeyzsFX5uuLMHI6Evz6SV4tSwH1nu+tu
HTXiBOa4edJPwUlNBF9mpEYLST2CFHYsuIS4896YqFFgkU3sQ1EMbEz4ym8k
qNHa+O7PnTbHoOh6XW/VKjWqrY938Kcfgqz5oKkCSzUizc4f5oj2wxlCl1Ea
UY2uX3EkHKYHgq2AvD3KRo1iN9SOM+ieQJm7Hxe0To2C4+TdzRMHX/4VPJr6
5Pv/B+lareU=
      "]]}},
   AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
   Axes->True,
   AxesOrigin->{0, 0},
   PlotRange->{{-1, 0}, {-0.7753420236898385, 1.195483631938867}},
   PlotRangeClipping->True,
   PlotRangePadding->{
     Scaled[0.02], 
     Scaled[0.02]}], TraditionalForm]], "Output",
 CellChangeTimes->{{3.547018403200658*^9, 3.547018416135928*^9}, 
   3.547018693722342*^9, 3.547018947200976*^9, 3.547019198842344*^9, 
   3.547019266809733*^9, 3.547019386557258*^9, 3.547021048407952*^9, 
   3.547035970164851*^9, 3.547036018057815*^9, 3.547036170514251*^9, 
   3.547037143949558*^9, 3.547081690028696*^9, 3.547082347507683*^9, 
   3.547082769003689*^9, 3.547083013107587*^9, 3.547083304316902*^9, 
   3.547084419650737*^9, 3.547088871674298*^9, 3.547258841498567*^9, 
   3.547545900910255*^9, 3.54754647754483*^9, 3.547601118621216*^9, 
   3.547601283365383*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"check1", "[", 
  RowBox[{"-", "1"}], "]"}]], "Input",
 CellChangeTimes->{{3.547018967225522*^9, 3.547018969545715*^9}}],

Cell[BoxData[
 FormBox[
  RowBox[{"-", "0.7753420624049479`"}], TraditionalForm]], "Output",
 CellChangeTimes->{
  3.547018970449994*^9, 3.547019198579916*^9, 3.547019266682213*^9, 
   3.547019386431684*^9, 3.547021048234335*^9, 3.547035969994009*^9, 
   3.547036015819896*^9, 3.547036170346269*^9, {3.547037143696757*^9, 
   3.54703716429875*^9}, 3.547081689805398*^9, 3.547082347319086*^9, 
   3.547082768754671*^9, {3.54708301282439*^9, 3.547083057166347*^9}, {
   3.547083304028724*^9, 3.547083324295389*^9}, 3.547084419398532*^9, 
   3.547088871594297*^9, 3.547258841352818*^9, 3.547545900851461*^9, 
   3.547546477471694*^9, 3.547601118559495*^9, 3.54760128324948*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"check2", "[", 
  RowBox[{"-", "1"}], "]"}]], "Input",
 CellChangeTimes->{{3.547018420094308*^9, 3.547018426727472*^9}, {
   3.547019291081039*^9, 3.547019295487008*^9}, 3.547019411874512*^9}],

Cell[BoxData[
 FormBox[
  RowBox[{"-", "0.7753420624049492`"}], TraditionalForm]], "Output",
 CellChangeTimes->{
  3.547018427517191*^9, 3.547018693812631*^9, 3.54701894728083*^9, 
   3.54701919893293*^9, {3.547019266868112*^9, 3.547019296224853*^9}, {
   3.547019386608356*^9, 3.547019412558046*^9}, 3.547021048488996*^9, 
   3.547035970194624*^9, 3.547036020035785*^9, 3.547036170544949*^9, 
   3.547037144046078*^9, 3.547081690107588*^9, 3.547082347541343*^9, 
   3.547082769081734*^9, 3.54708301337092*^9, 3.547083304506815*^9, 
   3.547084419733187*^9, 3.547088871741285*^9, 3.54725884157831*^9, 
   3.547545900986812*^9, 3.547546477646426*^9, 3.547601118676698*^9, 
   3.547601283381398*^9}]
}, Open  ]],

Cell["\<\
The AMPC result below is obtained by reading off the coefficients of the \
corresponding vector current given in the mathematica notebook Op10e.nb. For \
the coefficients extracted, see Op10e1.nb\
\>", "Text",
 CellChangeTimes->{{3.549194725016292*^9, 3.549194741357717*^9}, {
  3.549194796889329*^9, 3.549194821172482*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ampCKpi", "[", "t_", "]"}], " ", "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"t", " ", 
         SubsuperscriptBox["L", "9", "r"]}], 
        SubsuperscriptBox["F", "\[Pi]", "2"]]}], "+", 
      FractionBox[
       SubsuperscriptBox["M", "K", "2"], 
       RowBox[{"64", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SubsuperscriptBox["F", "\[Pi]", "2"]}]], "+", 
      FractionBox[
       SubsuperscriptBox["M", "\[Pi]", "2"], 
       RowBox[{"128", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SubsuperscriptBox["F", "\[Pi]", "2"]}]], "+", 
      FractionBox[
       SubsuperscriptBox["M", "\[Eta]", "2"], 
       RowBox[{"128", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SubsuperscriptBox["F", "\[Pi]", "2"]}]], "-", 
      FractionBox[
       RowBox[{"2", " ", 
        SuperscriptBox["t", "2"], " ", 
        SubsuperscriptBox["M", "K", "2"], " ", 
        RowBox[{
         OverscriptBox["A", "_"], "[", 
         SubsuperscriptBox["M", "K", "2"], "]"}]}], 
       RowBox[{
        RowBox[{"16", " ", "t", " ", 
         SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
         SubsuperscriptBox["M", "K", "4"]}], "-", 
        RowBox[{"16", " ", "t", " ", 
         SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
         SubsuperscriptBox["M", "\[Pi]", "2"], " ", 
         SubsuperscriptBox["M", "K", "2"]}], "-", 
        RowBox[{"16", " ", "t", " ", 
         SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
         SubsuperscriptBox["M", "\[Eta]", "2"], " ", 
         SubsuperscriptBox["M", "K", "2"]}], "+", 
        RowBox[{"16", " ", "t", " ", 
         SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
         SubsuperscriptBox["M", "\[Pi]", "2"], " ", 
         SubsuperscriptBox["M", "\[Eta]", "2"]}]}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["t", "2"], " ", 
        SubsuperscriptBox["M", "\[Pi]", "2"], " ", 
        RowBox[{
         OverscriptBox["A", "_"], "[", 
         SubsuperscriptBox["M", "K", "2"], "]"}]}], 
       RowBox[{
        RowBox[{"16", " ", "t", " ", 
         SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
         SubsuperscriptBox["M", "K", "4"]}], "-", 
        RowBox[{"16", " ", "t", " ", 
         SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
         SubsuperscriptBox["M", "\[Pi]", "2"], " ", 
         SubsuperscriptBox["M", "K", "2"]}], "-", 
        RowBox[{"16", " ", "t", " ", 
         SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
         SubsuperscriptBox["M", "\[Eta]", "2"], " ", 
         SubsuperscriptBox["M", "K", "2"]}], "+", 
        RowBox[{"16", " ", "t", " ", 
         SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
         SubsuperscriptBox["M", "\[Pi]", "2"], " ", 
         SubsuperscriptBox["M", "\[Eta]", "2"]}]}]], "+", 
      FractionBox[
       RowBox[{"4", " ", "t", " ", 
        SubsuperscriptBox["M", "K", "2"], " ", 
        SubsuperscriptBox["M", "\[Pi]", "2"], " ", 
        RowBox[{
         OverscriptBox["A", "_"], "[", 
         SubsuperscriptBox["M", "K", "2"], "]"}]}], 
       RowBox[{
        RowBox[{"16", " ", "t", " ", 
         SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
         SubsuperscriptBox["M", "K", "4"]}], "-", 
        RowBox[{"16", " ", "t", " ", 
         SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
         SubsuperscriptBox["M", "\[Pi]", "2"], " ", 
         SubsuperscriptBox["M", "K", "2"]}], "-", 
        RowBox[{"16", " ", "t", " ", 
         SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
         SubsuperscriptBox["M", "\[Eta]", "2"], " ", 
         SubsuperscriptBox["M", "K", "2"]}], "+", 
        RowBox[{"16", " ", "t", " ", 
         SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
         SubsuperscriptBox["M", "\[Pi]", "2"], " ", 
         SubsuperscriptBox["M", "\[Eta]", "2"]}]}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["t", "2"], " ", 
        SubsuperscriptBox["M", "\[Eta]", "2"], " ", 
        RowBox[{
         OverscriptBox["A", "_"], "[", 
         SubsuperscriptBox["M", "K", "2"], "]"}]}], 
       RowBox[{
        RowBox[{"16", " ", "t", " ", 
         SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
         SubsuperscriptBox["M", "K", "4"]}], "-", 
        RowBox[{"16", " ", "t", " ", 
         SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
         SubsuperscriptBox["M", "\[Pi]", "2"], " ", 
         SubsuperscriptBox["M", "K", "2"]}], "-", 
        RowBox[{"16", " ", "t", " ", 
         SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
         SubsuperscriptBox["M", "\[Eta]", "2"], " ", 
         SubsuperscriptBox["M", "K", "2"]}], "+", 
        RowBox[{"16", " ", "t", " ", 
         SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
         SubsuperscriptBox["M", "\[Pi]", "2"], " ", 
         SubsuperscriptBox["M", "\[Eta]", "2"]}]}]], "+", 
      FractionBox[
       RowBox[{"4", " ", "t", " ", 
        SubsuperscriptBox["M", "K", "2"], " ", 
        SubsuperscriptBox["M", "\[Eta]", "2"], " ", 
        RowBox[{
         OverscriptBox["A", "_"], "[", 
         SubsuperscriptBox["M", "K", "2"], "]"}]}], 
       RowBox[{
        RowBox[{"16", " ", "t", " ", 
         SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
         SubsuperscriptBox["M", "K", "4"]}], "-", 
        RowBox[{"16", " ", "t", " ", 
         SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
         SubsuperscriptBox["M", "\[Pi]", "2"], " ", 
         SubsuperscriptBox["M", "K", "2"]}], "-", 
        RowBox[{"16", " ", "t", " ", 
         SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
         SubsuperscriptBox["M", "\[Eta]", "2"], " ", 
         SubsuperscriptBox["M", "K", "2"]}], "+", 
        RowBox[{"16", " ", "t", " ", 
         SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
         SubsuperscriptBox["M", "\[Pi]", "2"], " ", 
         SubsuperscriptBox["M", "\[Eta]", "2"]}]}]], "-", 
      FractionBox[
       RowBox[{"8", " ", "t", " ", 
        SubsuperscriptBox["M", "\[Pi]", "2"], " ", 
        SubsuperscriptBox["M", "\[Eta]", "2"], " ", 
        RowBox[{
         OverscriptBox["A", "_"], "[", 
         SubsuperscriptBox["M", "K", "2"], "]"}]}], 
       RowBox[{
        RowBox[{"16", " ", "t", " ", 
         SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
         SubsuperscriptBox["M", "K", "4"]}], "-", 
        RowBox[{"16", " ", "t", " ", 
         SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
         SubsuperscriptBox["M", "\[Pi]", "2"], " ", 
         SubsuperscriptBox["M", "K", "2"]}], "-", 
        RowBox[{"16", " ", "t", " ", 
         SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
         SubsuperscriptBox["M", "\[Eta]", "2"], " ", 
         SubsuperscriptBox["M", "K", "2"]}], "+", 
        RowBox[{"16", " ", "t", " ", 
         SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
         SubsuperscriptBox["M", "\[Pi]", "2"], " ", 
         SubsuperscriptBox["M", "\[Eta]", "2"]}]}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["t", "2"], " ", 
        RowBox[{
         OverscriptBox["A", "_"], "[", 
         SubsuperscriptBox["M", "\[Pi]", "2"], "]"}]}], 
       RowBox[{
        RowBox[{"16", " ", "t", " ", 
         SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
         SubsuperscriptBox["M", "K", "2"]}], "-", 
        RowBox[{"16", " ", "t", " ", 
         SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
         SubsuperscriptBox["M", "\[Pi]", "2"]}]}]], "-", 
      FractionBox[
       RowBox[{"4", " ", "t", " ", 
        SubsuperscriptBox["M", "K", "2"], " ", 
        RowBox[{
         OverscriptBox["A", "_"], "[", 
         SubsuperscriptBox["M", "\[Pi]", "2"], "]"}]}], 
       RowBox[{
        RowBox[{"16", " ", "t", " ", 
         SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
         SubsuperscriptBox["M", "K", "2"]}], "-", 
        RowBox[{"16", " ", "t", " ", 
         SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
         SubsuperscriptBox["M", "\[Pi]", "2"]}]}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["t", "2"], " ", 
        RowBox[{
         OverscriptBox["A", "_"], "[", 
         SubsuperscriptBox["M", "\[Eta]", "2"], "]"}]}], 
       RowBox[{
        RowBox[{"16", " ", "t", " ", 
         SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
         SubsuperscriptBox["M", "K", "2"]}], "-", 
        RowBox[{"16", " ", "t", " ", 
         SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
         SubsuperscriptBox["M", "\[Eta]", "2"]}]}]], "-", 
      FractionBox[
       RowBox[{"4", " ", "t", " ", 
        SubsuperscriptBox["M", "K", "2"], " ", 
        RowBox[{
         OverscriptBox["A", "_"], "[", 
         SubsuperscriptBox["M", "\[Eta]", "2"], "]"}]}], 
       RowBox[{
        RowBox[{"16", " ", "t", " ", 
         SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
         SubsuperscriptBox["M", "K", "2"]}], "-", 
        RowBox[{"16", " ", "t", " ", 
         SubsuperscriptBox["F", "\[Pi]", "2"], " ", 
         SubsuperscriptBox["M", "\[Eta]", "2"]}]}]], "-", 
      FractionBox[
       RowBox[{
        SubsuperscriptBox["M", "K", "4"], " ", 
        RowBox[{
         OverscriptBox["B", "_"], "[", 
         RowBox[{"t", ",", 
          SubsuperscriptBox["M", "K", "2"], ",", 
          SubsuperscriptBox["M", "\[Eta]", "2"]}], "]"}]}], 
       RowBox[{"16", " ", "t", " ", 
        SubsuperscriptBox["F", "\[Pi]", "2"]}]], "-", 
      FractionBox[
       RowBox[{
        SubsuperscriptBox["M", "\[Eta]", "4"], " ", 
        RowBox[{
         OverscriptBox["B", "_"], "[", 
         RowBox[{"t", ",", 
          SubsuperscriptBox["M", "K", "2"], ",", 
          SubsuperscriptBox["M", "\[Eta]", "2"]}], "]"}]}], 
       RowBox[{"16", " ", "t", " ", 
        SubsuperscriptBox["F", "\[Pi]", "2"]}]], "+", 
      FractionBox[
       RowBox[{
        SubsuperscriptBox["M", "K", "2"], " ", 
        RowBox[{
         OverscriptBox["B", "_"], "[", 
         RowBox[{"t", ",", 
          SubsuperscriptBox["M", "K", "2"], ",", 
          SubsuperscriptBox["M", "\[Eta]", "2"]}], "]"}]}], 
       RowBox[{"8", " ", 
        SubsuperscriptBox["F", "\[Pi]", "2"]}]], "+", 
      FractionBox[
       RowBox[{
        SubsuperscriptBox["M", "K", "2"], " ", 
        SubsuperscriptBox["M", "\[Eta]", "2"], " ", 
        RowBox[{
         OverscriptBox["B", "_"], "[", 
         RowBox[{"t", ",", 
          SubsuperscriptBox["M", "K", "2"], ",", 
          SubsuperscriptBox["M", "\[Eta]", "2"]}], "]"}]}], 
       RowBox[{"8", " ", "t", " ", 
        SubsuperscriptBox["F", "\[Pi]", "2"]}]], "+", 
      FractionBox[
       RowBox[{
        SubsuperscriptBox["M", "\[Eta]", "2"], " ", 
        RowBox[{
         OverscriptBox["B", "_"], "[", 
         RowBox[{"t", ",", 
          SubsuperscriptBox["M", "K", "2"], ",", 
          SubsuperscriptBox["M", "\[Eta]", "2"]}], "]"}]}], 
       RowBox[{"8", " ", 
        SubsuperscriptBox["F", "\[Pi]", "2"]}]], "-", 
      FractionBox[
       RowBox[{"t", " ", 
        RowBox[{
         OverscriptBox["B", "_"], "[", 
         RowBox[{"t", ",", 
          SubsuperscriptBox["M", "K", "2"], ",", 
          SubsuperscriptBox["M", "\[Eta]", "2"]}], "]"}]}], 
       RowBox[{"16", " ", 
        SubsuperscriptBox["F", "\[Pi]", "2"]}]], "-", 
      FractionBox[
       RowBox[{
        SubsuperscriptBox["M", "K", "4"], " ", 
        RowBox[{
         OverscriptBox["B", "_"], "[", 
         RowBox[{"t", ",", 
          SubsuperscriptBox["M", "\[Pi]", "2"], ",", 
          SubsuperscriptBox["M", "K", "2"]}], "]"}]}], 
       RowBox[{"16", " ", "t", " ", 
        SubsuperscriptBox["F", "\[Pi]", "2"]}]], "-", 
      FractionBox[
       RowBox[{
        SubsuperscriptBox["M", "\[Pi]", "4"], " ", 
        RowBox[{
         OverscriptBox["B", "_"], "[", 
         RowBox[{"t", ",", 
          SubsuperscriptBox["M", "\[Pi]", "2"], ",", 
          SubsuperscriptBox["M", "K", "2"]}], "]"}]}], 
       RowBox[{"16", " ", "t", " ", 
        SubsuperscriptBox["F", "\[Pi]", "2"]}]], "+", 
      FractionBox[
       RowBox[{
        SubsuperscriptBox["M", "K", "2"], " ", 
        RowBox[{
         OverscriptBox["B", "_"], "[", 
         RowBox[{"t", ",", 
          SubsuperscriptBox["M", "\[Pi]", "2"], ",", 
          SubsuperscriptBox["M", "K", "2"]}], "]"}]}], 
       RowBox[{"8", " ", 
        SubsuperscriptBox["F", "\[Pi]", "2"]}]], "+", 
      FractionBox[
       RowBox[{
        SubsuperscriptBox["M", "K", "2"], " ", 
        SubsuperscriptBox["M", "\[Pi]", "2"], " ", 
        RowBox[{
         OverscriptBox["B", "_"], "[", 
         RowBox[{"t", ",", 
          SubsuperscriptBox["M", "\[Pi]", "2"], ",", 
          SubsuperscriptBox["M", "K", "2"]}], "]"}]}], 
       RowBox[{"8", " ", "t", " ", 
        SubsuperscriptBox["F", "\[Pi]", "2"]}]], "+", 
      FractionBox[
       RowBox[{
        SubsuperscriptBox["M", "\[Pi]", "2"], " ", 
        RowBox[{
         OverscriptBox["B", "_"], "[", 
         RowBox[{"t", ",", 
          SubsuperscriptBox["M", "\[Pi]", "2"], ",", 
          SubsuperscriptBox["M", "K", "2"]}], "]"}]}], 
       RowBox[{"8", " ", 
        SubsuperscriptBox["F", "\[Pi]", "2"]}]], "-", 
      FractionBox[
       RowBox[{"t", " ", 
        RowBox[{
         OverscriptBox["B", "_"], "[", 
         RowBox[{"t", ",", 
          SubsuperscriptBox["M", "\[Pi]", "2"], ",", 
          SubsuperscriptBox["M", "K", "2"]}], "]"}]}], 
       RowBox[{"16", " ", 
        SubsuperscriptBox["F", "\[Pi]", "2"]}]], "-", 
      FractionBox["t", 
       RowBox[{"192", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SubsuperscriptBox["F", "\[Pi]", "2"]}]], "-", 
      FractionBox["1", "2"]}], "/.", "\[InvisibleSpace]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SubscriptBox["F", "\[Pi]"], "\[Rule]", "F0"}], ",", 
       RowBox[{
        SubscriptBox["M", "\[Pi]"], "\[Rule]", "mpi"}], ",", 
       RowBox[{
        SubscriptBox["M", "K"], "\[Rule]", "mK"}], ",", 
       RowBox[{
        SubscriptBox["M", "\[Eta]"], "\[Rule]", "meta"}], ",", 
       RowBox[{
        SubsuperscriptBox["L", "9", "r"], "\[Rule]", "L9"}]}], "}"}]}], "//", 
    "Simplify"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.547035750639819*^9, 3.547035757136589*^9}, {
  3.54703579423185*^9, 3.547035811760261*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"check3", "[", "t_", "]"}], " ", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Sqrt", "[", 
       RowBox[{"1", "/", "2"}], "]"}], "*", " ", 
      RowBox[{"FKpi", "[", "t", "]"}]}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"mpi", "\[Rule]", " ", "0.134"}], ",", " ", 
       RowBox[{"meta", " ", "\[Rule]", " ", "0.547"}], ",", 
       RowBox[{"mK", "\[Rule]", " ", "0.497"}], ",", " ", 
       RowBox[{"F0", "\[Rule]", " ", "0.092"}], ",", 
       RowBox[{"mu", "\[Rule]", " ", "0.775"}], ",", " ", 
       RowBox[{"L9", "\[Rule]", 
        RowBox[{"7", "*", 
         RowBox[{"10", "^", 
          RowBox[{"(", 
           RowBox[{"-", "3"}], ")"}]}]}]}]}], " ", "}"}]}], "//", "N"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.547035860957992*^9, 3.547035868724263*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"check4", "[", "t_", "]"}], " ", "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       RowBox[{"Sqrt", "[", "2", "]"}]}], "*", 
      RowBox[{"ampCKpi", "[", "t", "]"}]}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"mpi", "\[Rule]", " ", "0.134"}], ",", " ", 
       RowBox[{"meta", " ", "\[Rule]", " ", "0.547"}], ",", 
       RowBox[{"mK", "\[Rule]", " ", "0.497"}], ",", " ", 
       RowBox[{"F0", "\[Rule]", " ", "0.092"}], ",", 
       RowBox[{"mu", "\[Rule]", " ", "0.775"}], ",", " ", 
       RowBox[{"L9", "\[Rule]", 
        RowBox[{"7", "*", 
         RowBox[{"10", "^", 
          RowBox[{"(", 
           RowBox[{"-", "3"}], ")"}]}]}]}]}], " ", "}"}]}], "//", "N"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.547035926097722*^9, 3.547035930731439*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"check3", "[", 
  RowBox[{"-", "1"}], "]"}]], "Input",
 CellChangeTimes->{{3.547035947496465*^9, 3.547035948556315*^9}}],

Cell[BoxData[
 FormBox[
  RowBox[{"-", "0.4476439484435362`"}], TraditionalForm]], "Output",
 CellChangeTimes->{3.547035973629435*^9, 3.547036022724564*^9, 
  3.547036173827088*^9, 3.547037147645494*^9, 3.5470816936676*^9, 
  3.54708235088936*^9, 3.547082772478598*^9, 3.54708301700434*^9, 
  3.547083308647948*^9, 3.547084423451424*^9, 3.547088875160582*^9, 
  3.54725884507769*^9, 3.547545904351267*^9, 3.547546481213683*^9, 
  3.547601122007614*^9, 3.547601286893746*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"check4", "[", 
  RowBox[{"-", "1"}], "]"}]], "Input",
 CellChangeTimes->{{3.547035950436165*^9, 3.547035950900488*^9}}],

Cell[BoxData[
 FormBox[
  RowBox[{"-", "0.4476439484435369`"}], TraditionalForm]], "Output",
 CellChangeTimes->{3.547035973637229*^9, 3.54703602363282*^9, 
  3.547036173860787*^9, 3.547037147655204*^9, 3.547081693750632*^9, 
  3.547082350929737*^9, 3.547082772489338*^9, 3.547083017108177*^9, 
  3.547083308659951*^9, 3.547084423748955*^9, 3.547088875240946*^9, 
  3.547258845173082*^9, 3.547545904359441*^9, 3.547546481224665*^9, 
  3.547601122063603*^9, 3.547601286901768*^9}]
}, Open  ]]
}, Closed]]
},
WindowSize->{923, 940},
WindowMargins->{{Automatic, 3}, {34, Automatic}},
FrontEndVersion->"7.0 for Linux x86 (32-bit) (November 10, 2008)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[567, 22, 285, 5, 66, "Title"],
Cell[855, 29, 154, 3, 53, "Subtitle"],
Cell[1012, 34, 540, 16, 55, "Input"],
Cell[1555, 52, 1015, 31, 32, "Input"],
Cell[2573, 85, 594, 19, 32, "Input"],
Cell[3170, 106, 2638, 73, 121, "Input"],
Cell[5811, 181, 1097, 34, 55, "Input"],
Cell[6911, 217, 570, 14, 32, "Input"],
Cell[7484, 233, 1337, 40, 55, "Input"],
Cell[8824, 275, 735, 18, 32, "Input"],
Cell[9562, 295, 1130, 30, 32, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[10729, 330, 187, 3, 40, "Title"],
Cell[10919, 335, 797, 20, 32, "Input"],
Cell[11719, 357, 1136, 27, 77, "Input"],
Cell[12858, 386, 399, 8, 32, "Input"],
Cell[13260, 396, 444, 11, 32, "Input"],
Cell[13707, 409, 516, 16, 32, "Input"],
Cell[14226, 427, 1201, 33, 77, "Input"],
Cell[15430, 462, 798, 22, 32, "Input"],
Cell[16231, 486, 2685, 80, 121, "Input"],
Cell[18919, 568, 2726, 80, 121, "Input"],
Cell[21648, 650, 2635, 79, 121, "Input"],
Cell[24286, 731, 1543, 38, 77, "Input"],
Cell[25832, 771, 332, 6, 51, "Text"],
Cell[26167, 779, 15742, 397, 575, "Input"],
Cell[41912, 1178, 333, 8, 32, "Input"],
Cell[42248, 1188, 343, 8, 32, "Input"],
Cell[42594, 1198, 1019, 26, 77, "Input"],
Cell[CellGroupData[{
Cell[43638, 1228, 289, 8, 32, "Input"],
Cell[43930, 1238, 2756, 51, 235, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[46723, 1294, 288, 8, 32, "Input"],
Cell[47014, 1304, 2703, 50, 235, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[49754, 1359, 143, 3, 32, "Input"],
Cell[49900, 1364, 674, 11, 32, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[50611, 1380, 215, 4, 32, "Input"],
Cell[50829, 1386, 697, 12, 32, "Output"]
}, Open  ]],
Cell[51541, 1401, 334, 6, 51, "Text"],
Cell[51878, 1409, 14169, 356, 465, "Input"],
Cell[66050, 1767, 850, 23, 77, "Input"],
Cell[66903, 1792, 848, 23, 77, "Input"],
Cell[CellGroupData[{
Cell[67776, 1819, 143, 3, 32, "Input"],
Cell[67922, 1824, 474, 8, 32, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[68433, 1837, 143, 3, 32, "Input"],
Cell[68579, 1842, 478, 8, 32, "Output"]
}, Open  ]]
}, Closed]]
}
]
*)

(* End of internal cache information *)


==> anc/Op17.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 8.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[     41330,       1323]
NotebookOptionsPosition[     39913,       1270]
NotebookOutlinePosition[     40251,       1285]
CellTagsIndexPosition[     40208,       1282]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell["\<\
Ref. F. Guerrero, J. Prades. Phys. Lett. B405 (1997) 341-346 (GP)\
\>", "Section",
 CellChangeTimes->{{3.550729424243377*^9, 3.55072952122052*^9}}],

Cell[CellGroupData[{

Cell["External particles and definition of scalar products:", "Section"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"\[Gamma]", "[", 
    SubscriptBox["k", "1"], "]"}], ",", 
   RowBox[{"\[Gamma]", "[", 
    SubscriptBox["k", "2"], "]"}], ",", 
   RowBox[{
    SubscriptBox["K", "-"], "[", 
    SubscriptBox["p", "1"], "]"}], ",", 
   RowBox[{
    SubscriptBox["K", "+"], "[", 
    SubscriptBox["p", "2"], "]"}]}], "}"}]], "Input"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"sp", "[", 
     RowBox[{
      SubscriptBox["k", "1"], ",", 
      SubscriptBox["k", "2"]}], "]"}], "\[Rule]", 
    FractionBox["t", "2"]}], ",", 
   RowBox[{
    RowBox[{"sp", "[", 
     RowBox[{
      SubscriptBox["p", "1"], ",", 
      SubscriptBox["p", "2"]}], "]"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"t", "-", 
       RowBox[{"2", " ", 
        SubsuperscriptBox["M", "K", "2"]}]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"sp", "[", 
     RowBox[{
      SubscriptBox["p", "1"], ",", 
      SubscriptBox["k", "1"]}], "]"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        SubsuperscriptBox["M", "K", "2"]}], "+", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "t"}], "+", "\[Nu]", "+", 
          RowBox[{"2", " ", 
           SubsuperscriptBox["M", "K", "2"]}]}], ")"}]}]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"sp", "[", 
     RowBox[{
      SubscriptBox["p", "1"], ",", 
      SubscriptBox["k", "2"]}], "]"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        SubsuperscriptBox["M", "K", "2"]}], "+", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "t"}], "-", "\[Nu]", "+", 
          RowBox[{"2", " ", 
           SubsuperscriptBox["M", "K", "2"]}]}], ")"}]}]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"sp", "[", 
     RowBox[{
      SubscriptBox["p", "2"], ",", 
      SubscriptBox["k", "1"]}], "]"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        SubsuperscriptBox["M", "K", "2"]}], "+", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "t"}], "-", "\[Nu]", "+", 
          RowBox[{"2", " ", 
           SubsuperscriptBox["M", "K", "2"]}]}], ")"}]}]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"sp", "[", 
     RowBox[{
      SubscriptBox["p", "2"], ",", 
      SubscriptBox["k", "2"]}], "]"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        SubsuperscriptBox["M", "K", "2"]}], "+", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "t"}], "+", "\[Nu]", "+", 
          RowBox[{"2", " ", 
           SubsuperscriptBox["M", "K", "2"]}]}], ")"}]}]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"sp", "[", 
     RowBox[{
      SubscriptBox["k", "1"], ",", 
      RowBox[{"\[Epsilon]", "[", 
       SubscriptBox["k", "1"], "]"}]}], "]"}], "\[Rule]", "0"}], ",", 
   RowBox[{
    RowBox[{"sp", "[", 
     RowBox[{
      SubscriptBox["k", "1"], ",", 
      RowBox[{"\[Epsilon]", "[", 
       SubscriptBox["k", "2"], "]"}]}], "]"}], "\[Rule]", 
    RowBox[{
     SubscriptBox["k", "1"], ".", 
     SubscriptBox["\[Epsilon]", "2"]}]}], ",", 
   RowBox[{
    RowBox[{"sp", "[", 
     RowBox[{
      SubscriptBox["k", "2"], ",", 
      RowBox[{"\[Epsilon]", "[", 
       SubscriptBox["k", "1"], "]"}]}], "]"}], "\[Rule]", 
    RowBox[{
     SubscriptBox["k", "2"], ".", 
     SubscriptBox["\[Epsilon]", "1"]}]}], ",", 
   RowBox[{
    RowBox[{"sp", "[", 
     RowBox[{
      SubscriptBox["k", "2"], ",", 
      RowBox[{"\[Epsilon]", "[", 
       SubscriptBox["k", "2"], "]"}]}], "]"}], "\[Rule]", "0"}], ",", 
   RowBox[{
    RowBox[{"sp", "[", 
     RowBox[{
      RowBox[{"\[Epsilon]", "[", 
       SubscriptBox["k", "1"], "]"}], ",", 
      RowBox[{"\[Epsilon]", "[", 
       SubscriptBox["k", "2"], "]"}]}], "]"}], "\[Rule]", 
    RowBox[{
     SubscriptBox["\[Epsilon]", "1"], ".", 
     SubscriptBox["\[Epsilon]", "2"]}]}], ",", 
   RowBox[{
    RowBox[{"sp", "[", 
     RowBox[{
      SubscriptBox["p", "1"], ",", 
      RowBox[{"\[Epsilon]", "[", 
       SubscriptBox["k", "1"], "]"}]}], "]"}], "\[Rule]", 
    RowBox[{
     SubscriptBox["p", "1"], ".", 
     SubscriptBox["\[Epsilon]", "1"]}]}], ",", 
   RowBox[{
    RowBox[{"sp", "[", 
     RowBox[{
      SubscriptBox["p", "1"], ",", 
      RowBox[{"\[Epsilon]", "[", 
       SubscriptBox["k", "2"], "]"}]}], "]"}], "\[Rule]", 
    RowBox[{
     SubscriptBox["p", "1"], ".", 
     SubscriptBox["\[Epsilon]", "2"]}]}], ",", 
   RowBox[{
    RowBox[{"sp", "[", 
     RowBox[{
      SubscriptBox["k", "1"], ",", 
      SubscriptBox["k", "1"]}], "]"}], "\[Rule]", "0"}], ",", 
   RowBox[{
    RowBox[{"sp", "[", 
     RowBox[{
      SubscriptBox["k", "2"], ",", 
      SubscriptBox["k", "2"]}], "]"}], "\[Rule]", "0"}], ",", 
   RowBox[{
    RowBox[{"sp", "[", 
     RowBox[{
      SubscriptBox["p", "2"], ",", 
      RowBox[{"\[Epsilon]", "[", 
       SubscriptBox["k", "1"], "]"}]}], "]"}], "\[Rule]", 
    RowBox[{
     SubscriptBox["p", "2"], ".", 
     SubscriptBox["\[Epsilon]", "1"]}]}], ",", 
   RowBox[{
    RowBox[{"sp", "[", 
     RowBox[{
      SubscriptBox["p", "2"], ",", 
      RowBox[{"\[Epsilon]", "[", 
       SubscriptBox["k", "2"], "]"}]}], "]"}], "\[Rule]", 
    RowBox[{
     SubscriptBox["p", "2"], ".", 
     SubscriptBox["\[Epsilon]", "2"]}]}]}], "}"}]], "Input"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Tree level amplitude of O(p^2):", "Section"],

Cell[CellGroupData[{

Cell["\<\
We call the AMPC generated output as \[OpenCurlyDoubleQuote]ampc1\
\[CloseCurlyDoubleQuote]\
\>", "Subsubsection",
 CellChangeTimes->{{3.550728738839919*^9, 3.55072876004486*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"ampc1", "=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"t", "-", "\[Nu]"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"t", "+", "\[Nu]"}], ")"}]}]], "2", " ", 
    SuperscriptBox["e", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", "t", " ", 
       RowBox[{
        SubscriptBox["p", "1"], ".", 
        SubscriptBox["\[Epsilon]", "1"]}], " ", 
       RowBox[{
        SubscriptBox["p", "1"], ".", 
        SubscriptBox["\[Epsilon]", "2"]}]}], "-", 
      RowBox[{"2", " ", "t", " ", 
       RowBox[{
        SubscriptBox["p", "1"], ".", 
        SubscriptBox["\[Epsilon]", "2"]}], " ", 
       RowBox[{
        SubscriptBox["p", "2"], ".", 
        SubscriptBox["\[Epsilon]", "1"]}]}], "+", 
      RowBox[{"2", " ", "\[Nu]", " ", 
       RowBox[{
        SubscriptBox["p", "1"], ".", 
        SubscriptBox["\[Epsilon]", "2"]}], " ", 
       RowBox[{
        SubscriptBox["p", "2"], ".", 
        SubscriptBox["\[Epsilon]", "1"]}]}], "+", 
      RowBox[{
       RowBox[{
        SubscriptBox["k", "1"], ".", 
        SubscriptBox["\[Epsilon]", "2"]}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"t", "+", "\[Nu]"}], ")"}], " ", 
          RowBox[{
           SubscriptBox["p", "1"], ".", 
           SubscriptBox["\[Epsilon]", "1"]}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"t", "-", "\[Nu]"}], ")"}], " ", 
          RowBox[{
           SubscriptBox["p", "2"], ".", 
           SubscriptBox["\[Epsilon]", "1"]}]}]}], ")"}]}], "-", 
      RowBox[{"2", " ", "t", " ", 
       RowBox[{
        SubscriptBox["p", "1"], ".", 
        SubscriptBox["\[Epsilon]", "1"]}], " ", 
       RowBox[{
        SubscriptBox["p", "2"], ".", 
        SubscriptBox["\[Epsilon]", "2"]}]}], "-", 
      RowBox[{"2", " ", "\[Nu]", " ", 
       RowBox[{
        SubscriptBox["p", "1"], ".", 
        SubscriptBox["\[Epsilon]", "1"]}], " ", 
       RowBox[{
        SubscriptBox["p", "2"], ".", 
        SubscriptBox["\[Epsilon]", "2"]}]}], "+", 
      RowBox[{"2", " ", "t", " ", 
       RowBox[{
        SubscriptBox["p", "2"], ".", 
        SubscriptBox["\[Epsilon]", "1"]}], " ", 
       RowBox[{
        SubscriptBox["p", "2"], ".", 
        SubscriptBox["\[Epsilon]", "2"]}]}], "+", 
      RowBox[{
       RowBox[{
        SubscriptBox["k", "2"], ".", 
        SubscriptBox["\[Epsilon]", "1"]}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"t", "-", "\[Nu]"}], ")"}], " ", 
          RowBox[{
           SubscriptBox["p", "1"], ".", 
           SubscriptBox["\[Epsilon]", "2"]}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"t", "+", "\[Nu]"}], ")"}], " ", 
          RowBox[{
           SubscriptBox["p", "2"], ".", 
           SubscriptBox["\[Epsilon]", "2"]}]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["t", "2"], " ", 
       RowBox[{
        SubscriptBox["\[Epsilon]", "1"], ".", 
        SubscriptBox["\[Epsilon]", "2"]}]}], "-", 
      RowBox[{
       SuperscriptBox["\[Nu]", "2"], " ", 
       RowBox[{
        SubscriptBox["\[Epsilon]", "1"], ".", 
        SubscriptBox["\[Epsilon]", "2"]}]}]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.550718141492971*^9, 3.550718143880922*^9}, 
   3.550728664903829*^9}],

Cell["Runtime:  0.006216 hours", "Input"],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 3}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{Inherited, 5}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "We have considerd the Compton amplitude for the process ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[Gamma]", "(", 
    SubscriptBox["k", "1"]}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 ") ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SuperscriptBox["K", "-"], "(", 
     SubscriptBox["p", "1"], ")"}], "\[Rule]", " ", 
    RowBox[{
     RowBox[{"\[Gamma]", "(", 
      RowBox[{"-", 
       SubscriptBox["k", "2"]}], ")"}], " ", 
     RowBox[{
      SuperscriptBox["K", "-"], "(", 
      RowBox[{"-", 
       SubscriptBox["p", "2"]}], ")"}]}]}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 ". It may be noted that since in AMPC all particles are taken as incoming, \
we have put a minus sign in front of the outgoing particles when we take \
results from litaratures. The complete amplitued for the Kaon-Compton \
scattering is given in Eq-2 of GP wher the at ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[ScriptCapitalO]", "(", 
    SuperscriptBox["p", "4"]}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 ") the A(t,\[Nu]) and B(t,\[Nu]) functions are given  in Eq-13. Using the \
tree level expression of A(t,\[Nu]) and B(t,\[Nu]) we write the the complete \
amplitude (Eq-2) and call it \[OpenCurlyDoubleQuote]ampGP1\
\[CloseCurlyDoubleQuote]"
}], "Subsubsection",
 CellChangeTimes->{{3.550728789625074*^9, 3.550728812199029*^9}, {
  3.550728914633542*^9, 3.550729169697908*^9}, {3.550729206634699*^9, 
  3.550729245490569*^9}, {3.550729281830337*^9, 3.550729406100916*^9}, {
  3.550729536734207*^9, 3.550729609887109*^9}, {3.55073192111403*^9, 
  3.550731974818697*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ampGP1", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     SuperscriptBox["e", "2"]}], 
    RowBox[{"(", 
     RowBox[{
      FractionBox["2", 
       RowBox[{"t", "-", "\[Nu]"}]], "+", 
      FractionBox["2", 
       RowBox[{"t", "+", "\[Nu]"}]]}], ")"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        RowBox[{
         SubscriptBox["k", "1"], ".", 
         SubscriptBox["k", "2"]}]}], " ", 
       RowBox[{
        SubscriptBox["\[Epsilon]", "1"], ".", 
        SubscriptBox["\[Epsilon]", "2"]}]}], "+", 
      RowBox[{
       RowBox[{
        SubscriptBox["k", "1"], ".", 
        SubscriptBox["\[Epsilon]", "2"]}], " ", 
       RowBox[{
        SubscriptBox["k", "2"], ".", 
        SubscriptBox["\[Epsilon]", "1"]}]}]}], ")"}]}], "-", 
   RowBox[{
    SuperscriptBox["e", "2"], " ", 
    FractionBox["1", "t"], 
    RowBox[{"(", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"t", "-", "\[Nu]"}]], "+", 
      FractionBox["1", 
       RowBox[{"t", "+", "\[Nu]"}]]}], ")"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        RowBox[{
         SubscriptBox["k", "1"], ".", 
         SubscriptBox["k", "2"]}]}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SubscriptBox["p", "1"], ".", 
          SubscriptBox["\[Epsilon]", "1"]}], "-", 
         RowBox[{
          SubscriptBox["p", "2"], ".", 
          SubscriptBox["\[Epsilon]", "1"]}]}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SubscriptBox["p", "1"], ".", 
          SubscriptBox["\[Epsilon]", "2"]}], "-", 
         RowBox[{
          SubscriptBox["p", "2"], ".", 
          SubscriptBox["\[Epsilon]", "2"]}]}], ")"}]}], " ", "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SubscriptBox["p", "1"], ".", 
          SubscriptBox["k", "1"]}], "-", 
         RowBox[{
          SubscriptBox["p", "2"], ".", 
          SubscriptBox["k", "1"]}]}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SubscriptBox["p", "1"], ".", 
          SubscriptBox["k", "2"]}], "-", 
         RowBox[{
          SubscriptBox["p", "2"], ".", 
          SubscriptBox["k", "2"]}]}], ")"}], 
       RowBox[{
        SubscriptBox["\[Epsilon]", "1"], ".", 
        SubscriptBox["\[Epsilon]", "2"]}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SubscriptBox["p", "1"], ".", 
          SubscriptBox["k", "2"]}], "-", 
         RowBox[{
          SubscriptBox["p", "2"], ".", 
          SubscriptBox["k", "2"]}]}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["k", "1"], ".", 
         SubscriptBox["\[Epsilon]", "2"]}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SubscriptBox["p", "1"], ".", 
          SubscriptBox["\[Epsilon]", "1"]}], "-", 
         RowBox[{
          SubscriptBox["p", "2"], ".", 
          SubscriptBox["\[Epsilon]", "1"]}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SubscriptBox["p", "1"], ".", 
          SubscriptBox["k", "1"]}], "-", 
         RowBox[{
          SubscriptBox["p", "2"], ".", 
          SubscriptBox["k", "1"]}]}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["k", "2"], ".", 
         SubscriptBox["\[Epsilon]", "1"]}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SubscriptBox["p", "1"], ".", 
          SubscriptBox["\[Epsilon]", "2"]}], "-", 
         RowBox[{
          SubscriptBox["p", "2"], ".", 
          SubscriptBox["\[Epsilon]", "2"]}]}], ")"}]}]}], 
     ")"}]}]}]}]], "Input",
 CellChangeTimes->{{3.550717822155904*^9, 3.550717832293356*^9}, {
  3.550718832625427*^9, 3.550718837794516*^9}, {3.550731954625508*^9, 
  3.550731955086412*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", 
    SuperscriptBox["e", "2"]}], " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox["2", 
      RowBox[{"t", "-", "\[Nu]"}]], "+", 
     FractionBox["2", 
      RowBox[{"t", "+", "\[Nu]"}]]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{
       SubscriptBox["k", "1"], ".", 
       SubscriptBox["\[Epsilon]", "2"]}], " ", 
      RowBox[{
       SubscriptBox["k", "2"], ".", 
       SubscriptBox["\[Epsilon]", "1"]}]}], "-", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "1"], ".", 
       SubscriptBox["k", "2"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "1"], ".", 
       SubscriptBox["\[Epsilon]", "2"]}]}]}], ")"}]}], "-", 
  RowBox[{
   FractionBox["1", "t"], 
   RowBox[{
    SuperscriptBox["e", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"t", "-", "\[Nu]"}]], "+", 
      FractionBox["1", 
       RowBox[{"t", "+", "\[Nu]"}]]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{
        SubscriptBox["k", "1"], ".", 
        SubscriptBox["\[Epsilon]", "2"]}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SubscriptBox["p", "1"], ".", 
          SubscriptBox["k", "2"]}], "-", 
         RowBox[{
          SubscriptBox["p", "2"], ".", 
          SubscriptBox["k", "2"]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SubscriptBox["p", "1"], ".", 
          SubscriptBox["\[Epsilon]", "1"]}], "-", 
         RowBox[{
          SubscriptBox["p", "2"], ".", 
          SubscriptBox["\[Epsilon]", "1"]}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{
        SubscriptBox["k", "2"], ".", 
        SubscriptBox["\[Epsilon]", "1"]}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SubscriptBox["p", "1"], ".", 
          SubscriptBox["k", "1"]}], "-", 
         RowBox[{
          SubscriptBox["p", "2"], ".", 
          SubscriptBox["k", "1"]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SubscriptBox["p", "1"], ".", 
          SubscriptBox["\[Epsilon]", "2"]}], "-", 
         RowBox[{
          SubscriptBox["p", "2"], ".", 
          SubscriptBox["\[Epsilon]", "2"]}]}], ")"}]}], "-", 
      RowBox[{
       RowBox[{
        SubscriptBox["k", "1"], ".", 
        SubscriptBox["k", "2"]}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SubscriptBox["p", "1"], ".", 
          SubscriptBox["\[Epsilon]", "1"]}], "-", 
         RowBox[{
          SubscriptBox["p", "2"], ".", 
          SubscriptBox["\[Epsilon]", "1"]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SubscriptBox["p", "1"], ".", 
          SubscriptBox["\[Epsilon]", "2"]}], "-", 
         RowBox[{
          SubscriptBox["p", "2"], ".", 
          SubscriptBox["\[Epsilon]", "2"]}]}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SubscriptBox["p", "1"], ".", 
          SubscriptBox["k", "1"]}], "-", 
         RowBox[{
          SubscriptBox["p", "2"], ".", 
          SubscriptBox["k", "1"]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SubscriptBox["p", "1"], ".", 
          SubscriptBox["k", "2"]}], "-", 
         RowBox[{
          SubscriptBox["p", "2"], ".", 
          SubscriptBox["k", "2"]}]}], ")"}], " ", 
       RowBox[{
        SubscriptBox["\[Epsilon]", "1"], ".", 
        SubscriptBox["\[Epsilon]", "2"]}]}]}], ")"}]}]}]}]], "Output",
 CellChangeTimes->{3.550718838889719*^9, 3.550731986628134*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
We multiply the B(t,\[Nu]) by a factor of 4 and write another amplitude \
\[OpenCurlyDoubleQuote]ampGP2\[CloseCurlyDoubleQuote].\
\>", "Subsubsection",
 CellChangeTimes->{{3.550732012965043*^9, 3.550732041016799*^9}, {
  3.550732101259973*^9, 3.550732131795627*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ampGP2", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     SuperscriptBox["e", "2"]}], 
    RowBox[{"(", 
     RowBox[{
      FractionBox["2", 
       RowBox[{"t", "-", "\[Nu]"}]], "+", 
      FractionBox["2", 
       RowBox[{"t", "+", "\[Nu]"}]]}], ")"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        RowBox[{
         SubscriptBox["k", "1"], ".", 
         SubscriptBox["k", "2"]}]}], " ", 
       RowBox[{
        SubscriptBox["\[Epsilon]", "1"], ".", 
        SubscriptBox["\[Epsilon]", "2"]}]}], "+", 
      RowBox[{
       RowBox[{
        SubscriptBox["k", "1"], ".", 
        SubscriptBox["\[Epsilon]", "2"]}], " ", 
       RowBox[{
        SubscriptBox["k", "2"], ".", 
        SubscriptBox["\[Epsilon]", "1"]}]}]}], ")"}]}], "-", 
   RowBox[{"4", 
    SuperscriptBox["e", "2"], " ", 
    FractionBox["1", "t"], 
    RowBox[{"(", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"t", "-", "\[Nu]"}]], "+", 
      FractionBox["1", 
       RowBox[{"t", "+", "\[Nu]"}]]}], ")"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        RowBox[{
         SubscriptBox["k", "1"], ".", 
         SubscriptBox["k", "2"]}]}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SubscriptBox["p", "1"], ".", 
          SubscriptBox["\[Epsilon]", "1"]}], "-", 
         RowBox[{
          SubscriptBox["p", "2"], ".", 
          SubscriptBox["\[Epsilon]", "1"]}]}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SubscriptBox["p", "1"], ".", 
          SubscriptBox["\[Epsilon]", "2"]}], "-", 
         RowBox[{
          SubscriptBox["p", "2"], ".", 
          SubscriptBox["\[Epsilon]", "2"]}]}], ")"}]}], " ", "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SubscriptBox["p", "1"], ".", 
          SubscriptBox["k", "1"]}], "-", 
         RowBox[{
          SubscriptBox["p", "2"], ".", 
          SubscriptBox["k", "1"]}]}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SubscriptBox["p", "1"], ".", 
          SubscriptBox["k", "2"]}], "-", 
         RowBox[{
          SubscriptBox["p", "2"], ".", 
          SubscriptBox["k", "2"]}]}], ")"}], 
       RowBox[{
        SubscriptBox["\[Epsilon]", "1"], ".", 
        SubscriptBox["\[Epsilon]", "2"]}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SubscriptBox["p", "1"], ".", 
          SubscriptBox["k", "2"]}], "-", 
         RowBox[{
          SubscriptBox["p", "2"], ".", 
          SubscriptBox["k", "2"]}]}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["k", "1"], ".", 
         SubscriptBox["\[Epsilon]", "2"]}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SubscriptBox["p", "1"], ".", 
          SubscriptBox["\[Epsilon]", "1"]}], "-", 
         RowBox[{
          SubscriptBox["p", "2"], ".", 
          SubscriptBox["\[Epsilon]", "1"]}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SubscriptBox["p", "1"], ".", 
          SubscriptBox["k", "1"]}], "-", 
         RowBox[{
          SubscriptBox["p", "2"], ".", 
          SubscriptBox["k", "1"]}]}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["k", "2"], ".", 
         SubscriptBox["\[Epsilon]", "1"]}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SubscriptBox["p", "1"], ".", 
          SubscriptBox["\[Epsilon]", "2"]}], "-", 
         RowBox[{
          SubscriptBox["p", "2"], ".", 
          SubscriptBox["\[Epsilon]", "2"]}]}], ")"}]}]}], 
     ")"}]}]}]}]], "Input",
 CellChangeTimes->{{3.550717607743772*^9, 3.550717781013191*^9}, {
  3.550717836596111*^9, 3.550718098941102*^9}, {3.55071816345498*^9, 
  3.550718171650922*^9}, {3.55071832539326*^9, 3.550718328442644*^9}, {
  3.550718799167799*^9, 3.550718799263495*^9}, {3.550731960167508*^9, 
  3.55073196056443*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", 
    SuperscriptBox["e", "2"]}], " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox["2", 
      RowBox[{"t", "-", "\[Nu]"}]], "+", 
     FractionBox["2", 
      RowBox[{"t", "+", "\[Nu]"}]]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{
       SubscriptBox["k", "1"], ".", 
       SubscriptBox["\[Epsilon]", "2"]}], " ", 
      RowBox[{
       SubscriptBox["k", "2"], ".", 
       SubscriptBox["\[Epsilon]", "1"]}]}], "-", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "1"], ".", 
       SubscriptBox["k", "2"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "1"], ".", 
       SubscriptBox["\[Epsilon]", "2"]}]}]}], ")"}]}], "-", 
  RowBox[{
   FractionBox["1", "t"], 
   RowBox[{"4", " ", 
    SuperscriptBox["e", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"t", "-", "\[Nu]"}]], "+", 
      FractionBox["1", 
       RowBox[{"t", "+", "\[Nu]"}]]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{
        SubscriptBox["k", "1"], ".", 
        SubscriptBox["\[Epsilon]", "2"]}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SubscriptBox["p", "1"], ".", 
          SubscriptBox["k", "2"]}], "-", 
         RowBox[{
          SubscriptBox["p", "2"], ".", 
          SubscriptBox["k", "2"]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SubscriptBox["p", "1"], ".", 
          SubscriptBox["\[Epsilon]", "1"]}], "-", 
         RowBox[{
          SubscriptBox["p", "2"], ".", 
          SubscriptBox["\[Epsilon]", "1"]}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{
        SubscriptBox["k", "2"], ".", 
        SubscriptBox["\[Epsilon]", "1"]}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SubscriptBox["p", "1"], ".", 
          SubscriptBox["k", "1"]}], "-", 
         RowBox[{
          SubscriptBox["p", "2"], ".", 
          SubscriptBox["k", "1"]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SubscriptBox["p", "1"], ".", 
          SubscriptBox["\[Epsilon]", "2"]}], "-", 
         RowBox[{
          SubscriptBox["p", "2"], ".", 
          SubscriptBox["\[Epsilon]", "2"]}]}], ")"}]}], "-", 
      RowBox[{
       RowBox[{
        SubscriptBox["k", "1"], ".", 
        SubscriptBox["k", "2"]}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SubscriptBox["p", "1"], ".", 
          SubscriptBox["\[Epsilon]", "1"]}], "-", 
         RowBox[{
          SubscriptBox["p", "2"], ".", 
          SubscriptBox["\[Epsilon]", "1"]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SubscriptBox["p", "1"], ".", 
          SubscriptBox["\[Epsilon]", "2"]}], "-", 
         RowBox[{
          SubscriptBox["p", "2"], ".", 
          SubscriptBox["\[Epsilon]", "2"]}]}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SubscriptBox["p", "1"], ".", 
          SubscriptBox["k", "1"]}], "-", 
         RowBox[{
          SubscriptBox["p", "2"], ".", 
          SubscriptBox["k", "1"]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SubscriptBox["p", "1"], ".", 
          SubscriptBox["k", "2"]}], "-", 
         RowBox[{
          SubscriptBox["p", "2"], ".", 
          SubscriptBox["k", "2"]}]}], ")"}], " ", 
       RowBox[{
        SubscriptBox["\[Epsilon]", "1"], ".", 
        SubscriptBox["\[Epsilon]", "2"]}]}]}], ")"}]}]}]}]], "Output",
 CellChangeTimes->{{3.550718153818207*^9, 3.550718173139954*^9}, 
   3.550718801541021*^9, 3.550718842557235*^9, 3.550732138038546*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
We check which of \[OpenCurlyDoubleQuote]ampGP1\[CloseCurlyDoubleQuote] and \
\[OpenCurlyDoubleQuote]ampGP2\[CloseCurlyDoubleQuote] is equal to \
\[OpenCurlyDoubleQuote]ampc1\[CloseCurlyDoubleQuote]. We do all the necessory \
substitutions.\
\>", "Subsubsection",
 CellChangeTimes->{{3.55073222074645*^9, 3.550732296261548*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{"ExpandAll", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"ampc1", "-", "ampGP1"}], "/.", 
             RowBox[{
              RowBox[{
               SubscriptBox["p", "1"], ".", 
               SubscriptBox["\[Epsilon]", "1"]}], "\[Rule]", " ", 
              RowBox[{
               RowBox[{"-", 
                RowBox[{
                 SubscriptBox["p", "2"], ".", 
                 SubscriptBox["\[Epsilon]", "1"]}]}], "-", 
               RowBox[{"0", 
                RowBox[{
                 SubscriptBox["k", "1"], ".", 
                 SubscriptBox["\[Epsilon]", "1"]}]}], "-", 
               RowBox[{
                SubscriptBox["k", "2"], ".", 
                SubscriptBox["\[Epsilon]", "1"]}]}]}]}], "/.", 
            RowBox[{
             RowBox[{
              SubscriptBox["p", "1"], ".", 
              SubscriptBox["\[Epsilon]", "2"]}], "\[Rule]", " ", 
             RowBox[{
              RowBox[{"-", 
               RowBox[{
                SubscriptBox["p", "2"], ".", 
                SubscriptBox["\[Epsilon]", "2"]}]}], "-", 
              RowBox[{
               SubscriptBox["k", "1"], ".", 
               SubscriptBox["\[Epsilon]", "2"]}], "-", 
              RowBox[{"0", 
               RowBox[{
                SubscriptBox["k", "2"], ".", 
                SubscriptBox["\[Epsilon]", "2"]}]}]}]}]}], "/.", 
           RowBox[{
            RowBox[{
             SubscriptBox["p", "1"], ".", 
             SubscriptBox["k", "1"]}], "\[Rule]", " ", 
            RowBox[{
             RowBox[{"-", 
              RowBox[{
               SubscriptBox["p", "2"], ".", 
               SubscriptBox["k", "1"]}]}], "-", 
             RowBox[{
              SubscriptBox["k", "1"], ".", 
              SubscriptBox["k", "1"]}], "-", 
             RowBox[{
              SubscriptBox["k", "2"], ".", 
              SubscriptBox["k", "1"]}]}]}]}], "/.", 
          RowBox[{
           RowBox[{
            SubscriptBox["p", "1"], ".", 
            SubscriptBox["k", "2"]}], "\[Rule]", " ", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{
              SubscriptBox["p", "2"], ".", 
              SubscriptBox["k", "2"]}]}], "-", 
            RowBox[{
             SubscriptBox["k", "1"], ".", 
             SubscriptBox["k", "2"]}], "-", 
            RowBox[{
             SubscriptBox["k", "2"], ".", 
             SubscriptBox["k", "2"]}]}]}]}], "/.", 
         RowBox[{
          RowBox[{
           SubscriptBox["k", "1"], ".", 
           SubscriptBox["k", "1"]}], "\[Rule]", " ", "0"}]}], "/.", 
        RowBox[{
         RowBox[{
          SubscriptBox["k", "2"], ".", 
          SubscriptBox["k", "2"]}], "\[Rule]", " ", "0"}]}], "/.", 
       RowBox[{
        RowBox[{
         SubscriptBox["k", "1"], ".", 
         SubscriptBox["k", "2"]}], "\[Rule]", " ", 
        RowBox[{"t", "/", "2"}]}]}], "/.", 
      RowBox[{
       RowBox[{
        SubscriptBox["k", "2"], ".", 
        SubscriptBox["k", "1"]}], "\[Rule]", " ", 
       RowBox[{"t", "/", "2"}]}]}], "/.", 
     RowBox[{
      RowBox[{
       SubscriptBox["p", "2"], ".", 
       SubscriptBox["k", "1"]}], "\[Rule]", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          SubsuperscriptBox["M", "K", "2"]}], "+", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "t"}], "-", "\[Nu]", "+", 
            RowBox[{"2", " ", 
             SubsuperscriptBox["M", "K", "2"]}]}], ")"}]}]}], ")"}]}]}]}], "/.", 
    RowBox[{
     RowBox[{
      SubscriptBox["p", "2"], ".", 
      SubscriptBox["k", "2"]}], "\[Rule]", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SubsuperscriptBox["M", "K", "2"]}], "+", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "t"}], "+", "\[Nu]", "+", 
           RowBox[{"2", " ", 
            SubsuperscriptBox["M", "K", "2"]}]}], ")"}]}]}], ")"}]}]}]}], 
   "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.550718177287043*^9, 3.550718261172537*^9}, {
  3.550718334218332*^9, 3.550718357226542*^9}, {3.550718416627708*^9, 
  3.550718647282181*^9}, {3.550718679415418*^9, 3.550718690206475*^9}, {
  3.550718845719283*^9, 3.550718876873939*^9}, {3.550719322610205*^9, 
  3.550719348931285*^9}, {3.550719381523112*^9, 3.55071941494261*^9}, {
  3.550719455059526*^9, 3.550719473033029*^9}, {3.550719646270197*^9, 
  3.550719705958439*^9}, {3.55073220839823*^9, 3.550732208857622*^9}, {
  3.550732300491951*^9, 3.550732300583882*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{"3", " ", 
   SuperscriptBox["e", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"2", " ", 
      RowBox[{
       SubscriptBox["k", "1"], ".", 
       SubscriptBox["\[Epsilon]", "2"]}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"t", " ", 
         RowBox[{
          SubscriptBox["k", "2"], ".", 
          SubscriptBox["\[Epsilon]", "1"]}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"t", "-", "\[Nu]"}], ")"}], " ", 
         RowBox[{
          SubscriptBox["p", "2"], ".", 
          SubscriptBox["\[Epsilon]", "1"]}]}]}], ")"}]}], "+", 
     RowBox[{"4", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"t", "+", "\[Nu]"}], ")"}], " ", 
         RowBox[{
          SubscriptBox["k", "2"], ".", 
          SubscriptBox["\[Epsilon]", "1"]}]}], "+", 
        RowBox[{"2", " ", "t", " ", 
         RowBox[{
          SubscriptBox["p", "2"], ".", 
          SubscriptBox["\[Epsilon]", "1"]}]}]}], ")"}], " ", 
      RowBox[{
       SubscriptBox["p", "2"], ".", 
       SubscriptBox["\[Epsilon]", "2"]}]}], "-", 
     RowBox[{
      SuperscriptBox["\[Nu]", "2"], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "1"], ".", 
       SubscriptBox["\[Epsilon]", "2"]}]}]}], ")"}]}], 
  RowBox[{"2", " ", 
   RowBox[{"(", 
    RowBox[{"t", "-", "\[Nu]"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"t", "+", "\[Nu]"}], ")"}]}]]], "Output",
 CellChangeTimes->{{3.550718197316933*^9, 3.550718219418758*^9}, {
   3.550718256270042*^9, 3.550718261821081*^9}, 3.550718359149739*^9, {
   3.550718494313715*^9, 3.550718522601675*^9}, {3.550718624482326*^9, 
   3.550718648697153*^9}, {3.550718681192143*^9, 3.550718691759573*^9}, {
   3.550718823101832*^9, 3.550718877867019*^9}, {3.550719336436615*^9, 
   3.550719349667188*^9}, 3.550719416387729*^9, 3.550719474604559*^9, {
   3.550719663118006*^9, 3.550719706829088*^9}, 3.550732210207715*^9, 
   3.55073230146247*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{"ExpandAll", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"ampc1", "-", "ampGP2"}], "/.", 
             RowBox[{
              RowBox[{
               SubscriptBox["p", "1"], ".", 
               SubscriptBox["\[Epsilon]", "1"]}], "\[Rule]", " ", 
              RowBox[{
               RowBox[{"-", 
                RowBox[{
                 SubscriptBox["p", "2"], ".", 
                 SubscriptBox["\[Epsilon]", "1"]}]}], "-", 
               RowBox[{"0", 
                RowBox[{
                 SubscriptBox["k", "1"], ".", 
                 SubscriptBox["\[Epsilon]", "1"]}]}], "-", 
               RowBox[{
                SubscriptBox["k", "2"], ".", 
                SubscriptBox["\[Epsilon]", "1"]}]}]}]}], "/.", 
            RowBox[{
             RowBox[{
              SubscriptBox["p", "1"], ".", 
              SubscriptBox["\[Epsilon]", "2"]}], "\[Rule]", " ", 
             RowBox[{
              RowBox[{"-", 
               RowBox[{
                SubscriptBox["p", "2"], ".", 
                SubscriptBox["\[Epsilon]", "2"]}]}], "-", 
              RowBox[{
               SubscriptBox["k", "1"], ".", 
               SubscriptBox["\[Epsilon]", "2"]}], "-", 
              RowBox[{"0", 
               RowBox[{
                SubscriptBox["k", "2"], ".", 
                SubscriptBox["\[Epsilon]", "2"]}]}]}]}]}], "/.", 
           RowBox[{
            RowBox[{
             SubscriptBox["p", "1"], ".", 
             SubscriptBox["k", "1"]}], "\[Rule]", " ", 
            RowBox[{
             RowBox[{"-", 
              RowBox[{
               SubscriptBox["p", "2"], ".", 
               SubscriptBox["k", "1"]}]}], "-", 
             RowBox[{
              SubscriptBox["k", "1"], ".", 
              SubscriptBox["k", "1"]}], "-", 
             RowBox[{
              SubscriptBox["k", "2"], ".", 
              SubscriptBox["k", "1"]}]}]}]}], "/.", 
          RowBox[{
           RowBox[{
            SubscriptBox["p", "1"], ".", 
            SubscriptBox["k", "2"]}], "\[Rule]", " ", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{
              SubscriptBox["p", "2"], ".", 
              SubscriptBox["k", "2"]}]}], "-", 
            RowBox[{
             SubscriptBox["k", "1"], ".", 
             SubscriptBox["k", "2"]}], "-", 
            RowBox[{
             SubscriptBox["k", "2"], ".", 
             SubscriptBox["k", "2"]}]}]}]}], "/.", 
         RowBox[{
          RowBox[{
           SubscriptBox["k", "1"], ".", 
           SubscriptBox["k", "1"]}], "\[Rule]", " ", "0"}]}], "/.", 
        RowBox[{
         RowBox[{
          SubscriptBox["k", "2"], ".", 
          SubscriptBox["k", "2"]}], "\[Rule]", " ", "0"}]}], "/.", 
       RowBox[{
        RowBox[{
         SubscriptBox["k", "1"], ".", 
         SubscriptBox["k", "2"]}], "\[Rule]", " ", 
        RowBox[{"t", "/", "2"}]}]}], "/.", 
      RowBox[{
       RowBox[{
        SubscriptBox["k", "2"], ".", 
        SubscriptBox["k", "1"]}], "\[Rule]", " ", 
       RowBox[{"t", "/", "2"}]}]}], "/.", 
     RowBox[{
      RowBox[{
       SubscriptBox["p", "2"], ".", 
       SubscriptBox["k", "1"]}], "\[Rule]", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          SubsuperscriptBox["M", "K", "2"]}], "+", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "t"}], "-", "\[Nu]", "+", 
            RowBox[{"2", " ", 
             SubsuperscriptBox["M", "K", "2"]}]}], ")"}]}]}], ")"}]}]}]}], "/.", 
    RowBox[{
     RowBox[{
      SubscriptBox["p", "2"], ".", 
      SubscriptBox["k", "2"]}], "\[Rule]", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SubsuperscriptBox["M", "K", "2"]}], "+", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "t"}], "+", "\[Nu]", "+", 
           RowBox[{"2", " ", 
            SubsuperscriptBox["M", "K", "2"]}]}], ")"}]}]}], ")"}]}]}]}], 
   "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.550732312399609*^9, 3.550732312474097*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.55073231321864*^9}]
}, Open  ]]
}, Open  ]],

Cell["\<\
We see that the \[OpenCurlyDoubleQuote]ampGP2\[CloseCurlyDoubleQuote], where \
the B(t,\[Nu]) is multiplied by a factor of 4, is equal to \
\[OpenCurlyDoubleQuote]ampc1\[CloseCurlyDoubleQuote]\
\>", "Subsubsection",
 CellChangeTimes->{{3.550732322194435*^9, 3.550732375514091*^9}}]
}, Open  ]]
},
WindowSize->{1300, 665},
WindowMargins->{{11, Automatic}, {Automatic, 14}},
FrontEndVersion->"8.0 for Linux x86 (32-bit) (February 23, 2011)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[557, 20, 157, 3, 74, "Section"],
Cell[CellGroupData[{
Cell[739, 27, 72, 0, 44, "Section"],
Cell[814, 29, 366, 12, 30, "Input"],
Cell[1183, 43, 5349, 177, 142, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[6569, 225, 50, 0, 74, "Section"],
Cell[CellGroupData[{
Cell[6644, 229, 189, 4, 28, "Subsubsection"],
Cell[6836, 235, 3402, 102, 102, "Input"],
Cell[10241, 339, 41, 0, 30, "Input"],
Cell[10285, 341, 271, 9, 10, "Text"]
}, Open  ]],
Cell[CellGroupData[{
Cell[10593, 355, 1634, 41, 67, "Subsubsection"],
Cell[CellGroupData[{
Cell[12252, 400, 3851, 126, 119, "Input"],
Cell[16106, 528, 3636, 119, 67, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[19791, 653, 276, 5, 28, "Subsubsection"],
Cell[CellGroupData[{
Cell[20092, 662, 3997, 128, 138, "Input"],
Cell[24092, 792, 3718, 120, 67, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[27859, 918, 338, 6, 28, "Subsubsection"],
Cell[CellGroupData[{
Cell[28222, 928, 4857, 136, 164, "Input"],
Cell[33082, 1066, 2010, 55, 55, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[35129, 1126, 4378, 129, 164, "Input"],
Cell[39510, 1257, 69, 1, 30, "Output"]
}, Open  ]]
}, Open  ]],
Cell[39606, 1262, 291, 5, 28, "Subsubsection"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> anc/Op18a.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 7.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[     16066,        525]
NotebookOptionsPosition[     15557,        503]
NotebookOutlinePosition[     15895,        518]
CellTagsIndexPosition[     15852,        515]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["External particles and definition of scalar products:", "Section"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    SubscriptBox["\[Eta]", "8"], "[", 
    SubscriptBox["p", "1"], "]"}], ",", 
   RowBox[{
    SubscriptBox["\[Eta]", "8"], "[", 
    SubscriptBox["p", "2"], "]"}], ",", 
   RowBox[{
    SubscriptBox["\[Eta]", "8"], "[", 
    SubscriptBox["p", "3"], "]"}], ",", 
   RowBox[{
    SubscriptBox["\[Eta]", "8"], "[", 
    SubscriptBox["p", "4"], "]"}]}], "}"}]], "Input"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"sp", "[", 
     RowBox[{
      SubscriptBox["p", "1"], ",", 
      SubscriptBox["p", "2"]}], "]"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"s", "-", 
       RowBox[{"2", " ", 
        SubsuperscriptBox["M", "\[Eta]", "2"]}]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"sp", "[", 
     RowBox[{
      SubscriptBox["p", "1"], ",", 
      SubscriptBox["p", "3"]}], "]"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"t", "-", 
       RowBox[{"2", " ", 
        SubsuperscriptBox["M", "\[Eta]", "2"]}]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"sp", "[", 
     RowBox[{
      SubscriptBox["p", "1"], ",", 
      SubscriptBox["p", "4"]}], "]"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"u", "-", 
       RowBox[{"2", " ", 
        SubsuperscriptBox["M", "\[Eta]", "2"]}]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"sp", "[", 
     RowBox[{
      SubscriptBox["p", "2"], ",", 
      SubscriptBox["p", "3"]}], "]"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"u", "-", 
       RowBox[{"2", " ", 
        SubsuperscriptBox["M", "\[Eta]", "2"]}]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"sp", "[", 
     RowBox[{
      SubscriptBox["p", "2"], ",", 
      SubscriptBox["p", "4"]}], "]"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"t", "-", 
       RowBox[{"2", " ", 
        SubsuperscriptBox["M", "\[Eta]", "2"]}]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"sp", "[", 
     RowBox[{
      SubscriptBox["p", "3"], ",", 
      SubscriptBox["p", "4"]}], "]"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"s", "-", 
       RowBox[{"2", " ", 
        SubsuperscriptBox["M", "\[Eta]", "2"]}]}], ")"}]}]}]}], 
  "}"}]], "Input"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Complete amplitude to 0(p^4):", "Section"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{
    RowBox[{"16", " ", 
     SubsuperscriptBox["M", "K", "2"]}], "-", 
    RowBox[{"7", " ", 
     SubsuperscriptBox["M", "\[Pi]", "2"]}]}], 
   RowBox[{"9", " ", 
    SubsuperscriptBox["F", "\[Pi]", "2"]}]], "+", 
  FractionBox[
   RowBox[{"32", " ", 
    SubsuperscriptBox["L", "6", "r"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "4"}], " ", 
        SubsuperscriptBox["M", "K", "2"]}], "+", 
       SubsuperscriptBox["M", "\[Pi]", "2"]}], ")"}], "2"]}], 
   RowBox[{"3", " ", 
    SubsuperscriptBox["F", "\[Pi]", "4"]}]], "+", 
  FractionBox[
   RowBox[{"16", " ", 
    SubsuperscriptBox["L", "4", "r"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"4", " ", 
       SubsuperscriptBox["M", "K", "2"]}], "-", 
      SubsuperscriptBox["M", "\[Pi]", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"s", "+", "t", "+", "u", "-", 
      RowBox[{"8", " ", 
       SubsuperscriptBox["M", "K", "2"]}], "+", 
      RowBox[{"2", " ", 
       SubsuperscriptBox["M", "\[Pi]", "2"]}]}], ")"}]}], 
   RowBox[{"3", " ", 
    SubsuperscriptBox["F", "\[Pi]", "4"]}]], "+", 
  FractionBox[
   RowBox[{"256", " ", 
    SubsuperscriptBox["L", "7", "r"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"8", " ", 
       SubsuperscriptBox["M", "K", "4"]}], "-", 
      RowBox[{"13", " ", 
       SubsuperscriptBox["M", "K", "2"], " ", 
       SubsuperscriptBox["M", "\[Pi]", "2"]}], "+", 
      RowBox[{"5", " ", 
       SubsuperscriptBox["M", "\[Pi]", "4"]}]}], ")"}]}], 
   RowBox[{"9", " ", 
    SubsuperscriptBox["F", "\[Pi]", "4"]}]], "+", 
  FractionBox[
   RowBox[{"16", " ", 
    SubsuperscriptBox["L", "8", "r"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"112", " ", 
       SubsuperscriptBox["M", "K", "4"]}], "-", 
      RowBox[{"128", " ", 
       SubsuperscriptBox["M", "K", "2"], " ", 
       SubsuperscriptBox["M", "\[Pi]", "2"]}], "+", 
      RowBox[{"43", " ", 
       SubsuperscriptBox["M", "\[Pi]", "4"]}]}], ")"}]}], 
   RowBox[{"9", " ", 
    SubsuperscriptBox["F", "\[Pi]", "4"]}]], "+", 
  FractionBox[
   RowBox[{"8", " ", 
    SubsuperscriptBox["L", "1", "r"], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["s", "2"], "+", 
      SuperscriptBox["t", "2"], "+", 
      SuperscriptBox["u", "2"], "-", 
      RowBox[{
       FractionBox["4", "3"], " ", 
       RowBox[{"(", 
        RowBox[{"s", "+", "t", "+", "u"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", 
          SubsuperscriptBox["M", "K", "2"]}], "-", 
         SubsuperscriptBox["M", "\[Pi]", "2"]}], ")"}]}], "+", 
      RowBox[{
       FractionBox["4", "3"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "4"}], " ", 
           SubsuperscriptBox["M", "K", "2"]}], "+", 
          SubsuperscriptBox["M", "\[Pi]", "2"]}], ")"}], "2"]}]}], ")"}]}], 
   SubsuperscriptBox["F", "\[Pi]", "4"]], "+", 
  FractionBox[
   RowBox[{"8", " ", 
    SubsuperscriptBox["L", "2", "r"], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["s", "2"], "+", 
      SuperscriptBox["t", "2"], "+", 
      SuperscriptBox["u", "2"], "-", 
      RowBox[{
       FractionBox["4", "3"], " ", 
       RowBox[{"(", 
        RowBox[{"s", "+", "t", "+", "u"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", 
          SubsuperscriptBox["M", "K", "2"]}], "-", 
         SubsuperscriptBox["M", "\[Pi]", "2"]}], ")"}]}], "+", 
      RowBox[{
       FractionBox["4", "3"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "4"}], " ", 
           SubsuperscriptBox["M", "K", "2"]}], "+", 
          SubsuperscriptBox["M", "\[Pi]", "2"]}], ")"}], "2"]}]}], ")"}]}], 
   SubsuperscriptBox["F", "\[Pi]", "4"]], "+", 
  FractionBox[
   RowBox[{"4", " ", 
    SubsuperscriptBox["L", "3", "r"], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["s", "2"], "+", 
      SuperscriptBox["t", "2"], "+", 
      SuperscriptBox["u", "2"], "-", 
      RowBox[{
       FractionBox["4", "3"], " ", 
       RowBox[{"(", 
        RowBox[{"s", "+", "t", "+", "u"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", 
          SubsuperscriptBox["M", "K", "2"]}], "-", 
         SubsuperscriptBox["M", "\[Pi]", "2"]}], ")"}]}], "+", 
      RowBox[{
       FractionBox["4", "3"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "4"}], " ", 
           SubsuperscriptBox["M", "K", "2"]}], "+", 
          SubsuperscriptBox["M", "\[Pi]", "2"]}], ")"}], "2"]}]}], ")"}]}], 
   SubsuperscriptBox["F", "\[Pi]", "4"]], "+", 
  FractionBox[
   RowBox[{"8", " ", 
    SubsuperscriptBox["L", "5", "r"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "464"}], " ", 
       SubsuperscriptBox["M", "K", "4"]}], "-", 
      RowBox[{"7", " ", 
       SubsuperscriptBox["M", "\[Pi]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", 
          RowBox[{"(", 
           RowBox[{"s", "+", "t", "+", "u"}], ")"}]}], "+", 
         RowBox[{"14", " ", 
          SubsuperscriptBox["M", "\[Pi]", "2"]}]}], ")"}]}], "+", 
      RowBox[{"16", " ", 
       SubsuperscriptBox["M", "K", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", 
          RowBox[{"(", 
           RowBox[{"s", "+", "t", "+", "u"}], ")"}]}], "+", 
         RowBox[{"25", " ", 
          SubsuperscriptBox["M", "\[Pi]", "2"]}]}], ")"}]}]}], ")"}]}], 
   RowBox[{"27", " ", 
    SubsuperscriptBox["F", "\[Pi]", "4"]}]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"243", " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["s", "2"], "+", 
       SuperscriptBox["t", "2"], "+", 
       SuperscriptBox["u", "2"]}], ")"}]}], "+", 
    RowBox[{"1600", " ", 
     SubsuperscriptBox["M", "K", "4"]}], "+", 
    RowBox[{"304", " ", 
     SubsuperscriptBox["M", "\[Pi]", "4"]}], "-", 
    RowBox[{"16", " ", 
     SubsuperscriptBox["M", "K", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"27", " ", 
        RowBox[{"(", 
         RowBox[{"s", "+", "t", "+", "u"}], ")"}]}], "+", 
       RowBox[{"56", " ", 
        SubsuperscriptBox["M", "\[Pi]", "2"]}]}], ")"}]}]}], 
   RowBox[{"3456", " ", 
    SuperscriptBox["\[Pi]", "2"], " ", 
    SubsuperscriptBox["F", "\[Pi]", "4"]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"81", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["s", "2"], "+", 
         SuperscriptBox["t", "2"], "+", 
         SuperscriptBox["u", "2"]}], ")"}]}], "-", 
      RowBox[{"192", " ", 
       SubsuperscriptBox["M", "K", "4"]}], "-", 
      RowBox[{"16", " ", 
       SubsuperscriptBox["M", "K", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"9", " ", 
          RowBox[{"(", 
           RowBox[{"s", "+", "t", "+", "u"}], ")"}]}], "-", 
         RowBox[{"10", " ", 
          SubsuperscriptBox["M", "\[Pi]", "2"]}]}], ")"}]}]}], ")"}], " ", 
    RowBox[{
     OverscriptBox["A", "_"], "[", 
     SubsuperscriptBox["M", "K", "2"], "]"}]}], 
   RowBox[{"72", " ", 
    SubsuperscriptBox["F", "\[Pi]", "4"], " ", 
    SubsuperscriptBox["M", "K", "2"]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"64", " ", 
       SubsuperscriptBox["M", "K", "2"]}], "-", 
      RowBox[{"23", " ", 
       SubsuperscriptBox["M", "\[Pi]", "2"]}]}], ")"}], " ", 
    RowBox[{
     OverscriptBox["A", "_"], "[", 
     SubsuperscriptBox["M", "\[Pi]", "2"], "]"}]}], 
   RowBox[{"18", " ", 
    SubsuperscriptBox["F", "\[Pi]", "4"]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"128", " ", 
       SubsuperscriptBox["M", "K", "4"]}], "-", 
      RowBox[{"96", " ", 
       SubsuperscriptBox["M", "K", "2"], " ", 
       SubsuperscriptBox["M", "\[Pi]", "2"]}], "+", 
      RowBox[{"19", " ", 
       SubsuperscriptBox["M", "\[Pi]", "4"]}]}], ")"}], " ", 
    RowBox[{
     OverscriptBox["A", "_"], "[", 
     SubsuperscriptBox["M", "\[Eta]", "2"], "]"}]}], 
   RowBox[{
    RowBox[{"24", " ", 
     SubsuperscriptBox["F", "\[Pi]", "4"], " ", 
     SubsuperscriptBox["M", "K", "2"]}], "-", 
    RowBox[{"6", " ", 
     SubsuperscriptBox["F", "\[Pi]", "4"], " ", 
     SubsuperscriptBox["M", "\[Pi]", "2"]}]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"9", " ", "s"}], "-", 
       RowBox[{"8", " ", 
        SubsuperscriptBox["M", "K", "2"]}]}], ")"}], "2"], " ", 
    RowBox[{
     OverscriptBox["B", "_"], "[", 
     RowBox[{"s", ",", 
      SubsuperscriptBox["M", "K", "2"], ",", 
      SubsuperscriptBox["M", "K", "2"]}], "]"}]}], 
   RowBox[{"72", " ", 
    SubsuperscriptBox["F", "\[Pi]", "4"]}]], "+", 
  FractionBox[
   RowBox[{
    SubsuperscriptBox["M", "\[Pi]", "4"], " ", 
    RowBox[{
     OverscriptBox["B", "_"], "[", 
     RowBox[{"s", ",", 
      SubsuperscriptBox["M", "\[Pi]", "2"], ",", 
      SubsuperscriptBox["M", "\[Pi]", "2"]}], "]"}]}], 
   RowBox[{"6", " ", 
    SubsuperscriptBox["F", "\[Pi]", "4"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"16", " ", 
        SubsuperscriptBox["M", "K", "2"]}], "-", 
       RowBox[{"7", " ", 
        SubsuperscriptBox["M", "\[Pi]", "2"]}]}], ")"}], "2"], " ", 
    RowBox[{
     OverscriptBox["B", "_"], "[", 
     RowBox[{"s", ",", 
      SubsuperscriptBox["M", "\[Eta]", "2"], ",", 
      SubsuperscriptBox["M", "\[Eta]", "2"]}], "]"}]}], 
   RowBox[{"162", " ", 
    SubsuperscriptBox["F", "\[Pi]", "4"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"9", " ", "t"}], "-", 
       RowBox[{"8", " ", 
        SubsuperscriptBox["M", "K", "2"]}]}], ")"}], "2"], " ", 
    RowBox[{
     OverscriptBox["B", "_"], "[", 
     RowBox[{"t", ",", 
      SubsuperscriptBox["M", "K", "2"], ",", 
      SubsuperscriptBox["M", "K", "2"]}], "]"}]}], 
   RowBox[{"72", " ", 
    SubsuperscriptBox["F", "\[Pi]", "4"]}]], "+", 
  FractionBox[
   RowBox[{
    SubsuperscriptBox["M", "\[Pi]", "4"], " ", 
    RowBox[{
     OverscriptBox["B", "_"], "[", 
     RowBox[{"t", ",", 
      SubsuperscriptBox["M", "\[Pi]", "2"], ",", 
      SubsuperscriptBox["M", "\[Pi]", "2"]}], "]"}]}], 
   RowBox[{"6", " ", 
    SubsuperscriptBox["F", "\[Pi]", "4"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"16", " ", 
        SubsuperscriptBox["M", "K", "2"]}], "-", 
       RowBox[{"7", " ", 
        SubsuperscriptBox["M", "\[Pi]", "2"]}]}], ")"}], "2"], " ", 
    RowBox[{
     OverscriptBox["B", "_"], "[", 
     RowBox[{"t", ",", 
      SubsuperscriptBox["M", "\[Eta]", "2"], ",", 
      SubsuperscriptBox["M", "\[Eta]", "2"]}], "]"}]}], 
   RowBox[{"162", " ", 
    SubsuperscriptBox["F", "\[Pi]", "4"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"9", " ", "u"}], "-", 
       RowBox[{"8", " ", 
        SubsuperscriptBox["M", "K", "2"]}]}], ")"}], "2"], " ", 
    RowBox[{
     OverscriptBox["B", "_"], "[", 
     RowBox[{"u", ",", 
      SubsuperscriptBox["M", "K", "2"], ",", 
      SubsuperscriptBox["M", "K", "2"]}], "]"}]}], 
   RowBox[{"72", " ", 
    SubsuperscriptBox["F", "\[Pi]", "4"]}]], "+", 
  FractionBox[
   RowBox[{
    SubsuperscriptBox["M", "\[Pi]", "4"], " ", 
    RowBox[{
     OverscriptBox["B", "_"], "[", 
     RowBox[{"u", ",", 
      SubsuperscriptBox["M", "\[Pi]", "2"], ",", 
      SubsuperscriptBox["M", "\[Pi]", "2"]}], "]"}]}], 
   RowBox[{"6", " ", 
    SubsuperscriptBox["F", "\[Pi]", "4"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"16", " ", 
        SubsuperscriptBox["M", "K", "2"]}], "-", 
       RowBox[{"7", " ", 
        SubsuperscriptBox["M", "\[Pi]", "2"]}]}], ")"}], "2"], " ", 
    RowBox[{
     OverscriptBox["B", "_"], "[", 
     RowBox[{"u", ",", 
      SubsuperscriptBox["M", "\[Eta]", "2"], ",", 
      SubsuperscriptBox["M", "\[Eta]", "2"]}], "]"}]}], 
   RowBox[{"162", " ", 
    SubsuperscriptBox["F", "\[Pi]", "4"]}]]}]], "Input"],

Cell["Runtime:  0.02139 hours", "Input"]
}, Open  ]]
},
WindowSize->{800, 700},
WindowMargins->{{150, Automatic}, {Automatic, 52}},
FrontEndVersion->"7.0 for Linux x86 (32-bit) (November 10, 2008)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[567, 22, 72, 0, 73, "Section"],
Cell[642, 24, 420, 14, 32, "Input"],
Cell[1065, 40, 1987, 69, 98, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[3089, 114, 48, 0, 73, "Section"],
Cell[3140, 116, 12358, 382, 720, "Input"],
Cell[15501, 500, 40, 0, 32, "Input"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)



==> anc/Op18b.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 7.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[     34003,        971]
NotebookOptionsPosition[     33603,        953]
NotebookOutlinePosition[     33941,        968]
CellTagsIndexPosition[     33898,        965]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["External particles and definition of scalar products:", "Section"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    SubscriptBox[
     OverscriptBox["K", "_"], "0"], "[", 
    SubscriptBox["p", "1"], "]"}], ",", 
   RowBox[{
    SubscriptBox["\[Eta]", "8"], "[", 
    SubscriptBox["p", "2"], "]"}], ",", 
   RowBox[{
    SubscriptBox["K", "0"], "[", 
    SubscriptBox["p", "3"], "]"}], ",", 
   RowBox[{
    SubscriptBox["\[Eta]", "8"], "[", 
    SubscriptBox["p", "4"], "]"}]}], "}"}]], "Input"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"sp", "[", 
     RowBox[{
      SubscriptBox["p", "1"], ",", 
      SubscriptBox["p", "2"]}], "]"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"s", "-", 
       SubsuperscriptBox["M", "K", "2"], "-", 
       SubsuperscriptBox["M", "\[Eta]", "2"]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"sp", "[", 
     RowBox[{
      SubscriptBox["p", "1"], ",", 
      SubscriptBox["p", "3"]}], "]"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"t", "-", 
       RowBox[{"2", " ", 
        SubsuperscriptBox["M", "K", "2"]}]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"sp", "[", 
     RowBox[{
      SubscriptBox["p", "1"], ",", 
      SubscriptBox["p", "4"]}], "]"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"u", "-", 
       SubsuperscriptBox["M", "K", "2"], "-", 
       SubsuperscriptBox["M", "\[Eta]", "2"]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"sp", "[", 
     RowBox[{
      SubscriptBox["p", "2"], ",", 
      SubscriptBox["p", "3"]}], "]"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"u", "-", 
       SubsuperscriptBox["M", "K", "2"], "-", 
       SubsuperscriptBox["M", "\[Eta]", "2"]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"sp", "[", 
     RowBox[{
      SubscriptBox["p", "2"], ",", 
      SubscriptBox["p", "4"]}], "]"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"t", "-", 
       RowBox[{"2", " ", 
        SubsuperscriptBox["M", "\[Eta]", "2"]}]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"sp", "[", 
     RowBox[{
      SubscriptBox["p", "3"], ",", 
      SubscriptBox["p", "4"]}], "]"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"s", "-", 
       SubsuperscriptBox["M", "K", "2"], "-", 
       SubsuperscriptBox["M", "\[Eta]", "2"]}], ")"}]}]}]}], "}"}]], "Input"],

Cell[BoxData[
 RowBox[{" ", 
  RowBox[{
   RowBox[{"Complete", " ", "amplitude", " ", "to", " ", "0", 
    RowBox[{"(", 
     RowBox[{"p", "^", "4"}], ")"}]}], ":", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{
       RowBox[{"-", "3"}], " ", 
       RowBox[{"(", 
        RowBox[{"s", "-", 
         RowBox[{"2", " ", "t"}], "+", "u"}], ")"}]}], "+", 
      RowBox[{"6", " ", 
       SubsuperscriptBox["M", "K", "2"]}], "-", 
      RowBox[{"2", " ", 
       SubsuperscriptBox["M", "\[Pi]", "2"]}]}], 
     RowBox[{"12", " ", 
      SubsuperscriptBox["F", "\[Pi]", "2"]}]], "+", 
    FractionBox[
     RowBox[{"32", " ", 
      SubsuperscriptBox["L", "6", "r"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", " ", 
         SubsuperscriptBox["M", "K", "4"]}], "-", 
        RowBox[{
         SubsuperscriptBox["M", "K", "2"], " ", 
         SubsuperscriptBox["M", "\[Pi]", "2"]}]}], ")"}]}], 
     RowBox[{"3", " ", 
      SubsuperscriptBox["F", "\[Pi]", "4"]}]], "+", 
    FractionBox[
     RowBox[{"64", " ", 
      SubsuperscriptBox["L", "7", "r"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         SubsuperscriptBox["M", "K", "4"]}], "-", 
        RowBox[{"3", " ", 
         SubsuperscriptBox["M", "K", "2"], " ", 
         SubsuperscriptBox["M", "\[Pi]", "2"]}], "+", 
        SubsuperscriptBox["M", "\[Pi]", "4"]}], ")"}]}], 
     RowBox[{"3", " ", 
      SubsuperscriptBox["F", "\[Pi]", "4"]}]], "+", 
    FractionBox[
     RowBox[{"16", " ", 
      SubsuperscriptBox["L", "8", "r"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"8", " ", 
         SubsuperscriptBox["M", "K", "4"]}], "-", 
        RowBox[{"7", " ", 
         SubsuperscriptBox["M", "K", "2"], " ", 
         SubsuperscriptBox["M", "\[Pi]", "2"]}], "+", 
        RowBox[{"2", " ", 
         SubsuperscriptBox["M", "\[Pi]", "4"]}]}], ")"}]}], 
     RowBox[{"3", " ", 
      SubsuperscriptBox["F", "\[Pi]", "4"]}]], "+", 
    FractionBox[
     RowBox[{"8", " ", 
      SubsuperscriptBox["L", "1", "r"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"16", " ", 
         SubsuperscriptBox["M", "K", "4"]}], "+", 
        RowBox[{"t", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", "t"}], "+", 
           RowBox[{"2", " ", 
            SubsuperscriptBox["M", "\[Pi]", "2"]}]}], ")"}]}], "-", 
        RowBox[{"2", " ", 
         SubsuperscriptBox["M", "K", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"7", " ", "t"}], "+", 
           RowBox[{"2", " ", 
            SubsuperscriptBox["M", "\[Pi]", "2"]}]}], ")"}]}]}], ")"}]}], 
     RowBox[{"3", " ", 
      SubsuperscriptBox["F", "\[Pi]", "4"]}]], "+", 
    FractionBox[
     RowBox[{"4", " ", 
      SubsuperscriptBox["L", "2", "r"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"9", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["s", "2"], "+", 
           SuperscriptBox["u", "2"]}], ")"}]}], "+", 
        RowBox[{"98", " ", 
         SubsuperscriptBox["M", "K", "4"]}], "+", 
        RowBox[{"6", " ", 
         RowBox[{"(", 
          RowBox[{"s", "+", "u"}], ")"}], " ", 
         SubsuperscriptBox["M", "\[Pi]", "2"]}], "+", 
        RowBox[{"2", " ", 
         SubsuperscriptBox["M", "\[Pi]", "4"]}], "-", 
        RowBox[{"14", " ", 
         SubsuperscriptBox["M", "K", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", 
            RowBox[{"(", 
             RowBox[{"s", "+", "u"}], ")"}]}], "+", 
           RowBox[{"2", " ", 
            SubsuperscriptBox["M", "\[Pi]", "2"]}]}], ")"}]}]}], ")"}]}], 
     RowBox[{"9", " ", 
      SubsuperscriptBox["F", "\[Pi]", "4"]}]], "+", 
    FractionBox[
     RowBox[{"8", " ", 
      SubsuperscriptBox["L", "4", "r"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "16"}], " ", 
         SubsuperscriptBox["M", "K", "4"]}], "-", 
        RowBox[{"t", " ", 
         SubsuperscriptBox["M", "\[Pi]", "2"]}], "+", 
        RowBox[{
         SubsuperscriptBox["M", "K", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"7", " ", "t"}], "+", 
           RowBox[{"4", " ", 
            SubsuperscriptBox["M", "\[Pi]", "2"]}]}], ")"}]}]}], ")"}]}], 
     RowBox[{"3", " ", 
      SubsuperscriptBox["F", "\[Pi]", "4"]}]], "+", 
    FractionBox[
     RowBox[{
      SubsuperscriptBox["L", "5", "r"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "296"}], " ", 
         SubsuperscriptBox["M", "K", "4"]}], "-", 
        RowBox[{"6", " ", 
         SubsuperscriptBox["M", "\[Pi]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"5", " ", "s"}], "-", 
           RowBox[{"4", " ", "t"}], "+", 
           RowBox[{"5", " ", "u"}], "+", 
           RowBox[{"6", " ", 
            SubsuperscriptBox["M", "\[Pi]", "2"]}]}], ")"}]}], "+", 
        RowBox[{"4", " ", 
         SubsuperscriptBox["M", "K", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"9", " ", 
            RowBox[{"(", 
             RowBox[{"s", "+", "t", "+", "u"}], ")"}]}], "+", 
           RowBox[{"47", " ", 
            SubsuperscriptBox["M", "\[Pi]", "2"]}]}], ")"}]}]}], ")"}]}], 
     RowBox[{"9", " ", 
      SubsuperscriptBox["F", "\[Pi]", "4"]}]], "+", 
    FractionBox[
     RowBox[{
      SubsuperscriptBox["L", "3", "r"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"9", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["s", "2"], "+", 
           RowBox[{"10", " ", 
            SuperscriptBox["t", "2"]}], "+", 
           SuperscriptBox["u", "2"]}], ")"}]}], "+", 
        RowBox[{"578", " ", 
         SubsuperscriptBox["M", "K", "4"]}], "+", 
        RowBox[{"6", " ", 
         RowBox[{"(", 
          RowBox[{"s", "+", 
           RowBox[{"10", " ", "t"}], "+", "u"}], ")"}], " ", 
         SubsuperscriptBox["M", "\[Pi]", "2"]}], "+", 
        RowBox[{"2", " ", 
         SubsuperscriptBox["M", "\[Pi]", "4"]}], "-", 
        RowBox[{"2", " ", 
         SubsuperscriptBox["M", "K", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"21", " ", 
            RowBox[{"(", 
             RowBox[{"s", "+", 
              RowBox[{"10", " ", "t"}], "+", "u"}], ")"}]}], "+", 
           RowBox[{"74", " ", 
            SubsuperscriptBox["M", "\[Pi]", "2"]}]}], ")"}]}]}], ")"}]}], 
     RowBox[{"27", " ", 
      SubsuperscriptBox["F", "\[Pi]", "4"]}]], "+", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"6912", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", "s", " ", "u", " ", 
       SubsuperscriptBox["F", "\[Pi]", "4"]}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "15"}], " ", 
        RowBox[{"(", 
         RowBox[{"s", "+", "u"}], ")"}], " ", 
        SubsuperscriptBox["M", "K", "6"]}], "+", 
       RowBox[{
        SubsuperscriptBox["M", "K", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"262", " ", "s", " ", "u"}], "+", 
          RowBox[{"27", " ", 
           RowBox[{"(", 
            RowBox[{"s", "+", "u"}], ")"}], " ", 
           SubsuperscriptBox["M", "\[Pi]", "2"]}]}], ")"}]}], "+", 
       RowBox[{
        SubsuperscriptBox["M", "K", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"9", " ", "s", " ", "u", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"15", " ", "s"}], "-", 
             RowBox[{"38", " ", "t"}], "+", 
             RowBox[{"15", " ", "u"}]}], ")"}]}], "-", 
          RowBox[{"124", " ", "s", " ", "u", " ", 
           SubsuperscriptBox["M", "\[Pi]", "2"]}], "-", 
          RowBox[{"9", " ", 
           RowBox[{"(", 
            RowBox[{"s", "+", "u"}], ")"}], " ", 
           SubsuperscriptBox["M", "\[Pi]", "4"]}]}], ")"}]}], "+", 
       RowBox[{"3", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"9", " ", "s", " ", "u", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s", " ", 
              RowBox[{"(", 
               RowBox[{"t", "-", 
                RowBox[{"2", " ", "u"}]}], ")"}]}], "+", 
             RowBox[{"t", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "9"}], " ", "t"}], "+", "u"}], ")"}]}]}], 
            ")"}]}], "+", 
          RowBox[{"3", " ", "s", " ", "u", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "s"}], "+", 
             RowBox[{"2", " ", "t"}], "+", 
             RowBox[{"3", " ", "u"}]}], ")"}], " ", 
           SubsuperscriptBox["M", "\[Pi]", "2"]}], "+", 
          RowBox[{"2", " ", "s", " ", "u", " ", 
           SubsuperscriptBox["M", "\[Pi]", "4"]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"s", "+", "u"}], ")"}], " ", 
           SubsuperscriptBox["M", "\[Pi]", "6"]}]}], ")"}]}]}], ")"}]}], "-", 
    
    RowBox[{
     FractionBox["1", 
      RowBox[{"96", " ", "s", " ", "u", " ", 
       SubsuperscriptBox["F", "\[Pi]", "4"], " ", 
       SubsuperscriptBox["M", "K", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SubsuperscriptBox["M", "K", "2"], "-", 
         SubsuperscriptBox["M", "\[Pi]", "2"]}], ")"}]}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "8"}], " ", 
        RowBox[{"(", 
         RowBox[{"s", "+", "u"}], ")"}], " ", 
        SubsuperscriptBox["M", "K", "8"]}], "+", 
       RowBox[{"54", " ", "s", " ", 
        SuperscriptBox["t", "2"], " ", "u", " ", 
        SubsuperscriptBox["M", "\[Pi]", "2"]}], "+", 
       RowBox[{"20", " ", 
        SubsuperscriptBox["M", "K", "6"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"38", " ", "s", " ", "u"}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"s", "+", "u"}], ")"}], " ", 
           SubsuperscriptBox["M", "\[Pi]", "2"]}]}], ")"}]}], "-", 
       RowBox[{"2", " ", 
        SubsuperscriptBox["M", "K", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", "s", " ", "u", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"29", " ", "s"}], "+", 
             RowBox[{"6", " ", "t"}], "+", 
             RowBox[{"29", " ", "u"}]}], ")"}]}], "+", 
          RowBox[{"236", " ", "s", " ", "u", " ", 
           SubsuperscriptBox["M", "\[Pi]", "2"]}], "+", 
          RowBox[{"8", " ", 
           RowBox[{"(", 
            RowBox[{"s", "+", "u"}], ")"}], " ", 
           SubsuperscriptBox["M", "\[Pi]", "4"]}]}], ")"}]}], "+", 
       RowBox[{
        SubsuperscriptBox["M", "K", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"9", " ", "s", " ", "u", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              SuperscriptBox["s", "2"]}], "+", 
             RowBox[{"s", " ", "t"}], "-", 
             RowBox[{"6", " ", 
              SuperscriptBox["t", "2"]}], "-", 
             RowBox[{"2", " ", "s", " ", "u"}], "+", 
             RowBox[{"t", " ", "u"}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["u", "2"]}]}], ")"}]}], "+", 
          RowBox[{"6", " ", "s", " ", "u", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"11", " ", "s"}], "-", 
             RowBox[{"6", " ", "t"}], "+", 
             RowBox[{"11", " ", "u"}]}], ")"}], " ", 
           SubsuperscriptBox["M", "\[Pi]", "2"]}], "+", 
          RowBox[{"64", " ", "s", " ", "u", " ", 
           SubsuperscriptBox["M", "\[Pi]", "4"]}], "+", 
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{"s", "+", "u"}], ")"}], " ", 
           SubsuperscriptBox["M", "\[Pi]", "6"]}]}], ")"}]}]}], ")"}], " ", 
     RowBox[{
      OverscriptBox["A", "_"], "[", 
      SubsuperscriptBox["M", "K", "2"], "]"}]}], "+", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"192", " ", "s", " ", "u", " ", 
       SubsuperscriptBox["F", "\[Pi]", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         SubsuperscriptBox["M", "K", "2"], "-", 
         SubsuperscriptBox["M", "\[Pi]", "2"]}], ")"}]}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{"s", "+", "u"}], ")"}], " ", 
        SubsuperscriptBox["M", "K", "6"]}], "+", 
       RowBox[{"8", " ", 
        SubsuperscriptBox["M", "K", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"17", " ", "s", " ", "u"}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"s", "+", "u"}], ")"}], " ", 
           SubsuperscriptBox["M", "\[Pi]", "2"]}]}], ")"}]}], "-", 
       RowBox[{"3", " ", "s", " ", "u", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              SuperscriptBox["s", "2"]}], "+", 
             RowBox[{"s", " ", 
              RowBox[{"(", 
               RowBox[{"t", "-", 
                RowBox[{"2", " ", "u"}]}], ")"}]}], "+", 
             RowBox[{"u", " ", 
              RowBox[{"(", 
               RowBox[{"t", "+", 
                RowBox[{"3", " ", "u"}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "38"}], " ", "s"}], "+", 
             RowBox[{"60", " ", "t"}], "-", 
             RowBox[{"38", " ", "u"}]}], ")"}], " ", 
           SubsuperscriptBox["M", "\[Pi]", "2"]}], "-", 
          RowBox[{"16", " ", 
           SubsuperscriptBox["M", "\[Pi]", "4"]}]}], ")"}]}], "+", 
       RowBox[{
        SubsuperscriptBox["M", "K", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "6"}], " ", "s", " ", "u", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"13", " ", "s"}], "-", 
             RowBox[{"42", " ", "t"}], "+", 
             RowBox[{"13", " ", "u"}]}], ")"}]}], "-", 
          RowBox[{"280", " ", "s", " ", "u", " ", 
           SubsuperscriptBox["M", "\[Pi]", "2"]}], "+", 
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{"s", "+", "u"}], ")"}], " ", 
           SubsuperscriptBox["M", "\[Pi]", "4"]}]}], ")"}]}]}], ")"}], " ", 
     RowBox[{
      OverscriptBox["A", "_"], "[", 
      SubsuperscriptBox["M", "\[Pi]", "2"], "]"}]}], "+", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"576", " ", "s", " ", "u", " ", 
       SubsuperscriptBox["F", "\[Pi]", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", 
          SubsuperscriptBox["M", "K", "4"]}], "-", 
         RowBox[{"5", " ", 
          SubsuperscriptBox["M", "K", "2"], " ", 
          SubsuperscriptBox["M", "\[Pi]", "2"]}], "+", 
         SubsuperscriptBox["M", "\[Pi]", "4"]}], ")"}]}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "144"}], " ", 
        RowBox[{"(", 
         RowBox[{"s", "+", "u"}], ")"}], " ", 
        SubsuperscriptBox["M", "K", "8"]}], "+", 
       RowBox[{"4", " ", 
        SubsuperscriptBox["M", "K", "6"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3896", " ", "s", " ", "u"}], "+", 
          RowBox[{"81", " ", 
           RowBox[{"(", 
            RowBox[{"s", "+", "u"}], ")"}], " ", 
           SubsuperscriptBox["M", "\[Pi]", "2"]}]}], ")"}]}], "-", 
       RowBox[{"3", " ", "s", " ", "u", " ", 
        SubsuperscriptBox["M", "\[Pi]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"27", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              SuperscriptBox["s", "2"]}], "+", 
             RowBox[{"s", " ", 
              RowBox[{"(", 
               RowBox[{"t", "-", 
                RowBox[{"2", " ", "u"}]}], ")"}]}], "+", 
             RowBox[{"u", " ", 
              RowBox[{"(", 
               RowBox[{"t", "+", 
                RowBox[{"3", " ", "u"}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{"6", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"15", " ", "s"}], "-", 
             RowBox[{"22", " ", "t"}], "+", 
             RowBox[{"15", " ", "u"}]}], ")"}], " ", 
           SubsuperscriptBox["M", "\[Pi]", "2"]}], "+", 
          RowBox[{"80", " ", 
           SubsuperscriptBox["M", "\[Pi]", "4"]}]}], ")"}]}], "-", 
       RowBox[{"8", " ", 
        SubsuperscriptBox["M", "K", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"9", " ", "s", " ", "u", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"57", " ", "s"}], "+", 
             RowBox[{"26", " ", "t"}], "+", 
             RowBox[{"57", " ", "u"}]}], ")"}]}], "+", 
          RowBox[{"1331", " ", "s", " ", "u", " ", 
           SubsuperscriptBox["M", "\[Pi]", "2"]}], "+", 
          RowBox[{"27", " ", 
           RowBox[{"(", 
            RowBox[{"s", "+", "u"}], ")"}], " ", 
           SubsuperscriptBox["M", "\[Pi]", "4"]}]}], ")"}]}], "+", 
       RowBox[{
        SubsuperscriptBox["M", "K", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"324", " ", "s", " ", "u", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              SuperscriptBox["s", "2"]}], "+", 
             RowBox[{"s", " ", 
              RowBox[{"(", 
               RowBox[{"t", "-", 
                RowBox[{"2", " ", "u"}]}], ")"}]}], "+", 
             RowBox[{"u", " ", 
              RowBox[{"(", 
               RowBox[{"t", "+", 
                RowBox[{"3", " ", "u"}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{"234", " ", "s", " ", "u", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"9", " ", "s"}], "-", 
             RowBox[{"2", " ", "t"}], "+", 
             RowBox[{"9", " ", "u"}]}], ")"}], " ", 
           SubsuperscriptBox["M", "\[Pi]", "2"]}], "+", 
          RowBox[{"2504", " ", "s", " ", "u", " ", 
           SubsuperscriptBox["M", "\[Pi]", "4"]}], "+", 
          RowBox[{"36", " ", 
           RowBox[{"(", 
            RowBox[{"s", "+", "u"}], ")"}], " ", 
           SubsuperscriptBox["M", "\[Pi]", "6"]}]}], ")"}]}]}], ")"}], " ", 
     RowBox[{
      OverscriptBox["A", "_"], "[", 
      SubsuperscriptBox["M", "\[Eta]", "2"], "]"}]}], "+", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"1728", " ", 
       SuperscriptBox["s", "2"], " ", 
       SubsuperscriptBox["F", "\[Pi]", "4"]}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", 
        SubsuperscriptBox["M", "K", "8"]}], "-", 
       RowBox[{"2", " ", 
        SubsuperscriptBox["M", "K", "6"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"99", " ", "s"}], "+", 
          RowBox[{"8", " ", 
           SubsuperscriptBox["M", "\[Pi]", "2"]}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", "s"}], "+", 
           SubsuperscriptBox["M", "\[Pi]", "2"]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"9", " ", "s", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "s"}], "+", "t", "-", "u"}], ")"}]}], "+", 
          RowBox[{"18", " ", "s", " ", 
           SubsuperscriptBox["M", "\[Pi]", "2"]}], "+", 
          RowBox[{"4", " ", 
           SubsuperscriptBox["M", "\[Pi]", "4"]}]}], ")"}]}], "+", 
       RowBox[{"3", " ", 
        SubsuperscriptBox["M", "K", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"s", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"697", " ", "s"}], "+", 
             RowBox[{"3", " ", "t"}], "-", 
             RowBox[{"3", " ", "u"}]}], ")"}]}], "+", 
          RowBox[{"146", " ", "s", " ", 
           SubsuperscriptBox["M", "\[Pi]", "2"]}], "+", 
          RowBox[{"8", " ", 
           SubsuperscriptBox["M", "\[Pi]", "4"]}]}], ")"}]}], "-", 
       RowBox[{"2", " ", 
        SubsuperscriptBox["M", "K", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"27", " ", 
           SuperscriptBox["s", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"26", " ", "s"}], "+", 
             RowBox[{"7", " ", "t"}], "-", 
             RowBox[{"7", " ", "u"}]}], ")"}]}], "+", 
          RowBox[{"9", " ", "s", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"59", " ", "s"}], "+", "t", "-", "u"}], ")"}], " ", 
           SubsuperscriptBox["M", "\[Pi]", "2"]}], "+", 
          RowBox[{"141", " ", "s", " ", 
           SubsuperscriptBox["M", "\[Pi]", "4"]}], "+", 
          RowBox[{"8", " ", 
           SubsuperscriptBox["M", "\[Pi]", "6"]}]}], ")"}]}]}], ")"}], " ", 
     RowBox[{
      OverscriptBox["B", "_"], "[", 
      RowBox[{"s", ",", 
       SubsuperscriptBox["M", "K", "2"], ",", 
       SubsuperscriptBox["M", "\[Eta]", "2"]}], "]"}]}], "+", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"192", " ", 
       SuperscriptBox["s", "2"], " ", 
       SubsuperscriptBox["F", "\[Pi]", "4"]}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", 
        SubsuperscriptBox["M", "K", "8"]}], "+", 
       RowBox[{"2", " ", 
        SubsuperscriptBox["M", "K", "6"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"5", " ", "s"}], "-", 
          RowBox[{"8", " ", 
           SubsuperscriptBox["M", "\[Pi]", "2"]}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"s", "-", 
           SubsuperscriptBox["M", "\[Pi]", "2"]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"9", " ", "s", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "s"}], "+", "t", "-", "u"}], ")"}]}], "+", 
          RowBox[{"18", " ", "s", " ", 
           SubsuperscriptBox["M", "\[Pi]", "2"]}], "+", 
          RowBox[{"4", " ", 
           SubsuperscriptBox["M", "\[Pi]", "4"]}]}], ")"}]}], "+", 
       RowBox[{
        SubsuperscriptBox["M", "K", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"s", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "5"}], " ", "s"}], "+", 
             RowBox[{"9", " ", "t"}], "-", 
             RowBox[{"9", " ", "u"}]}], ")"}]}], "-", 
          RowBox[{"10", " ", "s", " ", 
           SubsuperscriptBox["M", "\[Pi]", "2"]}], "+", 
          RowBox[{"24", " ", 
           SubsuperscriptBox["M", "\[Pi]", "4"]}]}], ")"}]}], "-", 
       RowBox[{"2", " ", 
        SubsuperscriptBox["M", "K", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"9", " ", 
           SuperscriptBox["s", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "s"}], "+", "t", "-", "u"}], ")"}]}], "+", 
          RowBox[{"s", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "29"}], " ", "s"}], "+", 
             RowBox[{"9", " ", "t"}], "-", 
             RowBox[{"9", " ", "u"}]}], ")"}], " ", 
           SubsuperscriptBox["M", "\[Pi]", "2"]}], "+", 
          RowBox[{"5", " ", "s", " ", 
           SubsuperscriptBox["M", "\[Pi]", "4"]}], "+", 
          RowBox[{"8", " ", 
           SubsuperscriptBox["M", "\[Pi]", "6"]}]}], ")"}]}]}], ")"}], " ", 
     RowBox[{
      OverscriptBox["B", "_"], "[", 
      RowBox[{"s", ",", 
       SubsuperscriptBox["M", "\[Pi]", "2"], ",", 
       SubsuperscriptBox["M", "K", "2"]}], "]"}]}], "+", 
    FractionBox[
     RowBox[{"t", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"9", " ", "t"}], "-", 
        RowBox[{"8", " ", 
         SubsuperscriptBox["M", "K", "2"]}]}], ")"}], " ", 
      RowBox[{
       OverscriptBox["B", "_"], "[", 
       RowBox[{"t", ",", 
        SubsuperscriptBox["M", "K", "2"], ",", 
        SubsuperscriptBox["M", "K", "2"]}], "]"}]}], 
     RowBox[{"16", " ", 
      SubsuperscriptBox["F", "\[Pi]", "4"]}]], "+", 
    FractionBox[
     RowBox[{"t", " ", 
      SubsuperscriptBox["M", "\[Pi]", "2"], " ", 
      RowBox[{
       OverscriptBox["B", "_"], "[", 
       RowBox[{"t", ",", 
        SubsuperscriptBox["M", "\[Pi]", "2"], ",", 
        SubsuperscriptBox["M", "\[Pi]", "2"]}], "]"}]}], 
     RowBox[{"8", " ", 
      SubsuperscriptBox["F", "\[Pi]", "4"]}]], "+", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"9", " ", "t"}], "-", 
        RowBox[{"8", " ", 
         SubsuperscriptBox["M", "K", "2"]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"16", " ", 
         SubsuperscriptBox["M", "K", "2"]}], "-", 
        RowBox[{"7", " ", 
         SubsuperscriptBox["M", "\[Pi]", "2"]}]}], ")"}], " ", 
      RowBox[{
       OverscriptBox["B", "_"], "[", 
       RowBox[{"t", ",", 
        SubsuperscriptBox["M", "\[Eta]", "2"], ",", 
        SubsuperscriptBox["M", "\[Eta]", "2"]}], "]"}]}], 
     RowBox[{"216", " ", 
      SubsuperscriptBox["F", "\[Pi]", "4"]}]], "+", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"1728", " ", 
       SuperscriptBox["u", "2"], " ", 
       SubsuperscriptBox["F", "\[Pi]", "4"]}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", 
        SubsuperscriptBox["M", "K", "8"]}], "-", 
       RowBox[{"2", " ", 
        SubsuperscriptBox["M", "K", "6"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"99", " ", "u"}], "+", 
          RowBox[{"8", " ", 
           SubsuperscriptBox["M", "\[Pi]", "2"]}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", "u"}], "+", 
           SubsuperscriptBox["M", "\[Pi]", "2"]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"9", " ", "u", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "s"}], "+", "t", "+", 
             RowBox[{"3", " ", "u"}]}], ")"}]}], "+", 
          RowBox[{"18", " ", "u", " ", 
           SubsuperscriptBox["M", "\[Pi]", "2"]}], "+", 
          RowBox[{"4", " ", 
           SubsuperscriptBox["M", "\[Pi]", "4"]}]}], ")"}]}], "+", 
       RowBox[{"3", " ", 
        SubsuperscriptBox["M", "K", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"u", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "3"}], " ", "s"}], "+", 
             RowBox[{"3", " ", "t"}], "+", 
             RowBox[{"697", " ", "u"}]}], ")"}]}], "+", 
          RowBox[{"146", " ", "u", " ", 
           SubsuperscriptBox["M", "\[Pi]", "2"]}], "+", 
          RowBox[{"8", " ", 
           SubsuperscriptBox["M", "\[Pi]", "4"]}]}], ")"}]}], "+", 
       RowBox[{"2", " ", 
        SubsuperscriptBox["M", "K", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"27", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"7", " ", "s"}], "-", 
             RowBox[{"7", " ", "t"}], "-", 
             RowBox[{"26", " ", "u"}]}], ")"}], " ", 
           SuperscriptBox["u", "2"]}], "+", 
          RowBox[{"9", " ", 
           RowBox[{"(", 
            RowBox[{"s", "-", "t", "-", 
             RowBox[{"59", " ", "u"}]}], ")"}], " ", "u", " ", 
           SubsuperscriptBox["M", "\[Pi]", "2"]}], "-", 
          RowBox[{"141", " ", "u", " ", 
           SubsuperscriptBox["M", "\[Pi]", "4"]}], "-", 
          RowBox[{"8", " ", 
           SubsuperscriptBox["M", "\[Pi]", "6"]}]}], ")"}]}]}], ")"}], " ", 
     RowBox[{
      OverscriptBox["B", "_"], "[", 
      RowBox[{"u", ",", 
       SubsuperscriptBox["M", "K", "2"], ",", 
       SubsuperscriptBox["M", "\[Eta]", "2"]}], "]"}]}], "+", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"192", " ", 
       SuperscriptBox["u", "2"], " ", 
       SubsuperscriptBox["F", "\[Pi]", "4"]}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", 
        SubsuperscriptBox["M", "K", "8"]}], "+", 
       RowBox[{"2", " ", 
        SubsuperscriptBox["M", "K", "6"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"5", " ", "u"}], "-", 
          RowBox[{"8", " ", 
           SubsuperscriptBox["M", "\[Pi]", "2"]}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"u", "-", 
           SubsuperscriptBox["M", "\[Pi]", "2"]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"9", " ", "u", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "s"}], "+", "t", "+", 
             RowBox[{"3", " ", "u"}]}], ")"}]}], "+", 
          RowBox[{"18", " ", "u", " ", 
           SubsuperscriptBox["M", "\[Pi]", "2"]}], "+", 
          RowBox[{"4", " ", 
           SubsuperscriptBox["M", "\[Pi]", "4"]}]}], ")"}]}], "+", 
       RowBox[{
        SubsuperscriptBox["M", "K", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "9"}], " ", "s"}], "+", 
             RowBox[{"9", " ", "t"}], "-", 
             RowBox[{"5", " ", "u"}]}], ")"}], " ", "u"}], "-", 
          RowBox[{"10", " ", "u", " ", 
           SubsuperscriptBox["M", "\[Pi]", "2"]}], "+", 
          RowBox[{"24", " ", 
           SubsuperscriptBox["M", "\[Pi]", "4"]}]}], ")"}]}], "+", 
       RowBox[{"2", " ", 
        SubsuperscriptBox["M", "K", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"9", " ", 
           RowBox[{"(", 
            RowBox[{"s", "-", "t", "-", 
             RowBox[{"2", " ", "u"}]}], ")"}], " ", 
           SuperscriptBox["u", "2"]}], "+", 
          RowBox[{"u", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"9", " ", "s"}], "-", 
             RowBox[{"9", " ", "t"}], "+", 
             RowBox[{"29", " ", "u"}]}], ")"}], " ", 
           SubsuperscriptBox["M", "\[Pi]", "2"]}], "-", 
          RowBox[{"5", " ", "u", " ", 
           SubsuperscriptBox["M", "\[Pi]", "4"]}], "-", 
          RowBox[{"8", " ", 
           SubsuperscriptBox["M", "\[Pi]", "6"]}]}], ")"}]}]}], ")"}], " ", 
     RowBox[{
      OverscriptBox["B", "_"], "[", 
      RowBox[{"u", ",", 
       SubsuperscriptBox["M", "\[Pi]", "2"], ",", 
       SubsuperscriptBox["M", "K", "2"]}], "]"}], 
     RowBox[{"Runtime", ":", "  ", 
      RowBox[{"0.05032", " ", "hours"}]}]}]}]}]}]], "Input",
 CellChangeTimes->{{3.547948988950892*^9, 3.547948989679515*^9}}]
}, Open  ]]
},
WindowSize->{800, 700},
WindowMargins->{{150, Automatic}, {Automatic, 52}},
FrontEndVersion->"7.0 for Linux x86 (32-bit) (November 10, 2008)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[567, 22, 72, 0, 73, "Section"],
Cell[642, 24, 436, 15, 32, "Input"],
Cell[1081, 41, 2051, 68, 98, "Input"],
Cell[3135, 111, 30452, 839, 1370, "Input"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)



==> anc/Op18c.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 7.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[     27995,        842]
NotebookOptionsPosition[     27485,        820]
NotebookOutlinePosition[     27823,        835]
CellTagsIndexPosition[     27780,        832]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["External particles and definition of scalar products:", "Section"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    SubscriptBox[
     OverscriptBox["K", "_"], "0"], "[", 
    SubscriptBox["p", "1"], "]"}], ",", 
   RowBox[{
    SubscriptBox["\[Eta]", "8"], "[", 
    SubscriptBox["p", "2"], "]"}], ",", 
   RowBox[{
    SubscriptBox["K", "0"], "[", 
    SubscriptBox["p", "3"], "]"}], ",", 
   RowBox[{
    SubscriptBox["\[Pi]", "0"], "[", 
    SubscriptBox["p", "4"], "]"}]}], "}"}]], "Input"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"sp", "[", 
     RowBox[{
      SubscriptBox["p", "1"], ",", 
      SubscriptBox["p", "2"]}], "]"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"s", "-", 
       SubsuperscriptBox["M", "K", "2"], "-", 
       SubsuperscriptBox["M", "\[Eta]", "2"]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"sp", "[", 
     RowBox[{
      SubscriptBox["p", "1"], ",", 
      SubscriptBox["p", "3"]}], "]"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"t", "-", 
       RowBox[{"2", " ", 
        SubsuperscriptBox["M", "K", "2"]}]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"sp", "[", 
     RowBox[{
      SubscriptBox["p", "1"], ",", 
      SubscriptBox["p", "4"]}], "]"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"u", "-", 
       SubsuperscriptBox["M", "K", "2"], "-", 
       SubsuperscriptBox["M", "\[Pi]", "2"]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"sp", "[", 
     RowBox[{
      SubscriptBox["p", "2"], ",", 
      SubscriptBox["p", "3"]}], "]"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"u", "-", 
       SubsuperscriptBox["M", "K", "2"], "-", 
       SubsuperscriptBox["M", "\[Eta]", "2"]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"sp", "[", 
     RowBox[{
      SubscriptBox["p", "2"], ",", 
      SubscriptBox["p", "4"]}], "]"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"t", "-", 
       SubsuperscriptBox["M", "\[Pi]", "2"], "-", 
       SubsuperscriptBox["M", "\[Eta]", "2"]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"sp", "[", 
     RowBox[{
      SubscriptBox["p", "3"], ",", 
      SubscriptBox["p", "4"]}], "]"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"s", "-", 
       SubsuperscriptBox["M", "K", "2"], "-", 
       SubsuperscriptBox["M", "\[Pi]", "2"]}], ")"}]}]}]}], "}"}]], "Input"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Complete amplitude to 0(p^4):", "Section"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{
    RowBox[{"3", " ", 
     RowBox[{"(", 
      RowBox[{"s", "-", 
       RowBox[{"2", " ", "t"}], "+", "u"}], ")"}]}], "+", 
    RowBox[{"2", " ", 
     SubsuperscriptBox["M", "K", "2"]}], "-", 
    RowBox[{"2", " ", 
     SubsuperscriptBox["M", "\[Pi]", "2"]}]}], 
   RowBox[{"12", " ", 
    SqrtBox["3"], " ", 
    SubsuperscriptBox["F", "\[Pi]", "2"]}]], "+", 
  FractionBox[
   RowBox[{"32", " ", 
    SubsuperscriptBox["L", "7", "r"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", 
       SubsuperscriptBox["M", "K", "4"]}], "-", 
      RowBox[{
       SubsuperscriptBox["M", "K", "2"], " ", 
       SubsuperscriptBox["M", "\[Pi]", "2"]}], "-", 
      SubsuperscriptBox["M", "\[Pi]", "4"]}], ")"}]}], 
   RowBox[{"3", " ", 
    SqrtBox["3"], " ", 
    SubsuperscriptBox["F", "\[Pi]", "4"]}]], "+", 
  FractionBox[
   RowBox[{"16", " ", 
    SubsuperscriptBox["L", "8", "r"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", 
       SubsuperscriptBox["M", "K", "4"]}], "-", 
      RowBox[{
       SubsuperscriptBox["M", "K", "2"], " ", 
       SubsuperscriptBox["M", "\[Pi]", "2"]}], "-", 
      SubsuperscriptBox["M", "\[Pi]", "4"]}], ")"}]}], 
   RowBox[{"3", " ", 
    SqrtBox["3"], " ", 
    SubsuperscriptBox["F", "\[Pi]", "4"]}]], "+", 
  FractionBox[
   RowBox[{
    SubsuperscriptBox["L", "3", "r"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"3", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["s", "2"], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["t", "2"]}], "+", 
         SuperscriptBox["u", "2"]}], ")"}]}], "-", 
      RowBox[{"2", " ", 
       SubsuperscriptBox["M", "K", "4"]}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"s", "-", 
         RowBox[{"2", " ", "t"}], "+", "u"}], ")"}], " ", 
       SubsuperscriptBox["M", "\[Pi]", "2"]}], "-", 
      RowBox[{"2", " ", 
       SubsuperscriptBox["M", "\[Pi]", "4"]}], "-", 
      RowBox[{"2", " ", 
       SubsuperscriptBox["M", "K", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"5", " ", 
          RowBox[{"(", 
           RowBox[{"s", "-", 
            RowBox[{"2", " ", "t"}], "+", "u"}], ")"}]}], "-", 
         RowBox[{"2", " ", 
          SubsuperscriptBox["M", "\[Pi]", "2"]}]}], ")"}]}]}], ")"}]}], 
   RowBox[{"3", " ", 
    SqrtBox["3"], " ", 
    SubsuperscriptBox["F", "\[Pi]", "4"]}]], "+", 
  FractionBox[
   RowBox[{"2", " ", 
    SubsuperscriptBox["L", "5", "r"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "28"}], " ", 
       SubsuperscriptBox["M", "K", "4"]}], "+", 
      RowBox[{
       SubsuperscriptBox["M", "\[Pi]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", 
          RowBox[{"(", 
           RowBox[{"s", "-", 
            RowBox[{"8", " ", "t"}], "+", "u"}], ")"}]}], "+", 
         RowBox[{"2", " ", 
          SubsuperscriptBox["M", "\[Pi]", "2"]}]}], ")"}]}], "+", 
      RowBox[{
       SubsuperscriptBox["M", "K", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"6", " ", 
          RowBox[{"(", 
           RowBox[{"s", "+", "t", "+", "u"}], ")"}]}], "+", 
         RowBox[{"26", " ", 
          SubsuperscriptBox["M", "\[Pi]", "2"]}]}], ")"}]}]}], ")"}]}], 
   RowBox[{"9", " ", 
    SqrtBox["3"], " ", 
    SubsuperscriptBox["F", "\[Pi]", "4"]}]], "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"768", " ", 
     SqrtBox["3"], " ", 
     SuperscriptBox["\[Pi]", "2"], " ", "s", " ", "u", " ", 
     SubsuperscriptBox["F", "\[Pi]", "4"]}]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "3"}], " ", "s", " ", "u", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"s", " ", 
         RowBox[{"(", 
          RowBox[{"t", "-", 
           RowBox[{"2", " ", "u"}]}], ")"}]}], "+", 
        RowBox[{"t", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "3"}], " ", "t"}], "+", "u"}], ")"}]}]}], ")"}]}], 
     "-", 
     RowBox[{"5", " ", 
      RowBox[{"(", 
       RowBox[{"s", "+", "u"}], ")"}], " ", 
      SubsuperscriptBox["M", "K", "6"]}], "-", 
     RowBox[{"3", " ", "s", " ", "u", " ", 
      RowBox[{"(", 
       RowBox[{"s", "-", 
        RowBox[{"2", " ", "t"}], "+", "u"}], ")"}], " ", 
      SubsuperscriptBox["M", "\[Pi]", "2"]}], "+", 
     RowBox[{"2", " ", "s", " ", "u", " ", 
      SubsuperscriptBox["M", "\[Pi]", "4"]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"s", "+", "u"}], ")"}], " ", 
      SubsuperscriptBox["M", "\[Pi]", "6"]}], "+", 
     RowBox[{
      SubsuperscriptBox["M", "K", "4"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "s", " ", "u"}], "+", 
        RowBox[{"9", " ", 
         RowBox[{"(", 
          RowBox[{"s", "+", "u"}], ")"}], " ", 
         SubsuperscriptBox["M", "\[Pi]", "2"]}]}], ")"}]}], "-", 
     RowBox[{
      SubsuperscriptBox["M", "K", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", " ", "s", " ", "u", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"5", " ", "s"}], "-", 
           RowBox[{"6", " ", "t"}], "+", 
           RowBox[{"5", " ", "u"}]}], ")"}]}], "+", 
        RowBox[{"4", " ", "s", " ", "u", " ", 
         SubsuperscriptBox["M", "\[Pi]", "2"]}], "+", 
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{"s", "+", "u"}], ")"}], " ", 
         SubsuperscriptBox["M", "\[Pi]", "4"]}]}], ")"}]}]}], ")"}]}], "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"96", " ", 
     SqrtBox["3"], " ", "s", " ", "u", " ", 
     SubsuperscriptBox["F", "\[Pi]", "4"], " ", 
     SubsuperscriptBox["M", "K", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       SubsuperscriptBox["M", "K", "2"], "-", 
       SubsuperscriptBox["M", "\[Pi]", "2"]}], ")"}]}]], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"24", " ", 
       RowBox[{"(", 
        RowBox[{"s", "+", "u"}], ")"}], " ", 
       SubsuperscriptBox["M", "K", "8"]}], "+", 
      RowBox[{"18", " ", "s", " ", 
       SuperscriptBox["t", "2"], " ", "u", " ", 
       SubsuperscriptBox["M", "\[Pi]", "2"]}], "+", 
      RowBox[{"4", " ", 
       SubsuperscriptBox["M", "K", "6"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"32", " ", "s", " ", "u"}], "-", 
         RowBox[{"15", " ", 
          RowBox[{"(", 
           RowBox[{"s", "+", "u"}], ")"}], " ", 
          SubsuperscriptBox["M", "\[Pi]", "2"]}]}], ")"}]}], "-", 
      RowBox[{"2", " ", 
       SubsuperscriptBox["M", "K", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", "s", " ", "u", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"19", " ", "s"}], "+", 
            RowBox[{"14", " ", "t"}], "+", 
            RowBox[{"19", " ", "u"}]}], ")"}]}], "-", 
         RowBox[{"116", " ", "s", " ", "u", " ", 
          SubsuperscriptBox["M", "\[Pi]", "2"]}], "-", 
         RowBox[{"24", " ", 
          RowBox[{"(", 
           RowBox[{"s", "+", "u"}], ")"}], " ", 
          SubsuperscriptBox["M", "\[Pi]", "4"]}]}], ")"}]}], "+", 
      RowBox[{"3", " ", 
       SubsuperscriptBox["M", "K", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", "s", " ", "u", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"7", " ", 
             SuperscriptBox["s", "2"]}], "+", 
            RowBox[{"s", " ", "t"}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["t", "2"]}], "-", 
            RowBox[{"2", " ", "s", " ", "u"}], "+", 
            RowBox[{"t", " ", "u"}], "+", 
            RowBox[{"7", " ", 
             SuperscriptBox["u", "2"]}]}], ")"}]}], "-", 
         RowBox[{"2", " ", "s", " ", "u", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"7", " ", "s"}], "-", 
            RowBox[{"2", " ", "t"}], "+", 
            RowBox[{"7", " ", "u"}]}], ")"}], " ", 
          SubsuperscriptBox["M", "\[Pi]", "2"]}], "-", 
         RowBox[{"24", " ", "s", " ", "u", " ", 
          SubsuperscriptBox["M", "\[Pi]", "4"]}], "-", 
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{"s", "+", "u"}], ")"}], " ", 
          SubsuperscriptBox["M", "\[Pi]", "6"]}]}], ")"}]}]}], ")"}], " ", 
    RowBox[{
     OverscriptBox["A", "_"], "[", 
     SubsuperscriptBox["M", "K", "2"], "]"}]}]}], "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"192", " ", 
     SqrtBox["3"], " ", "s", " ", "u", " ", 
     SubsuperscriptBox["F", "\[Pi]", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       SubsuperscriptBox["M", "K", "2"], "-", 
       SubsuperscriptBox["M", "\[Pi]", "2"]}], ")"}]}]], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"12", " ", 
       RowBox[{"(", 
        RowBox[{"s", "+", "u"}], ")"}], " ", 
       SubsuperscriptBox["M", "K", "6"]}], "+", 
      RowBox[{"24", " ", 
       SubsuperscriptBox["M", "K", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"s", " ", "u"}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"s", "+", "u"}], ")"}], " ", 
          SubsuperscriptBox["M", "\[Pi]", "2"]}]}], ")"}]}], "+", 
      RowBox[{"s", " ", "u", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "9"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"5", " ", 
             SuperscriptBox["s", "2"]}], "-", 
            RowBox[{"s", " ", "t"}], "+", 
            RowBox[{"2", " ", "s", " ", "u"}], "-", 
            RowBox[{"t", " ", "u"}], "+", 
            RowBox[{"5", " ", 
             SuperscriptBox["u", "2"]}]}], ")"}]}], "-", 
         RowBox[{"6", " ", 
          RowBox[{"(", 
           RowBox[{"s", "-", 
            RowBox[{"24", " ", "t"}], "+", "u"}], ")"}], " ", 
          SubsuperscriptBox["M", "\[Pi]", "2"]}], "+", 
         RowBox[{"64", " ", 
          SubsuperscriptBox["M", "\[Pi]", "4"]}]}], ")"}]}], "+", 
      RowBox[{"2", " ", 
       SubsuperscriptBox["M", "K", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", "s", " ", "u", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"23", " ", "s"}], "-", 
            RowBox[{"30", " ", "t"}], "+", 
            RowBox[{"23", " ", "u"}]}], ")"}]}], "-", 
         RowBox[{"116", " ", "s", " ", "u", " ", 
          SubsuperscriptBox["M", "\[Pi]", "2"]}], "+", 
         RowBox[{"6", " ", 
          RowBox[{"(", 
           RowBox[{"s", "+", "u"}], ")"}], " ", 
          SubsuperscriptBox["M", "\[Pi]", "4"]}]}], ")"}]}]}], ")"}], " ", 
    RowBox[{
     OverscriptBox["A", "_"], "[", 
     SubsuperscriptBox["M", "\[Pi]", "2"], "]"}]}]}], "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"192", " ", 
     SqrtBox["3"], " ", "s", " ", "u", " ", 
     SubsuperscriptBox["F", "\[Pi]", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       SubsuperscriptBox["M", "K", "2"], "-", 
       SubsuperscriptBox["M", "\[Pi]", "2"]}], ")"}]}]], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "36"}], " ", 
       RowBox[{"(", 
        RowBox[{"s", "+", "u"}], ")"}], " ", 
       SubsuperscriptBox["M", "K", "6"]}], "-", 
      RowBox[{"8", " ", 
       SubsuperscriptBox["M", "K", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"35", " ", "s", " ", "u"}], "-", 
         RowBox[{"9", " ", 
          RowBox[{"(", 
           RowBox[{"s", "+", "u"}], ")"}], " ", 
          SubsuperscriptBox["M", "\[Pi]", "2"]}]}], ")"}]}], "+", 
      RowBox[{"s", " ", "u", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "27"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", 
             SuperscriptBox["s", "2"]}], "+", 
            RowBox[{"s", " ", 
             RowBox[{"(", 
              RowBox[{"t", "-", 
               RowBox[{"2", " ", "u"}]}], ")"}]}], "+", 
            RowBox[{"u", " ", 
             RowBox[{"(", 
              RowBox[{"t", "+", 
               RowBox[{"3", " ", "u"}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{"18", " ", 
          RowBox[{"(", 
           RowBox[{"s", "-", 
            RowBox[{"4", " ", "t"}], "+", "u"}], ")"}], " ", 
          SubsuperscriptBox["M", "\[Pi]", "2"]}], "+", 
         RowBox[{"80", " ", 
          SubsuperscriptBox["M", "\[Pi]", "4"]}]}], ")"}]}], "+", 
      RowBox[{"2", " ", 
       SubsuperscriptBox["M", "K", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"9", " ", "s", " ", "u", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"9", " ", "s"}], "+", 
            RowBox[{"14", " ", "t"}], "+", 
            RowBox[{"9", " ", "u"}]}], ")"}]}], "-", 
         RowBox[{"116", " ", "s", " ", "u", " ", 
          SubsuperscriptBox["M", "\[Pi]", "2"]}], "-", 
         RowBox[{"18", " ", 
          RowBox[{"(", 
           RowBox[{"s", "+", "u"}], ")"}], " ", 
          SubsuperscriptBox["M", "\[Pi]", "4"]}]}], ")"}]}]}], ")"}], " ", 
    RowBox[{
     OverscriptBox["A", "_"], "[", 
     SubsuperscriptBox["M", "\[Eta]", "2"], "]"}]}]}], "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"576", " ", 
     SqrtBox["3"], " ", 
     SuperscriptBox["s", "2"], " ", 
     SubsuperscriptBox["F", "\[Pi]", "4"]}]], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"4", " ", 
       SubsuperscriptBox["M", "K", "8"]}], "-", 
      RowBox[{"2", " ", 
       SubsuperscriptBox["M", "K", "6"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"57", " ", "s"}], "+", 
         RowBox[{"8", " ", 
          SubsuperscriptBox["M", "\[Pi]", "2"]}]}], ")"}]}], "-", 
      RowBox[{"3", " ", 
       SubsuperscriptBox["M", "K", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"s", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"43", " ", "s"}], "+", "t", "-", "u"}], ")"}]}], "-", 
         RowBox[{"86", " ", "s", " ", 
          SubsuperscriptBox["M", "\[Pi]", "2"]}], "-", 
         RowBox[{"8", " ", 
          SubsuperscriptBox["M", "\[Pi]", "4"]}]}], ")"}]}], "-", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", "s"}], "+", 
          SubsuperscriptBox["M", "\[Pi]", "2"]}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", "s", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", "s"}], "+", "t", "-", "u"}], ")"}]}], "-", 
         RowBox[{"6", " ", "s", " ", 
          SubsuperscriptBox["M", "\[Pi]", "2"]}], "-", 
         RowBox[{"4", " ", 
          SubsuperscriptBox["M", "\[Pi]", "4"]}]}], ")"}]}], "+", 
      RowBox[{"2", " ", 
       SubsuperscriptBox["M", "K", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"9", " ", 
          SuperscriptBox["s", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"16", " ", "s"}], "+", 
            RowBox[{"7", " ", "t"}], "-", 
            RowBox[{"7", " ", "u"}]}], ")"}]}], "-", 
         RowBox[{"3", " ", "s", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"29", " ", "s"}], "-", "t", "+", "u"}], ")"}], " ", 
          SubsuperscriptBox["M", "\[Pi]", "2"]}], "-", 
         RowBox[{"87", " ", "s", " ", 
          SubsuperscriptBox["M", "\[Pi]", "4"]}], "-", 
         RowBox[{"8", " ", 
          SubsuperscriptBox["M", "\[Pi]", "6"]}]}], ")"}]}]}], ")"}], " ", 
    RowBox[{
     OverscriptBox["B", "_"], "[", 
     RowBox[{"s", ",", 
      SubsuperscriptBox["M", "K", "2"], ",", 
      SubsuperscriptBox["M", "\[Eta]", "2"]}], "]"}]}]}], "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"64", " ", 
     SqrtBox["3"], " ", 
     SuperscriptBox["s", "2"], " ", 
     SubsuperscriptBox["F", "\[Pi]", "4"]}]], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"4", " ", 
       SubsuperscriptBox["M", "K", "8"]}], "+", 
      RowBox[{"2", " ", 
       SubsuperscriptBox["M", "K", "6"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", "s"}], "-", 
         RowBox[{"8", " ", 
          SubsuperscriptBox["M", "\[Pi]", "2"]}]}], ")"}]}], "-", 
      RowBox[{"3", " ", 
       SubsuperscriptBox["M", "K", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"s", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", "s"}], "+", "t", "-", "u"}], ")"}]}], "+", 
         RowBox[{"2", " ", "s", " ", 
          SubsuperscriptBox["M", "\[Pi]", "2"]}], "-", 
         RowBox[{"8", " ", 
          SubsuperscriptBox["M", "\[Pi]", "4"]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"s", "-", 
          SubsuperscriptBox["M", "\[Pi]", "2"]}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", "s", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"5", " ", "s"}], "-", "t", "+", "u"}], ")"}]}], "+", 
         RowBox[{"14", " ", "s", " ", 
          SubsuperscriptBox["M", "\[Pi]", "2"]}], "+", 
         RowBox[{"4", " ", 
          SubsuperscriptBox["M", "\[Pi]", "4"]}]}], ")"}]}], "-", 
      RowBox[{"2", " ", 
       SubsuperscriptBox["M", "K", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["s", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"8", " ", "s"}], "-", 
            RowBox[{"3", " ", "t"}], "+", 
            RowBox[{"3", " ", "u"}]}], ")"}]}], "+", 
         RowBox[{"s", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "17"}], " ", "s"}], "-", 
            RowBox[{"3", " ", "t"}], "+", 
            RowBox[{"3", " ", "u"}]}], ")"}], " ", 
          SubsuperscriptBox["M", "\[Pi]", "2"]}], "+", 
         RowBox[{"3", " ", "s", " ", 
          SubsuperscriptBox["M", "\[Pi]", "4"]}], "+", 
         RowBox[{"8", " ", 
          SubsuperscriptBox["M", "\[Pi]", "6"]}]}], ")"}]}]}], ")"}], " ", 
    RowBox[{
     OverscriptBox["B", "_"], "[", 
     RowBox[{"s", ",", 
      SubsuperscriptBox["M", "\[Pi]", "2"], ",", 
      SubsuperscriptBox["M", "K", "2"]}], "]"}]}]}], "+", 
  FractionBox[
   RowBox[{"t", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "3"}], " ", "t"}], "+", 
      RowBox[{"4", " ", 
       SubsuperscriptBox["M", "K", "2"]}]}], ")"}], " ", 
    RowBox[{
     OverscriptBox["B", "_"], "[", 
     RowBox[{"t", ",", 
      SubsuperscriptBox["M", "K", "2"], ",", 
      SubsuperscriptBox["M", "K", "2"]}], "]"}]}], 
   RowBox[{"16", " ", 
    SqrtBox["3"], " ", 
    SubsuperscriptBox["F", "\[Pi]", "4"]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "3"}], " ", "t"}], "+", 
      RowBox[{"4", " ", 
       SubsuperscriptBox["M", "K", "2"]}]}], ")"}], " ", 
    SubsuperscriptBox["M", "\[Pi]", "2"], " ", 
    RowBox[{
     OverscriptBox["B", "_"], "[", 
     RowBox[{"t", ",", 
      SubsuperscriptBox["M", "\[Pi]", "2"], ",", 
      SubsuperscriptBox["M", "\[Eta]", "2"]}], "]"}]}], 
   RowBox[{"12", " ", 
    SqrtBox["3"], " ", 
    SubsuperscriptBox["F", "\[Pi]", "4"]}]], "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"576", " ", 
     SqrtBox["3"], " ", 
     SuperscriptBox["u", "2"], " ", 
     SubsuperscriptBox["F", "\[Pi]", "4"]}]], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"4", " ", 
       SubsuperscriptBox["M", "K", "8"]}], "-", 
      RowBox[{"2", " ", 
       SubsuperscriptBox["M", "K", "6"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"57", " ", "u"}], "+", 
         RowBox[{"8", " ", 
          SubsuperscriptBox["M", "\[Pi]", "2"]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", "u"}], "+", 
          SubsuperscriptBox["M", "\[Pi]", "2"]}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", 
          RowBox[{"(", 
           RowBox[{"s", "-", "t", "-", 
            RowBox[{"3", " ", "u"}]}], ")"}], " ", "u"}], "+", 
         RowBox[{"6", " ", "u", " ", 
          SubsuperscriptBox["M", "\[Pi]", "2"]}], "+", 
         RowBox[{"4", " ", 
          SubsuperscriptBox["M", "\[Pi]", "4"]}]}], ")"}]}], "+", 
      RowBox[{"3", " ", 
       SubsuperscriptBox["M", "K", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"s", "-", "t", "-", 
            RowBox[{"43", " ", "u"}]}], ")"}], " ", "u"}], "+", 
         RowBox[{"86", " ", "u", " ", 
          SubsuperscriptBox["M", "\[Pi]", "2"]}], "+", 
         RowBox[{"8", " ", 
          SubsuperscriptBox["M", "\[Pi]", "4"]}]}], ")"}]}], "-", 
      RowBox[{"2", " ", 
       SubsuperscriptBox["M", "K", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"9", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"7", " ", "s"}], "-", 
            RowBox[{"7", " ", "t"}], "-", 
            RowBox[{"16", " ", "u"}]}], ")"}], " ", 
          SuperscriptBox["u", "2"]}], "+", 
         RowBox[{"3", " ", "u", " ", 
          RowBox[{"(", 
           RowBox[{"s", "-", "t", "+", 
            RowBox[{"29", " ", "u"}]}], ")"}], " ", 
          SubsuperscriptBox["M", "\[Pi]", "2"]}], "+", 
         RowBox[{"87", " ", "u", " ", 
          SubsuperscriptBox["M", "\[Pi]", "4"]}], "+", 
         RowBox[{"8", " ", 
          SubsuperscriptBox["M", "\[Pi]", "6"]}]}], ")"}]}]}], ")"}], " ", 
    RowBox[{
     OverscriptBox["B", "_"], "[", 
     RowBox[{"u", ",", 
      SubsuperscriptBox["M", "K", "2"], ",", 
      SubsuperscriptBox["M", "\[Eta]", "2"]}], "]"}]}]}], "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"64", " ", 
     SqrtBox["3"], " ", 
     SuperscriptBox["u", "2"], " ", 
     SubsuperscriptBox["F", "\[Pi]", "4"]}]], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"4", " ", 
       SubsuperscriptBox["M", "K", "8"]}], "+", 
      RowBox[{"2", " ", 
       SubsuperscriptBox["M", "K", "6"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", "u"}], "-", 
         RowBox[{"8", " ", 
          SubsuperscriptBox["M", "\[Pi]", "2"]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"u", "-", 
          SubsuperscriptBox["M", "\[Pi]", "2"]}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", "u", " ", 
          RowBox[{"(", 
           RowBox[{"s", "-", "t", "+", 
            RowBox[{"5", " ", "u"}]}], ")"}]}], "+", 
         RowBox[{"14", " ", "u", " ", 
          SubsuperscriptBox["M", "\[Pi]", "2"]}], "+", 
         RowBox[{"4", " ", 
          SubsuperscriptBox["M", "\[Pi]", "4"]}]}], ")"}]}], "+", 
      RowBox[{"3", " ", 
       SubsuperscriptBox["M", "K", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"s", "-", "t", "-", 
            RowBox[{"3", " ", "u"}]}], ")"}], " ", "u"}], "-", 
         RowBox[{"2", " ", "u", " ", 
          SubsuperscriptBox["M", "\[Pi]", "2"]}], "+", 
         RowBox[{"8", " ", 
          SubsuperscriptBox["M", "\[Pi]", "4"]}]}], ")"}]}], "-", 
      RowBox[{"2", " ", 
       SubsuperscriptBox["M", "K", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["u", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", "s"}], "-", 
            RowBox[{"3", " ", "t"}], "+", 
            RowBox[{"8", " ", "u"}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", "s"}], "-", 
            RowBox[{"3", " ", "t"}], "-", 
            RowBox[{"17", " ", "u"}]}], ")"}], " ", "u", " ", 
          SubsuperscriptBox["M", "\[Pi]", "2"]}], "+", 
         RowBox[{"3", " ", "u", " ", 
          SubsuperscriptBox["M", "\[Pi]", "4"]}], "+", 
         RowBox[{"8", " ", 
          SubsuperscriptBox["M", "\[Pi]", "6"]}]}], ")"}]}]}], ")"}], " ", 
    RowBox[{
     OverscriptBox["B", "_"], "[", 
     RowBox[{"u", ",", 
      SubsuperscriptBox["M", "\[Pi]", "2"], ",", 
      SubsuperscriptBox["M", "K", "2"]}], "]"}]}]}]}]], "Input"],

Cell["Runtime:  0.1411 hours", "Input"]
}, Open  ]]
},
WindowSize->{800, 700},
WindowMargins->{{150, Automatic}, {Automatic, 52}},
FrontEndVersion->"7.0 for Linux x86 (32-bit) (November 10, 2008)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[567, 22, 72, 0, 73, "Section"],
Cell[642, 24, 435, 15, 32, "Input"],
Cell[1080, 41, 2071, 68, 98, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[3188, 114, 48, 0, 73, "Section"],
Cell[3239, 116, 24188, 699, 1072, "Input"],
Cell[27430, 817, 39, 0, 32, "Input"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)



==> anc/Op18ccheck.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 7.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[    200381,       5771]
NotebookOptionsPosition[    193579,       5538]
NotebookOutlinePosition[    193916,       5553]
CellTagsIndexPosition[    193873,       5550]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[TextData[{
 "Complete amplitude to ",
 Cell[BoxData[
  FormBox[
   RowBox[{"0", 
    RowBox[{"(", 
     SuperscriptBox["p", "4"]}]}], TraditionalForm]], "None"],
 ") from AMPC:"
}], "Title",
 CellChangeTimes->{{3.549089680965878*^9, 3.549089695119889*^9}},
 FontFamily->"Bitstream Vera Sans",
 FontSize->20],

Cell[BoxData[
 RowBox[{
  RowBox[{"AMPC", " ", "=", " ", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"3", " ", 
       RowBox[{"(", 
        RowBox[{"s", "-", 
         RowBox[{"2", " ", "t"}], "+", "u"}], ")"}]}], "+", 
      RowBox[{"2", " ", 
       SubsuperscriptBox["M", "K", "2"]}], "-", 
      RowBox[{"2", " ", 
       SubsuperscriptBox["M", "\[Pi]", "2"]}]}], 
     RowBox[{"12", " ", 
      SqrtBox["3"], " ", 
      SubsuperscriptBox["F", "\[Pi]", "2"]}]], "+", 
    FractionBox[
     RowBox[{"32", " ", 
      SubsuperscriptBox["L", "7", "r"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         SubsuperscriptBox["M", "K", "4"]}], "-", 
        RowBox[{
         SubsuperscriptBox["M", "K", "2"], " ", 
         SubsuperscriptBox["M", "\[Pi]", "2"]}], "-", 
        SubsuperscriptBox["M", "\[Pi]", "4"]}], ")"}]}], 
     RowBox[{"3", " ", 
      SqrtBox["3"], " ", 
      SubsuperscriptBox["F", "\[Pi]", "4"]}]], "+", 
    FractionBox[
     RowBox[{"16", " ", 
      SubsuperscriptBox["L", "8", "r"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         SubsuperscriptBox["M", "K", "4"]}], "-", 
        RowBox[{
         SubsuperscriptBox["M", "K", "2"], " ", 
         SubsuperscriptBox["M", "\[Pi]", "2"]}], "-", 
        SubsuperscriptBox["M", "\[Pi]", "4"]}], ")"}]}], 
     RowBox[{"3", " ", 
      SqrtBox["3"], " ", 
      SubsuperscriptBox["F", "\[Pi]", "4"]}]], "+", 
    FractionBox[
     RowBox[{
      SubsuperscriptBox["L", "3", "r"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["s", "2"], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["t", "2"]}], "+", 
           SuperscriptBox["u", "2"]}], ")"}]}], "-", 
        RowBox[{"2", " ", 
         SubsuperscriptBox["M", "K", "4"]}], "-", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"s", "-", 
           RowBox[{"2", " ", "t"}], "+", "u"}], ")"}], " ", 
         SubsuperscriptBox["M", "\[Pi]", "2"]}], "-", 
        RowBox[{"2", " ", 
         SubsuperscriptBox["M", "\[Pi]", "4"]}], "-", 
        RowBox[{"2", " ", 
         SubsuperscriptBox["M", "K", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"5", " ", 
            RowBox[{"(", 
             RowBox[{"s", "-", 
              RowBox[{"2", " ", "t"}], "+", "u"}], ")"}]}], "-", 
           RowBox[{"2", " ", 
            SubsuperscriptBox["M", "\[Pi]", "2"]}]}], ")"}]}]}], ")"}]}], 
     RowBox[{"3", " ", 
      SqrtBox["3"], " ", 
      SubsuperscriptBox["F", "\[Pi]", "4"]}]], "+", 
    FractionBox[
     RowBox[{"2", " ", 
      SubsuperscriptBox["L", "5", "r"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "28"}], " ", 
         SubsuperscriptBox["M", "K", "4"]}], "+", 
        RowBox[{
         SubsuperscriptBox["M", "\[Pi]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", 
            RowBox[{"(", 
             RowBox[{"s", "-", 
              RowBox[{"8", " ", "t"}], "+", "u"}], ")"}]}], "+", 
           RowBox[{"2", " ", 
            SubsuperscriptBox["M", "\[Pi]", "2"]}]}], ")"}]}], "+", 
        RowBox[{
         SubsuperscriptBox["M", "K", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"6", " ", 
            RowBox[{"(", 
             RowBox[{"s", "+", "t", "+", "u"}], ")"}]}], "+", 
           RowBox[{"26", " ", 
            SubsuperscriptBox["M", "\[Pi]", "2"]}]}], ")"}]}]}], ")"}]}], 
     RowBox[{"9", " ", 
      SqrtBox["3"], " ", 
      SubsuperscriptBox["F", "\[Pi]", "4"]}]], "+", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"768", " ", 
       SqrtBox["3"], " ", 
       SuperscriptBox["\[Pi]", "2"], " ", "s", " ", "u", " ", 
       SubsuperscriptBox["F", "\[Pi]", "4"]}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "3"}], " ", "s", " ", "u", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"s", " ", 
           RowBox[{"(", 
            RowBox[{"t", "-", 
             RowBox[{"2", " ", "u"}]}], ")"}]}], "+", 
          RowBox[{"t", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "3"}], " ", "t"}], "+", "u"}], ")"}]}]}], ")"}]}], 
       "-", 
       RowBox[{"5", " ", 
        RowBox[{"(", 
         RowBox[{"s", "+", "u"}], ")"}], " ", 
        SubsuperscriptBox["M", "K", "6"]}], "-", 
       RowBox[{"3", " ", "s", " ", "u", " ", 
        RowBox[{"(", 
         RowBox[{"s", "-", 
          RowBox[{"2", " ", "t"}], "+", "u"}], ")"}], " ", 
        SubsuperscriptBox["M", "\[Pi]", "2"]}], "+", 
       RowBox[{"2", " ", "s", " ", "u", " ", 
        SubsuperscriptBox["M", "\[Pi]", "4"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"s", "+", "u"}], ")"}], " ", 
        SubsuperscriptBox["M", "\[Pi]", "6"]}], "+", 
       RowBox[{
        SubsuperscriptBox["M", "K", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "s", " ", "u"}], "+", 
          RowBox[{"9", " ", 
           RowBox[{"(", 
            RowBox[{"s", "+", "u"}], ")"}], " ", 
           SubsuperscriptBox["M", "\[Pi]", "2"]}]}], ")"}]}], "-", 
       RowBox[{
        SubsuperscriptBox["M", "K", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", "s", " ", "u", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"5", " ", "s"}], "-", 
             RowBox[{"6", " ", "t"}], "+", 
             RowBox[{"5", " ", "u"}]}], ")"}]}], "+", 
          RowBox[{"4", " ", "s", " ", "u", " ", 
           SubsuperscriptBox["M", "\[Pi]", "2"]}], "+", 
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{"s", "+", "u"}], ")"}], " ", 
           SubsuperscriptBox["M", "\[Pi]", "4"]}]}], ")"}]}]}], ")"}]}], "+", 
    
    RowBox[{
     FractionBox["1", 
      RowBox[{"96", " ", 
       SqrtBox["3"], " ", "s", " ", "u", " ", 
       SubsuperscriptBox["F", "\[Pi]", "4"], " ", 
       SubsuperscriptBox["M", "K", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SubsuperscriptBox["M", "K", "2"], "-", 
         SubsuperscriptBox["M", "\[Pi]", "2"]}], ")"}]}]], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"24", " ", 
         RowBox[{"(", 
          RowBox[{"s", "+", "u"}], ")"}], " ", 
         SubsuperscriptBox["M", "K", "8"]}], "+", 
        RowBox[{"18", " ", "s", " ", 
         SuperscriptBox["t", "2"], " ", "u", " ", 
         SubsuperscriptBox["M", "\[Pi]", "2"]}], "+", 
        RowBox[{"4", " ", 
         SubsuperscriptBox["M", "K", "6"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"32", " ", "s", " ", "u"}], "-", 
           RowBox[{"15", " ", 
            RowBox[{"(", 
             RowBox[{"s", "+", "u"}], ")"}], " ", 
            SubsuperscriptBox["M", "\[Pi]", "2"]}]}], ")"}]}], "-", 
        RowBox[{"2", " ", 
         SubsuperscriptBox["M", "K", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", "s", " ", "u", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"19", " ", "s"}], "+", 
              RowBox[{"14", " ", "t"}], "+", 
              RowBox[{"19", " ", "u"}]}], ")"}]}], "-", 
           RowBox[{"116", " ", "s", " ", "u", " ", 
            SubsuperscriptBox["M", "\[Pi]", "2"]}], "-", 
           RowBox[{"24", " ", 
            RowBox[{"(", 
             RowBox[{"s", "+", "u"}], ")"}], " ", 
            SubsuperscriptBox["M", "\[Pi]", "4"]}]}], ")"}]}], "+", 
        RowBox[{"3", " ", 
         SubsuperscriptBox["M", "K", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", "s", " ", "u", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"7", " ", 
               SuperscriptBox["s", "2"]}], "+", 
              RowBox[{"s", " ", "t"}], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["t", "2"]}], "-", 
              RowBox[{"2", " ", "s", " ", "u"}], "+", 
              RowBox[{"t", " ", "u"}], "+", 
              RowBox[{"7", " ", 
               SuperscriptBox["u", "2"]}]}], ")"}]}], "-", 
           RowBox[{"2", " ", "s", " ", "u", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"7", " ", "s"}], "-", 
              RowBox[{"2", " ", "t"}], "+", 
              RowBox[{"7", " ", "u"}]}], ")"}], " ", 
            SubsuperscriptBox["M", "\[Pi]", "2"]}], "-", 
           RowBox[{"24", " ", "s", " ", "u", " ", 
            SubsuperscriptBox["M", "\[Pi]", "4"]}], "-", 
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{"s", "+", "u"}], ")"}], " ", 
            SubsuperscriptBox["M", "\[Pi]", "6"]}]}], ")"}]}]}], ")"}], " ", 
      RowBox[{
       OverscriptBox["A", "_"], "[", 
       SubsuperscriptBox["M", "K", "2"], "]"}]}]}], "+", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"192", " ", 
       SqrtBox["3"], " ", "s", " ", "u", " ", 
       SubsuperscriptBox["F", "\[Pi]", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         SubsuperscriptBox["M", "K", "2"], "-", 
         SubsuperscriptBox["M", "\[Pi]", "2"]}], ")"}]}]], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"12", " ", 
         RowBox[{"(", 
          RowBox[{"s", "+", "u"}], ")"}], " ", 
         SubsuperscriptBox["M", "K", "6"]}], "+", 
        RowBox[{"24", " ", 
         SubsuperscriptBox["M", "K", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"s", " ", "u"}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"s", "+", "u"}], ")"}], " ", 
            SubsuperscriptBox["M", "\[Pi]", "2"]}]}], ")"}]}], "+", 
        RowBox[{"s", " ", "u", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "9"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"5", " ", 
               SuperscriptBox["s", "2"]}], "-", 
              RowBox[{"s", " ", "t"}], "+", 
              RowBox[{"2", " ", "s", " ", "u"}], "-", 
              RowBox[{"t", " ", "u"}], "+", 
              RowBox[{"5", " ", 
               SuperscriptBox["u", "2"]}]}], ")"}]}], "-", 
           RowBox[{"6", " ", 
            RowBox[{"(", 
             RowBox[{"s", "-", 
              RowBox[{"24", " ", "t"}], "+", "u"}], ")"}], " ", 
            SubsuperscriptBox["M", "\[Pi]", "2"]}], "+", 
           RowBox[{"64", " ", 
            SubsuperscriptBox["M", "\[Pi]", "4"]}]}], ")"}]}], "+", 
        RowBox[{"2", " ", 
         SubsuperscriptBox["M", "K", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", "s", " ", "u", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"23", " ", "s"}], "-", 
              RowBox[{"30", " ", "t"}], "+", 
              RowBox[{"23", " ", "u"}]}], ")"}]}], "-", 
           RowBox[{"116", " ", "s", " ", "u", " ", 
            SubsuperscriptBox["M", "\[Pi]", "2"]}], "+", 
           RowBox[{"6", " ", 
            RowBox[{"(", 
             RowBox[{"s", "+", "u"}], ")"}], " ", 
            SubsuperscriptBox["M", "\[Pi]", "4"]}]}], ")"}]}]}], ")"}], " ", 
      RowBox[{
       OverscriptBox["A", "_"], "[", 
       SubsuperscriptBox["M", "\[Pi]", "2"], "]"}]}]}], "+", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"192", " ", 
       SqrtBox["3"], " ", "s", " ", "u", " ", 
       SubsuperscriptBox["F", "\[Pi]", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         SubsuperscriptBox["M", "K", "2"], "-", 
         SubsuperscriptBox["M", "\[Pi]", "2"]}], ")"}]}]], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "36"}], " ", 
         RowBox[{"(", 
          RowBox[{"s", "+", "u"}], ")"}], " ", 
         SubsuperscriptBox["M", "K", "6"]}], "-", 
        RowBox[{"8", " ", 
         SubsuperscriptBox["M", "K", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"35", " ", "s", " ", "u"}], "-", 
           RowBox[{"9", " ", 
            RowBox[{"(", 
             RowBox[{"s", "+", "u"}], ")"}], " ", 
            SubsuperscriptBox["M", "\[Pi]", "2"]}]}], ")"}]}], "+", 
        RowBox[{"s", " ", "u", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "27"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", " ", 
               SuperscriptBox["s", "2"]}], "+", 
              RowBox[{"s", " ", 
               RowBox[{"(", 
                RowBox[{"t", "-", 
                 RowBox[{"2", " ", "u"}]}], ")"}]}], "+", 
              RowBox[{"u", " ", 
               RowBox[{"(", 
                RowBox[{"t", "+", 
                 RowBox[{"3", " ", "u"}]}], ")"}]}]}], ")"}]}], "+", 
           RowBox[{"18", " ", 
            RowBox[{"(", 
             RowBox[{"s", "-", 
              RowBox[{"4", " ", "t"}], "+", "u"}], ")"}], " ", 
            SubsuperscriptBox["M", "\[Pi]", "2"]}], "+", 
           RowBox[{"80", " ", 
            SubsuperscriptBox["M", "\[Pi]", "4"]}]}], ")"}]}], "+", 
        RowBox[{"2", " ", 
         SubsuperscriptBox["M", "K", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"9", " ", "s", " ", "u", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"9", " ", "s"}], "+", 
              RowBox[{"14", " ", "t"}], "+", 
              RowBox[{"9", " ", "u"}]}], ")"}]}], "-", 
           RowBox[{"116", " ", "s", " ", "u", " ", 
            SubsuperscriptBox["M", "\[Pi]", "2"]}], "-", 
           RowBox[{"18", " ", 
            RowBox[{"(", 
             RowBox[{"s", "+", "u"}], ")"}], " ", 
            SubsuperscriptBox["M", "\[Pi]", "4"]}]}], ")"}]}]}], ")"}], " ", 
      RowBox[{
       OverscriptBox["A", "_"], "[", 
       SubsuperscriptBox["M", "\[Eta]", "2"], "]"}]}]}], "+", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"576", " ", 
       SqrtBox["3"], " ", 
       SuperscriptBox["s", "2"], " ", 
       SubsuperscriptBox["F", "\[Pi]", "4"]}]], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", " ", 
         SubsuperscriptBox["M", "K", "8"]}], "-", 
        RowBox[{"2", " ", 
         SubsuperscriptBox["M", "K", "6"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"57", " ", "s"}], "+", 
           RowBox[{"8", " ", 
            SubsuperscriptBox["M", "\[Pi]", "2"]}]}], ")"}]}], "-", 
        RowBox[{"3", " ", 
         SubsuperscriptBox["M", "K", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"s", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"43", " ", "s"}], "+", "t", "-", "u"}], ")"}]}], "-", 
           RowBox[{"86", " ", "s", " ", 
            SubsuperscriptBox["M", "\[Pi]", "2"]}], "-", 
           RowBox[{"8", " ", 
            SubsuperscriptBox["M", "\[Pi]", "4"]}]}], ")"}]}], "-", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", "s"}], "+", 
            SubsuperscriptBox["M", "\[Pi]", "2"]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", "s", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", " ", "s"}], "+", "t", "-", "u"}], ")"}]}], "-", 
           RowBox[{"6", " ", "s", " ", 
            SubsuperscriptBox["M", "\[Pi]", "2"]}], "-", 
           RowBox[{"4", " ", 
            SubsuperscriptBox["M", "\[Pi]", "4"]}]}], ")"}]}], "+", 
        RowBox[{"2", " ", 
         SubsuperscriptBox["M", "K", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"9", " ", 
            SuperscriptBox["s", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"16", " ", "s"}], "+", 
              RowBox[{"7", " ", "t"}], "-", 
              RowBox[{"7", " ", "u"}]}], ")"}]}], "-", 
           RowBox[{"3", " ", "s", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"29", " ", "s"}], "-", "t", "+", "u"}], ")"}], " ", 
            SubsuperscriptBox["M", "\[Pi]", "2"]}], "-", 
           RowBox[{"87", " ", "s", " ", 
            SubsuperscriptBox["M", "\[Pi]", "4"]}], "-", 
           RowBox[{"8", " ", 
            SubsuperscriptBox["M", "\[Pi]", "6"]}]}], ")"}]}]}], ")"}], " ", 
      RowBox[{
       OverscriptBox["B", "_"], "[", 
       RowBox[{"s", ",", 
        SubsuperscriptBox["M", "K", "2"], ",", 
        SubsuperscriptBox["M", "\[Eta]", "2"]}], "]"}]}]}], "+", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"64", " ", 
       SqrtBox["3"], " ", 
       SuperscriptBox["s", "2"], " ", 
       SubsuperscriptBox["F", "\[Pi]", "4"]}]], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", " ", 
         SubsuperscriptBox["M", "K", "8"]}], "+", 
        RowBox[{"2", " ", 
         SubsuperscriptBox["M", "K", "6"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", "s"}], "-", 
           RowBox[{"8", " ", 
            SubsuperscriptBox["M", "\[Pi]", "2"]}]}], ")"}]}], "-", 
        RowBox[{"3", " ", 
         SubsuperscriptBox["M", "K", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"s", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", " ", "s"}], "+", "t", "-", "u"}], ")"}]}], "+", 
           RowBox[{"2", " ", "s", " ", 
            SubsuperscriptBox["M", "\[Pi]", "2"]}], "-", 
           RowBox[{"8", " ", 
            SubsuperscriptBox["M", "\[Pi]", "4"]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"s", "-", 
            SubsuperscriptBox["M", "\[Pi]", "2"]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", "s", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"5", " ", "s"}], "-", "t", "+", "u"}], ")"}]}], "+", 
           RowBox[{"14", " ", "s", " ", 
            SubsuperscriptBox["M", "\[Pi]", "2"]}], "+", 
           RowBox[{"4", " ", 
            SubsuperscriptBox["M", "\[Pi]", "4"]}]}], ")"}]}], "-", 
        RowBox[{"2", " ", 
         SubsuperscriptBox["M", "K", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["s", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"8", " ", "s"}], "-", 
              RowBox[{"3", " ", "t"}], "+", 
              RowBox[{"3", " ", "u"}]}], ")"}]}], "+", 
           RowBox[{"s", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "17"}], " ", "s"}], "-", 
              RowBox[{"3", " ", "t"}], "+", 
              RowBox[{"3", " ", "u"}]}], ")"}], " ", 
            SubsuperscriptBox["M", "\[Pi]", "2"]}], "+", 
           RowBox[{"3", " ", "s", " ", 
            SubsuperscriptBox["M", "\[Pi]", "4"]}], "+", 
           RowBox[{"8", " ", 
            SubsuperscriptBox["M", "\[Pi]", "6"]}]}], ")"}]}]}], ")"}], " ", 
      RowBox[{
       OverscriptBox["B", "_"], "[", 
       RowBox[{"s", ",", 
        SubsuperscriptBox["M", "\[Pi]", "2"], ",", 
        SubsuperscriptBox["M", "K", "2"]}], "]"}]}]}], "+", 
    FractionBox[
     RowBox[{"t", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "t"}], "+", 
        RowBox[{"4", " ", 
         SubsuperscriptBox["M", "K", "2"]}]}], ")"}], " ", 
      RowBox[{
       OverscriptBox["B", "_"], "[", 
       RowBox[{"t", ",", 
        SubsuperscriptBox["M", "K", "2"], ",", 
        SubsuperscriptBox["M", "K", "2"]}], "]"}]}], 
     RowBox[{"16", " ", 
      SqrtBox["3"], " ", 
      SubsuperscriptBox["F", "\[Pi]", "4"]}]], "+", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "t"}], "+", 
        RowBox[{"4", " ", 
         SubsuperscriptBox["M", "K", "2"]}]}], ")"}], " ", 
      SubsuperscriptBox["M", "\[Pi]", "2"], " ", 
      RowBox[{
       OverscriptBox["B", "_"], "[", 
       RowBox[{"t", ",", 
        SubsuperscriptBox["M", "\[Pi]", "2"], ",", 
        SubsuperscriptBox["M", "\[Eta]", "2"]}], "]"}]}], 
     RowBox[{"12", " ", 
      SqrtBox["3"], " ", 
      SubsuperscriptBox["F", "\[Pi]", "4"]}]], "+", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"576", " ", 
       SqrtBox["3"], " ", 
       SuperscriptBox["u", "2"], " ", 
       SubsuperscriptBox["F", "\[Pi]", "4"]}]], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", " ", 
         SubsuperscriptBox["M", "K", "8"]}], "-", 
        RowBox[{"2", " ", 
         SubsuperscriptBox["M", "K", "6"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"57", " ", "u"}], "+", 
           RowBox[{"8", " ", 
            SubsuperscriptBox["M", "\[Pi]", "2"]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", "u"}], "+", 
            SubsuperscriptBox["M", "\[Pi]", "2"]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", 
            RowBox[{"(", 
             RowBox[{"s", "-", "t", "-", 
              RowBox[{"3", " ", "u"}]}], ")"}], " ", "u"}], "+", 
           RowBox[{"6", " ", "u", " ", 
            SubsuperscriptBox["M", "\[Pi]", "2"]}], "+", 
           RowBox[{"4", " ", 
            SubsuperscriptBox["M", "\[Pi]", "4"]}]}], ")"}]}], "+", 
        RowBox[{"3", " ", 
         SubsuperscriptBox["M", "K", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"s", "-", "t", "-", 
              RowBox[{"43", " ", "u"}]}], ")"}], " ", "u"}], "+", 
           RowBox[{"86", " ", "u", " ", 
            SubsuperscriptBox["M", "\[Pi]", "2"]}], "+", 
           RowBox[{"8", " ", 
            SubsuperscriptBox["M", "\[Pi]", "4"]}]}], ")"}]}], "-", 
        RowBox[{"2", " ", 
         SubsuperscriptBox["M", "K", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"9", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"7", " ", "s"}], "-", 
              RowBox[{"7", " ", "t"}], "-", 
              RowBox[{"16", " ", "u"}]}], ")"}], " ", 
            SuperscriptBox["u", "2"]}], "+", 
           RowBox[{"3", " ", "u", " ", 
            RowBox[{"(", 
             RowBox[{"s", "-", "t", "+", 
              RowBox[{"29", " ", "u"}]}], ")"}], " ", 
            SubsuperscriptBox["M", "\[Pi]", "2"]}], "+", 
           RowBox[{"87", " ", "u", " ", 
            SubsuperscriptBox["M", "\[Pi]", "4"]}], "+", 
           RowBox[{"8", " ", 
            SubsuperscriptBox["M", "\[Pi]", "6"]}]}], ")"}]}]}], ")"}], " ", 
      RowBox[{
       OverscriptBox["B", "_"], "[", 
       RowBox[{"u", ",", 
        SubsuperscriptBox["M", "K", "2"], ",", 
        SubsuperscriptBox["M", "\[Eta]", "2"]}], "]"}]}]}], "+", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"64", " ", 
       SqrtBox["3"], " ", 
       SuperscriptBox["u", "2"], " ", 
       SubsuperscriptBox["F", "\[Pi]", "4"]}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", 
        SubsuperscriptBox["M", "K", "8"]}], "+", 
       RowBox[{"2", " ", 
        SubsuperscriptBox["M", "K", "6"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", "u"}], "-", 
          RowBox[{"8", " ", 
           SubsuperscriptBox["M", "\[Pi]", "2"]}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"u", "-", 
           SubsuperscriptBox["M", "\[Pi]", "2"]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", "u", " ", 
           RowBox[{"(", 
            RowBox[{"s", "-", "t", "+", 
             RowBox[{"5", " ", "u"}]}], ")"}]}], "+", 
          RowBox[{"14", " ", "u", " ", 
           SubsuperscriptBox["M", "\[Pi]", "2"]}], "+", 
          RowBox[{"4", " ", 
           SubsuperscriptBox["M", "\[Pi]", "4"]}]}], ")"}]}], "+", 
       RowBox[{"3", " ", 
        SubsuperscriptBox["M", "K", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"s", "-", "t", "-", 
             RowBox[{"3", " ", "u"}]}], ")"}], " ", "u"}], "-", 
          RowBox[{"2", " ", "u", " ", 
           SubsuperscriptBox["M", "\[Pi]", "2"]}], "+", 
          RowBox[{"8", " ", 
           SubsuperscriptBox["M", "\[Pi]", "4"]}]}], ")"}]}], "-", 
       RowBox[{"2", " ", 
        SubsuperscriptBox["M", "K", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["u", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "s"}], "-", 
             RowBox[{"3", " ", "t"}], "+", 
             RowBox[{"8", " ", "u"}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "s"}], "-", 
             RowBox[{"3", " ", "t"}], "-", 
             RowBox[{"17", " ", "u"}]}], ")"}], " ", "u", " ", 
           SubsuperscriptBox["M", "\[Pi]", "2"]}], "+", 
          RowBox[{"3", " ", "u", " ", 
           SubsuperscriptBox["M", "\[Pi]", "4"]}], "+", 
          RowBox[{"8", " ", 
           SubsuperscriptBox["M", "\[Pi]", "6"]}]}], ")"}]}]}], ")"}], " ", 
     RowBox[{
      OverscriptBox["B", "_"], "[", 
      RowBox[{"u", ",", 
       SubsuperscriptBox["M", "\[Pi]", "2"], ",", 
       SubsuperscriptBox["M", "K", "2"]}], "]"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.54841614062663*^9, 3.548416147141028*^9}, {
  3.549089528551918*^9, 3.549089530230009*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["Process (B3) of Gomez-Nicola Pelaez", "Title",
 CellChangeTimes->{{3.549089735797182*^9, 3.549089778266306*^9}},
 FontFamily->"Bitstream Vera Sans",
 FontSize->20],

Cell["Introducing the definitions", "Subtitle",
 CellChangeTimes->{{3.549089850442264*^9, 3.549089855296815*^9}},
 FontFamily->"Bitstream Vera Sans",
 FontWeight->"Bold"],

Cell["M = MK, m = mpi", "Subtitle",
 CellChangeTimes->{{3.548379217593843*^9, 3.548379229791295*^9}},
 FontFamily->"Bitstream Vera Sans",
 FontWeight->"Bold"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"DeltaU", "[", 
    RowBox[{"M1_", ",", "M2_"}], "]"}], " ", "=", " ", 
   RowBox[{
    RowBox[{"M1", "^", "2"}], "-", 
    RowBox[{"M2", "^", "2"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"SigU", "[", 
    RowBox[{"M1_", ",", "M2_"}], "]"}], " ", "=", " ", 
   RowBox[{
    RowBox[{"M1", "^", "2"}], "+", 
    RowBox[{"M2", "^", "2"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.546749164735715*^9, 3.546749196097152*^9}, {
  3.546749688525696*^9, 3.546749740032563*^9}, {3.548378924434842*^9, 
  3.548378930853982*^9}, {3.548378988649226*^9, 3.548378999273881*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Jdoublebarkpi", "[", "s_", "]"}], " ", "=", " ", 
   RowBox[{
    RowBox[{"JBarkpi", "[", "s", "]"}], "-", 
    RowBox[{"s", "*", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"A", "/", 
         RowBox[{"(", 
          RowBox[{"32", 
           RowBox[{"Pi", "^", "2"}]}], ")"}]}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"SigU", "[", 
           RowBox[{"M", ",", "m"}], "]"}], "/", 
          RowBox[{
           RowBox[{"DeltaU", "[", 
            RowBox[{"M", ",", "m"}], "]"}], "^", "2"}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{
         RowBox[{"M", "^", "2"}], "/", 
         RowBox[{
          RowBox[{"DeltaU", "[", 
           RowBox[{"M", ",", "m"}], "]"}], "^", "3"}]}], "*", 
        RowBox[{"(", 
         RowBox[{"2", 
          RowBox[{"F", "^", "2"}], "mupi"}], ")"}]}], " ", "-", " ", 
       RowBox[{
        RowBox[{
         RowBox[{"m", "^", "2"}], "/", 
         RowBox[{
          RowBox[{"DeltaU", "[", 
           RowBox[{"M", ",", "m"}], "]"}], "^", "3"}]}], "*", 
        RowBox[{"(", 
         RowBox[{"2", 
          RowBox[{"F", "^", "2"}], "muk"}], ")"}]}]}], ")"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Jdoublebarketa", "[", "s_", "]"}], "=", "  ", 
   RowBox[{
    RowBox[{"JBarketa", "[", "s", "]"}], "-", 
    RowBox[{"s", "*", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"A", "/", 
         RowBox[{"(", 
          RowBox[{"32", 
           RowBox[{"Pi", "^", "2"}]}], ")"}]}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"SigU", "[", 
           RowBox[{"M", ",", "meta"}], "]"}], "/", 
          RowBox[{
           RowBox[{"DeltaU", "[", 
            RowBox[{"M", ",", "meta"}], "]"}], "^", "2"}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{
         RowBox[{"M", "^", "2"}], "/", 
         RowBox[{
          RowBox[{"DeltaU", "[", 
           RowBox[{"M", ",", "meta"}], "]"}], "^", "3"}]}], "*", 
        RowBox[{"(", 
         RowBox[{"2", 
          RowBox[{"F", "^", "2"}], "mueta"}], ")"}]}], " ", "-", " ", 
       RowBox[{
        RowBox[{
         RowBox[{"meta", "^", "2"}], "/", 
         RowBox[{
          RowBox[{"DeltaU", "[", 
           RowBox[{"M", ",", "meta"}], "]"}], "^", "3"}]}], "*", 
        RowBox[{"(", 
         RowBox[{"2", 
          RowBox[{"F", "^", "2"}], "muk"}], ")"}]}]}], ")"}]}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.548379165543383*^9, 3.548379177513305*^9}, {
  3.548379274529731*^9, 3.548379457173202*^9}, {3.548380078206939*^9, 
  3.548380100731892*^9}, {3.548399845376872*^9, 3.548400025059319*^9}, {
  3.548402667140198*^9, 3.54840271294962*^9}, {3.548403323543507*^9, 
  3.548403364736336*^9}, {3.54842086087309*^9, 3.548420864622475*^9}, {
  3.548421046792965*^9, 3.54842105037832*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"T0", "[", 
    RowBox[{"s_", ",", "t_", ",", "u_"}], "]"}], "=", "  ", 
   RowBox[{
    RowBox[{"A", "/", 
     RowBox[{"(", 
      RowBox[{"256", 
       RowBox[{"Sqrt", "[", "3", "]"}], 
       RowBox[{"Pi", "^", "2"}], 
       RowBox[{"F", "^", "4"}]}], ")"}]}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", "s"}], "+", "u"}], ")"}], 
       RowBox[{"(", 
        RowBox[{"s", "+", 
         RowBox[{"2", "u"}]}], ")"}]}], "-", 
      RowBox[{"192", 
       RowBox[{"M", "^", "4"}]}], "-", 
      RowBox[{"23", "t", " ", 
       RowBox[{"meta", "^", "2"}]}], "-", 
      RowBox[{"16", " ", 
       RowBox[{"meta", "^", "4"}]}], "+", 
      RowBox[{"5", 
       RowBox[{"M", "^", "2"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"13", "t"}], "+", 
         RowBox[{"24", 
          RowBox[{"meta", "^", "2"}]}]}], ")"}]}]}], ")"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.548421110261221*^9, 3.548421129341651*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"T1", "[", 
    RowBox[{"s_", ",", "t_", ",", "u_"}], "]"}], "=", " ", 
   RowBox[{
    RowBox[{"mupi", "/", 
     RowBox[{"(", 
      RowBox[{"48", "*", 
       RowBox[{"Sqrt", "[", "3", "]"}], 
       RowBox[{"F", "^", "2"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"M", "^", "2"}], "-", 
         RowBox[{"m", "^", "2"}]}], ")"}]}], ")"}]}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"27", " ", 
       RowBox[{"s", "^", "2"}]}], " ", "+", " ", 
      RowBox[{"18", " ", "s", " ", "u"}], " ", "+", " ", 
      RowBox[{"27", " ", 
       RowBox[{"u", "^", "2"}]}], " ", "+", 
      RowBox[{"174", " ", "t", " ", 
       RowBox[{"M", "^", "2"}]}], " ", "-", " ", 
      RowBox[{"292", " ", 
       RowBox[{"M", "^", "4"}]}], " ", "+", " ", 
      RowBox[{"12", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"5", 
          RowBox[{"M", "^", "2"}]}], "-", 
         RowBox[{"6", " ", "t"}]}], ")"}], 
       RowBox[{"m", "^", "2"}]}], "-", 
      RowBox[{"32", 
       RowBox[{"m", "^", "4"}]}]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.548416215217124*^9, 3.548416297864935*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"T2", "[", 
    RowBox[{"s_", ",", "t_", ",", "u_"}], "]"}], "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "muk"}], "/", 
     RowBox[{"(", 
      RowBox[{"24", "*", 
       RowBox[{"Sqrt", "[", "3", "]"}], 
       RowBox[{"F", "^", "2"}], 
       RowBox[{"M", "^", "2"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"M", "^", "2"}], "-", 
         RowBox[{"m", "^", "2"}]}], ")"}]}], ")"}]}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"9", 
       RowBox[{"t", "^", "2"}], 
       RowBox[{"m", "^", "2"}]}], "+", 
      RowBox[{"24", 
       RowBox[{"M", "^", "6"}]}], "+", 
      RowBox[{"4", 
       RowBox[{"M", "^", "4"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"17", 
          RowBox[{"m", "^", "2"}]}], "-", 
         RowBox[{"15", "t"}]}], ")"}]}], "+", 
      RowBox[{"2", 
       RowBox[{"M", "^", "2"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"9", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"s", "-", "u"}], ")"}], "^", "2"}]}], "+", 
         RowBox[{"6", "t", " ", 
          RowBox[{"m", "^", "2"}]}], "-", 
         RowBox[{"22", 
          RowBox[{"m", "^", "4"}]}]}], ")"}]}]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.54841630689723*^9, 3.548416397640629*^9}, {
   3.548416439444818*^9, 3.548416515637393*^9}, {3.548422033609386*^9, 
   3.548422034451817*^9}, 3.548422117374942*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"T3", "[", 
    RowBox[{"s_", ",", "t_", ",", "u_"}], "]"}], "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "mueta"}], "/", 
     RowBox[{"(", 
      RowBox[{"16", "*", 
       RowBox[{"Sqrt", "[", "3", "]"}], 
       RowBox[{"F", "^", "2"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"M", "^", "2"}], "-", 
         RowBox[{"meta", "^", "2"}]}], ")"}]}], ")"}]}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"3", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"s", "-", "u"}], ")"}], "^", "2"}]}], "+", 
      RowBox[{"2", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", "t"}], "-", 
         RowBox[{"14", 
          RowBox[{"M", "^", "2"}]}], "+", 
         RowBox[{"10", 
          RowBox[{"meta", "^", "2"}]}]}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"M", "^", "2"}], "-", 
         RowBox[{"2", 
          RowBox[{"meta", "^", "2"}]}]}], ")"}]}]}], ")"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.548416422624111*^9, 3.548416432158546*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"T4", "[", 
    RowBox[{"s_", ",", "u_"}], "]"}], "=", " ", 
   RowBox[{
    RowBox[{"1", "/", 
     RowBox[{"(", 
      RowBox[{"256", "*", 
       RowBox[{"Sqrt", "[", "3", "]"}], 
       RowBox[{"Pi", "^", "2"}], 
       RowBox[{"F", "^", "4"}]}], ")"}]}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", "s"}], "+", "u"}], ")"}], 
       RowBox[{"(", 
        RowBox[{"s", "+", 
         RowBox[{"2", "u"}]}], ")"}]}], "-", 
      RowBox[{"192", 
       RowBox[{"M", "^", "4"}]}], "-", 
      RowBox[{"23", "t", " ", 
       RowBox[{"meta", "^", "2"}]}], "-", 
      RowBox[{"16", 
       RowBox[{"meta", "^", "4"}]}], "+", 
      RowBox[{"5", 
       RowBox[{"M", "^", "2"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"13", "t"}], "+", 
         RowBox[{"24", 
          RowBox[{"meta", "^", "2"}]}]}], ")"}]}]}], ")"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.548416777722216*^9, 3.548416879636387*^9}, {
  3.548419155352411*^9, 3.54841915590133*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"T5", "[", 
    RowBox[{"s_", ",", "u_"}], "]"}], "=", " ", 
   RowBox[{
    RowBox[{"1", "/", 
     RowBox[{"(", 
      RowBox[{"288", 
       RowBox[{"Sqrt", "[", "3", "]"}], 
       RowBox[{"F", "^", "4"}]}], ")"}]}], 
    RowBox[{"JBarketa", "[", "s", "]"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"27", "s", 
       RowBox[{"(", 
        RowBox[{"u", "-", "s"}], ")"}]}], "-", 
      RowBox[{"45", 
       RowBox[{"M", "^", "4"}]}], "+", 
      RowBox[{"14", 
       RowBox[{"m", "^", "4"}]}], "-", 
      RowBox[{"6", 
       RowBox[{"meta", "^", "2"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"9", "u"}], "+", 
         RowBox[{"7", 
          RowBox[{"m", "^", "2"}]}]}], ")"}]}], "-", 
      RowBox[{"9", 
       RowBox[{"meta", "^", "4"}]}], "+", 
      RowBox[{
       RowBox[{"M", "^", "2"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"36", "s"}], "-", 
         RowBox[{"54", "u"}], "+", 
         RowBox[{"22", 
          RowBox[{"m", "^", "2"}]}], "+", 
         RowBox[{"156", 
          RowBox[{"meta", "^", "2"}]}]}], ")"}]}]}], ")"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.548418214906905*^9, 3.548418404200527*^9}, {
   3.548418434471562*^9, 3.548418439686079*^9}, 3.54841849830037*^9, {
   3.548419157327099*^9, 3.548419157807777*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"T6", "[", 
    RowBox[{"s_", ",", "u_"}], "]"}], "=", " ", 
   RowBox[{
    RowBox[{"1", "/", 
     RowBox[{"(", 
      RowBox[{"288", 
       RowBox[{"Sqrt", "[", "3", "]"}], 
       RowBox[{"F", "^", "4"}]}], ")"}]}], "*", "3", 
    RowBox[{"JBarkpi", "[", "s", "]"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"29", 
       RowBox[{"M", "^", "4"}]}], "+", 
      RowBox[{"7", 
       RowBox[{"m", "^", "4"}]}], "+", 
      RowBox[{"3", "s", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"9", "s"}], "+", 
         RowBox[{"3", "u"}], "-", 
         RowBox[{"4", 
          RowBox[{"meta", "^", "2"}]}]}], ")"}]}], "-", 
      RowBox[{"2", 
       RowBox[{"M", "^", "2"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"16", "s"}], "+", 
         RowBox[{"9", "u"}], "-", 
         RowBox[{"18", 
          RowBox[{"m", "^", "2"}]}], "+", 
         RowBox[{"3", 
          RowBox[{"meta", "^", "2"}]}]}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"m", "^", "2"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"40", "s"}], "+", 
         RowBox[{"18", "u"}], "-", 
         RowBox[{"30", 
          RowBox[{"meta", "^", "2"}]}]}], ")"}]}]}], ")"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.54841850939442*^9, 3.548418721326553*^9}, 
   3.548418758804252*^9, {3.548418874564382*^9, 3.548418876969068*^9}, {
   3.548419159332356*^9, 3.548419159773191*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"T7", "[", 
    RowBox[{"s_", ",", "u_"}], "]"}], "=", " ", 
   RowBox[{
    RowBox[{"1", "/", 
     RowBox[{"(", 
      RowBox[{"288", 
       RowBox[{"Sqrt", "[", "3", "]"}], 
       RowBox[{"F", "^", "4"}]}], ")"}]}], "*", "9", 
    RowBox[{
     RowBox[{"JBarketa", "[", "s", "]"}], "/", "s"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"M", "^", "2"}], "-", 
      RowBox[{"meta", "^", "2"}]}], ")"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"10", 
       RowBox[{"M", "^", "4"}]}], "+", 
      RowBox[{"2", 
       RowBox[{"m", "^", "4"}]}], "-", 
      RowBox[{
       RowBox[{"meta", "^", "2"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", "u"}], "+", 
         RowBox[{"8", 
          RowBox[{"m", "^", "2"}]}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"M", "^", "2"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", "u"}], "-", 
         RowBox[{"12", 
          RowBox[{"m", "^", "2"}]}], "+", 
         RowBox[{"8", 
          RowBox[{"meta", "^", "2"}]}]}], ")"}]}]}], ")"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.54841863198574*^9, 3.548418641245273*^9}, 
   3.54841876124521*^9, {3.548418839187126*^9, 3.548418841173314*^9}, {
   3.548418885085232*^9, 3.548418886678827*^9}, {3.548419161541352*^9, 
   3.548419161956414*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"T8", "[", 
    RowBox[{"s_", ",", "u_"}], "]"}], "=", " ", 
   RowBox[{
    RowBox[{"1", "/", 
     RowBox[{"(", 
      RowBox[{"288", 
       RowBox[{"Sqrt", "[", "3", "]"}], 
       RowBox[{"F", "^", "4"}]}], ")"}]}], "*", "9", 
    RowBox[{
     RowBox[{"JBarkpi", "[", "s", "]"}], "/", "s"}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"M", "^", "2"}], "-", 
       RowBox[{"m", "^", "2"}]}], ")"}], "^", "2"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"3", "u"}], "-", 
      RowBox[{"2", 
       RowBox[{"M", "^", "2"}]}], "+", 
      RowBox[{"2", 
       RowBox[{"m", "^", "2"}]}]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.548418852170327*^9, 3.548418852870349*^9}, {
  3.548418894168291*^9, 3.548418923271117*^9}, {3.548419163240722*^9, 
  3.548419163632272*^9}, {3.548422770181735*^9, 3.548422770584695*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"T9", "[", 
    RowBox[{"s_", ",", "u_"}], "]"}], "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "1"}], "/", 
     RowBox[{"(", 
      RowBox[{"288", 
       RowBox[{"Sqrt", "[", "3", "]"}], 
       RowBox[{"F", "^", "4"}]}], ")"}]}], "*", "54", "*", 
    RowBox[{
     RowBox[{"Jdoublebarketa", "[", "s", "]"}], "/", 
     RowBox[{"s", "^", "2"}]}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"M", "^", "2"}], "-", 
      RowBox[{"m", "^", "2"}]}], ")"}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"M", "^", "2"}], "-", 
       RowBox[{"meta", "^", "2"}]}], ")"}], "^", "3"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.548418931075236*^9, 3.548419021925369*^9}, {
   3.548419165222986*^9, 3.548419165629693*^9}, 3.548422173221652*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"T10", "[", 
    RowBox[{"s_", ",", "u_"}], "]"}], "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "1"}], "/", 
     RowBox[{"(", 
      RowBox[{"288", 
       RowBox[{"Sqrt", "[", "3", "]"}], 
       RowBox[{"F", "^", "4"}]}], ")"}]}], "*", "54", "*", 
    RowBox[{
     RowBox[{"Jdoublebarkpi", "[", "s", "]"}], "/", 
     RowBox[{"s", "^", "2"}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"M", "^", "2"}], "-", 
       RowBox[{"m", "^", "2"}]}], ")"}], "^", "3"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"M", "^", "2"}], "-", 
      RowBox[{"meta", "^", "2"}]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.548419039354521*^9, 3.548419074328235*^9}, {
   3.548419166866169*^9, 3.54841916723884*^9}, 3.548422176380368*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"TT", "[", 
    RowBox[{"s_", ",", "u_"}], "]"}], " ", "=", " ", 
   RowBox[{
    RowBox[{"T4", "[", 
     RowBox[{"s", ",", "u"}], "]"}], "+", 
    RowBox[{"T5", "[", 
     RowBox[{"s", ",", "u"}], "]"}], "+", 
    RowBox[{"T6", "[", 
     RowBox[{"s", ",", "u"}], "]"}], "+", 
    RowBox[{"T7", "[", 
     RowBox[{"s", ",", "u"}], "]"}], "+", 
    RowBox[{"T8", "[", 
     RowBox[{"s", ",", "u"}], "]"}], "+", 
    RowBox[{"T9", "[", 
     RowBox[{"s", ",", "u"}], "]"}], "+", 
    RowBox[{"T10", "[", 
     RowBox[{"s", ",", "u"}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.548419101409411*^9, 3.548419108834162*^9}, {
  3.548419285300397*^9, 3.548419296067571*^9}, {3.548421134437188*^9, 
  3.548421137528507*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"FinalAnswer", "[", 
    RowBox[{"s_", ",", "t_", ",", "u_"}], "]"}], "=", 
   RowBox[{
    RowBox[{"T0", "[", 
     RowBox[{"s", ",", "t", ",", "u"}], "]"}], "+", 
    RowBox[{"T1", "[", 
     RowBox[{"s", ",", "t", ",", "u"}], "]"}], "+", 
    RowBox[{"T2", "[", 
     RowBox[{"s", ",", "t", ",", "u"}], "]"}], "+", 
    RowBox[{"T3", "[", 
     RowBox[{"s", ",", "t", ",", "u"}], "]"}], "+", 
    RowBox[{"TT", "[", 
     RowBox[{"s", ",", "u"}], "]"}], "+", 
    RowBox[{"TT", "[", 
     RowBox[{"u", ",", "s"}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.548421146600605*^9, 3.548421151402142*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Check", " ", "for", " ", 
   RowBox[{"JBarketa", "[", "s", "]"}]}], " ", "=", " ", 
  RowBox[{
   OverscriptBox["B", "_"], "[", 
   RowBox[{"s", ",", 
    SubsuperscriptBox["M", "K", "2"], ",", 
    SubsuperscriptBox["M", "\[Eta]", "2"]}], "]"}]}]], "Subtitle",
 CellChangeTimes->{{3.549089903919395*^9, 3.5490899203618*^9}},
 FontFamily->"DejaVu Sans",
 FontWeight->"Bold"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"A1", " ", "=", " ", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"Coefficient", "[", 
          RowBox[{
           RowBox[{"FinalAnswer", "[", 
            RowBox[{"s", ",", "t", ",", "u"}], "]"}], ",", 
           RowBox[{"JBarketa", "[", "s", "]"}]}], "]"}], "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"M", "\[Rule]", " ", 
            SubscriptBox["M", "K"]}], ",", 
           RowBox[{"m", "\[Rule]", " ", 
            SubscriptBox["M", "\[Pi]"]}], ",", 
           RowBox[{"meta", " ", "\[Rule]", " ", 
            SubscriptBox["M", "\[Eta]"]}], ",", 
           RowBox[{"F", "\[Rule]", 
            SubscriptBox["F", "\[Pi]"]}]}], " ", "}"}]}], "/.", 
        RowBox[{"t", "\[Rule]", " ", 
         RowBox[{
          RowBox[{"-", "s"}], "-", "u", "+", 
          RowBox[{"2", 
           SubsuperscriptBox["M", "K", "2"]}], "+", 
          SubsuperscriptBox["M", "\[Eta]", "2"], "+", 
          SubsuperscriptBox["M", "\[Pi]", "2"]}]}]}], "/.", 
       RowBox[{
        SubsuperscriptBox["M", "K", "2"], "\[Rule]", " ", 
        RowBox[{
         RowBox[{"1", "/", "4"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", 
            SubsuperscriptBox["M", "\[Eta]", "2"]}], " ", "+", 
           SubsuperscriptBox["M", "\[Pi]", "2"]}], ")"}]}]}]}], "/.", 
      RowBox[{
       SubsuperscriptBox["M", "K", "4"], "\[Rule]", " ", 
       RowBox[{
        RowBox[{"1", "/", "16"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"9", 
           SubsuperscriptBox["M", "\[Eta]", "4"]}], "+", 
          RowBox[{"6", 
           SubsuperscriptBox["M", "\[Eta]", "2"], 
           SubsuperscriptBox["M", "\[Pi]", "2"]}], "+", 
          SubsuperscriptBox["M", "\[Pi]", "4"]}], ")"}]}]}]}], "/.", 
     RowBox[{
      SubsuperscriptBox["M", "K", "6"], "\[Rule]", 
      RowBox[{
       RowBox[{"1", "/", "64"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"27", 
          SubsuperscriptBox["M", "\[Eta]", "6"]}], "+", 
         RowBox[{"27", 
          SubsuperscriptBox["M", "\[Eta]", "4"], 
          SubsuperscriptBox["M", "\[Pi]", "2"]}], "+", 
         RowBox[{"9", 
          SubsuperscriptBox["M", "\[Eta]", "2"], 
          SubsuperscriptBox["M", "\[Pi]", "4"]}], "+", 
         SubsuperscriptBox["M", "\[Pi]", "6"]}], ")"}]}]}]}], "/.", 
    RowBox[{
     SubsuperscriptBox["M", "K", "8"], "\[Rule]", " ", 
     RowBox[{
      RowBox[{"1", "/", "256"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"81", 
         SubsuperscriptBox["M", "\[Eta]", "8"]}], "+", 
        RowBox[{"108", 
         SubsuperscriptBox["M", "\[Eta]", "6"], 
         SubsuperscriptBox["M", "\[Pi]", "2"]}], "+", 
        RowBox[{"54", 
         SubsuperscriptBox["M", "\[Pi]", "4"], 
         SubsuperscriptBox["M", "\[Eta]", "4"]}], "+", 
        RowBox[{"12", 
         SubsuperscriptBox["M", "\[Pi]", "6"], 
         SubsuperscriptBox["M", "\[Eta]", "2"]}], "+", 
        SubsuperscriptBox["M", "\[Pi]", "8"]}], ")"}]}]}]}], "//", 
   "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.548419323261428*^9, 3.54841934890547*^9}, 
   3.548420144788612*^9}],

Cell[BoxData[
 FormBox[
  RowBox[{
   FractionBox["1", 
    RowBox[{"12288", " ", 
     SqrtBox["3"], " ", 
     SubsuperscriptBox["F", "\[Pi]", "4"], " ", 
     SuperscriptBox["s", "2"]}]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"12", " ", 
      SubsuperscriptBox["M", "\[Pi]", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"12", " ", "s", " ", 
          SubsuperscriptBox["M", "\[Eta]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"s", "+", "u"}], ")"}]}]}], "+", 
        RowBox[{"183", " ", "s", " ", 
         SubsuperscriptBox["M", "\[Eta]", "4"]}], "-", 
        RowBox[{"9", " ", 
         SubsuperscriptBox["M", "\[Eta]", "6"]}], "+", 
        RowBox[{"16", " ", 
         SuperscriptBox["s", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "s"}], "-", 
           RowBox[{"3", " ", "u"}]}], ")"}]}]}], ")"}]}], "-", 
     RowBox[{"9", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"64", " ", 
          SuperscriptBox["s", "2"], " ", 
          SubsuperscriptBox["M", "\[Eta]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "s"}], "-", 
            RowBox[{"7", " ", "u"}]}], ")"}]}]}], "-", 
        RowBox[{"8", " ", "s", " ", 
         SubsuperscriptBox["M", "\[Eta]", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"49", " ", "s"}], "+", "u"}], ")"}]}], "+", 
        RowBox[{"124", " ", "s", " ", 
         SubsuperscriptBox["M", "\[Eta]", "6"]}], "-", 
        RowBox[{"3", " ", 
         SubsuperscriptBox["M", "\[Eta]", "8"]}], "+", 
        RowBox[{"128", " ", 
         SuperscriptBox["s", "3"], " ", 
         RowBox[{"(", 
          RowBox[{"s", "-", "u"}], ")"}]}]}], ")"}]}], "+", 
     RowBox[{"2", " ", 
      SubsuperscriptBox["M", "\[Pi]", "4"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"522", " ", "s", " ", 
          SubsuperscriptBox["M", "\[Eta]", "2"]}]}], "+", 
        RowBox[{"81", " ", 
         SubsuperscriptBox["M", "\[Eta]", "4"]}], "+", 
        RowBox[{"4", " ", "s", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"89", " ", "s"}], "+", 
           RowBox[{"9", " ", "u"}]}], ")"}]}]}], ")"}]}], "-", 
     RowBox[{"36", " ", 
      SubsuperscriptBox["M", "\[Pi]", "6"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", " ", 
         SubsuperscriptBox["M", "\[Eta]", "2"]}], "+", "s"}], ")"}]}], "+", 
     RowBox[{"27", " ", 
      SubsuperscriptBox["M", "\[Pi]", "8"]}]}], ")"}]}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{{3.548419350140537*^9, 3.548419360668507*^9}, 
   3.548419566127824*^9, 3.548420146460758*^9, 3.548420402825612*^9, 
   3.548420453053783*^9, {3.548420581694047*^9, 3.548420592236724*^9}, 
   3.548421161366339*^9, 3.548422046051325*^9, 3.54842212660571*^9, 
   3.548422783778711*^9, 3.549090915259776*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"A2", " ", "=", " ", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Coefficient", "[", 
         RowBox[{"AMPC", ",", " ", 
          RowBox[{
           OverscriptBox["B", "_"], "[", 
           RowBox[{"s", ",", 
            SubsuperscriptBox["M", "K", "2"], ",", 
            SubsuperscriptBox["M", "\[Eta]", "2"]}], "]"}]}], "]"}], "/.", 
        RowBox[{"t", "\[Rule]", " ", 
         RowBox[{
          RowBox[{"-", "s"}], "-", "u", "+", 
          RowBox[{"2", 
           SubsuperscriptBox["M", "K", "2"]}], "+", 
          SubsuperscriptBox["M", "\[Eta]", "2"], "+", 
          SubsuperscriptBox["M", "\[Pi]", "2"]}]}]}], "/.", 
       RowBox[{
        SubsuperscriptBox["M", "K", "2"], "\[Rule]", " ", 
        RowBox[{
         RowBox[{"1", "/", "4"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", 
            SubsuperscriptBox["M", "\[Eta]", "2"]}], " ", "+", 
           SubsuperscriptBox["M", "\[Pi]", "2"]}], ")"}]}]}]}], "/.", 
      RowBox[{
       SubsuperscriptBox["M", "K", "4"], "\[Rule]", " ", 
       RowBox[{
        RowBox[{"1", "/", "16"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"9", 
           SubsuperscriptBox["M", "\[Eta]", "4"]}], "+", 
          RowBox[{"6", 
           SubsuperscriptBox["M", "\[Eta]", "2"], 
           SubsuperscriptBox["M", "\[Pi]", "2"]}], "+", 
          SubsuperscriptBox["M", "\[Pi]", "4"]}], ")"}]}]}]}], "/.", 
     RowBox[{
      SubsuperscriptBox["M", "K", "6"], "\[Rule]", 
      RowBox[{
       RowBox[{"1", "/", "64"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"27", 
          SubsuperscriptBox["M", "\[Eta]", "6"]}], "+", 
         RowBox[{"27", 
          SubsuperscriptBox["M", "\[Eta]", "4"], 
          SubsuperscriptBox["M", "\[Pi]", "2"]}], "+", 
         RowBox[{"9", 
          SubsuperscriptBox["M", "\[Eta]", "2"], 
          SubsuperscriptBox["M", "\[Pi]", "4"]}], "+", 
         SubsuperscriptBox["M", "\[Pi]", "6"]}], ")"}]}]}]}], "/.", 
    RowBox[{
     SubsuperscriptBox["M", "K", "8"], "\[Rule]", " ", 
     RowBox[{
      RowBox[{"1", "/", "256"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"81", 
         SubsuperscriptBox["M", "\[Eta]", "8"]}], "+", 
        RowBox[{"108", 
         SubsuperscriptBox["M", "\[Eta]", "6"], 
         SubsuperscriptBox["M", "\[Pi]", "2"]}], "+", 
        RowBox[{"54", 
         SubsuperscriptBox["M", "\[Pi]", "4"], 
         SubsuperscriptBox["M", "\[Eta]", "4"]}], "+", 
        RowBox[{"12", 
         SubsuperscriptBox["M", "\[Pi]", "6"], 
         SubsuperscriptBox["M", "\[Eta]", "2"]}], "+", 
        SubsuperscriptBox["M", "\[Pi]", "8"]}], ")"}]}]}]}], "//", 
   "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.548419368378469*^9, 3.548419388065146*^9}, {
   3.548419462762013*^9, 3.548419481943633*^9}, 3.548419558177419*^9, 
   3.5490895466316*^9}],

Cell[BoxData[
 FormBox[
  RowBox[{
   FractionBox["1", 
    RowBox[{"12288", " ", 
     SqrtBox["3"], " ", 
     SubsuperscriptBox["F", "\[Pi]", "4"], " ", 
     SuperscriptBox["s", "2"]}]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"12", " ", 
      SubsuperscriptBox["M", "\[Pi]", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"12", " ", "s", " ", 
          SubsuperscriptBox["M", "\[Eta]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"s", "+", "u"}], ")"}]}]}], "+", 
        RowBox[{"183", " ", "s", " ", 
         SubsuperscriptBox["M", "\[Eta]", "4"]}], "-", 
        RowBox[{"9", " ", 
         SubsuperscriptBox["M", "\[Eta]", "6"]}], "+", 
        RowBox[{"16", " ", 
         SuperscriptBox["s", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "s"}], "-", 
           RowBox[{"3", " ", "u"}]}], ")"}]}]}], ")"}]}], "-", 
     RowBox[{"9", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"64", " ", 
          SuperscriptBox["s", "2"], " ", 
          SubsuperscriptBox["M", "\[Eta]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "s"}], "-", 
            RowBox[{"7", " ", "u"}]}], ")"}]}]}], "-", 
        RowBox[{"8", " ", "s", " ", 
         SubsuperscriptBox["M", "\[Eta]", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"49", " ", "s"}], "+", "u"}], ")"}]}], "+", 
        RowBox[{"124", " ", "s", " ", 
         SubsuperscriptBox["M", "\[Eta]", "6"]}], "-", 
        RowBox[{"3", " ", 
         SubsuperscriptBox["M", "\[Eta]", "8"]}], "+", 
        RowBox[{"128", " ", 
         SuperscriptBox["s", "3"], " ", 
         RowBox[{"(", 
          RowBox[{"s", "-", "u"}], ")"}]}]}], ")"}]}], "+", 
     RowBox[{"2", " ", 
      SubsuperscriptBox["M", "\[Pi]", "4"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"522", " ", "s", " ", 
          SubsuperscriptBox["M", "\[Eta]", "2"]}]}], "+", 
        RowBox[{"81", " ", 
         SubsuperscriptBox["M", "\[Eta]", "4"]}], "+", 
        RowBox[{"4", " ", "s", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"89", " ", "s"}], "+", 
           RowBox[{"9", " ", "u"}]}], ")"}]}]}], ")"}]}], "-", 
     RowBox[{"36", " ", 
      SubsuperscriptBox["M", "\[Pi]", "6"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", " ", 
         SubsuperscriptBox["M", "\[Eta]", "2"]}], "+", "s"}], ")"}]}], "+", 
     RowBox[{"27", " ", 
      SubsuperscriptBox["M", "\[Pi]", "8"]}]}], ")"}]}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{{3.548419389847677*^9, 3.548419418735453*^9}, {
   3.548419464003408*^9, 3.548419482977299*^9}, 3.548419567993634*^9, 
   3.548419932827112*^9, 3.548420148858233*^9, 3.548420403093525*^9, 
   3.548420453265015*^9, {3.54842058265747*^9, 3.54842059242621*^9}, 
   3.548421161887133*^9, 3.548422046716055*^9, 3.548422127372825*^9, 
   3.548422784010501*^9, 3.549090915399715*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"A1", "-", "A2"}], "/.", 
       RowBox[{"t", "\[Rule]", " ", 
        RowBox[{
         RowBox[{"-", "s"}], "-", "u", "+", 
         RowBox[{"2", 
          SubsuperscriptBox["M", "K", "2"]}], "+", 
         SubsuperscriptBox["M", "\[Eta]", "2"], "+", 
         SubsuperscriptBox["M", "\[Pi]", "2"]}]}]}], "/.", 
      RowBox[{
       SubsuperscriptBox["M", "K", "2"], "\[Rule]", " ", 
       RowBox[{
        RowBox[{"1", "/", "4"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", 
           SubsuperscriptBox["M", "\[Eta]", "2"]}], " ", "+", 
          SubsuperscriptBox["M", "\[Pi]", "2"]}], ")"}]}]}]}], "/.", 
     RowBox[{
      SubsuperscriptBox["M", "K", "4"], "\[Rule]", " ", 
      RowBox[{
       RowBox[{"1", "/", "16"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"9", 
          SubsuperscriptBox["M", "\[Eta]", "4"]}], "+", 
         RowBox[{"6", 
          SubsuperscriptBox["M", "\[Eta]", "2"], 
          SubsuperscriptBox["M", "\[Pi]", "2"]}], "+", 
         SubsuperscriptBox["M", "\[Pi]", "4"]}], ")"}]}]}]}], "/.", 
    RowBox[{
     SubsuperscriptBox["M", "K", "6"], "\[Rule]", 
     RowBox[{
      RowBox[{"1", "/", "64"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"27", 
         SubsuperscriptBox["M", "\[Eta]", "6"]}], "+", 
        RowBox[{"27", 
         SubsuperscriptBox["M", "\[Eta]", "4"], 
         SubsuperscriptBox["M", "\[Pi]", "2"]}], "+", 
        RowBox[{"9", 
         SubsuperscriptBox["M", "\[Eta]", "2"], 
         SubsuperscriptBox["M", "\[Pi]", "4"]}], "+", 
        SubsuperscriptBox["M", "\[Pi]", "6"]}], ")"}]}]}]}], "/.", 
   RowBox[{
    SubsuperscriptBox["M", "K", "8"], "\[Rule]", " ", 
    RowBox[{
     RowBox[{"1", "/", "256"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"81", 
        SubsuperscriptBox["M", "\[Eta]", "8"]}], "+", 
       RowBox[{"108", 
        SubsuperscriptBox["M", "\[Eta]", "6"], 
        SubsuperscriptBox["M", "\[Pi]", "2"]}], "+", 
       RowBox[{"54", 
        SubsuperscriptBox["M", "\[Pi]", "4"], 
        SubsuperscriptBox["M", "\[Eta]", "4"]}], "+", 
       RowBox[{"12", 
        SubsuperscriptBox["M", "\[Pi]", "6"], 
        SubsuperscriptBox["M", "\[Eta]", "2"]}], "+", 
       SubsuperscriptBox["M", "\[Pi]", "8"]}], ")"}]}]}]}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.548419399452077*^9, 3.548419407075366*^9}, 
   3.54841966921761*^9}],

Cell[BoxData[
 FormBox["0", TraditionalForm]], "Output",
 CellChangeTimes->{{3.548419401628861*^9, 3.548419408224778*^9}, {
   3.548419466653207*^9, 3.548419485038031*^9}, 3.548419569814899*^9, 
   3.548419669753398*^9, 3.548419933956875*^9, 3.548420150004298*^9, 
   3.548420403109646*^9, 3.548420453614539*^9, {3.548420583791761*^9, 
   3.548420592623948*^9}, 3.548421162238036*^9, 3.548422046934913*^9, 
   3.548422127683369*^9, 3.548422784521528*^9, 3.54909091549021*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Check", " ", "for", " ", 
   RowBox[{"JBarkpi", "[", "s", "]"}]}], " ", "=", " ", 
  RowBox[{
   OverscriptBox["B", "_"], "[", 
   RowBox[{"s", ",", 
    SubsuperscriptBox["M", "\[Pi]", "2"], ",", 
    SubsuperscriptBox["M", "K", "2"]}], "]"}]}]], "Subtitle",
 CellChangeTimes->{{3.549089903919395*^9, 3.5490899203618*^9}, {
  3.549089956306233*^9, 3.549089963334435*^9}},
 FontFamily->"DejaVu Sans",
 FontWeight->"Bold"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"B1", " ", "=", " ", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"Coefficient", "[", 
          RowBox[{
           RowBox[{"FinalAnswer", "[", 
            RowBox[{"s", ",", "t", ",", "u"}], "]"}], ",", 
           RowBox[{"JBarkpi", "[", "s", "]"}]}], "]"}], "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"M", "\[Rule]", " ", 
            SubscriptBox["M", "K"]}], ",", 
           RowBox[{"m", "\[Rule]", " ", 
            SubscriptBox["M", "\[Pi]"]}], ",", 
           RowBox[{"meta", " ", "\[Rule]", " ", 
            SubscriptBox["M", "\[Eta]"]}], ",", 
           RowBox[{"F", "\[Rule]", 
            SubscriptBox["F", "\[Pi]"]}]}], " ", "}"}]}], "/.", 
        RowBox[{"t", "\[Rule]", " ", 
         RowBox[{
          RowBox[{"-", "s"}], "-", "u", "+", 
          RowBox[{"2", 
           SubsuperscriptBox["M", "K", "2"]}], "+", 
          SubsuperscriptBox["M", "\[Eta]", "2"], "+", 
          SubsuperscriptBox["M", "\[Pi]", "2"]}]}]}], "/.", 
       RowBox[{
        SubsuperscriptBox["M", "K", "2"], "\[Rule]", " ", 
        RowBox[{
         RowBox[{"1", "/", "4"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", 
            SubsuperscriptBox["M", "\[Eta]", "2"]}], " ", "+", 
           SubsuperscriptBox["M", "\[Pi]", "2"]}], ")"}]}]}]}], "/.", 
      RowBox[{
       SubsuperscriptBox["M", "K", "4"], "\[Rule]", " ", 
       RowBox[{
        RowBox[{"1", "/", "16"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"9", 
           SubsuperscriptBox["M", "\[Eta]", "4"]}], "+", 
          RowBox[{"6", 
           SubsuperscriptBox["M", "\[Eta]", "2"], 
           SubsuperscriptBox["M", "\[Pi]", "2"]}], "+", 
          SubsuperscriptBox["M", "\[Pi]", "4"]}], ")"}]}]}]}], "/.", 
     RowBox[{
      SubsuperscriptBox["M", "K", "6"], "\[Rule]", 
      RowBox[{
       RowBox[{"1", "/", "64"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"27", 
          SubsuperscriptBox["M", "\[Eta]", "6"]}], "+", 
         RowBox[{"27", 
          SubsuperscriptBox["M", "\[Eta]", "4"], 
          SubsuperscriptBox["M", "\[Pi]", "2"]}], "+", 
         RowBox[{"9", 
          SubsuperscriptBox["M", "\[Eta]", "2"], 
          SubsuperscriptBox["M", "\[Pi]", "4"]}], "+", 
         SubsuperscriptBox["M", "\[Pi]", "6"]}], ")"}]}]}]}], "/.", 
    RowBox[{
     SubsuperscriptBox["M", "K", "8"], "\[Rule]", " ", 
     RowBox[{
      RowBox[{"1", "/", "256"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"81", 
         SubsuperscriptBox["M", "\[Eta]", "8"]}], "+", 
        RowBox[{"108", 
         SubsuperscriptBox["M", "\[Eta]", "6"], 
         SubsuperscriptBox["M", "\[Pi]", "2"]}], "+", 
        RowBox[{"54", 
         SubsuperscriptBox["M", "\[Pi]", "4"], 
         SubsuperscriptBox["M", "\[Eta]", "4"]}], "+", 
        RowBox[{"12", 
         SubsuperscriptBox["M", "\[Pi]", "6"], 
         SubsuperscriptBox["M", "\[Eta]", "2"]}], "+", 
        SubsuperscriptBox["M", "\[Pi]", "8"]}], ")"}]}]}]}], "//", 
   "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.548419584230406*^9, 3.548419609408644*^9}, 
   3.548419958343981*^9, 3.54842000871079*^9}],

Cell[BoxData[
 FormBox[
  FractionBox[
   RowBox[{
    RowBox[{"-", 
     RowBox[{"4", " ", 
      SubsuperscriptBox["M", "\[Pi]", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"12", " ", "s", " ", 
          SubsuperscriptBox["M", "\[Eta]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"59", " ", "s"}], "-", 
            RowBox[{"9", " ", "u"}]}], ")"}]}]}], "-", 
        RowBox[{"81", " ", "s", " ", 
         SubsuperscriptBox["M", "\[Eta]", "4"]}], "+", 
        RowBox[{"81", " ", 
         SubsuperscriptBox["M", "\[Eta]", "6"]}], "+", 
        RowBox[{"16", " ", 
         SuperscriptBox["s", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"32", " ", "s"}], "+", 
           RowBox[{"15", " ", "u"}]}], ")"}]}]}], ")"}]}]}], "+", 
    RowBox[{
     SubsuperscriptBox["M", "\[Pi]", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"324", " ", "s", " ", 
         SubsuperscriptBox["M", "\[Eta]", "2"]}]}], "+", 
       RowBox[{"486", " ", 
        SubsuperscriptBox["M", "\[Eta]", "4"]}], "+", 
       RowBox[{"8", " ", "s", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"95", " ", "s"}], "+", 
          RowBox[{"27", " ", "u"}]}], ")"}]}]}], ")"}]}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", " ", "s"}], "-", 
        RowBox[{"3", " ", 
         SubsuperscriptBox["M", "\[Eta]", "2"]}]}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", "s", " ", 
        SubsuperscriptBox["M", "\[Eta]", "2"]}], "+", 
       RowBox[{"3", " ", 
        SubsuperscriptBox["M", "\[Eta]", "4"]}], "+", 
       RowBox[{"8", " ", "s", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", "s"}], "+", "u"}], ")"}]}]}], ")"}]}], "+", 
    RowBox[{"108", " ", 
     SubsuperscriptBox["M", "\[Pi]", "6"], " ", 
     RowBox[{"(", 
      RowBox[{"s", "-", 
       RowBox[{"3", " ", 
        SubsuperscriptBox["M", "\[Eta]", "2"]}]}], ")"}]}], "+", 
    RowBox[{"81", " ", 
     SubsuperscriptBox["M", "\[Pi]", "8"]}]}], 
   RowBox[{"4096", " ", 
    SqrtBox["3"], " ", 
    SubsuperscriptBox["F", "\[Pi]", "4"], " ", 
    SuperscriptBox["s", "2"]}]], TraditionalForm]], "Output",
 CellChangeTimes->{{3.548419644301554*^9, 3.548419672028822*^9}, 
   3.548419744519337*^9, {3.548419934866346*^9, 3.548419959635824*^9}, {
   3.548420009347113*^9, 3.548420013396523*^9}, 3.548420151675108*^9, 
   3.548420403344511*^9, 3.54842045383589*^9, {3.548420574020892*^9, 
   3.548420593084339*^9}, 3.548420875907186*^9, 3.548421162674757*^9, 
   3.548422047342273*^9, 3.548422128453881*^9, 3.548422297118027*^9, 
   3.548422785003159*^9, 3.549090915712006*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"B2", " ", "=", " ", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Coefficient", "[", 
         RowBox[{"AMPC", ",", " ", 
          RowBox[{
           OverscriptBox["B", "_"], "[", 
           RowBox[{"s", ",", 
            SubsuperscriptBox["M", "\[Pi]", "2"], ",", 
            SubsuperscriptBox["M", "K", "2"]}], "]"}]}], "]"}], "/.", 
        RowBox[{"t", "\[Rule]", " ", 
         RowBox[{
          RowBox[{"-", "s"}], "-", "u", "+", 
          RowBox[{"2", 
           SubsuperscriptBox["M", "K", "2"]}], "+", 
          SubsuperscriptBox["M", "\[Eta]", "2"], "+", 
          SubsuperscriptBox["M", "\[Pi]", "2"]}]}]}], "/.", 
       RowBox[{
        SubsuperscriptBox["M", "K", "2"], "\[Rule]", " ", 
        RowBox[{
         RowBox[{"1", "/", "4"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", 
            SubsuperscriptBox["M", "\[Eta]", "2"]}], " ", "+", 
           SubsuperscriptBox["M", "\[Pi]", "2"]}], ")"}]}]}]}], "/.", 
      RowBox[{
       SubsuperscriptBox["M", "K", "4"], "\[Rule]", " ", 
       RowBox[{
        RowBox[{"1", "/", "16"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"9", 
           SubsuperscriptBox["M", "\[Eta]", "4"]}], "+", 
          RowBox[{"6", 
           SubsuperscriptBox["M", "\[Eta]", "2"], 
           SubsuperscriptBox["M", "\[Pi]", "2"]}], "+", 
          SubsuperscriptBox["M", "\[Pi]", "4"]}], ")"}]}]}]}], "/.", 
     RowBox[{
      SubsuperscriptBox["M", "K", "6"], "\[Rule]", 
      RowBox[{
       RowBox[{"1", "/", "64"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"27", 
          SubsuperscriptBox["M", "\[Eta]", "6"]}], "+", 
         RowBox[{"27", 
          SubsuperscriptBox["M", "\[Eta]", "4"], 
          SubsuperscriptBox["M", "\[Pi]", "2"]}], "+", 
         RowBox[{"9", 
          SubsuperscriptBox["M", "\[Eta]", "2"], 
          SubsuperscriptBox["M", "\[Pi]", "4"]}], "+", 
         SubsuperscriptBox["M", "\[Pi]", "6"]}], ")"}]}]}]}], "/.", 
    RowBox[{
     SubsuperscriptBox["M", "K", "8"], "\[Rule]", " ", 
     RowBox[{
      RowBox[{"1", "/", "256"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"81", 
         SubsuperscriptBox["M", "\[Eta]", "8"]}], "+", 
        RowBox[{"108", 
         SubsuperscriptBox["M", "\[Eta]", "6"], 
         SubsuperscriptBox["M", "\[Pi]", "2"]}], "+", 
        RowBox[{"54", 
         SubsuperscriptBox["M", "\[Pi]", "4"], 
         SubsuperscriptBox["M", "\[Eta]", "4"]}], "+", 
        RowBox[{"12", 
         SubsuperscriptBox["M", "\[Pi]", "6"], 
         SubsuperscriptBox["M", "\[Eta]", "2"]}], "+", 
        SubsuperscriptBox["M", "\[Pi]", "8"]}], ")"}]}]}]}], "//", 
   "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.548419617292721*^9, 3.548419639462986*^9}, {
   3.548419734603833*^9, 3.548419747745112*^9}, {3.548422385063745*^9, 
   3.548422409350814*^9}, 3.549089549329367*^9}],

Cell[BoxData[
 FormBox[
  FractionBox[
   RowBox[{
    RowBox[{"-", 
     RowBox[{"4", " ", 
      SubsuperscriptBox["M", "\[Pi]", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"12", " ", "s", " ", 
          SubsuperscriptBox["M", "\[Eta]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"59", " ", "s"}], "-", 
            RowBox[{"9", " ", "u"}]}], ")"}]}]}], "-", 
        RowBox[{"81", " ", "s", " ", 
         SubsuperscriptBox["M", "\[Eta]", "4"]}], "+", 
        RowBox[{"81", " ", 
         SubsuperscriptBox["M", "\[Eta]", "6"]}], "+", 
        RowBox[{"16", " ", 
         SuperscriptBox["s", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"32", " ", "s"}], "+", 
           RowBox[{"15", " ", "u"}]}], ")"}]}]}], ")"}]}]}], "+", 
    RowBox[{
     SubsuperscriptBox["M", "\[Pi]", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"324", " ", "s", " ", 
         SubsuperscriptBox["M", "\[Eta]", "2"]}]}], "+", 
       RowBox[{"486", " ", 
        SubsuperscriptBox["M", "\[Eta]", "4"]}], "+", 
       RowBox[{"8", " ", "s", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"95", " ", "s"}], "+", 
          RowBox[{"27", " ", "u"}]}], ")"}]}]}], ")"}]}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", " ", "s"}], "-", 
        RowBox[{"3", " ", 
         SubsuperscriptBox["M", "\[Eta]", "2"]}]}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", "s", " ", 
        SubsuperscriptBox["M", "\[Eta]", "2"]}], "+", 
       RowBox[{"3", " ", 
        SubsuperscriptBox["M", "\[Eta]", "4"]}], "+", 
       RowBox[{"8", " ", "s", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", "s"}], "+", "u"}], ")"}]}]}], ")"}]}], "+", 
    RowBox[{"108", " ", 
     SubsuperscriptBox["M", "\[Pi]", "6"], " ", 
     RowBox[{"(", 
      RowBox[{"s", "-", 
       RowBox[{"3", " ", 
        SubsuperscriptBox["M", "\[Eta]", "2"]}]}], ")"}]}], "+", 
    RowBox[{"81", " ", 
     SubsuperscriptBox["M", "\[Pi]", "8"]}]}], 
   RowBox[{"4096", " ", 
    SqrtBox["3"], " ", 
    SubsuperscriptBox["F", "\[Pi]", "4"], " ", 
    SuperscriptBox["s", "2"]}]], TraditionalForm]], "Output",
 CellChangeTimes->{{3.548419977531416*^9, 3.548419982402047*^9}, 
   3.548420017840077*^9, 3.548420152786188*^9, 3.548420403568978*^9, 
   3.548420454015364*^9, {3.548420576038211*^9, 3.548420593350934*^9}, 
   3.54842087726332*^9, 3.548421163281593*^9, 3.548422048093535*^9, 
   3.548422128804488*^9, 3.548422298328446*^9, {3.548422387206736*^9, 
   3.548422410035713*^9}, 3.548422785572023*^9, 3.54909091579663*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"B1", "-", "B2"}], "/.", 
       RowBox[{"t", "\[Rule]", " ", 
        RowBox[{
         RowBox[{"-", "s"}], "-", "u", "+", 
         RowBox[{"2", 
          SubsuperscriptBox["M", "K", "2"]}], "+", 
         SubsuperscriptBox["M", "\[Eta]", "2"], "+", 
         SubsuperscriptBox["M", "\[Pi]", "2"]}]}]}], " ", "/.", 
      RowBox[{
       SubsuperscriptBox["M", "K", "2"], "\[Rule]", " ", 
       RowBox[{
        RowBox[{"1", "/", "4"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", 
           SubsuperscriptBox["M", "\[Eta]", "2"]}], " ", "+", 
          SubsuperscriptBox["M", "\[Pi]", "2"]}], ")"}]}]}]}], "/.", 
     RowBox[{
      SubsuperscriptBox["M", "K", "4"], "\[Rule]", " ", 
      RowBox[{
       RowBox[{"1", "/", "16"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"9", 
          SubsuperscriptBox["M", "\[Eta]", "4"]}], "+", 
         RowBox[{"6", 
          SubsuperscriptBox["M", "\[Eta]", "2"], 
          SubsuperscriptBox["M", "\[Pi]", "2"]}], "+", 
         SubsuperscriptBox["M", "\[Pi]", "4"]}], ")"}]}]}]}], "/.", 
    RowBox[{
     SubsuperscriptBox["M", "K", "6"], "\[Rule]", 
     RowBox[{
      RowBox[{"1", "/", "64"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"27", 
         SubsuperscriptBox["M", "\[Eta]", "6"]}], "+", 
        RowBox[{"27", 
         SubsuperscriptBox["M", "\[Eta]", "4"], 
         SubsuperscriptBox["M", "\[Pi]", "2"]}], "+", 
        RowBox[{"9", 
         SubsuperscriptBox["M", "\[Eta]", "2"], 
         SubsuperscriptBox["M", "\[Pi]", "4"]}], "+", 
        SubsuperscriptBox["M", "\[Pi]", "6"]}], ")"}]}]}]}], "/.", 
   RowBox[{
    SubsuperscriptBox["M", "K", "8"], "\[Rule]", " ", 
    RowBox[{
     RowBox[{"1", "/", "256"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"81", 
        SubsuperscriptBox["M", "\[Eta]", "8"]}], "+", 
       RowBox[{"108", 
        SubsuperscriptBox["M", "\[Eta]", "6"], 
        SubsuperscriptBox["M", "\[Pi]", "2"]}], "+", 
       RowBox[{"54", 
        SubsuperscriptBox["M", "\[Pi]", "4"], 
        SubsuperscriptBox["M", "\[Eta]", "4"]}], "+", 
       RowBox[{"12", 
        SubsuperscriptBox["M", "\[Pi]", "6"], 
        SubsuperscriptBox["M", "\[Eta]", "2"]}], "+", 
       SubsuperscriptBox["M", "\[Pi]", "8"]}], ")"}]}]}]}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.548419647358465*^9, 3.54841968515056*^9}}],

Cell[BoxData[
 FormBox["0", TraditionalForm]], "Output",
 CellChangeTimes->{{3.54841968564971*^9, 3.548419706593665*^9}, {
   3.548419739493801*^9, 3.548419751031514*^9}, {3.548419967123699*^9, 
   3.548419983634624*^9}, 3.548420088876643*^9, 3.548420153796028*^9, 
   3.548420404084936*^9, 3.548420454318453*^9, {3.548420577455958*^9, 
   3.548420593534558*^9}, 3.548420878557168*^9, 3.548421163582524*^9, 
   3.548422048418432*^9, 3.548422129495589*^9, {3.548422389818689*^9, 
   3.548422413532702*^9}, 3.548422785998367*^9, 3.549090916061076*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Check", " ", "for", " ", 
   SubscriptBox["\[Mu]", "\[DoubledPi]"]}], " ", "=", " ", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "1"}], "/", 
    RowBox[{"(", 
     RowBox[{"2", 
      SuperscriptBox[
       SubscriptBox["F", "\[Pi]"], "2"]}], ")"}]}], "*", 
   RowBox[{
    OverscriptBox["A", "_"], "[", 
    SubsuperscriptBox["M", "\[Pi]", "2"], "]"}]}]}]], "Subtitle",
 CellChangeTimes->{{3.549089903919395*^9, 3.5490899203618*^9}, {
  3.549089956306233*^9, 3.549089963334435*^9}, {3.549089995675423*^9, 
  3.549090019237076*^9}, {3.549090201932577*^9, 3.549090230359059*^9}},
 FontFamily->"DejaVu Sans",
 FontWeight->"Bold"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"C1", " ", "=", " ", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"-", "1"}], "/", 
            RowBox[{"(", 
             RowBox[{"2", 
              RowBox[{"F", "^", "2"}]}], ")"}]}], "*", 
           RowBox[{"Coefficient", "[", 
            RowBox[{
             RowBox[{"FinalAnswer", "[", 
              RowBox[{"s", ",", "t", ",", "u"}], "]"}], ",", "mupi"}], 
            "]"}]}], "/.", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"M", "\[Rule]", " ", 
             SubscriptBox["M", "K"]}], ",", 
            RowBox[{"m", "\[Rule]", " ", 
             SubscriptBox["M", "\[Pi]"]}], ",", 
            RowBox[{"meta", " ", "\[Rule]", " ", 
             SubscriptBox["M", "\[Eta]"]}], ",", 
            RowBox[{"F", "\[Rule]", 
             SubscriptBox["F", "\[Pi]"]}]}], " ", "}"}]}], "/.", 
         RowBox[{"t", "\[Rule]", " ", 
          RowBox[{
           RowBox[{"-", "s"}], "-", "u", "+", 
           RowBox[{"2", 
            SubsuperscriptBox["M", "K", "2"]}], "+", 
           SubsuperscriptBox["M", "\[Eta]", "2"], "+", 
           SubsuperscriptBox["M", "\[Pi]", "2"]}]}]}], " ", "/.", 
        RowBox[{
         SubsuperscriptBox["M", "K", "2"], "\[Rule]", " ", 
         RowBox[{
          RowBox[{"1", "/", "4"}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", 
             SubsuperscriptBox["M", "\[Eta]", "2"]}], " ", "+", 
            SubsuperscriptBox["M", "\[Pi]", "2"]}], ")"}]}]}]}], "/.", 
       RowBox[{
        SubsuperscriptBox["M", "K", "4"], "\[Rule]", " ", 
        RowBox[{
         RowBox[{"1", "/", "16"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"9", 
            SubsuperscriptBox["M", "\[Eta]", "4"]}], "+", 
           RowBox[{"6", 
            SubsuperscriptBox["M", "\[Eta]", "2"], 
            SubsuperscriptBox["M", "\[Pi]", "2"]}], "+", 
           SubsuperscriptBox["M", "\[Pi]", "4"]}], ")"}]}]}]}], "/.", 
      RowBox[{
       SubsuperscriptBox["M", "K", "6"], "\[Rule]", 
       RowBox[{
        RowBox[{"1", "/", "64"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"27", 
           SubsuperscriptBox["M", "\[Eta]", "6"]}], "+", 
          RowBox[{"27", 
           SubsuperscriptBox["M", "\[Eta]", "4"], 
           SubsuperscriptBox["M", "\[Pi]", "2"]}], "+", 
          RowBox[{"9", 
           SubsuperscriptBox["M", "\[Eta]", "2"], 
           SubsuperscriptBox["M", "\[Pi]", "4"]}], "+", 
          SubsuperscriptBox["M", "\[Pi]", "6"]}], ")"}]}]}]}], "/.", 
     RowBox[{
      SubsuperscriptBox["M", "K", "8"], "\[Rule]", " ", 
      RowBox[{
       RowBox[{"1", "/", "256"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"81", 
          SubsuperscriptBox["M", "\[Eta]", "8"]}], "+", 
         RowBox[{"108", 
          SubsuperscriptBox["M", "\[Eta]", "6"], 
          SubsuperscriptBox["M", "\[Pi]", "2"]}], "+", 
         RowBox[{"54", 
          SubsuperscriptBox["M", "\[Pi]", "4"], 
          SubsuperscriptBox["M", "\[Eta]", "4"]}], "+", 
         RowBox[{"12", 
          SubsuperscriptBox["M", "\[Pi]", "6"], 
          SubsuperscriptBox["M", "\[Eta]", "2"]}], "+", 
         SubsuperscriptBox["M", "\[Pi]", "8"]}], ")"}]}]}]}], "/.", 
    RowBox[{
     SubsuperscriptBox["M", "K", "10"], "\[Rule]", " ", 
     RowBox[{
      RowBox[{"1", "/", "1024"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"15", " ", 
         SubsuperscriptBox["M", "\[Pi]", "8"], " ", 
         SubsuperscriptBox["M", "\[Eta]", "2"]}], "+", 
        RowBox[{"90", " ", 
         SubsuperscriptBox["M", "\[Pi]", "6"], " ", 
         SubsuperscriptBox["M", "\[Eta]", "4"]}], "+", 
        RowBox[{"270", " ", 
         SubsuperscriptBox["M", "\[Pi]", "4"], " ", 
         SubsuperscriptBox["M", "\[Eta]", "6"]}], "+", 
        RowBox[{"405", " ", 
         SubsuperscriptBox["M", "\[Pi]", "2"], " ", 
         SubsuperscriptBox["M", "\[Eta]", "8"]}], "+", 
        RowBox[{"243", " ", 
         SubsuperscriptBox["M", "\[Eta]", "10"]}], "+", 
        SubsuperscriptBox["M", "\[Pi]", "10"]}], ")"}]}]}]}], "//", 
   "Simplify"}]}]], "Input",
 CellChangeTimes->{3.548420558419383*^9}],

Cell[BoxData[
 FormBox[
  FractionBox[
   RowBox[{
    RowBox[{"3", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"9", " ", 
         SubsuperscriptBox["M", "\[Eta]", "6"], " ", 
         RowBox[{"(", 
          RowBox[{"s", "+", "u"}], ")"}]}]}], "+", 
       RowBox[{"576", " ", "s", " ", "u", " ", 
        SubsuperscriptBox["M", "\[Eta]", "4"]}], "-", 
       RowBox[{"464", " ", "s", " ", "u", " ", 
        SubsuperscriptBox["M", "\[Eta]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"s", "+", "u"}], ")"}]}], "+", 
       RowBox[{"32", " ", "s", " ", "u", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", 
           SuperscriptBox["s", "2"]}], "+", 
          RowBox[{"2", " ", "s", " ", "u"}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["u", "2"]}]}], ")"}]}]}], ")"}]}], "-", 
    RowBox[{
     SubsuperscriptBox["M", "\[Pi]", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"9", " ", 
        SubsuperscriptBox["M", "\[Eta]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"s", "+", "u"}], ")"}]}], "+", 
       RowBox[{"832", " ", "s", " ", "u"}]}], ")"}]}], "+", 
    RowBox[{
     SubsuperscriptBox["M", "\[Pi]", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"45", " ", 
        SubsuperscriptBox["M", "\[Eta]", "4"], " ", 
        RowBox[{"(", 
         RowBox[{"s", "+", "u"}], ")"}]}], "+", 
       RowBox[{"640", " ", "s", " ", "u", " ", 
        SubsuperscriptBox["M", "\[Eta]", "2"]}], "+", 
       RowBox[{"304", " ", "s", " ", "u", " ", 
        RowBox[{"(", 
         RowBox[{"s", "+", "u"}], ")"}]}]}], ")"}]}], "-", 
    RowBox[{"9", " ", 
     SubsuperscriptBox["M", "\[Pi]", "6"], " ", 
     RowBox[{"(", 
      RowBox[{"s", "+", "u"}], ")"}]}]}], 
   RowBox[{"768", " ", 
    SqrtBox["3"], " ", 
    SubsuperscriptBox["F", "\[Pi]", "4"], " ", "s", " ", "u", " ", 
    RowBox[{"(", 
     RowBox[{
      SubsuperscriptBox["M", "\[Pi]", "2"], "-", 
      SubsuperscriptBox["M", "\[Eta]", "2"]}], ")"}]}]], 
  TraditionalForm]], "Output",
 CellChangeTimes->{3.548420251596182*^9, 3.548420314742772*^9, 
  3.548420355150962*^9, 3.548420404275528*^9, 3.54842045492991*^9, 
  3.5484205602256*^9, 3.548420594252096*^9, 3.548421163861978*^9, 
  3.548422049175345*^9, 3.548422129964638*^9, 3.548422786326197*^9, 
  3.549090916285439*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"C2", " ", "=", " ", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"Coefficient", "[", 
          RowBox[{"AMPC", ",", 
           RowBox[{
            OverscriptBox["A", "_"], "[", 
            SubsuperscriptBox["M", "\[Pi]", "2"], "]"}]}], "]"}], "/.", 
         RowBox[{"t", "\[Rule]", " ", 
          RowBox[{
           RowBox[{"-", "s"}], "-", "u", "+", 
           RowBox[{"2", 
            SubsuperscriptBox["M", "K", "2"]}], "+", 
           SubsuperscriptBox["M", "\[Eta]", "2"], "+", 
           SubsuperscriptBox["M", "\[Pi]", "2"]}]}]}], " ", "/.", 
        RowBox[{
         SubsuperscriptBox["M", "K", "2"], "\[Rule]", " ", 
         RowBox[{
          RowBox[{"1", "/", "4"}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", 
             SubsuperscriptBox["M", "\[Eta]", "2"]}], " ", "+", 
            SubsuperscriptBox["M", "\[Pi]", "2"]}], ")"}]}]}]}], "/.", 
       RowBox[{
        SubsuperscriptBox["M", "K", "4"], "\[Rule]", " ", 
        RowBox[{
         RowBox[{"1", "/", "16"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"9", 
            SubsuperscriptBox["M", "\[Eta]", "4"]}], "+", 
           RowBox[{"6", 
            SubsuperscriptBox["M", "\[Eta]", "2"], 
            SubsuperscriptBox["M", "\[Pi]", "2"]}], "+", 
           SubsuperscriptBox["M", "\[Pi]", "4"]}], ")"}]}]}]}], "/.", 
      RowBox[{
       SubsuperscriptBox["M", "K", "6"], "\[Rule]", 
       RowBox[{
        RowBox[{"1", "/", "64"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"27", 
           SubsuperscriptBox["M", "\[Eta]", "6"]}], "+", 
          RowBox[{"27", 
           SubsuperscriptBox["M", "\[Eta]", "4"], 
           SubsuperscriptBox["M", "\[Pi]", "2"]}], "+", 
          RowBox[{"9", 
           SubsuperscriptBox["M", "\[Eta]", "2"], 
           SubsuperscriptBox["M", "\[Pi]", "4"]}], "+", 
          SubsuperscriptBox["M", "\[Pi]", "6"]}], ")"}]}]}]}], "/.", 
     RowBox[{
      SubsuperscriptBox["M", "K", "8"], "\[Rule]", " ", 
      RowBox[{
       RowBox[{"1", "/", "256"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"81", 
          SubsuperscriptBox["M", "\[Eta]", "8"]}], "+", 
         RowBox[{"108", 
          SubsuperscriptBox["M", "\[Eta]", "6"], 
          SubsuperscriptBox["M", "\[Pi]", "2"]}], "+", 
         RowBox[{"54", 
          SubsuperscriptBox["M", "\[Pi]", "4"], 
          SubsuperscriptBox["M", "\[Eta]", "4"]}], "+", 
         RowBox[{"12", 
          SubsuperscriptBox["M", "\[Pi]", "6"], 
          SubsuperscriptBox["M", "\[Eta]", "2"]}], "+", 
         SubsuperscriptBox["M", "\[Pi]", "8"]}], ")"}]}]}]}], "/.", 
    RowBox[{
     SubsuperscriptBox["M", "K", "10"], "\[Rule]", " ", 
     RowBox[{
      RowBox[{"1", "/", "1024"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"15", " ", 
         SubsuperscriptBox["M", "\[Pi]", "8"], " ", 
         SubsuperscriptBox["M", "\[Eta]", "2"]}], "+", 
        RowBox[{"90", " ", 
         SubsuperscriptBox["M", "\[Pi]", "6"], " ", 
         SubsuperscriptBox["M", "\[Eta]", "4"]}], "+", 
        RowBox[{"270", " ", 
         SubsuperscriptBox["M", "\[Pi]", "4"], " ", 
         SubsuperscriptBox["M", "\[Eta]", "6"]}], "+", 
        RowBox[{"405", " ", 
         SubsuperscriptBox["M", "\[Pi]", "2"], " ", 
         SubsuperscriptBox["M", "\[Eta]", "8"]}], "+", 
        RowBox[{"243", " ", 
         SubsuperscriptBox["M", "\[Eta]", "10"]}], "+", 
        SubsuperscriptBox["M", "\[Pi]", "10"]}], ")"}]}]}]}], "//", 
   "Simplify"}]}]], "Input",
 CellChangeTimes->{3.548420553018361*^9, 3.549089551472886*^9}],

Cell[BoxData[
 FormBox[
  FractionBox[
   RowBox[{
    RowBox[{"3", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"9", " ", 
         SubsuperscriptBox["M", "\[Eta]", "6"], " ", 
         RowBox[{"(", 
          RowBox[{"s", "+", "u"}], ")"}]}]}], "+", 
       RowBox[{"576", " ", "s", " ", "u", " ", 
        SubsuperscriptBox["M", "\[Eta]", "4"]}], "-", 
       RowBox[{"464", " ", "s", " ", "u", " ", 
        SubsuperscriptBox["M", "\[Eta]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"s", "+", "u"}], ")"}]}], "+", 
       RowBox[{"32", " ", "s", " ", "u", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", 
           SuperscriptBox["s", "2"]}], "+", 
          RowBox[{"2", " ", "s", " ", "u"}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["u", "2"]}]}], ")"}]}]}], ")"}]}], "-", 
    RowBox[{
     SubsuperscriptBox["M", "\[Pi]", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"9", " ", 
        SubsuperscriptBox["M", "\[Eta]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"s", "+", "u"}], ")"}]}], "+", 
       RowBox[{"832", " ", "s", " ", "u"}]}], ")"}]}], "+", 
    RowBox[{
     SubsuperscriptBox["M", "\[Pi]", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"45", " ", 
        SubsuperscriptBox["M", "\[Eta]", "4"], " ", 
        RowBox[{"(", 
         RowBox[{"s", "+", "u"}], ")"}]}], "+", 
       RowBox[{"640", " ", "s", " ", "u", " ", 
        SubsuperscriptBox["M", "\[Eta]", "2"]}], "+", 
       RowBox[{"304", " ", "s", " ", "u", " ", 
        RowBox[{"(", 
         RowBox[{"s", "+", "u"}], ")"}]}]}], ")"}]}], "-", 
    RowBox[{"9", " ", 
     SubsuperscriptBox["M", "\[Pi]", "6"], " ", 
     RowBox[{"(", 
      RowBox[{"s", "+", "u"}], ")"}]}]}], 
   RowBox[{"768", " ", 
    SqrtBox["3"], " ", 
    SubsuperscriptBox["F", "\[Pi]", "4"], " ", "s", " ", "u", " ", 
    RowBox[{"(", 
     RowBox[{
      SubsuperscriptBox["M", "\[Pi]", "2"], "-", 
      SubsuperscriptBox["M", "\[Eta]", "2"]}], ")"}]}]], 
  TraditionalForm]], "Output",
 CellChangeTimes->{3.548420254933441*^9, 3.548420315629359*^9, 
  3.548420355872839*^9, 3.548420404536719*^9, 3.548420455279039*^9, 
  3.548420561410826*^9, 3.548420594599401*^9, 3.548421164418788*^9, 
  3.548422049526178*^9, 3.548422130405254*^9, 3.54842278703905*^9, 
  3.549090916421692*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"C1", "-", "C2"}], "/.", 
        RowBox[{"t", "\[Rule]", " ", 
         RowBox[{
          RowBox[{"-", "s"}], "-", "u", "+", 
          RowBox[{"2", 
           SubsuperscriptBox["M", "K", "2"]}], "+", 
          SubsuperscriptBox["M", "\[Eta]", "2"], "+", 
          SubsuperscriptBox["M", "\[Pi]", "2"]}]}]}], " ", "/.", 
       RowBox[{
        SubsuperscriptBox["M", "K", "2"], "\[Rule]", " ", 
        RowBox[{
         RowBox[{"1", "/", "4"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", 
            SubsuperscriptBox["M", "\[Eta]", "2"]}], " ", "+", 
           SubsuperscriptBox["M", "\[Pi]", "2"]}], ")"}]}]}]}], "/.", 
      RowBox[{
       SubsuperscriptBox["M", "K", "4"], "\[Rule]", " ", 
       RowBox[{
        RowBox[{"1", "/", "16"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"9", 
           SubsuperscriptBox["M", "\[Eta]", "4"]}], "+", 
          RowBox[{"6", 
           SubsuperscriptBox["M", "\[Eta]", "2"], 
           SubsuperscriptBox["M", "\[Pi]", "2"]}], "+", 
          SubsuperscriptBox["M", "\[Pi]", "4"]}], ")"}]}]}]}], "/.", 
     RowBox[{
      SubsuperscriptBox["M", "K", "6"], "\[Rule]", 
      RowBox[{
       RowBox[{"1", "/", "64"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"27", 
          SubsuperscriptBox["M", "\[Eta]", "6"]}], "+", 
         RowBox[{"27", 
          SubsuperscriptBox["M", "\[Eta]", "4"], 
          SubsuperscriptBox["M", "\[Pi]", "2"]}], "+", 
         RowBox[{"9", 
          SubsuperscriptBox["M", "\[Eta]", "2"], 
          SubsuperscriptBox["M", "\[Pi]", "4"]}], "+", 
         SubsuperscriptBox["M", "\[Pi]", "6"]}], ")"}]}]}]}], "/.", 
    RowBox[{
     SubsuperscriptBox["M", "K", "8"], "\[Rule]", " ", 
     RowBox[{
      RowBox[{"1", "/", "256"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"81", 
         SubsuperscriptBox["M", "\[Eta]", "8"]}], "+", 
        RowBox[{"108", 
         SubsuperscriptBox["M", "\[Eta]", "6"], 
         SubsuperscriptBox["M", "\[Pi]", "2"]}], "+", 
        RowBox[{"54", 
         SubsuperscriptBox["M", "\[Pi]", "4"], 
         SubsuperscriptBox["M", "\[Eta]", "4"]}], "+", 
        RowBox[{"12", 
         SubsuperscriptBox["M", "\[Pi]", "6"], 
         SubsuperscriptBox["M", "\[Eta]", "2"]}], "+", 
        SubsuperscriptBox["M", "\[Pi]", "8"]}], ")"}]}]}]}], "/.", 
   RowBox[{
    SubsuperscriptBox["M", "K", "10"], "\[Rule]", " ", 
    RowBox[{
     RowBox[{"1", "/", "1024"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"15", " ", 
        SubsuperscriptBox["M", "\[Pi]", "8"], " ", 
        SubsuperscriptBox["M", "\[Eta]", "2"]}], "+", 
       RowBox[{"90", " ", 
        SubsuperscriptBox["M", "\[Pi]", "6"], " ", 
        SubsuperscriptBox["M", "\[Eta]", "4"]}], "+", 
       RowBox[{"270", " ", 
        SubsuperscriptBox["M", "\[Pi]", "4"], " ", 
        SubsuperscriptBox["M", "\[Eta]", "6"]}], "+", 
       RowBox[{"405", " ", 
        SubsuperscriptBox["M", "\[Pi]", "2"], " ", 
        SubsuperscriptBox["M", "\[Eta]", "8"]}], "+", 
       RowBox[{"243", " ", 
        SubsuperscriptBox["M", "\[Eta]", "10"]}], "+", 
       SubsuperscriptBox["M", "\[Pi]", "10"]}], ")"}]}]}]}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.54842025828635*^9, 3.548420259534118*^9}, 
   3.548420353420335*^9, 3.548420549303773*^9}],

Cell[BoxData[
 FormBox["0", TraditionalForm]], "Output",
 CellChangeTimes->{3.548420259995832*^9, 3.548420316293379*^9, 
  3.548420356570423*^9, 3.548420404745169*^9, 3.548420456126579*^9, 
  3.548420562114721*^9, 3.548420595108931*^9, 3.548421164782316*^9, 
  3.548422050121162*^9, 3.548422130758582*^9, 3.54842278740404*^9, 
  3.549090916521496*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Check", " ", "for", " ", 
   SubscriptBox["\[Mu]", "K"]}], " ", "=", " ", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "1"}], "/", 
    RowBox[{"(", 
     RowBox[{"2", 
      SuperscriptBox[
       SubscriptBox["F", "\[Pi]"], "2"]}], ")"}]}], "*", 
   RowBox[{
    OverscriptBox["A", "_"], "[", 
    SubsuperscriptBox["M", "K", "2"], "]"}]}]}]], "Subtitle",
 CellChangeTimes->{{3.549089903919395*^9, 3.5490899203618*^9}, {
  3.549089956306233*^9, 3.549089963334435*^9}, {3.549089995675423*^9, 
  3.549090019237076*^9}, {3.549090201932577*^9, 3.549090253087509*^9}},
 FontFamily->"DejaVu Sans",
 FontWeight->"Bold"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"D1", " ", "=", " ", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"-", "1"}], "/", 
            RowBox[{"(", 
             RowBox[{"2", 
              RowBox[{"F", "^", "2"}]}], ")"}]}], "*", 
           RowBox[{"Coefficient", "[", 
            RowBox[{
             RowBox[{"FinalAnswer", "[", 
              RowBox[{"s", ",", "t", ",", "u"}], "]"}], ",", "muk"}], "]"}]}],
           "/.", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"M", "\[Rule]", " ", 
             SubscriptBox["M", "K"]}], ",", 
            RowBox[{"m", "\[Rule]", " ", 
             SubscriptBox["M", "\[Pi]"]}], ",", 
            RowBox[{"meta", " ", "\[Rule]", " ", 
             SubscriptBox["M", "\[Eta]"]}], ",", 
            RowBox[{"F", "\[Rule]", 
             SubscriptBox["F", "\[Pi]"]}]}], " ", "}"}]}], "/.", 
         RowBox[{"t", "\[Rule]", " ", 
          RowBox[{
           RowBox[{"-", "s"}], "-", "u", "+", 
           RowBox[{"2", 
            SubsuperscriptBox["M", "K", "2"]}], "+", 
           SubsuperscriptBox["M", "\[Eta]", "2"], "+", 
           SubsuperscriptBox["M", "\[Pi]", "2"]}]}]}], " ", "/.", 
        RowBox[{
         SubsuperscriptBox["M", "K", "2"], "\[Rule]", " ", 
         RowBox[{
          RowBox[{"1", "/", "4"}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", 
             SubsuperscriptBox["M", "\[Eta]", "2"]}], " ", "+", 
            SubsuperscriptBox["M", "\[Pi]", "2"]}], ")"}]}]}]}], "/.", 
       RowBox[{
        SubsuperscriptBox["M", "K", "4"], "\[Rule]", " ", 
        RowBox[{
         RowBox[{"1", "/", "16"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"9", 
            SubsuperscriptBox["M", "\[Eta]", "4"]}], "+", 
           RowBox[{"6", 
            SubsuperscriptBox["M", "\[Eta]", "2"], 
            SubsuperscriptBox["M", "\[Pi]", "2"]}], "+", 
           SubsuperscriptBox["M", "\[Pi]", "4"]}], ")"}]}]}]}], "/.", 
      RowBox[{
       SubsuperscriptBox["M", "K", "6"], "\[Rule]", 
       RowBox[{
        RowBox[{"1", "/", "64"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"27", 
           SubsuperscriptBox["M", "\[Eta]", "6"]}], "+", 
          RowBox[{"27", 
           SubsuperscriptBox["M", "\[Eta]", "4"], 
           SubsuperscriptBox["M", "\[Pi]", "2"]}], "+", 
          RowBox[{"9", 
           SubsuperscriptBox["M", "\[Eta]", "2"], 
           SubsuperscriptBox["M", "\[Pi]", "4"]}], "+", 
          SubsuperscriptBox["M", "\[Pi]", "6"]}], ")"}]}]}]}], "/.", 
     RowBox[{
      SubsuperscriptBox["M", "K", "8"], "\[Rule]", " ", 
      RowBox[{
       RowBox[{"1", "/", "256"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"81", 
          SubsuperscriptBox["M", "\[Eta]", "8"]}], "+", 
         RowBox[{"108", 
          SubsuperscriptBox["M", "\[Eta]", "6"], 
          SubsuperscriptBox["M", "\[Pi]", "2"]}], "+", 
         RowBox[{"54", 
          SubsuperscriptBox["M", "\[Pi]", "4"], 
          SubsuperscriptBox["M", "\[Eta]", "4"]}], "+", 
         RowBox[{"12", 
          SubsuperscriptBox["M", "\[Pi]", "6"], 
          SubsuperscriptBox["M", "\[Eta]", "2"]}], "+", 
         SubsuperscriptBox["M", "\[Pi]", "8"]}], ")"}]}]}]}], "/.", 
    RowBox[{
     SubsuperscriptBox["M", "K", "10"], "\[Rule]", " ", 
     RowBox[{
      RowBox[{"1", "/", "1024"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"15", " ", 
         SubsuperscriptBox["M", "\[Pi]", "8"], " ", 
         SubsuperscriptBox["M", "\[Eta]", "2"]}], "+", 
        RowBox[{"90", " ", 
         SubsuperscriptBox["M", "\[Pi]", "6"], " ", 
         SubsuperscriptBox["M", "\[Eta]", "4"]}], "+", 
        RowBox[{"270", " ", 
         SubsuperscriptBox["M", "\[Pi]", "4"], " ", 
         SubsuperscriptBox["M", "\[Eta]", "6"]}], "+", 
        RowBox[{"405", " ", 
         SubsuperscriptBox["M", "\[Pi]", "2"], " ", 
         SubsuperscriptBox["M", "\[Eta]", "8"]}], "+", 
        RowBox[{"243", " ", 
         SubsuperscriptBox["M", "\[Eta]", "10"]}], "+", 
        SubsuperscriptBox["M", "\[Pi]", "10"]}], ")"}]}]}]}], "//", 
   "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.548420290121913*^9, 3.548420290488422*^9}, 
   3.548420533376201*^9}],

Cell[BoxData[
 FormBox[
  RowBox[{"-", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"192", " ", 
      SqrtBox["3"], " ", 
      SubsuperscriptBox["F", "\[Pi]", "4"], " ", "s", " ", "u", " ", 
      SubsuperscriptBox["M", "K", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        SubsuperscriptBox["M", "\[Pi]", "2"], "-", 
        SubsuperscriptBox["M", "\[Eta]", "2"]}], ")"}]}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SubsuperscriptBox["M", "K", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"5", " ", 
           SubsuperscriptBox["M", "\[Pi]", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"32", " ", "s", " ", "u"}], "-", 
             RowBox[{"9", " ", 
              SubsuperscriptBox["M", "\[Eta]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"s", "+", "u"}], ")"}]}]}], ")"}]}]}], "+", 
         RowBox[{
          SubsuperscriptBox["M", "\[Pi]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{"63", " ", 
              SubsuperscriptBox["M", "\[Eta]", "4"], " ", 
              RowBox[{"(", 
               RowBox[{"s", "+", "u"}], ")"}]}]}], "-", 
            RowBox[{"80", " ", "s", " ", "u", " ", 
             SubsuperscriptBox["M", "\[Eta]", "2"]}], "+", 
            RowBox[{"16", " ", "s", " ", "u", " ", 
             RowBox[{"(", 
              RowBox[{"s", "+", "u"}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{"3", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"9", " ", 
             SubsuperscriptBox["M", "\[Eta]", "6"], " ", 
             RowBox[{"(", 
              RowBox[{"s", "+", "u"}], ")"}]}], "-", 
            RowBox[{"176", " ", "s", " ", "u", " ", 
             SubsuperscriptBox["M", "\[Eta]", "4"]}], "+", 
            RowBox[{"80", " ", "s", " ", "u", " ", 
             SubsuperscriptBox["M", "\[Eta]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"s", "+", "u"}], ")"}]}], "+", 
            RowBox[{"32", " ", "s", " ", "u", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"s", "-", "u"}], ")"}], "2"]}]}], ")"}]}], "-", 
         RowBox[{"9", " ", 
          SubsuperscriptBox["M", "\[Pi]", "6"], " ", 
          RowBox[{"(", 
           RowBox[{"s", "+", "u"}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{"12", " ", 
       SubsuperscriptBox["M", "\[Pi]", "2"], " ", "s", " ", "u", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"5", " ", 
           SubsuperscriptBox["M", "\[Eta]", "2"]}], "+", 
          RowBox[{"3", " ", 
           SubsuperscriptBox["M", "\[Pi]", "2"]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"s", "+", "u"}], ")"}]}]}], ")"}], "2"]}]}], ")"}]}]}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{{3.548420346068997*^9, 3.548420358360718*^9}, 
   3.548420405366715*^9, 3.548420456686057*^9, 3.548420534933037*^9, 
   3.54842059580942*^9, 3.548421165435292*^9, 3.548422050687834*^9, 
   3.548422131167512*^9, 3.548422788252095*^9, 3.549090916865897*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"D2", " ", "=", " ", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"Coefficient", "[", 
          RowBox[{"AMPC", ",", 
           RowBox[{
            OverscriptBox["A", "_"], "[", 
            SubsuperscriptBox["M", "K", "2"], "]"}]}], "]"}], "/.", 
         RowBox[{"t", "\[Rule]", " ", 
          RowBox[{
           RowBox[{"-", "s"}], "-", "u", "+", 
           RowBox[{"2", 
            SubsuperscriptBox["M", "K", "2"]}], "+", 
           SubsuperscriptBox["M", "\[Eta]", "2"], "+", 
           SubsuperscriptBox["M", "\[Pi]", "2"]}]}]}], " ", "/.", 
        RowBox[{
         SubsuperscriptBox["M", "K", "2"], "\[Rule]", " ", 
         RowBox[{
          RowBox[{"1", "/", "4"}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", 
             SubsuperscriptBox["M", "\[Eta]", "2"]}], " ", "+", 
            SubsuperscriptBox["M", "\[Pi]", "2"]}], ")"}]}]}]}], "/.", 
       RowBox[{
        SubsuperscriptBox["M", "K", "4"], "\[Rule]", " ", 
        RowBox[{
         RowBox[{"1", "/", "16"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"9", 
            SubsuperscriptBox["M", "\[Eta]", "4"]}], "+", 
           RowBox[{"6", 
            SubsuperscriptBox["M", "\[Eta]", "2"], 
            SubsuperscriptBox["M", "\[Pi]", "2"]}], "+", 
           SubsuperscriptBox["M", "\[Pi]", "4"]}], ")"}]}]}]}], "/.", 
      RowBox[{
       SubsuperscriptBox["M", "K", "6"], "\[Rule]", 
       RowBox[{
        RowBox[{"1", "/", "64"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"27", 
           SubsuperscriptBox["M", "\[Eta]", "6"]}], "+", 
          RowBox[{"27", 
           SubsuperscriptBox["M", "\[Eta]", "4"], 
           SubsuperscriptBox["M", "\[Pi]", "2"]}], "+", 
          RowBox[{"9", 
           SubsuperscriptBox["M", "\[Eta]", "2"], 
           SubsuperscriptBox["M", "\[Pi]", "4"]}], "+", 
          SubsuperscriptBox["M", "\[Pi]", "6"]}], ")"}]}]}]}], "/.", 
     RowBox[{
      SubsuperscriptBox["M", "K", "8"], "\[Rule]", " ", 
      RowBox[{
       RowBox[{"1", "/", "256"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"81", 
          SubsuperscriptBox["M", "\[Eta]", "8"]}], "+", 
         RowBox[{"108", 
          SubsuperscriptBox["M", "\[Eta]", "6"], 
          SubsuperscriptBox["M", "\[Pi]", "2"]}], "+", 
         RowBox[{"54", 
          SubsuperscriptBox["M", "\[Pi]", "4"], 
          SubsuperscriptBox["M", "\[Eta]", "4"]}], "+", 
         RowBox[{"12", 
          SubsuperscriptBox["M", "\[Pi]", "6"], 
          SubsuperscriptBox["M", "\[Eta]", "2"]}], "+", 
         SubsuperscriptBox["M", "\[Pi]", "8"]}], ")"}]}]}]}], "/.", 
    RowBox[{
     SubsuperscriptBox["M", "K", "10"], "\[Rule]", " ", 
     RowBox[{
      RowBox[{"1", "/", "1024"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"15", " ", 
         SubsuperscriptBox["M", "\[Pi]", "8"], " ", 
         SubsuperscriptBox["M", "\[Eta]", "2"]}], "+", 
        RowBox[{"90", " ", 
         SubsuperscriptBox["M", "\[Pi]", "6"], " ", 
         SubsuperscriptBox["M", "\[Eta]", "4"]}], "+", 
        RowBox[{"270", " ", 
         SubsuperscriptBox["M", "\[Pi]", "4"], " ", 
         SubsuperscriptBox["M", "\[Eta]", "6"]}], "+", 
        RowBox[{"405", " ", 
         SubsuperscriptBox["M", "\[Pi]", "2"], " ", 
         SubsuperscriptBox["M", "\[Eta]", "8"]}], "+", 
        RowBox[{"243", " ", 
         SubsuperscriptBox["M", "\[Eta]", "10"]}], "+", 
        SubsuperscriptBox["M", "\[Pi]", "10"]}], ")"}]}]}]}], "//", 
   "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.548420292634946*^9, 3.548420293013659*^9}, 
   3.548420528179726*^9, 3.549089554114955*^9}],

Cell[BoxData[
 FormBox[
  RowBox[{
   FractionBox["1", 
    RowBox[{"768", " ", 
     SqrtBox["3"], " ", 
     SubsuperscriptBox["F", "\[Pi]", "4"], " ", "s", " ", "u", " ", 
     SubsuperscriptBox["M", "K", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       SubsuperscriptBox["M", "\[Pi]", "2"], "-", 
       SubsuperscriptBox["M", "\[Eta]", "2"]}], ")"}]}]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"6", " ", 
       SubsuperscriptBox["M", "\[Pi]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"27", " ", 
           SubsuperscriptBox["M", "\[Eta]", "6"], " ", 
           RowBox[{"(", 
            RowBox[{"s", "+", "u"}], ")"}]}]}], "+", 
         RowBox[{"72", " ", "s", " ", "u", " ", 
          SubsuperscriptBox["M", "\[Eta]", "4"]}], "-", 
         RowBox[{"112", " ", "s", " ", "u", " ", 
          SubsuperscriptBox["M", "\[Eta]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"s", "+", "u"}], ")"}]}], "+", 
         RowBox[{"16", " ", "s", " ", "u", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", 
             SuperscriptBox["s", "2"]}], "+", 
            RowBox[{"2", " ", "s", " ", "u"}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["u", "2"]}]}], ")"}]}]}], ")"}]}]}], "-", 
     RowBox[{"2", " ", 
      SubsuperscriptBox["M", "\[Pi]", "6"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"9", " ", 
         SubsuperscriptBox["M", "\[Eta]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"s", "+", "u"}], ")"}]}], "+", 
        RowBox[{"136", " ", "s", " ", "u"}]}], ")"}]}], "+", 
     RowBox[{"8", " ", 
      SubsuperscriptBox["M", "\[Pi]", "4"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"9", " ", 
          SubsuperscriptBox["M", "\[Eta]", "4"], " ", 
          RowBox[{"(", 
           RowBox[{"s", "+", "u"}], ")"}]}]}], "-", 
        RowBox[{"110", " ", "s", " ", "u", " ", 
         SubsuperscriptBox["M", "\[Eta]", "2"]}], "+", 
        RowBox[{"70", " ", "s", " ", "u", " ", 
         RowBox[{"(", 
          RowBox[{"s", "+", "u"}], ")"}]}]}], ")"}]}], "-", 
     RowBox[{"9", " ", 
      SubsuperscriptBox["M", "\[Eta]", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"9", " ", 
         SubsuperscriptBox["M", "\[Eta]", "6"], " ", 
         RowBox[{"(", 
          RowBox[{"s", "+", "u"}], ")"}]}], "-", 
        RowBox[{"176", " ", "s", " ", "u", " ", 
         SubsuperscriptBox["M", "\[Eta]", "4"]}], "+", 
        RowBox[{"80", " ", "s", " ", "u", " ", 
         SubsuperscriptBox["M", "\[Eta]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"s", "+", "u"}], ")"}]}], "+", 
        RowBox[{"32", " ", "s", " ", "u", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"s", "-", "u"}], ")"}], "2"]}]}], ")"}]}], "+", 
     RowBox[{"9", " ", 
      SubsuperscriptBox["M", "\[Pi]", "8"], " ", 
      RowBox[{"(", 
       RowBox[{"s", "+", "u"}], ")"}]}]}], ")"}]}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{
  3.548420303611478*^9, {3.548420347442205*^9, 3.548420359528589*^9}, 
   3.548420405581432*^9, 3.548420457133549*^9, 3.548420536257103*^9, 
   3.548420596491293*^9, 3.548421165977872*^9, 3.548422051353349*^9, 
   3.548422131839502*^9, 3.548422788658161*^9, 3.54909091715081*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"D1", "-", "D2"}], "/.", 
        RowBox[{"t", "\[Rule]", " ", 
         RowBox[{
          RowBox[{"-", "s"}], "-", "u", "+", 
          RowBox[{"2", 
           SubsuperscriptBox["M", "K", "2"]}], "+", 
          SubsuperscriptBox["M", "\[Eta]", "2"], "+", 
          SubsuperscriptBox["M", "\[Pi]", "2"]}]}]}], " ", "/.", 
       RowBox[{
        SubsuperscriptBox["M", "K", "2"], "\[Rule]", " ", 
        RowBox[{
         RowBox[{"1", "/", "4"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", 
            SubsuperscriptBox["M", "\[Eta]", "2"]}], " ", "+", 
           SubsuperscriptBox["M", "\[Pi]", "2"]}], ")"}]}]}]}], "/.", 
      RowBox[{
       SubsuperscriptBox["M", "K", "4"], "\[Rule]", " ", 
       RowBox[{
        RowBox[{"1", "/", "16"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"9", 
           SubsuperscriptBox["M", "\[Eta]", "4"]}], "+", 
          RowBox[{"6", 
           SubsuperscriptBox["M", "\[Eta]", "2"], 
           SubsuperscriptBox["M", "\[Pi]", "2"]}], "+", 
          SubsuperscriptBox["M", "\[Pi]", "4"]}], ")"}]}]}]}], "/.", 
     RowBox[{
      SubsuperscriptBox["M", "K", "6"], "\[Rule]", 
      RowBox[{
       RowBox[{"1", "/", "64"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"27", 
          SubsuperscriptBox["M", "\[Eta]", "6"]}], "+", 
         RowBox[{"27", 
          SubsuperscriptBox["M", "\[Eta]", "4"], 
          SubsuperscriptBox["M", "\[Pi]", "2"]}], "+", 
         RowBox[{"9", 
          SubsuperscriptBox["M", "\[Eta]", "2"], 
          SubsuperscriptBox["M", "\[Pi]", "4"]}], "+", 
         SubsuperscriptBox["M", "\[Pi]", "6"]}], ")"}]}]}]}], "/.", 
    RowBox[{
     SubsuperscriptBox["M", "K", "8"], "\[Rule]", " ", 
     RowBox[{
      RowBox[{"1", "/", "256"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"81", 
         SubsuperscriptBox["M", "\[Eta]", "8"]}], "+", 
        RowBox[{"108", 
         SubsuperscriptBox["M", "\[Eta]", "6"], 
         SubsuperscriptBox["M", "\[Pi]", "2"]}], "+", 
        RowBox[{"54", 
         SubsuperscriptBox["M", "\[Pi]", "4"], 
         SubsuperscriptBox["M", "\[Eta]", "4"]}], "+", 
        RowBox[{"12", 
         SubsuperscriptBox["M", "\[Pi]", "6"], 
         SubsuperscriptBox["M", "\[Eta]", "2"]}], "+", 
        SubsuperscriptBox["M", "\[Pi]", "8"]}], ")"}]}]}]}], "/.", 
   RowBox[{
    SubsuperscriptBox["M", "K", "10"], "\[Rule]", " ", 
    RowBox[{
     RowBox[{"1", "/", "1024"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"15", " ", 
        SubsuperscriptBox["M", "\[Pi]", "8"], " ", 
        SubsuperscriptBox["M", "\[Eta]", "2"]}], "+", 
       RowBox[{"90", " ", 
        SubsuperscriptBox["M", "\[Pi]", "6"], " ", 
        SubsuperscriptBox["M", "\[Eta]", "4"]}], "+", 
       RowBox[{"270", " ", 
        SubsuperscriptBox["M", "\[Pi]", "4"], " ", 
        SubsuperscriptBox["M", "\[Eta]", "6"]}], "+", 
       RowBox[{"405", " ", 
        SubsuperscriptBox["M", "\[Pi]", "2"], " ", 
        SubsuperscriptBox["M", "\[Eta]", "8"]}], "+", 
       RowBox[{"243", " ", 
        SubsuperscriptBox["M", "\[Eta]", "10"]}], "+", 
       SubsuperscriptBox["M", "\[Pi]", "10"]}], ")"}]}]}]}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.548420295357711*^9, 3.54842032491357*^9}, 
   3.548420525176572*^9}],

Cell[BoxData[
 FormBox["0", TraditionalForm]], "Output",
 CellChangeTimes->{{3.548420305635479*^9, 3.548420360543054*^9}, 
   3.548420405963403*^9, 3.548420457657672*^9, {3.548420537808272*^9, 
   3.548420539278593*^9}, 3.548420596873089*^9, 3.548421166302476*^9, 
   3.548422051682183*^9, 3.548422132003303*^9, 3.548422789300009*^9, 
   3.549090917245449*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Check", " ", "for", " ", 
   SubscriptBox["\[Mu]", "\[Eta]"]}], " ", "=", " ", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "1"}], "/", 
    RowBox[{"(", 
     RowBox[{"2", 
      SuperscriptBox[
       SubscriptBox["F", "\[Pi]"], "2"]}], ")"}]}], "*", 
   RowBox[{
    OverscriptBox["A", "_"], "[", 
    SubsuperscriptBox["M", "\[Eta]", "2"], "]"}]}]}]], "Subtitle",
 CellChangeTimes->{{3.549089903919395*^9, 3.5490899203618*^9}, {
  3.549089956306233*^9, 3.549089963334435*^9}, {3.549089995675423*^9, 
  3.549090019237076*^9}, {3.549090201932577*^9, 3.549090273551881*^9}},
 FontFamily->"DejaVu Sans",
 FontWeight->"Bold"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"E1", " ", "=", " ", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"-", "1"}], "/", 
            RowBox[{"(", 
             RowBox[{"2", 
              RowBox[{"F", "^", "2"}]}], ")"}]}], "*", 
           RowBox[{"Coefficient", "[", 
            RowBox[{
             RowBox[{"FinalAnswer", "[", 
              RowBox[{"s", ",", "t", ",", "u"}], "]"}], ",", "mueta"}], 
            "]"}]}], "/.", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"M", "\[Rule]", " ", 
             SubscriptBox["M", "K"]}], ",", 
            RowBox[{"m", "\[Rule]", " ", 
             SubscriptBox["M", "\[Pi]"]}], ",", 
            RowBox[{"meta", " ", "\[Rule]", " ", 
             SubscriptBox["M", "\[Eta]"]}], ",", 
            RowBox[{"F", "\[Rule]", 
             SubscriptBox["F", "\[Pi]"]}]}], " ", "}"}]}], "/.", 
         RowBox[{"t", "\[Rule]", " ", 
          RowBox[{
           RowBox[{"-", "s"}], "-", "u", "+", 
           RowBox[{"2", 
            SubsuperscriptBox["M", "K", "2"]}], "+", 
           SubsuperscriptBox["M", "\[Eta]", "2"], "+", 
           SubsuperscriptBox["M", "\[Pi]", "2"]}]}]}], "/.", 
        RowBox[{
         SubsuperscriptBox["M", "K", "2"], "\[Rule]", " ", 
         RowBox[{
          RowBox[{"1", "/", "4"}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", 
             SubsuperscriptBox["M", "\[Eta]", "2"]}], " ", "+", 
            SubsuperscriptBox["M", "\[Pi]", "2"]}], ")"}]}]}]}], "/.", 
       RowBox[{
        SubsuperscriptBox["M", "K", "4"], "\[Rule]", " ", 
        RowBox[{
         RowBox[{"1", "/", "16"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"9", 
            SubsuperscriptBox["M", "\[Eta]", "4"]}], "+", 
           RowBox[{"6", 
            SubsuperscriptBox["M", "\[Eta]", "2"], 
            SubsuperscriptBox["M", "\[Pi]", "2"]}], "+", 
           SubsuperscriptBox["M", "\[Pi]", "4"]}], ")"}]}]}]}], "/.", 
      RowBox[{
       SubsuperscriptBox["M", "K", "6"], "\[Rule]", 
       RowBox[{
        RowBox[{"1", "/", "64"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"27", 
           SubsuperscriptBox["M", "\[Eta]", "6"]}], "+", 
          RowBox[{"27", 
           SubsuperscriptBox["M", "\[Eta]", "4"], 
           SubsuperscriptBox["M", "\[Pi]", "2"]}], "+", 
          RowBox[{"9", 
           SubsuperscriptBox["M", "\[Eta]", "2"], 
           SubsuperscriptBox["M", "\[Pi]", "4"]}], "+", 
          SubsuperscriptBox["M", "\[Pi]", "6"]}], ")"}]}]}]}], "/.", 
     RowBox[{
      SubsuperscriptBox["M", "K", "8"], "\[Rule]", " ", 
      RowBox[{
       RowBox[{"1", "/", "256"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"81", 
          SubsuperscriptBox["M", "\[Eta]", "8"]}], "+", 
         RowBox[{"108", 
          SubsuperscriptBox["M", "\[Eta]", "6"], 
          SubsuperscriptBox["M", "\[Pi]", "2"]}], "+", 
         RowBox[{"54", 
          SubsuperscriptBox["M", "\[Pi]", "4"], 
          SubsuperscriptBox["M", "\[Eta]", "4"]}], "+", 
         RowBox[{"12", 
          SubsuperscriptBox["M", "\[Pi]", "6"], 
          SubsuperscriptBox["M", "\[Eta]", "2"]}], "+", 
         SubsuperscriptBox["M", "\[Pi]", "8"]}], ")"}]}]}]}], "/.", 
    RowBox[{
     SubsuperscriptBox["M", "K", "10"], "\[Rule]", " ", 
     RowBox[{
      RowBox[{"1", "/", "1024"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"15", " ", 
         SubsuperscriptBox["M", "\[Pi]", "8"], " ", 
         SubsuperscriptBox["M", "\[Eta]", "2"]}], "+", 
        RowBox[{"90", " ", 
         SubsuperscriptBox["M", "\[Pi]", "6"], " ", 
         SubsuperscriptBox["M", "\[Eta]", "4"]}], "+", 
        RowBox[{"270", " ", 
         SubsuperscriptBox["M", "\[Pi]", "4"], " ", 
         SubsuperscriptBox["M", "\[Eta]", "6"]}], "+", 
        RowBox[{"405", " ", 
         SubsuperscriptBox["M", "\[Pi]", "2"], " ", 
         SubsuperscriptBox["M", "\[Eta]", "8"]}], "+", 
        RowBox[{"243", " ", 
         SubsuperscriptBox["M", "\[Eta]", "10"]}], "+", 
        SubsuperscriptBox["M", "\[Pi]", "10"]}], ")"}]}]}]}], "//", 
   "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.548420377283581*^9, 3.548420377652012*^9}, 
   3.548420513861788*^9}],

Cell[BoxData[
 FormBox[
  FractionBox[
   RowBox[{
    RowBox[{
     SubsuperscriptBox["M", "\[Pi]", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"9", " ", 
        SubsuperscriptBox["M", "\[Eta]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"s", "+", "u"}], ")"}]}], "+", 
       RowBox[{"16", " ", "s", " ", "u"}]}], ")"}]}], "-", 
    RowBox[{
     SubsuperscriptBox["M", "\[Pi]", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"45", " ", 
        SubsuperscriptBox["M", "\[Eta]", "4"], " ", 
        RowBox[{"(", 
         RowBox[{"s", "+", "u"}], ")"}]}], "-", 
       RowBox[{"32", " ", "s", " ", "u", " ", 
        SubsuperscriptBox["M", "\[Eta]", "2"]}], "+", 
       RowBox[{"48", " ", "s", " ", "u", " ", 
        RowBox[{"(", 
         RowBox[{"s", "+", "u"}], ")"}]}]}], ")"}]}], "+", 
    RowBox[{"27", " ", 
     SubsuperscriptBox["M", "\[Eta]", "6"], " ", 
     RowBox[{"(", 
      RowBox[{"s", "+", "u"}], ")"}]}], "-", 
    RowBox[{"560", " ", "s", " ", "u", " ", 
     SubsuperscriptBox["M", "\[Eta]", "4"]}], "+", 
    RowBox[{"240", " ", "s", " ", "u", " ", 
     SubsuperscriptBox["M", "\[Eta]", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"s", "+", "u"}], ")"}]}], "+", 
    RowBox[{"9", " ", 
     SubsuperscriptBox["M", "\[Pi]", "6"], " ", 
     RowBox[{"(", 
      RowBox[{"s", "+", "u"}], ")"}]}], "+", 
    RowBox[{"96", " ", "s", " ", "u", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"s", "-", "u"}], ")"}], "2"]}]}], 
   RowBox[{"256", " ", 
    SqrtBox["3"], " ", 
    SubsuperscriptBox["F", "\[Pi]", "4"], " ", "s", " ", "u", " ", 
    RowBox[{"(", 
     RowBox[{
      SubsuperscriptBox["M", "\[Pi]", "2"], "-", 
      SubsuperscriptBox["M", "\[Eta]", "2"]}], ")"}]}]], 
  TraditionalForm]], "Output",
 CellChangeTimes->{{3.548420391436398*^9, 3.54842040648163*^9}, 
   3.548420458132578*^9, 3.548420515593837*^9, 3.54842059743597*^9, 
   3.548421166686754*^9, 3.5484220520932*^9, 3.548422132441637*^9, 
   3.548422789836817*^9, 3.54909091748887*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"E2", " ", "=", " ", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"Coefficient", "[", 
          RowBox[{"AMPC", ",", 
           RowBox[{
            OverscriptBox["A", "_"], "[", 
            SubsuperscriptBox["M", "\[Eta]", "2"], "]"}]}], "]"}], "/.", 
         RowBox[{"t", "\[Rule]", " ", 
          RowBox[{
           RowBox[{"-", "s"}], "-", "u", "+", 
           RowBox[{"2", 
            SubsuperscriptBox["M", "K", "2"]}], "+", 
           SubsuperscriptBox["M", "\[Eta]", "2"], "+", 
           SubsuperscriptBox["M", "\[Pi]", "2"]}]}]}], " ", "/.", 
        RowBox[{
         SubsuperscriptBox["M", "K", "2"], "\[Rule]", " ", 
         RowBox[{
          RowBox[{"1", "/", "4"}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", 
             SubsuperscriptBox["M", "\[Eta]", "2"]}], " ", "+", 
            SubsuperscriptBox["M", "\[Pi]", "2"]}], ")"}]}]}]}], "/.", 
       RowBox[{
        SubsuperscriptBox["M", "K", "4"], "\[Rule]", " ", 
        RowBox[{
         RowBox[{"1", "/", "16"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"9", 
            SubsuperscriptBox["M", "\[Eta]", "4"]}], "+", 
           RowBox[{"6", 
            SubsuperscriptBox["M", "\[Eta]", "2"], 
            SubsuperscriptBox["M", "\[Pi]", "2"]}], "+", 
           SubsuperscriptBox["M", "\[Pi]", "4"]}], ")"}]}]}]}], "/.", 
      RowBox[{
       SubsuperscriptBox["M", "K", "6"], "\[Rule]", 
       RowBox[{
        RowBox[{"1", "/", "64"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"27", 
           SubsuperscriptBox["M", "\[Eta]", "6"]}], "+", 
          RowBox[{"27", 
           SubsuperscriptBox["M", "\[Eta]", "4"], 
           SubsuperscriptBox["M", "\[Pi]", "2"]}], "+", 
          RowBox[{"9", 
           SubsuperscriptBox["M", "\[Eta]", "2"], 
           SubsuperscriptBox["M", "\[Pi]", "4"]}], "+", 
          SubsuperscriptBox["M", "\[Pi]", "6"]}], ")"}]}]}]}], "/.", 
     RowBox[{
      SubsuperscriptBox["M", "K", "8"], "\[Rule]", " ", 
      RowBox[{
       RowBox[{"1", "/", "256"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"81", 
          SubsuperscriptBox["M", "\[Eta]", "8"]}], "+", 
         RowBox[{"108", 
          SubsuperscriptBox["M", "\[Eta]", "6"], 
          SubsuperscriptBox["M", "\[Pi]", "2"]}], "+", 
         RowBox[{"54", 
          SubsuperscriptBox["M", "\[Pi]", "4"], 
          SubsuperscriptBox["M", "\[Eta]", "4"]}], "+", 
         RowBox[{"12", 
          SubsuperscriptBox["M", "\[Pi]", "6"], 
          SubsuperscriptBox["M", "\[Eta]", "2"]}], "+", 
         SubsuperscriptBox["M", "\[Pi]", "8"]}], ")"}]}]}]}], "/.", 
    RowBox[{
     SubsuperscriptBox["M", "K", "10"], "\[Rule]", " ", 
     RowBox[{
      RowBox[{"1", "/", "1024"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"15", " ", 
         SubsuperscriptBox["M", "\[Pi]", "8"], " ", 
         SubsuperscriptBox["M", "\[Eta]", "2"]}], "+", 
        RowBox[{"90", " ", 
         SubsuperscriptBox["M", "\[Pi]", "6"], " ", 
         SubsuperscriptBox["M", "\[Eta]", "4"]}], "+", 
        RowBox[{"270", " ", 
         SubsuperscriptBox["M", "\[Pi]", "4"], " ", 
         SubsuperscriptBox["M", "\[Eta]", "6"]}], "+", 
        RowBox[{"405", " ", 
         SubsuperscriptBox["M", "\[Pi]", "2"], " ", 
         SubsuperscriptBox["M", "\[Eta]", "8"]}], "+", 
        RowBox[{"243", " ", 
         SubsuperscriptBox["M", "\[Eta]", "10"]}], "+", 
        SubsuperscriptBox["M", "\[Pi]", "10"]}], ")"}]}]}]}], "//", 
   "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.548420379532588*^9, 3.548420379976119*^9}, 
   3.548420508837958*^9, 3.549089556208564*^9}],

Cell[BoxData[
 FormBox[
  FractionBox[
   RowBox[{
    RowBox[{
     SubsuperscriptBox["M", "\[Pi]", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"9", " ", 
        SubsuperscriptBox["M", "\[Eta]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"s", "+", "u"}], ")"}]}], "+", 
       RowBox[{"16", " ", "s", " ", "u"}]}], ")"}]}], "-", 
    RowBox[{
     SubsuperscriptBox["M", "\[Pi]", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"45", " ", 
        SubsuperscriptBox["M", "\[Eta]", "4"], " ", 
        RowBox[{"(", 
         RowBox[{"s", "+", "u"}], ")"}]}], "-", 
       RowBox[{"32", " ", "s", " ", "u", " ", 
        SubsuperscriptBox["M", "\[Eta]", "2"]}], "+", 
       RowBox[{"48", " ", "s", " ", "u", " ", 
        RowBox[{"(", 
         RowBox[{"s", "+", "u"}], ")"}]}]}], ")"}]}], "+", 
    RowBox[{"27", " ", 
     SubsuperscriptBox["M", "\[Eta]", "6"], " ", 
     RowBox[{"(", 
      RowBox[{"s", "+", "u"}], ")"}]}], "-", 
    RowBox[{"560", " ", "s", " ", "u", " ", 
     SubsuperscriptBox["M", "\[Eta]", "4"]}], "+", 
    RowBox[{"240", " ", "s", " ", "u", " ", 
     SubsuperscriptBox["M", "\[Eta]", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"s", "+", "u"}], ")"}]}], "+", 
    RowBox[{"9", " ", 
     SubsuperscriptBox["M", "\[Pi]", "6"], " ", 
     RowBox[{"(", 
      RowBox[{"s", "+", "u"}], ")"}]}], "+", 
    RowBox[{"96", " ", "s", " ", "u", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"s", "-", "u"}], ")"}], "2"]}]}], 
   RowBox[{"256", " ", 
    SqrtBox["3"], " ", 
    SubsuperscriptBox["F", "\[Pi]", "4"], " ", "s", " ", "u", " ", 
    RowBox[{"(", 
     RowBox[{
      SubsuperscriptBox["M", "\[Pi]", "2"], "-", 
      SubsuperscriptBox["M", "\[Eta]", "2"]}], ")"}]}]], 
  TraditionalForm]], "Output",
 CellChangeTimes->{{3.548420393383892*^9, 3.54842040684661*^9}, 
   3.54842045849219*^9, 3.548420517529503*^9, 3.54842059777085*^9, 
   3.548421167083046*^9, 3.548422052538793*^9, 3.548422132998352*^9, 
   3.548422790507307*^9, 3.549090917592262*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"E1", "-", "E2"}], "/.", 
        RowBox[{"t", "\[Rule]", " ", 
         RowBox[{
          RowBox[{"-", "s"}], "-", "u", "+", 
          RowBox[{"2", 
           SubsuperscriptBox["M", "K", "2"]}], "+", 
          SubsuperscriptBox["M", "\[Eta]", "2"], "+", 
          SubsuperscriptBox["M", "\[Pi]", "2"]}]}]}], "/.", 
       RowBox[{
        SubsuperscriptBox["M", "K", "2"], "\[Rule]", " ", 
        RowBox[{
         RowBox[{"1", "/", "4"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", 
            SubsuperscriptBox["M", "\[Eta]", "2"]}], " ", "+", 
           SubsuperscriptBox["M", "\[Pi]", "2"]}], ")"}]}]}]}], "/.", 
      RowBox[{
       SubsuperscriptBox["M", "K", "4"], "\[Rule]", " ", 
       RowBox[{
        RowBox[{"1", "/", "16"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"9", 
           SubsuperscriptBox["M", "\[Eta]", "4"]}], "+", 
          RowBox[{"6", 
           SubsuperscriptBox["M", "\[Eta]", "2"], 
           SubsuperscriptBox["M", "\[Pi]", "2"]}], "+", 
          SubsuperscriptBox["M", "\[Pi]", "4"]}], ")"}]}]}]}], "/.", 
     RowBox[{
      SubsuperscriptBox["M", "K", "6"], "\[Rule]", 
      RowBox[{
       RowBox[{"1", "/", "64"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"27", 
          SubsuperscriptBox["M", "\[Eta]", "6"]}], "+", 
         RowBox[{"27", 
          SubsuperscriptBox["M", "\[Eta]", "4"], 
          SubsuperscriptBox["M", "\[Pi]", "2"]}], "+", 
         RowBox[{"9", 
          SubsuperscriptBox["M", "\[Eta]", "2"], 
          SubsuperscriptBox["M", "\[Pi]", "4"]}], "+", 
         SubsuperscriptBox["M", "\[Pi]", "6"]}], ")"}]}]}]}], "/.", 
    RowBox[{
     SubsuperscriptBox["M", "K", "8"], "\[Rule]", " ", 
     RowBox[{
      RowBox[{"1", "/", "256"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"81", 
         SubsuperscriptBox["M", "\[Eta]", "8"]}], "+", 
        RowBox[{"108", 
         SubsuperscriptBox["M", "\[Eta]", "6"], 
         SubsuperscriptBox["M", "\[Pi]", "2"]}], "+", 
        RowBox[{"54", 
         SubsuperscriptBox["M", "\[Pi]", "4"], 
         SubsuperscriptBox["M", "\[Eta]", "4"]}], "+", 
        RowBox[{"12", 
         SubsuperscriptBox["M", "\[Pi]", "6"], 
         SubsuperscriptBox["M", "\[Eta]", "2"]}], "+", 
        SubsuperscriptBox["M", "\[Pi]", "8"]}], ")"}]}]}]}], "/.", 
   RowBox[{
    SubsuperscriptBox["M", "K", "10"], "\[Rule]", " ", 
    RowBox[{
     RowBox[{"1", "/", "1024"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"15", " ", 
        SubsuperscriptBox["M", "\[Pi]", "8"], " ", 
        SubsuperscriptBox["M", "\[Eta]", "2"]}], "+", 
       RowBox[{"90", " ", 
        SubsuperscriptBox["M", "\[Pi]", "6"], " ", 
        SubsuperscriptBox["M", "\[Eta]", "4"]}], "+", 
       RowBox[{"270", " ", 
        SubsuperscriptBox["M", "\[Pi]", "4"], " ", 
        SubsuperscriptBox["M", "\[Eta]", "6"]}], "+", 
       RowBox[{"405", " ", 
        SubsuperscriptBox["M", "\[Pi]", "2"], " ", 
        SubsuperscriptBox["M", "\[Eta]", "8"]}], "+", 
       RowBox[{"243", " ", 
        SubsuperscriptBox["M", "\[Eta]", "10"]}], "+", 
       SubsuperscriptBox["M", "\[Pi]", "10"]}], ")"}]}]}]}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.548420382772458*^9, 3.548420389116212*^9}, 
   3.548420506071188*^9}],

Cell[BoxData[
 FormBox["0", TraditionalForm]], "Output",
 CellChangeTimes->{{3.548420395455316*^9, 3.548420407539211*^9}, 
   3.548420458864997*^9, 3.548420518655174*^9, 3.548420598144826*^9, 
   3.548421167473368*^9, 3.548422052956104*^9, 3.548422133339061*^9, 
   3.548422790971056*^9, 3.54909091772336*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Check", " ", "for", " ", "the", " ", "Leading", " ", "Order", " ", 
  "term"}]], "Subtitle",
 CellChangeTimes->{{3.549089903919395*^9, 3.5490899203618*^9}, {
  3.549089956306233*^9, 3.549089963334435*^9}, {3.549089995675423*^9, 
  3.549090019237076*^9}, {3.549090201932577*^9, 3.549090273551881*^9}, {
  3.549090312632014*^9, 3.549090318353551*^9}},
 FontFamily->"DejaVu Sans",
 FontWeight->"Bold"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"F1", " ", "=", " ", 
  RowBox[{
   RowBox[{
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"3", " ", 
        RowBox[{"(", 
         RowBox[{"s", "-", 
          RowBox[{"2", " ", "t"}], "+", "u"}], ")"}]}], "+", 
       RowBox[{"2", " ", 
        SubsuperscriptBox["M", "K", "2"]}], "-", 
       RowBox[{"2", " ", 
        SubsuperscriptBox["M", "\[Pi]", "2"]}]}], 
      RowBox[{"12", " ", 
       SqrtBox["3"], " ", 
       SubsuperscriptBox["F", "\[Pi]", "2"]}]], "/.", 
     RowBox[{"t", "\[Rule]", " ", 
      RowBox[{
       RowBox[{"-", "s"}], "-", "u", "+", 
       RowBox[{"2", 
        SubsuperscriptBox["M", "K", "2"]}], "+", 
       SubsuperscriptBox["M", "\[Eta]", "2"], "+", 
       SubsuperscriptBox["M", "\[Pi]", "2"]}]}]}], "/.", 
    RowBox[{
     SubsuperscriptBox["M", "K", "2"], "\[Rule]", " ", 
     RowBox[{
      RowBox[{"1", "/", "4"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", 
         SubsuperscriptBox["M", "\[Eta]", "2"]}], " ", "+", 
        SubsuperscriptBox["M", "\[Pi]", "2"]}], ")"}]}]}]}], "//", 
   "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.548416551055651*^9, 3.548416552649515*^9}, {
   3.548416636509828*^9, 3.54841664705933*^9}, 3.548416699079377*^9, {
   3.548416735074487*^9, 3.548416740352207*^9}, {3.549090299859819*^9, 
   3.549090300388953*^9}}],

Cell[BoxData[
 FormBox[
  FractionBox[
   RowBox[{
    RowBox[{"-", 
     RowBox[{"9", " ", 
      SubsuperscriptBox["M", "\[Eta]", "2"]}]}], "-", 
    RowBox[{"7", " ", 
     SubsuperscriptBox["M", "\[Pi]", "2"]}], "+", 
    RowBox[{"6", " ", 
     RowBox[{"(", 
      RowBox[{"s", "+", "u"}], ")"}]}]}], 
   RowBox[{"8", " ", 
    SqrtBox["3"], " ", 
    SubsuperscriptBox["F", "\[Pi]", "2"]}]], TraditionalForm]], "Output",
 CellChangeTimes->{{3.548416638275668*^9, 3.548416647899557*^9}, 
   3.548416700962334*^9, 3.548416742315451*^9, 3.548419360768428*^9, 
   3.548420408015706*^9, 3.548420459313794*^9, 3.548420598573919*^9, 
   3.548421167807091*^9, 3.548422053234429*^9, 3.548422133665679*^9, 
   3.548422791580519*^9, 3.549090917827651*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"F2", " ", "=", " ", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"8", 
         SubsuperscriptBox["M", "K", "2"]}], "+", 
        RowBox[{"3", 
         SubsuperscriptBox["M", "\[Eta]", "2"]}], "+", 
        SubsuperscriptBox["M", "\[Pi]", "2"], "-", 
        RowBox[{"9", "t"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"12", "*", 
        RowBox[{"Sqrt", "[", "3", "]"}], " ", 
        SubsuperscriptBox["F", "\[Pi]", "2"]}], ")"}]}], "/.", 
     RowBox[{"t", "\[Rule]", " ", 
      RowBox[{
       RowBox[{"-", "s"}], "-", "u", "+", 
       RowBox[{"2", 
        SubsuperscriptBox["M", "K", "2"]}], "+", 
       SubsuperscriptBox["M", "\[Eta]", "2"], "+", 
       SubsuperscriptBox["M", "\[Pi]", "2"]}]}]}], "/.", 
    RowBox[{
     SubsuperscriptBox["M", "K", "2"], "\[Rule]", " ", 
     RowBox[{
      RowBox[{"1", "/", "4"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", 
         SubsuperscriptBox["M", "\[Eta]", "2"]}], " ", "+", 
        SubsuperscriptBox["M", "\[Pi]", "2"]}], ")"}]}]}]}], "//", 
   "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.548416555159683*^9, 3.548416681027852*^9}, {
  3.548416745767715*^9, 3.548416748313138*^9}, {3.549090302637483*^9, 
  3.549090303022255*^9}}],

Cell[BoxData[
 FormBox[
  FractionBox[
   RowBox[{
    RowBox[{"-", 
     RowBox[{"9", " ", 
      SubsuperscriptBox["M", "\[Eta]", "2"]}]}], "-", 
    RowBox[{"7", " ", 
     SubsuperscriptBox["M", "\[Pi]", "2"]}], "+", 
    RowBox[{"6", " ", 
     RowBox[{"(", 
      RowBox[{"s", "+", "u"}], ")"}]}]}], 
   RowBox[{"8", " ", 
    SqrtBox["3"], " ", 
    SubsuperscriptBox["F", "\[Pi]", "2"]}]], TraditionalForm]], "Output",
 CellChangeTimes->{{3.548416639925768*^9, 3.548416683764956*^9}, 
   3.548416749349944*^9, 3.548419360915155*^9, 3.548420408608834*^9, 
   3.548420459738127*^9, 3.548420598718877*^9, 3.548421168277541*^9, 
   3.548422053875576*^9, 3.54842213416042*^9, 3.548422791875771*^9, 
   3.549090917922692*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"F1", "-", "F2"}]], "Input",
 CellChangeTimes->{{3.548416754497168*^9, 3.548416756038951*^9}, {
  3.549090305062858*^9, 3.549090307571491*^9}}],

Cell[BoxData[
 FormBox["0", TraditionalForm]], "Output",
 CellChangeTimes->{3.548416757447132*^9, 3.548419361249947*^9, 
  3.548420408872747*^9, 3.548420459921222*^9, 3.548420599051631*^9, 
  3.548421168624436*^9, 3.548422054276437*^9, 3.548422134554238*^9, 
  3.548422792185723*^9, 3.54909091816949*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Check", " ", "for", " ", 
  SubsuperscriptBox["L", "3", "r"]}]], "Subtitle",
 CellChangeTimes->{{3.549089903919395*^9, 3.5490899203618*^9}, {
  3.549089956306233*^9, 3.549089963334435*^9}, {3.549089995675423*^9, 
  3.549090019237076*^9}, {3.549090201932577*^9, 3.549090273551881*^9}, {
  3.549090312632014*^9, 3.549090318353551*^9}, {3.549090575438492*^9, 
  3.549090593708438*^9}},
 FontFamily->"DejaVu Sans",
 FontWeight->"Bold"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"G1", " ", "=", " ", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Sqrt", "[", "3", "]"}], 
           RowBox[{"F", "^", "4"}]}], ")"}]}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"s", "^", "2"}], "+", 
          RowBox[{"4", "s", " ", "u"}], " ", "+", " ", 
          RowBox[{"u", "^", "2"}], " ", "-", " ", 
          RowBox[{"30", 
           RowBox[{"M", "^", "4"}]}], " ", "-", " ", 
          RowBox[{"2", "t", " ", 
           RowBox[{"meta", "^", "2"}]}], "+", 
          RowBox[{"2", 
           RowBox[{"meta", "^", "4"}]}], "+", 
          RowBox[{"6", 
           RowBox[{"M", "^", "2"}], 
           RowBox[{"(", 
            RowBox[{"t", "+", 
             RowBox[{"2", 
              RowBox[{"meta", "^", "2"}]}]}], ")"}]}]}], ")"}]}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"M", "\[Rule]", " ", 
          SubscriptBox["M", "K"]}], ",", 
         RowBox[{"m", "\[Rule]", " ", 
          SubscriptBox["M", "\[Pi]"]}], ",", 
         RowBox[{"meta", " ", "\[Rule]", " ", 
          SubscriptBox["M", "\[Eta]"]}], ",", 
         RowBox[{"F", "\[Rule]", 
          SubscriptBox["F", "\[Pi]"]}]}], " ", "}"}]}], "/.", 
      RowBox[{"t", "\[Rule]", " ", 
       RowBox[{
        RowBox[{"-", "s"}], "-", "u", "+", 
        RowBox[{"2", 
         SubsuperscriptBox["M", "K", "2"]}], "+", 
        SubsuperscriptBox["M", "\[Eta]", "2"], "+", 
        SubsuperscriptBox["M", "\[Pi]", "2"]}]}]}], "/.", 
     RowBox[{
      SubsuperscriptBox["M", "K", "2"], "\[Rule]", " ", 
      RowBox[{
       RowBox[{"1", "/", "4"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", 
          SubsuperscriptBox["M", "\[Eta]", "2"]}], " ", "+", 
         SubsuperscriptBox["M", "\[Pi]", "2"]}], ")"}]}]}]}], "/.", 
    RowBox[{
     SubsuperscriptBox["M", "K", "4"], "\[Rule]", " ", 
     RowBox[{
      RowBox[{"1", "/", "16"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"9", 
         SubsuperscriptBox["M", "\[Eta]", "4"]}], "+", 
        RowBox[{"6", 
         SubsuperscriptBox["M", "\[Eta]", "2"], 
         SubsuperscriptBox["M", "\[Pi]", "2"]}], "+", 
        SubsuperscriptBox["M", "\[Pi]", "4"]}], ")"}]}]}]}], "//", 
   "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.548416898851038*^9, 3.548416984005014*^9}, {
  3.548417029177384*^9, 3.548417130620569*^9}, {3.548417250470554*^9, 
  3.548417295625139*^9}, {3.549090548707315*^9, 3.549090549151733*^9}}],

Cell[BoxData[
 FormBox[
  FractionBox[
   RowBox[{
    RowBox[{"6", " ", 
     SubsuperscriptBox["M", "\[Pi]", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       SubsuperscriptBox["M", "\[Eta]", "2"], "+", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"s", "+", "u"}], ")"}]}]}], ")"}]}], "+", 
    RowBox[{"20", " ", 
     SubsuperscriptBox["M", "\[Eta]", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"s", "+", "u"}], ")"}]}], "-", 
    RowBox[{"3", " ", 
     SubsuperscriptBox["M", "\[Eta]", "4"]}], "-", 
    RowBox[{"3", " ", 
     SubsuperscriptBox["M", "\[Pi]", "4"]}], "-", 
    RowBox[{"8", " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["s", "2"], "+", 
       RowBox[{"4", " ", "s", " ", "u"}], "+", 
       SuperscriptBox["u", "2"]}], ")"}]}]}], 
   RowBox[{"8", " ", 
    SqrtBox["3"], " ", 
    SubsuperscriptBox["F", "\[Pi]", "4"]}]], TraditionalForm]], "Output",
 CellChangeTimes->{{3.548417020797864*^9, 3.548417071243815*^9}, {
   3.548417105583141*^9, 3.548417131315577*^9}, {3.548417184348227*^9, 
   3.548417190731924*^9}, {3.54841725185906*^9, 3.54841729628168*^9}, 
   3.548419361421042*^9, 3.548420409109238*^9, 3.548420460359595*^9, 
   3.548420599389146*^9, 3.548421168917292*^9, 3.548422054725828*^9, 
   3.548422134879626*^9, 3.548422792707675*^9, 3.549090918285633*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"G2", " ", "=", " ", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Coefficient", "[", 
       RowBox[{"AMPC", ",", 
        SubsuperscriptBox["L", "3", "r"]}], "]"}], "/.", 
      RowBox[{"t", "\[Rule]", " ", 
       RowBox[{
        RowBox[{"-", "s"}], "-", "u", "+", 
        RowBox[{"2", 
         SubsuperscriptBox["M", "K", "2"]}], "+", 
        SubsuperscriptBox["M", "\[Eta]", "2"], "+", 
        SubsuperscriptBox["M", "\[Pi]", "2"]}]}]}], " ", "/.", 
     RowBox[{
      SubsuperscriptBox["M", "K", "2"], "\[Rule]", " ", 
      RowBox[{
       RowBox[{"1", "/", "4"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", 
          SubsuperscriptBox["M", "\[Eta]", "2"]}], " ", "+", 
         SubsuperscriptBox["M", "\[Pi]", "2"]}], ")"}]}]}]}], "/.", 
    RowBox[{
     SubsuperscriptBox["M", "K", "4"], "\[Rule]", " ", 
     RowBox[{
      RowBox[{"1", "/", "16"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"9", 
         SubsuperscriptBox["M", "\[Eta]", "4"]}], "+", 
        RowBox[{"6", 
         SubsuperscriptBox["M", "\[Eta]", "2"], 
         SubsuperscriptBox["M", "\[Pi]", "2"]}], "+", 
        SubsuperscriptBox["M", "\[Pi]", "4"]}], ")"}]}]}]}], "//", 
   "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.548416987726754*^9, 3.548417017050435*^9}, {
   3.548417089153496*^9, 3.548417103892797*^9}, 3.548417203687809*^9, 
   3.548417285004261*^9, 3.549089558084763*^9, {3.549090551213789*^9, 
   3.549090551548415*^9}}],

Cell[BoxData[
 FormBox[
  FractionBox[
   RowBox[{
    RowBox[{"6", " ", 
     SubsuperscriptBox["M", "\[Pi]", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       SubsuperscriptBox["M", "\[Eta]", "2"], "+", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"s", "+", "u"}], ")"}]}]}], ")"}]}], "+", 
    RowBox[{"20", " ", 
     SubsuperscriptBox["M", "\[Eta]", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"s", "+", "u"}], ")"}]}], "-", 
    RowBox[{"3", " ", 
     SubsuperscriptBox["M", "\[Eta]", "4"]}], "-", 
    RowBox[{"3", " ", 
     SubsuperscriptBox["M", "\[Pi]", "4"]}], "-", 
    RowBox[{"8", " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["s", "2"], "+", 
       RowBox[{"4", " ", "s", " ", "u"}], "+", 
       SuperscriptBox["u", "2"]}], ")"}]}]}], 
   RowBox[{"8", " ", 
    SqrtBox["3"], " ", 
    SubsuperscriptBox["F", "\[Pi]", "4"]}]], TraditionalForm]], "Output",
 CellChangeTimes->{{3.548417012770456*^9, 3.548417017795719*^9}, {
   3.548417107846098*^9, 3.54841711911392*^9}, {3.548417194166115*^9, 
   3.548417204737035*^9}, 3.548417285513356*^9, 3.548419361670092*^9, 
   3.548420409671015*^9, 3.548420460655189*^9, 3.548420599834516*^9, 
   3.548421169389345*^9, 3.54842205505644*^9, 3.548422135465751*^9, 
   3.548422793053763*^9, 3.549090918422881*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"G1", "-", "G2"}], "/.", 
   RowBox[{
    SubsuperscriptBox["M", "K", "2"], "\[Rule]", " ", 
    RowBox[{
     RowBox[{"1", "/", "4"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", 
        SubsuperscriptBox["M", "\[Eta]", "2"]}], " ", "+", 
       SubsuperscriptBox["M", "\[Pi]", "2"]}], ")"}]}]}]}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.548417152623018*^9, 3.548417179272927*^9}, {
  3.549090553956717*^9, 3.549090556479471*^9}}],

Cell[BoxData[
 FormBox["0", TraditionalForm]], "Output",
 CellChangeTimes->{{3.548417157030726*^9, 3.548417208890387*^9}, 
   3.54841729855904*^9, 3.548419361941538*^9, 3.548420409921994*^9, 
   3.548420460980338*^9, 3.548420599969863*^9, 3.548421169671866*^9, 
   3.548422055225939*^9, 3.548422135702889*^9, 3.548422793344406*^9, 
   3.549090918434658*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Check", " ", "for", " ", 
  SubsuperscriptBox["L", "5", "r"]}]], "Subtitle",
 CellChangeTimes->{{3.549089903919395*^9, 3.5490899203618*^9}, {
  3.549089956306233*^9, 3.549089963334435*^9}, {3.549089995675423*^9, 
  3.549090019237076*^9}, {3.549090201932577*^9, 3.549090273551881*^9}, {
  3.549090312632014*^9, 3.549090318353551*^9}, {3.549090575438492*^9, 
  3.54909060452183*^9}},
 FontFamily->"DejaVu Sans",
 FontWeight->"Bold"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"H1", " ", "=", " ", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"1", "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Sqrt", "[", "3", "]"}], 
           RowBox[{"F", "^", "4"}]}], ")"}]}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", 
           RowBox[{"m", "^", "4"}]}], "-", 
          RowBox[{"meta", "^", "4"}], "-", 
          RowBox[{"6", 
           RowBox[{"m", "^", "2"}], 
           RowBox[{"(", 
            RowBox[{"t", "-", 
             RowBox[{"meta", "^", "2"}]}], ")"}]}]}], ")"}]}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"M", "\[Rule]", " ", 
          SubscriptBox["M", "K"]}], ",", 
         RowBox[{"m", "\[Rule]", " ", 
          SubscriptBox["M", "\[Pi]"]}], ",", 
         RowBox[{"meta", " ", "\[Rule]", " ", 
          SubscriptBox["M", "\[Eta]"]}], ",", 
         RowBox[{"F", "\[Rule]", 
          SubscriptBox["F", "\[Pi]"]}]}], " ", "}"}]}], "/.", 
      RowBox[{"t", "\[Rule]", " ", 
       RowBox[{
        RowBox[{"-", "s"}], "-", "u", "+", 
        RowBox[{"2", 
         SubsuperscriptBox["M", "K", "2"]}], "+", 
        SubsuperscriptBox["M", "\[Eta]", "2"], "+", 
        SubsuperscriptBox["M", "\[Pi]", "2"]}]}]}], "/.", 
     RowBox[{
      SubsuperscriptBox["M", "K", "2"], "\[Rule]", " ", 
      RowBox[{
       RowBox[{"1", "/", "4"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", 
          SubsuperscriptBox["M", "\[Eta]", "2"]}], " ", "+", 
         SubsuperscriptBox["M", "\[Pi]", "2"]}], ")"}]}]}]}], "/.", 
    RowBox[{
     SubsuperscriptBox["M", "K", "4"], "\[Rule]", " ", 
     RowBox[{
      RowBox[{"1", "/", "16"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"9", 
         SubsuperscriptBox["M", "\[Eta]", "4"]}], "+", 
        RowBox[{"6", 
         SubsuperscriptBox["M", "\[Eta]", "2"], 
         SubsuperscriptBox["M", "\[Pi]", "2"]}], "+", 
        SubsuperscriptBox["M", "\[Pi]", "4"]}], ")"}]}]}]}], "//", 
   "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.54841736267361*^9, 3.548417432776728*^9}, {
  3.548417487591459*^9, 3.548417487856876*^9}, {3.549090607346604*^9, 
  3.549090607779472*^9}}],

Cell[BoxData[
 FormBox[
  FractionBox[
   RowBox[{
    RowBox[{
     SubsuperscriptBox["M", "\[Pi]", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"6", " ", 
        RowBox[{"(", 
         RowBox[{"s", "+", "u"}], ")"}]}], "-", 
       RowBox[{"9", " ", 
        SubsuperscriptBox["M", "\[Eta]", "2"]}]}], ")"}]}], "-", 
    SubsuperscriptBox["M", "\[Eta]", "4"], "-", 
    RowBox[{"6", " ", 
     SubsuperscriptBox["M", "\[Pi]", "4"]}]}], 
   RowBox[{
    SqrtBox["3"], " ", 
    SubsuperscriptBox["F", "\[Pi]", "4"]}]], TraditionalForm]], "Output",
 CellChangeTimes->{3.548417433724852*^9, 3.54841748877082*^9, 
  3.548419362263601*^9, 3.548420410055351*^9, 3.548420461389058*^9, 
  3.548420600254259*^9, 3.548421169978843*^9, 3.54842205555197*^9, 
  3.548422136021369*^9, 3.548422793854574*^9, 3.549090918537462*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"H2", " ", "=", "  ", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{"AMPC", ",", 
         SubsuperscriptBox["L", "5", "r"]}], "]"}], "/.", 
       RowBox[{"t", "\[Rule]", " ", 
        RowBox[{
         RowBox[{"-", "s"}], "-", "u", "+", 
         RowBox[{"2", 
          SubsuperscriptBox["M", "K", "2"]}], "+", 
         SubsuperscriptBox["M", "\[Eta]", "2"], "+", 
         SubsuperscriptBox["M", "\[Pi]", "2"]}]}]}], "/.", 
      RowBox[{
       SubsuperscriptBox["M", "K", "2"], "\[Rule]", " ", 
       RowBox[{
        RowBox[{"1", "/", "4"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", 
           SubsuperscriptBox["M", "\[Eta]", "2"]}], " ", "+", 
          SubsuperscriptBox["M", "\[Pi]", "2"]}], ")"}]}]}]}], "/.", 
     RowBox[{
      SubsuperscriptBox["M", "K", "4"], "\[Rule]", " ", 
      RowBox[{
       RowBox[{"1", "/", "16"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"9", 
          SubsuperscriptBox["M", "\[Eta]", "4"]}], "+", 
         RowBox[{"6", 
          SubsuperscriptBox["M", "\[Eta]", "2"], 
          SubsuperscriptBox["M", "\[Pi]", "2"]}], "+", 
         SubsuperscriptBox["M", "\[Pi]", "4"]}], ")"}]}]}]}], "//", 
    "Simplify"}], "//", "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.548417314154431*^9, 3.548417360607755*^9}, {
   3.548417436877884*^9, 3.548417440036773*^9}, 3.549089560248126*^9, {
   3.549090609956943*^9, 3.549090610360648*^9}}],

Cell[BoxData[
 FormBox[
  FractionBox[
   RowBox[{
    RowBox[{
     SubsuperscriptBox["M", "\[Pi]", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"6", " ", 
        RowBox[{"(", 
         RowBox[{"s", "+", "u"}], ")"}]}], "-", 
       RowBox[{"9", " ", 
        SubsuperscriptBox["M", "\[Eta]", "2"]}]}], ")"}]}], "-", 
    SubsuperscriptBox["M", "\[Eta]", "4"], "-", 
    RowBox[{"6", " ", 
     SubsuperscriptBox["M", "\[Pi]", "4"]}]}], 
   RowBox[{
    SqrtBox["3"], " ", 
    SubsuperscriptBox["F", "\[Pi]", "4"]}]], TraditionalForm]], "Output",
 CellChangeTimes->{{3.548417335335815*^9, 3.548417339670486*^9}, 
   3.548417440725869*^9, 3.548417491356213*^9, 3.548419362562951*^9, 
   3.548420410327666*^9, 3.54842046167694*^9, 3.548420600525253*^9, 
   3.54842117037393*^9, 3.548422056061089*^9, 3.548422136458096*^9, 
   3.548422794125947*^9, 3.549090918666585*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"H1", "-", "H2"}]], "Input",
 CellChangeTimes->{{3.548417443597372*^9, 3.54841744471428*^9}, {
  3.549090613286684*^9, 3.54909061708929*^9}}],

Cell[BoxData[
 FormBox["0", TraditionalForm]], "Output",
 CellChangeTimes->{3.548417445221016*^9, 3.548417493255448*^9, 
  3.548419362673334*^9, 3.548420410849034*^9, 3.548420461916743*^9, 
  3.548420600896536*^9, 3.548421170513147*^9, 3.548422056365334*^9, 
  3.54842213671321*^9, 3.548422794486429*^9, 3.549090918781331*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Check", " ", "for", " ", 
  SubsuperscriptBox["L", "7", "r"]}]], "Subtitle",
 CellChangeTimes->{{3.549089903919395*^9, 3.5490899203618*^9}, {
  3.549089956306233*^9, 3.549089963334435*^9}, {3.549089995675423*^9, 
  3.549090019237076*^9}, {3.549090201932577*^9, 3.549090273551881*^9}, {
  3.549090312632014*^9, 3.549090318353551*^9}, {3.549090575438492*^9, 
  3.549090593708438*^9}, {3.549090630127469*^9, 3.54909063050256*^9}},
 FontFamily->"DejaVu Sans",
 FontWeight->"Bold"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"I1", " ", "=", " ", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"1", "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Sqrt", "[", "3", "]"}], 
           RowBox[{"F", "^", "4"}]}], ")"}]}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "12"}], 
           RowBox[{"m", "^", "4"}]}], "+", 
          RowBox[{"12", 
           RowBox[{"meta", "^", "4"}]}]}], ")"}]}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"M", "\[Rule]", " ", 
          SubscriptBox["M", "K"]}], ",", 
         RowBox[{"m", "\[Rule]", " ", 
          SubscriptBox["M", "\[Pi]"]}], ",", 
         RowBox[{"meta", " ", "\[Rule]", " ", 
          SubscriptBox["M", "\[Eta]"]}], ",", 
         RowBox[{"F", "\[Rule]", 
          SubscriptBox["F", "\[Pi]"]}]}], " ", "}"}]}], "/.", 
      RowBox[{"t", "\[Rule]", " ", 
       RowBox[{
        RowBox[{"-", "s"}], "-", "u", "+", 
        RowBox[{"2", 
         SubsuperscriptBox["M", "K", "2"]}], "+", 
        SubsuperscriptBox["M", "\[Eta]", "2"], "+", 
        SubsuperscriptBox["M", "\[Pi]", "2"]}]}]}], "/.", 
     RowBox[{
      SubsuperscriptBox["M", "K", "2"], "\[Rule]", " ", 
      RowBox[{
       RowBox[{"1", "/", "4"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", 
          SubsuperscriptBox["M", "\[Eta]", "2"]}], " ", "+", 
         SubsuperscriptBox["M", "\[Pi]", "2"]}], ")"}]}]}]}], "/.", 
    RowBox[{
     SubsuperscriptBox["M", "K", "4"], "\[Rule]", " ", 
     RowBox[{
      RowBox[{"1", "/", "16"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"9", 
         SubsuperscriptBox["M", "\[Eta]", "4"]}], "+", 
        RowBox[{"6", 
         SubsuperscriptBox["M", "\[Eta]", "2"], 
         SubsuperscriptBox["M", "\[Pi]", "2"]}], "+", 
        SubsuperscriptBox["M", "\[Pi]", "4"]}], ")"}]}]}]}], "//", 
   "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.548417506853096*^9, 3.548417577022768*^9}, {
  3.549090637248214*^9, 3.549090637628288*^9}}],

Cell[BoxData[
 FormBox[
  RowBox[{"-", 
   FractionBox[
    RowBox[{"4", " ", 
     SqrtBox["3"], " ", 
     RowBox[{"(", 
      RowBox[{
       SubsuperscriptBox["M", "\[Pi]", "4"], "-", 
       SubsuperscriptBox["M", "\[Eta]", "4"]}], ")"}]}], 
    SubsuperscriptBox["F", "\[Pi]", "4"]]}], TraditionalForm]], "Output",
 CellChangeTimes->{{3.548417570493793*^9, 3.548417577931169*^9}, 
   3.548419362811573*^9, 3.548420411135364*^9, 3.54842046212415*^9, 
   3.548420601144097*^9, 3.548421170839176*^9, 3.54842205660421*^9, 
   3.54842213696639*^9, 3.548422794959037*^9, 3.549090918875717*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"I2", " ", "=", "  ", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Coefficient", "[", 
       RowBox[{"AMPC", ",", 
        SubsuperscriptBox["L", "7", "r"]}], "]"}], "/.", 
      RowBox[{"t", "\[Rule]", " ", 
       RowBox[{
        RowBox[{"-", "s"}], "-", "u", "+", 
        RowBox[{"2", 
         SubsuperscriptBox["M", "K", "2"]}], "+", 
        SubsuperscriptBox["M", "\[Eta]", "2"], "+", 
        SubsuperscriptBox["M", "\[Pi]", "2"]}]}]}], "/.", 
     RowBox[{
      SubsuperscriptBox["M", "K", "2"], "\[Rule]", " ", 
      RowBox[{
       RowBox[{"1", "/", "4"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", 
          SubsuperscriptBox["M", "\[Eta]", "2"]}], " ", "+", 
         SubsuperscriptBox["M", "\[Pi]", "2"]}], ")"}]}]}]}], "/.", 
    RowBox[{
     SubsuperscriptBox["M", "K", "4"], "\[Rule]", " ", 
     RowBox[{
      RowBox[{"1", "/", "16"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"9", 
         SubsuperscriptBox["M", "\[Eta]", "4"]}], "+", 
        RowBox[{"6", 
         SubsuperscriptBox["M", "\[Eta]", "2"], 
         SubsuperscriptBox["M", "\[Pi]", "2"]}], "+", 
        SubsuperscriptBox["M", "\[Pi]", "4"]}], ")"}]}]}]}], "//", 
   "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.548417585023849*^9, 3.548417595871451*^9}, 
   3.549089562118498*^9, {3.549090639610766*^9, 3.549090640172899*^9}}],

Cell[BoxData[
 FormBox[
  FractionBox[
   RowBox[{"4", " ", 
    SqrtBox["3"], " ", 
    RowBox[{"(", 
     RowBox[{
      SubsuperscriptBox["M", "\[Eta]", "4"], "-", 
      SubsuperscriptBox["M", "\[Pi]", "4"]}], ")"}]}], 
   SubsuperscriptBox["F", "\[Pi]", "4"]], TraditionalForm]], "Output",
 CellChangeTimes->{3.548417596483568*^9, 3.548419362958756*^9, 
  3.548420411286091*^9, 3.548420462527277*^9, 3.54842060144585*^9, 
  3.548421171019089*^9, 3.548422057083297*^9, 3.548422137218858*^9, 
  3.548422795222404*^9, 3.549090919023664*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"I1", "-", "I2"}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.548417612445058*^9, 3.548417618401744*^9}, {
  3.549090652042398*^9, 3.549090655382776*^9}}],

Cell[BoxData[
 FormBox["0", TraditionalForm]], "Output",
 CellChangeTimes->{{3.548417614600471*^9, 3.548417619279865*^9}, 
   3.548419363040458*^9, 3.548420411535441*^9, 3.548420462705534*^9, 
   3.548420601583449*^9, 3.548421171402695*^9, 3.548422057403675*^9, 
   3.54842213773013*^9, 3.548422795517729*^9, 3.549090919297193*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Check", " ", "for", " ", 
  SubsuperscriptBox["L", "8", "r"]}]], "Subtitle",
 CellChangeTimes->{{3.549089903919395*^9, 3.5490899203618*^9}, {
  3.549089956306233*^9, 3.549089963334435*^9}, {3.549089995675423*^9, 
  3.549090019237076*^9}, {3.549090201932577*^9, 3.549090273551881*^9}, {
  3.549090312632014*^9, 3.549090318353551*^9}, {3.549090575438492*^9, 
  3.549090593708438*^9}, {3.549090645980975*^9, 3.549090646410137*^9}},
 FontFamily->"DejaVu Sans",
 FontWeight->"Bold"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"J1", " ", "=", " ", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"1", "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Sqrt", "[", "3", "]"}], 
           RowBox[{"F", "^", "4"}]}], ")"}]}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "6"}], 
           RowBox[{"m", "^", "4"}]}], "+", 
          RowBox[{"6", 
           RowBox[{"meta", "^", "4"}]}]}], ")"}]}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"M", "\[Rule]", " ", 
          SubscriptBox["M", "K"]}], ",", 
         RowBox[{"m", "\[Rule]", " ", 
          SubscriptBox["M", "\[Pi]"]}], ",", 
         RowBox[{"meta", " ", "\[Rule]", " ", 
          SubscriptBox["M", "\[Eta]"]}], ",", 
         RowBox[{"F", "\[Rule]", 
          SubscriptBox["F", "\[Pi]"]}]}], " ", "}"}]}], "/.", 
      RowBox[{"t", "\[Rule]", " ", 
       RowBox[{
        RowBox[{"-", "s"}], "-", "u", "+", 
        RowBox[{"2", 
         SubsuperscriptBox["M", "K", "2"]}], "+", 
        SubsuperscriptBox["M", "\[Eta]", "2"], "+", 
        SubsuperscriptBox["M", "\[Pi]", "2"]}]}]}], "/.", 
     RowBox[{
      SubsuperscriptBox["M", "K", "2"], "\[Rule]", " ", 
      RowBox[{
       RowBox[{"1", "/", "4"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", 
          SubsuperscriptBox["M", "\[Eta]", "2"]}], " ", "+", 
         SubsuperscriptBox["M", "\[Pi]", "2"]}], ")"}]}]}]}], "/.", 
    RowBox[{
     SubsuperscriptBox["M", "K", "4"], "\[Rule]", " ", 
     RowBox[{
      RowBox[{"1", "/", "16"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"9", 
         SubsuperscriptBox["M", "\[Eta]", "4"]}], "+", 
        RowBox[{"6", 
         SubsuperscriptBox["M", "\[Eta]", "2"], 
         SubsuperscriptBox["M", "\[Pi]", "2"]}], "+", 
        SubsuperscriptBox["M", "\[Pi]", "4"]}], ")"}]}]}]}], "//", 
   "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.548417628006135*^9, 3.548417676120401*^9}, {
  3.548417731824588*^9, 3.548417732234459*^9}, {3.548417765681446*^9, 
  3.548417778564742*^9}, {3.549090658412987*^9, 3.549090659015704*^9}}],

Cell[BoxData[
 FormBox[
  RowBox[{"-", 
   FractionBox[
    RowBox[{"2", " ", 
     SqrtBox["3"], " ", 
     RowBox[{"(", 
      RowBox[{
       SubsuperscriptBox["M", "\[Pi]", "4"], "-", 
       SubsuperscriptBox["M", "\[Eta]", "4"]}], ")"}]}], 
    SubsuperscriptBox["F", "\[Pi]", "4"]]}], TraditionalForm]], "Output",
 CellChangeTimes->{
  3.548417676893766*^9, 3.548417732567763*^9, {3.548417765986064*^9, 
   3.548417778944315*^9}, 3.548419363463437*^9, 3.548420411964567*^9, 
   3.548420462944916*^9, 3.548420601935295*^9, 3.54842117172181*^9, 
   3.548422057651098*^9, 3.548422138045866*^9, 3.548422795996751*^9, 
   3.549090919470539*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"J2", " ", "=", " ", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Coefficient", "[", 
       RowBox[{"AMPC", ",", 
        SubsuperscriptBox["L", "8", "r"]}], "]"}], "/.", 
      RowBox[{"t", "\[Rule]", " ", 
       RowBox[{
        RowBox[{"-", "s"}], "-", "u", "+", 
        RowBox[{"2", 
         SubsuperscriptBox["M", "K", "2"]}], "+", 
        SubsuperscriptBox["M", "\[Eta]", "2"], "+", 
        SubsuperscriptBox["M", "\[Pi]", "2"]}]}]}], "/.", 
     RowBox[{
      SubsuperscriptBox["M", "K", "2"], "\[Rule]", " ", 
      RowBox[{
       RowBox[{"1", "/", "4"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", 
          SubsuperscriptBox["M", "\[Eta]", "2"]}], " ", "+", 
         SubsuperscriptBox["M", "\[Pi]", "2"]}], ")"}]}]}]}], "/.", 
    RowBox[{
     SubsuperscriptBox["M", "K", "4"], "\[Rule]", " ", 
     RowBox[{
      RowBox[{"1", "/", "16"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"9", 
         SubsuperscriptBox["M", "\[Eta]", "4"]}], "+", 
        RowBox[{"6", 
         SubsuperscriptBox["M", "\[Eta]", "2"], 
         SubsuperscriptBox["M", "\[Pi]", "2"]}], "+", 
        SubsuperscriptBox["M", "\[Pi]", "4"]}], ")"}]}]}]}], "//", 
   "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.548417681164078*^9, 3.548417692734833*^9}, 
   3.549089564432839*^9, {3.54909066164664*^9, 3.549090663037812*^9}}],

Cell[BoxData[
 FormBox[
  FractionBox[
   RowBox[{"2", " ", 
    SqrtBox["3"], " ", 
    RowBox[{"(", 
     RowBox[{
      SubsuperscriptBox["M", "\[Eta]", "4"], "-", 
      SubsuperscriptBox["M", "\[Pi]", "4"]}], ")"}]}], 
   SubsuperscriptBox["F", "\[Pi]", "4"]], TraditionalForm]], "Output",
 CellChangeTimes->{
  3.548417693487702*^9, 3.54841773545529*^9, {3.548417768381185*^9, 
   3.548417782012021*^9}, 3.548419363580173*^9, 3.548420412317376*^9, 
   3.548420463206309*^9, 3.548420602189348*^9, 3.548421171834883*^9, 
   3.548422058085459*^9, 3.548422138320116*^9, 3.548422796232976*^9, 
   3.549090919603386*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"J1", "-", "J2"}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.548417706765342*^9, 3.548417708538499*^9}, 
   3.548417789642116*^9, {3.549090665647523*^9, 3.549090668655249*^9}}],

Cell[BoxData[
 FormBox["0", TraditionalForm]], "Output",
 CellChangeTimes->{{3.548417709072673*^9, 3.548417737236096*^9}, {
   3.548417770482293*^9, 3.548417790480308*^9}, 3.548419363591087*^9, 
   3.548420412327832*^9, 3.548420463565104*^9, 3.548420602504308*^9, 
   3.548421172183029*^9, 3.548422058390776*^9, 3.548422138815725*^9, 
   3.548422796478495*^9, 3.549090919762107*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Check", " ", "for", " ", 
   RowBox[{"JBarkk", "[", "s", "]"}]}], " ", "=", " ", 
  RowBox[{
   OverscriptBox["B", "_"], "[", 
   RowBox[{"s", ",", 
    SubsuperscriptBox["M", "K", "2"], ",", 
    SubsuperscriptBox["M", "K", "2"]}], "]"}]}]], "Subtitle",
 CellChangeTimes->{{3.549089903919395*^9, 3.5490899203618*^9}, {
  3.549089956306233*^9, 3.549089963334435*^9}, {3.549090714494038*^9, 
  3.549090719878228*^9}},
 FontFamily->"DejaVu Sans",
 FontWeight->"Bold"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"K1", " ", "=", " ", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"9", "t"}], "-", 
            RowBox[{"8", 
             RowBox[{"M", "^", "2"}]}], "-", 
            RowBox[{"m", "^", "2"}], "-", 
            RowBox[{"3", 
             RowBox[{"meta", "^", "2"}]}]}], ")"}]}], "/", 
         RowBox[{"(", 
          RowBox[{"144", "*", 
           RowBox[{"Sqrt", "[", "3", "]"}], 
           RowBox[{"F", "^", "4"}]}], ")"}]}], "*", 
        RowBox[{"(", 
         RowBox[{"3", "t"}], ")"}]}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"M", "\[Rule]", " ", 
          SubscriptBox["M", "K"]}], ",", 
         RowBox[{"m", "\[Rule]", " ", 
          SubscriptBox["M", "\[Pi]"]}], ",", 
         RowBox[{"meta", " ", "\[Rule]", " ", 
          SubscriptBox["M", "\[Eta]"]}], ",", 
         RowBox[{"F", "\[Rule]", 
          SubscriptBox["F", "\[Pi]"]}]}], " ", "}"}]}], "/.", 
      RowBox[{"t", "\[Rule]", " ", 
       RowBox[{
        RowBox[{"-", "s"}], "-", "u", "+", 
        RowBox[{"2", 
         SubsuperscriptBox["M", "K", "2"]}], "+", 
        SubsuperscriptBox["M", "\[Eta]", "2"], "+", 
        SubsuperscriptBox["M", "\[Pi]", "2"]}]}]}], "/.", 
     RowBox[{
      SubsuperscriptBox["M", "K", "2"], "\[Rule]", " ", 
      RowBox[{
       RowBox[{"1", "/", "4"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", 
          SubsuperscriptBox["M", "\[Eta]", "2"]}], " ", "+", 
         SubsuperscriptBox["M", "\[Pi]", "2"]}], ")"}]}]}]}], "/.", 
    RowBox[{
     SubsuperscriptBox["M", "K", "4"], "\[Rule]", " ", 
     RowBox[{
      RowBox[{"1", "/", "16"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"9", 
         SubsuperscriptBox["M", "\[Eta]", "4"]}], "+", 
        RowBox[{"6", 
         SubsuperscriptBox["M", "\[Eta]", "2"], 
         SubsuperscriptBox["M", "\[Pi]", "2"]}], "+", 
        SubsuperscriptBox["M", "\[Pi]", "4"]}], ")"}]}]}]}], "//", 
   "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.548417870047041*^9, 3.548417931020589*^9}, {
  3.548418078097587*^9, 3.548418078825818*^9}, {3.549090723841167*^9, 
  3.54909072426306*^9}}],

Cell[BoxData[
 FormBox[
  RowBox[{"-", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"9", " ", 
         SubsuperscriptBox["M", "\[Eta]", "2"]}]}], "-", 
       RowBox[{"7", " ", 
        SubsuperscriptBox["M", "\[Pi]", "2"]}], "+", 
       RowBox[{"6", " ", 
        RowBox[{"(", 
         RowBox[{"s", "+", "u"}], ")"}]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"5", " ", 
         SubsuperscriptBox["M", "\[Eta]", "2"]}]}], "-", 
       RowBox[{"3", " ", 
        SubsuperscriptBox["M", "\[Pi]", "2"]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"s", "+", "u"}], ")"}]}]}], ")"}]}], 
    RowBox[{"64", " ", 
     SqrtBox["3"], " ", 
     SubsuperscriptBox["F", "\[Pi]", "4"]}]]}], TraditionalForm]], "Output",
 CellChangeTimes->{3.548417931939232*^9, 3.548418087277577*^9, 
  3.548419363691772*^9, 3.54842041245417*^9, 3.548420463801215*^9, 
  3.548420602735631*^9, 3.548421172566464*^9, 3.54842205862276*^9, 
  3.548422139120868*^9, 3.54842279670375*^9, 3.549090919872782*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"K2", " ", "=", " ", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Coefficient", "[", 
       RowBox[{"AMPC", ",", 
        RowBox[{
         OverscriptBox["B", "_"], "[", 
         RowBox[{"t", ",", 
          SubsuperscriptBox["M", "K", "2"], ",", 
          SubsuperscriptBox["M", "K", "2"]}], "]"}]}], "]"}], "/.", 
      RowBox[{"t", "\[Rule]", " ", 
       RowBox[{
        RowBox[{"-", "s"}], "-", "u", "+", 
        RowBox[{"2", 
         SubsuperscriptBox["M", "K", "2"]}], "+", 
        SubsuperscriptBox["M", "\[Eta]", "2"], "+", 
        SubsuperscriptBox["M", "\[Pi]", "2"]}]}]}], "/.", 
     RowBox[{
      SubsuperscriptBox["M", "K", "2"], "\[Rule]", " ", 
      RowBox[{
       RowBox[{"1", "/", "4"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", 
          SubsuperscriptBox["M", "\[Eta]", "2"]}], " ", "+", 
         SubsuperscriptBox["M", "\[Pi]", "2"]}], ")"}]}]}]}], "/.", 
    RowBox[{
     SubsuperscriptBox["M", "K", "4"], "\[Rule]", " ", 
     RowBox[{
      RowBox[{"1", "/", "16"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"9", 
         SubsuperscriptBox["M", "\[Eta]", "4"]}], "+", 
        RowBox[{"6", 
         SubsuperscriptBox["M", "\[Eta]", "2"], 
         SubsuperscriptBox["M", "\[Pi]", "2"]}], "+", 
        SubsuperscriptBox["M", "\[Pi]", "4"]}], ")"}]}]}]}], "//", 
   "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.548417935526847*^9, 3.548417970986382*^9}, {
   3.548418080611441*^9, 3.548418081014242*^9}, 3.549089566737619*^9, {
   3.549090726610207*^9, 3.549090727088014*^9}}],

Cell[BoxData[
 FormBox[
  RowBox[{"-", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"9", " ", 
         SubsuperscriptBox["M", "\[Eta]", "2"]}]}], "-", 
       RowBox[{"7", " ", 
        SubsuperscriptBox["M", "\[Pi]", "2"]}], "+", 
       RowBox[{"6", " ", 
        RowBox[{"(", 
         RowBox[{"s", "+", "u"}], ")"}]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"5", " ", 
         SubsuperscriptBox["M", "\[Eta]", "2"]}]}], "-", 
       RowBox[{"3", " ", 
        SubsuperscriptBox["M", "\[Pi]", "2"]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"s", "+", "u"}], ")"}]}]}], ")"}]}], 
    RowBox[{"64", " ", 
     SqrtBox["3"], " ", 
     SubsuperscriptBox["F", "\[Pi]", "4"]}]]}], TraditionalForm]], "Output",
 CellChangeTimes->{3.548417973906031*^9, 3.548418088135429*^9, 
  3.548419363811361*^9, 3.54842041325109*^9, 3.548420464040515*^9, 
  3.548420603088297*^9, 3.548421172739423*^9, 3.548422058785709*^9, 
  3.548422139396604*^9, 3.548422797183465*^9, 3.549090920042913*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"K1", "-", "K2"}]], "Input",
 CellChangeTimes->{{3.54841797798091*^9, 3.548417979699783*^9}, {
  3.548418082496495*^9, 3.548418084699599*^9}, {3.549090729522866*^9, 
  3.549090732396581*^9}}],

Cell[BoxData[
 FormBox["0", TraditionalForm]], "Output",
 CellChangeTimes->{3.548417980164683*^9, 3.548418089162125*^9, 
  3.548419363928271*^9, 3.548420413385629*^9, 3.548420464340571*^9, 
  3.548420603396992*^9, 3.54842117276026*^9, 3.548422059245731*^9, 
  3.54842213988607*^9, 3.548422797308548*^9, 3.549090920295921*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Check", " ", "for", " ", 
   RowBox[{"JBarpieta", "[", "s", "]"}]}], " ", "=", " ", 
  RowBox[{
   OverscriptBox["B", "_"], "[", 
   RowBox[{"t", ",", 
    SubsuperscriptBox["M", "\[Pi]", "2"], ",", 
    SubsuperscriptBox["M", "\[Eta]", "2"]}], "]"}]}]], "Subtitle",
 CellChangeTimes->{{3.549089903919395*^9, 3.5490899203618*^9}, {
  3.549089956306233*^9, 3.549089963334435*^9}, {3.549090714494038*^9, 
  3.549090719878228*^9}, {3.549090762273794*^9, 3.549090770596928*^9}},
 FontFamily->"DejaVu Sans",
 FontWeight->"Bold"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"L1", " ", "=", " ", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"9", "t"}], "-", 
            RowBox[{"8", 
             RowBox[{"M", "^", "2"}]}], "-", 
            RowBox[{"m", "^", "2"}], "-", 
            RowBox[{"3", 
             RowBox[{"meta", "^", "2"}]}]}], ")"}]}], "/", 
         RowBox[{"(", 
          RowBox[{"144", "*", 
           RowBox[{"Sqrt", "[", "3", "]"}], 
           RowBox[{"F", "^", "4"}]}], ")"}]}], "*", 
        RowBox[{"(", 
         RowBox[{"4", 
          RowBox[{"m", "^", "2"}]}], ")"}]}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"M", "\[Rule]", " ", 
          SubscriptBox["M", "K"]}], ",", 
         RowBox[{"m", "\[Rule]", " ", 
          SubscriptBox["M", "\[Pi]"]}], ",", 
         RowBox[{"meta", " ", "\[Rule]", " ", 
          SubscriptBox["M", "\[Eta]"]}], ",", 
         RowBox[{"F", "\[Rule]", 
          SubscriptBox["F", "\[Pi]"]}]}], " ", "}"}]}], "/.", 
      RowBox[{"t", "\[Rule]", " ", 
       RowBox[{
        RowBox[{"-", "s"}], "-", "u", "+", 
        RowBox[{"2", 
         SubsuperscriptBox["M", "K", "2"]}], "+", 
        SubsuperscriptBox["M", "\[Eta]", "2"], "+", 
        SubsuperscriptBox["M", "\[Pi]", "2"]}]}]}], "/.", 
     RowBox[{
      SubsuperscriptBox["M", "K", "2"], "\[Rule]", " ", 
      RowBox[{
       RowBox[{"1", "/", "4"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", 
          SubsuperscriptBox["M", "\[Eta]", "2"]}], " ", "+", 
         SubsuperscriptBox["M", "\[Pi]", "2"]}], ")"}]}]}]}], "/.", 
    RowBox[{
     SubsuperscriptBox["M", "K", "4"], "\[Rule]", " ", 
     RowBox[{
      RowBox[{"1", "/", "16"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"9", 
         SubsuperscriptBox["M", "\[Eta]", "4"]}], "+", 
        RowBox[{"6", 
         SubsuperscriptBox["M", "\[Eta]", "2"], 
         SubsuperscriptBox["M", "\[Pi]", "2"]}], "+", 
        SubsuperscriptBox["M", "\[Pi]", "4"]}], ")"}]}]}]}], "//", 
   "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.548417986010973*^9, 3.548417997956367*^9}, {
  3.549090746741664*^9, 3.549090747125701*^9}}],

Cell[BoxData[
 FormBox[
  RowBox[{"-", 
   FractionBox[
    RowBox[{
     SubsuperscriptBox["M", "\[Pi]", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"9", " ", 
        SubsuperscriptBox["M", "\[Eta]", "2"]}], "+", 
       RowBox[{"7", " ", 
        SubsuperscriptBox["M", "\[Pi]", "2"]}], "-", 
       RowBox[{"6", " ", 
        RowBox[{"(", 
         RowBox[{"s", "+", "u"}], ")"}]}]}], ")"}]}], 
    RowBox[{"24", " ", 
     SqrtBox["3"], " ", 
     SubsuperscriptBox["F", "\[Pi]", "4"]}]]}], TraditionalForm]], "Output",
 CellChangeTimes->{3.548418023429876*^9, 3.548418090423557*^9, 
  3.548419364009745*^9, 3.548420413513687*^9, 3.548420464699889*^9, 
  3.548420603668302*^9, 3.548421172898024*^9, 3.548422059389651*^9, 
  3.548422140201452*^9, 3.548422797594129*^9, 3.549090920438721*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"L2", " ", "=", " ", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Coefficient", "[", 
       RowBox[{"AMPC", ",", 
        RowBox[{
         OverscriptBox["B", "_"], "[", 
         RowBox[{"t", ",", 
          SubsuperscriptBox["M", "\[Pi]", "2"], ",", 
          SubsuperscriptBox["M", "\[Eta]", "2"]}], "]"}]}], "]"}], "/.", 
      RowBox[{"t", "\[Rule]", " ", 
       RowBox[{
        RowBox[{"-", "s"}], "-", "u", "+", 
        RowBox[{"2", 
         SubsuperscriptBox["M", "K", "2"]}], "+", 
        SubsuperscriptBox["M", "\[Eta]", "2"], "+", 
        SubsuperscriptBox["M", "\[Pi]", "2"]}]}]}], "/.", 
     RowBox[{
      SubsuperscriptBox["M", "K", "2"], "\[Rule]", " ", 
      RowBox[{
       RowBox[{"1", "/", "4"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", 
          SubsuperscriptBox["M", "\[Eta]", "2"]}], " ", "+", 
         SubsuperscriptBox["M", "\[Pi]", "2"]}], ")"}]}]}]}], "/.", 
    RowBox[{
     SubsuperscriptBox["M", "K", "4"], "\[Rule]", " ", 
     RowBox[{
      RowBox[{"1", "/", "16"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"9", 
         SubsuperscriptBox["M", "\[Eta]", "4"]}], "+", 
        RowBox[{"6", 
         SubsuperscriptBox["M", "\[Eta]", "2"], 
         SubsuperscriptBox["M", "\[Pi]", "2"]}], "+", 
        SubsuperscriptBox["M", "\[Pi]", "4"]}], ")"}]}]}]}], "//", 
   "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.548418040896926*^9, 3.548418055906453*^9}, 
   3.54908956857124*^9, {3.549090750909307*^9, 3.549090751237751*^9}}],

Cell[BoxData[
 FormBox[
  RowBox[{"-", 
   FractionBox[
    RowBox[{
     SubsuperscriptBox["M", "\[Pi]", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"9", " ", 
        SubsuperscriptBox["M", "\[Eta]", "2"]}], "+", 
       RowBox[{"7", " ", 
        SubsuperscriptBox["M", "\[Pi]", "2"]}], "-", 
       RowBox[{"6", " ", 
        RowBox[{"(", 
         RowBox[{"s", "+", "u"}], ")"}]}]}], ")"}]}], 
    RowBox[{"24", " ", 
     SqrtBox["3"], " ", 
     SubsuperscriptBox["F", "\[Pi]", "4"]}]]}], TraditionalForm]], "Output",
 CellChangeTimes->{{3.548418046126604*^9, 3.548418056430278*^9}, 
   3.548418091243722*^9, 3.548419364125929*^9, 3.548420413784116*^9, 
   3.548420464996104*^9, 3.548420603942651*^9, 3.548421173147609*^9, 
   3.548422059663092*^9, 3.548422140471635*^9, 3.54842279772801*^9, 
   3.54909092060413*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"L1", "-", "L2"}]], "Input",
 CellChangeTimes->{{3.548418049341187*^9, 3.548418050549252*^9}, {
  3.549090753502197*^9, 3.549090756128938*^9}}],

Cell[BoxData[
 FormBox["0", TraditionalForm]], "Output",
 CellChangeTimes->{{3.548418051013466*^9, 3.548418058171354*^9}, 
   3.548418092087919*^9, 3.548419364438864*^9, 3.548420414095031*^9, 
   3.548420465115913*^9, 3.548420604349823*^9, 3.548421173490198*^9, 
   3.548422059916977*^9, 3.548422141000749*^9, 3.548422798243879*^9, 
   3.549090920732026*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Check", " ", "for", " ", "the", " ", "constant", " ", 
  "term"}]], "Subtitle",
 CellChangeTimes->{{3.549089903919395*^9, 3.5490899203618*^9}, {
  3.549089956306233*^9, 3.549089963334435*^9}, {3.549090714494038*^9, 
  3.549090719878228*^9}, {3.549090762273794*^9, 3.549090802154158*^9}},
 FontFamily->"DejaVu Sans",
 FontWeight->"Bold"],

Cell["\<\
In the AMPC expression, we have multiplied the constant term by \"A\" to \
isolate it using MATHEMATICA Coefficient command\
\>", "Text",
 CellChangeTimes->{{3.550562456986192*^9, 3.550562509194326*^9}},
 FontFamily->"Utopia",
 FontSize->14],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"M1", " ", "=", " ", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{
            RowBox[{"FinalAnswer", "[", 
             RowBox[{"s", ",", "t", ",", "u"}], "]"}], ",", "A"}], "]"}], "/.", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"M", "\[Rule]", " ", 
             SubscriptBox["M", "K"]}], ",", 
            RowBox[{"m", "\[Rule]", " ", 
             SubscriptBox["M", "\[Pi]"]}], ",", 
            RowBox[{"meta", " ", "\[Rule]", " ", 
             SubscriptBox["M", "\[Eta]"]}], ",", 
            RowBox[{"F", "\[Rule]", 
             SubscriptBox["F", "\[Pi]"]}]}], " ", "}"}]}], "/.", 
         RowBox[{"t", "\[Rule]", " ", 
          RowBox[{
           RowBox[{"-", "s"}], "-", "u", "+", 
           RowBox[{"2", 
            SubsuperscriptBox["M", "K", "2"]}], "+", 
           SubsuperscriptBox["M", "\[Eta]", "2"], "+", 
           SubsuperscriptBox["M", "\[Pi]", "2"]}]}]}], " ", "/.", 
        RowBox[{
         SubsuperscriptBox["M", "K", "2"], "\[Rule]", " ", 
         RowBox[{
          RowBox[{"1", "/", "4"}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", 
             SubsuperscriptBox["M", "\[Eta]", "2"]}], " ", "+", 
            SubsuperscriptBox["M", "\[Pi]", "2"]}], ")"}]}]}]}], "/.", 
       RowBox[{
        SubsuperscriptBox["M", "K", "4"], "\[Rule]", " ", 
        RowBox[{
         RowBox[{"1", "/", "16"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"9", 
            SubsuperscriptBox["M", "\[Eta]", "4"]}], "+", 
           RowBox[{"6", 
            SubsuperscriptBox["M", "\[Eta]", "2"], 
            SubsuperscriptBox["M", "\[Pi]", "2"]}], "+", 
           SubsuperscriptBox["M", "\[Pi]", "4"]}], ")"}]}]}]}], "/.", 
      RowBox[{
       SubsuperscriptBox["M", "K", "6"], "\[Rule]", 
       RowBox[{
        RowBox[{"1", "/", "64"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"27", 
           SubsuperscriptBox["M", "\[Eta]", "6"]}], "+", 
          RowBox[{"27", 
           SubsuperscriptBox["M", "\[Eta]", "4"], 
           SubsuperscriptBox["M", "\[Pi]", "2"]}], "+", 
          RowBox[{"9", 
           SubsuperscriptBox["M", "\[Eta]", "2"], 
           SubsuperscriptBox["M", "\[Pi]", "4"]}], "+", 
          SubsuperscriptBox["M", "\[Pi]", "6"]}], ")"}]}]}]}], "/.", 
     RowBox[{
      SubsuperscriptBox["M", "K", "8"], "\[Rule]", " ", 
      RowBox[{
       RowBox[{"1", "/", "256"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"81", 
          SubsuperscriptBox["M", "\[Eta]", "8"]}], "+", 
         RowBox[{"108", 
          SubsuperscriptBox["M", "\[Eta]", "6"], 
          SubsuperscriptBox["M", "\[Pi]", "2"]}], "+", 
         RowBox[{"54", 
          SubsuperscriptBox["M", "\[Pi]", "4"], 
          SubsuperscriptBox["M", "\[Eta]", "4"]}], "+", 
         RowBox[{"12", 
          SubsuperscriptBox["M", "\[Pi]", "6"], 
          SubsuperscriptBox["M", "\[Eta]", "2"]}], "+", 
         SubsuperscriptBox["M", "\[Pi]", "8"]}], ")"}]}]}]}], "/.", 
    RowBox[{
     SubsuperscriptBox["M", "K", "10"], "\[Rule]", " ", 
     RowBox[{
      RowBox[{"1", "/", "1024"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"15", " ", 
         SubsuperscriptBox["M", "\[Pi]", "8"], " ", 
         SubsuperscriptBox["M", "\[Eta]", "2"]}], "+", 
        RowBox[{"90", " ", 
         SubsuperscriptBox["M", "\[Pi]", "6"], " ", 
         SubsuperscriptBox["M", "\[Eta]", "4"]}], "+", 
        RowBox[{"270", " ", 
         SubsuperscriptBox["M", "\[Pi]", "4"], " ", 
         SubsuperscriptBox["M", "\[Eta]", "6"]}], "+", 
        RowBox[{"405", " ", 
         SubsuperscriptBox["M", "\[Pi]", "2"], " ", 
         SubsuperscriptBox["M", "\[Eta]", "8"]}], "+", 
        RowBox[{"243", " ", 
         SubsuperscriptBox["M", "\[Eta]", "10"]}], "+", 
        SubsuperscriptBox["M", "\[Pi]", "10"]}], ")"}]}]}]}], "//", 
   "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.548421247643513*^9, 3.548421248255297*^9}, 
   3.54842131709697*^9, {3.549090775044254*^9, 3.549090775720208*^9}}],

Cell[BoxData[
 FormBox[
  FractionBox[
   RowBox[{
    RowBox[{"9", " ", 
     SubsuperscriptBox["M", "\[Pi]", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SubsuperscriptBox["M", "\[Eta]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"s", "+", "u"}], ")"}]}], "+", 
       RowBox[{"88", " ", "s", " ", "u"}]}], ")"}]}], "+", 
    RowBox[{
     SubsuperscriptBox["M", "\[Pi]", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"63", " ", 
        SubsuperscriptBox["M", "\[Eta]", "4"], " ", 
        RowBox[{"(", 
         RowBox[{"s", "+", "u"}], ")"}]}], "+", 
       RowBox[{"2384", " ", "s", " ", "u", " ", 
        SubsuperscriptBox["M", "\[Eta]", "2"]}], "-", 
       RowBox[{"1040", " ", "s", " ", "u", " ", 
        RowBox[{"(", 
         RowBox[{"s", "+", "u"}], ")"}]}]}], ")"}]}], "-", 
    RowBox[{"45", " ", 
     SubsuperscriptBox["M", "\[Eta]", "6"], " ", 
     RowBox[{"(", 
      RowBox[{"s", "+", "u"}], ")"}]}], "+", 
    RowBox[{"1944", " ", "s", " ", "u", " ", 
     SubsuperscriptBox["M", "\[Eta]", "4"]}], "-", 
    RowBox[{"1648", " ", "s", " ", "u", " ", 
     SubsuperscriptBox["M", "\[Eta]", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"s", "+", "u"}], ")"}]}], "-", 
    RowBox[{"27", " ", 
     SubsuperscriptBox["M", "\[Pi]", "6"], " ", 
     RowBox[{"(", 
      RowBox[{"s", "+", "u"}], ")"}]}], "+", 
    RowBox[{"128", " ", "s", " ", "u", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        SuperscriptBox["s", "2"]}], "+", 
       RowBox[{"5", " ", "s", " ", "u"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["u", "2"]}]}], ")"}]}]}], 
   RowBox[{"16384", " ", 
    SqrtBox["3"], " ", 
    SuperscriptBox["\[Pi]", "2"], " ", 
    SubsuperscriptBox["F", "\[Pi]", "4"], " ", "s", " ", "u"}]], 
  TraditionalForm]], "Output",
 CellChangeTimes->{3.548421248867347*^9, 3.54842132867772*^9, 
  3.548422060532931*^9, 3.548422141407909*^9, 3.548422798660399*^9, 
  3.549090920908146*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"M2", " ", "=", " ", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          FractionBox["1", 
           RowBox[{"768", " ", 
            SqrtBox["3"], " ", 
            SuperscriptBox["\[Pi]", "2"], " ", "s", " ", "u", " ", 
            SubsuperscriptBox["F", "\[Pi]", "4"]}]], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "3"}], " ", "s", " ", "u", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"s", " ", 
                RowBox[{"(", 
                 RowBox[{"t", "-", 
                  RowBox[{"2", " ", "u"}]}], ")"}]}], "+", 
               RowBox[{"t", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "3"}], " ", "t"}], "+", "u"}], ")"}]}]}], 
              ")"}]}], "-", 
            RowBox[{"5", " ", 
             RowBox[{"(", 
              RowBox[{"s", "+", "u"}], ")"}], " ", 
             SubsuperscriptBox["M", "K", "6"]}], "-", 
            RowBox[{"3", " ", "s", " ", "u", " ", 
             RowBox[{"(", 
              RowBox[{"s", "-", 
               RowBox[{"2", " ", "t"}], "+", "u"}], ")"}], " ", 
             SubsuperscriptBox["M", "\[Pi]", "2"]}], "+", 
            RowBox[{"2", " ", "s", " ", "u", " ", 
             SubsuperscriptBox["M", "\[Pi]", "4"]}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"s", "+", "u"}], ")"}], " ", 
             SubsuperscriptBox["M", "\[Pi]", "6"]}], "+", 
            RowBox[{
             SubsuperscriptBox["M", "K", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "s", " ", "u"}], "+", 
               RowBox[{"9", " ", 
                RowBox[{"(", 
                 RowBox[{"s", "+", "u"}], ")"}], " ", 
                SubsuperscriptBox["M", "\[Pi]", "2"]}]}], ")"}]}], "-", 
            RowBox[{
             SubsuperscriptBox["M", "K", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", "s", " ", "u", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"5", " ", "s"}], "-", 
                  RowBox[{"6", " ", "t"}], "+", 
                  RowBox[{"5", " ", "u"}]}], ")"}]}], "+", 
               RowBox[{"4", " ", "s", " ", "u", " ", 
                SubsuperscriptBox["M", "\[Pi]", "2"]}], "+", 
               RowBox[{"3", " ", 
                RowBox[{"(", 
                 RowBox[{"s", "+", "u"}], ")"}], " ", 
                SubsuperscriptBox["M", "\[Pi]", "4"]}]}], ")"}]}]}], ")"}]}], 
         "/.", 
         RowBox[{"t", "\[Rule]", " ", 
          RowBox[{
           RowBox[{"-", "s"}], "-", "u", "+", 
           RowBox[{"2", 
            SubsuperscriptBox["M", "K", "2"]}], "+", 
           SubsuperscriptBox["M", "\[Eta]", "2"], "+", 
           SubsuperscriptBox["M", "\[Pi]", "2"]}]}]}], "/.", 
        RowBox[{
         SubsuperscriptBox["M", "K", "2"], "\[Rule]", " ", 
         RowBox[{
          RowBox[{"1", "/", "4"}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", 
             SubsuperscriptBox["M", "\[Eta]", "2"]}], " ", "+", 
            SubsuperscriptBox["M", "\[Pi]", "2"]}], ")"}]}]}]}], "/.", 
       RowBox[{
        SubsuperscriptBox["M", "K", "4"], "\[Rule]", " ", 
        RowBox[{
         RowBox[{"1", "/", "16"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"9", 
            SubsuperscriptBox["M", "\[Eta]", "4"]}], "+", 
           RowBox[{"6", 
            SubsuperscriptBox["M", "\[Eta]", "2"], 
            SubsuperscriptBox["M", "\[Pi]", "2"]}], "+", 
           SubsuperscriptBox["M", "\[Pi]", "4"]}], ")"}]}]}]}], "/.", 
      RowBox[{
       SubsuperscriptBox["M", "K", "6"], "\[Rule]", 
       RowBox[{
        RowBox[{"1", "/", "64"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"27", 
           SubsuperscriptBox["M", "\[Eta]", "6"]}], "+", 
          RowBox[{"27", 
           SubsuperscriptBox["M", "\[Eta]", "4"], 
           SubsuperscriptBox["M", "\[Pi]", "2"]}], "+", 
          RowBox[{"9", 
           SubsuperscriptBox["M", "\[Eta]", "2"], 
           SubsuperscriptBox["M", "\[Pi]", "4"]}], "+", 
          SubsuperscriptBox["M", "\[Pi]", "6"]}], ")"}]}]}]}], "/.", 
     RowBox[{
      SubsuperscriptBox["M", "K", "8"], "\[Rule]", " ", 
      RowBox[{
       RowBox[{"1", "/", "256"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"81", 
          SubsuperscriptBox["M", "\[Eta]", "8"]}], "+", 
         RowBox[{"108", 
          SubsuperscriptBox["M", "\[Eta]", "6"], 
          SubsuperscriptBox["M", "\[Pi]", "2"]}], "+", 
         RowBox[{"54", 
          SubsuperscriptBox["M", "\[Pi]", "4"], 
          SubsuperscriptBox["M", "\[Eta]", "4"]}], "+", 
         RowBox[{"12", 
          SubsuperscriptBox["M", "\[Pi]", "6"], 
          SubsuperscriptBox["M", "\[Eta]", "2"]}], "+", 
         SubsuperscriptBox["M", "\[Pi]", "8"]}], ")"}]}]}]}], "/.", 
    RowBox[{
     SubsuperscriptBox["M", "K", "10"], "\[Rule]", " ", 
     RowBox[{
      RowBox[{"1", "/", "1024"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"15", " ", 
         SubsuperscriptBox["M", "\[Pi]", "8"], " ", 
         SubsuperscriptBox["M", "\[Eta]", "2"]}], "+", 
        RowBox[{"90", " ", 
         SubsuperscriptBox["M", "\[Pi]", "6"], " ", 
         SubsuperscriptBox["M", "\[Eta]", "4"]}], "+", 
        RowBox[{"270", " ", 
         SubsuperscriptBox["M", "\[Pi]", "4"], " ", 
         SubsuperscriptBox["M", "\[Eta]", "6"]}], "+", 
        RowBox[{"405", " ", 
         SubsuperscriptBox["M", "\[Pi]", "2"], " ", 
         SubsuperscriptBox["M", "\[Eta]", "8"]}], "+", 
        RowBox[{"243", " ", 
         SubsuperscriptBox["M", "\[Eta]", "10"]}], "+", 
        SubsuperscriptBox["M", "\[Pi]", "10"]}], ")"}]}]}]}], "//", 
   "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.548421257530522*^9, 3.548421286895237*^9}, 
   3.548421323558651*^9, {3.549090778526301*^9, 3.5490907789327*^9}}],

Cell[BoxData[
 FormBox[
  FractionBox[
   RowBox[{
    RowBox[{"9", " ", 
     SubsuperscriptBox["M", "\[Pi]", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SubsuperscriptBox["M", "\[Eta]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"s", "+", "u"}], ")"}]}], "+", 
       RowBox[{"88", " ", "s", " ", "u"}]}], ")"}]}], "+", 
    RowBox[{
     SubsuperscriptBox["M", "\[Pi]", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"63", " ", 
        SubsuperscriptBox["M", "\[Eta]", "4"], " ", 
        RowBox[{"(", 
         RowBox[{"s", "+", "u"}], ")"}]}], "+", 
       RowBox[{"2384", " ", "s", " ", "u", " ", 
        SubsuperscriptBox["M", "\[Eta]", "2"]}], "-", 
       RowBox[{"1040", " ", "s", " ", "u", " ", 
        RowBox[{"(", 
         RowBox[{"s", "+", "u"}], ")"}]}]}], ")"}]}], "-", 
    RowBox[{"45", " ", 
     SubsuperscriptBox["M", "\[Eta]", "6"], " ", 
     RowBox[{"(", 
      RowBox[{"s", "+", "u"}], ")"}]}], "+", 
    RowBox[{"1944", " ", "s", " ", "u", " ", 
     SubsuperscriptBox["M", "\[Eta]", "4"]}], "-", 
    RowBox[{"1648", " ", "s", " ", "u", " ", 
     SubsuperscriptBox["M", "\[Eta]", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"s", "+", "u"}], ")"}]}], "-", 
    RowBox[{"27", " ", 
     SubsuperscriptBox["M", "\[Pi]", "6"], " ", 
     RowBox[{"(", 
      RowBox[{"s", "+", "u"}], ")"}]}], "+", 
    RowBox[{"128", " ", "s", " ", "u", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        SuperscriptBox["s", "2"]}], "+", 
       RowBox[{"5", " ", "s", " ", "u"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["u", "2"]}]}], ")"}]}]}], 
   RowBox[{"16384", " ", 
    SqrtBox["3"], " ", 
    SuperscriptBox["\[Pi]", "2"], " ", 
    SubsuperscriptBox["F", "\[Pi]", "4"], " ", "s", " ", "u"}]], 
  TraditionalForm]], "Output",
 CellChangeTimes->{3.54842128833042*^9, 3.54842133011851*^9, 
  3.548422060826043*^9, 3.54842214171587*^9, 3.548422798946277*^9, 
  3.549090921157514*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"M1", "-", "M2"}], "/.", 
        RowBox[{"t", "\[Rule]", " ", 
         RowBox[{
          RowBox[{"-", "s"}], "-", "u", "+", 
          RowBox[{"2", 
           SubsuperscriptBox["M", "K", "2"]}], "+", 
          SubsuperscriptBox["M", "\[Eta]", "2"], "+", 
          SubsuperscriptBox["M", "\[Pi]", "2"]}]}]}], "/.", 
       RowBox[{
        SubsuperscriptBox["M", "K", "2"], "\[Rule]", " ", 
        RowBox[{
         RowBox[{"1", "/", "4"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", 
            SubsuperscriptBox["M", "\[Eta]", "2"]}], " ", "+", 
           SubsuperscriptBox["M", "\[Pi]", "2"]}], ")"}]}]}]}], "/.", 
      RowBox[{
       SubsuperscriptBox["M", "K", "4"], "\[Rule]", " ", 
       RowBox[{
        RowBox[{"1", "/", "16"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"9", 
           SubsuperscriptBox["M", "\[Eta]", "4"]}], "+", 
          RowBox[{"6", 
           SubsuperscriptBox["M", "\[Eta]", "2"], 
           SubsuperscriptBox["M", "\[Pi]", "2"]}], "+", 
          SubsuperscriptBox["M", "\[Pi]", "4"]}], ")"}]}]}]}], "/.", 
     RowBox[{
      SubsuperscriptBox["M", "K", "6"], "\[Rule]", 
      RowBox[{
       RowBox[{"1", "/", "64"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"27", 
          SubsuperscriptBox["M", "\[Eta]", "6"]}], "+", 
         RowBox[{"27", 
          SubsuperscriptBox["M", "\[Eta]", "4"], 
          SubsuperscriptBox["M", "\[Pi]", "2"]}], "+", 
         RowBox[{"9", 
          SubsuperscriptBox["M", "\[Eta]", "2"], 
          SubsuperscriptBox["M", "\[Pi]", "4"]}], "+", 
         SubsuperscriptBox["M", "\[Pi]", "6"]}], ")"}]}]}]}], "/.", 
    RowBox[{
     SubsuperscriptBox["M", "K", "8"], "\[Rule]", " ", 
     RowBox[{
      RowBox[{"1", "/", "256"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"81", 
         SubsuperscriptBox["M", "\[Eta]", "8"]}], "+", 
        RowBox[{"108", 
         SubsuperscriptBox["M", "\[Eta]", "6"], 
         SubsuperscriptBox["M", "\[Pi]", "2"]}], "+", 
        RowBox[{"54", 
         SubsuperscriptBox["M", "\[Pi]", "4"], 
         SubsuperscriptBox["M", "\[Eta]", "4"]}], "+", 
        RowBox[{"12", 
         SubsuperscriptBox["M", "\[Pi]", "6"], 
         SubsuperscriptBox["M", "\[Eta]", "2"]}], "+", 
        SubsuperscriptBox["M", "\[Pi]", "8"]}], ")"}]}]}]}], "/.", 
   RowBox[{
    SubsuperscriptBox["M", "K", "10"], "\[Rule]", " ", 
    RowBox[{
     RowBox[{"1", "/", "1024"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"15", " ", 
        SubsuperscriptBox["M", "\[Pi]", "8"], " ", 
        SubsuperscriptBox["M", "\[Eta]", "2"]}], "+", 
       RowBox[{"90", " ", 
        SubsuperscriptBox["M", "\[Pi]", "6"], " ", 
        SubsuperscriptBox["M", "\[Eta]", "4"]}], "+", 
       RowBox[{"270", " ", 
        SubsuperscriptBox["M", "\[Pi]", "4"], " ", 
        SubsuperscriptBox["M", "\[Eta]", "6"]}], "+", 
       RowBox[{"405", " ", 
        SubsuperscriptBox["M", "\[Pi]", "2"], " ", 
        SubsuperscriptBox["M", "\[Eta]", "8"]}], "+", 
       RowBox[{"243", " ", 
        SubsuperscriptBox["M", "\[Eta]", "10"]}], "+", 
       SubsuperscriptBox["M", "\[Pi]", "10"]}], ")"}]}]}]}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.548421291312534*^9, 3.548421326759509*^9}, {
  3.549090781411161*^9, 3.549090784428915*^9}}],

Cell[BoxData[
 FormBox["0", TraditionalForm]], "Output",
 CellChangeTimes->{{3.548421293254769*^9, 3.548421300050803*^9}, 
   3.548421331163626*^9, 3.548422061113406*^9, 3.548422142234183*^9, 
   3.548422799373446*^9, 3.549090921492958*^9}]
}, Open  ]],

Cell["\<\
All the terms appearing in expression (B3) of Gomez - Nicola Pelaez \
(Phys.Rev.D , 65, 054009, 2002) is checked against the AMPC result.\
\>", "Subsubtitle",
 CellChangeTimes->{{3.549090812668896*^9, 3.549090902930987*^9}, 
   3.550562448542855*^9}]
}, Open  ]]
}, Closed]]
},
WindowSize->{1277, 948},
WindowMargins->{{Automatic, 0}, {28, Automatic}},
FrontEndVersion->"7.0 for Linux x86 (32-bit) (November 10, 2008)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[567, 22, 312, 11, 72, "Title"],
Cell[882, 35, 25677, 703, 948, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[26596, 743, 169, 3, 40, "Title"],
Cell[26768, 748, 170, 3, 53, "Subtitle"],
Cell[26941, 753, 158, 3, 53, "Subtitle"],
Cell[27102, 758, 643, 17, 55, "Input"],
Cell[27748, 777, 2883, 84, 99, "Input"],
Cell[30634, 863, 1052, 35, 32, "Input"],
Cell[31689, 900, 1168, 35, 32, "Input"],
Cell[32860, 937, 1438, 45, 32, "Input"],
Cell[34301, 984, 1068, 36, 32, "Input"],
Cell[35372, 1022, 1088, 36, 32, "Input"],
Cell[36463, 1060, 1348, 43, 32, "Input"],
Cell[37814, 1105, 1446, 46, 32, "Input"],
Cell[39263, 1153, 1343, 43, 32, "Input"],
Cell[40609, 1198, 901, 27, 32, "Input"],
Cell[41513, 1227, 814, 25, 32, "Input"],
Cell[42330, 1254, 813, 25, 32, "Input"],
Cell[43146, 1281, 772, 22, 32, "Input"],
Cell[43921, 1305, 656, 18, 32, "Input"],
Cell[CellGroupData[{
Cell[44602, 1327, 409, 11, 62, "Subtitle"],
Cell[CellGroupData[{
Cell[45036, 1342, 3214, 87, 77, "Input"],
Cell[48253, 1431, 2955, 80, 85, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[51245, 1516, 2924, 79, 77, "Input"],
Cell[54172, 1597, 3026, 81, 85, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[57235, 1683, 2501, 71, 55, "Input"],
Cell[59739, 1756, 475, 7, 32, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[60263, 1769, 456, 12, 59, "Subtitle"],
Cell[CellGroupData[{
Cell[60744, 1785, 3235, 87, 77, "Input"],
Cell[63982, 1874, 2798, 75, 62, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[66817, 1954, 2949, 79, 77, "Input"],
Cell[69769, 2035, 2747, 74, 62, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[72553, 2114, 2480, 70, 55, "Input"],
Cell[75036, 2186, 549, 8, 32, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[75634, 2200, 660, 18, 60, "Subtitle"],
Cell[CellGroupData[{
Cell[76319, 2222, 4287, 114, 99, "Input"],
Cell[80609, 2338, 2368, 64, 64, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[83014, 2407, 3683, 97, 77, "Input"],
Cell[86700, 2506, 2370, 64, 64, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[89107, 2575, 3445, 93, 55, "Input"],
Cell[92555, 2670, 351, 6, 32, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[92955, 2682, 645, 18, 60, "Subtitle"],
Cell[CellGroupData[{
Cell[93625, 2704, 4334, 115, 99, "Input"],
Cell[97962, 2821, 3156, 80, 88, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[101155, 2906, 3729, 98, 77, "Input"],
Cell[104887, 3006, 3369, 88, 88, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[108293, 3099, 3423, 93, 55, "Input"],
Cell[111719, 3194, 360, 6, 32, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[112128, 3206, 655, 18, 62, "Subtitle"],
Cell[CellGroupData[{
Cell[112808, 3228, 4333, 115, 99, "Input"],
Cell[117144, 3345, 2038, 55, 64, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[119219, 3405, 3734, 98, 77, "Input"],
Cell[122956, 3505, 2040, 55, 64, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[125033, 3565, 3419, 93, 55, "Input"],
Cell[128455, 3660, 309, 5, 32, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[128813, 3671, 422, 8, 53, "Subtitle"],
Cell[CellGroupData[{
Cell[129260, 3683, 1354, 38, 67, "Input"],
Cell[130617, 3723, 750, 19, 62, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[131404, 3747, 1303, 37, 32, "Input"],
Cell[132710, 3786, 727, 19, 62, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[133474, 3810, 166, 3, 32, "Input"],
Cell[133643, 3815, 304, 5, 32, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[133996, 3826, 455, 9, 55, "Subtitle"],
Cell[CellGroupData[{
Cell[134476, 3839, 2598, 72, 77, "Input"],
Cell[137077, 3913, 1335, 34, 62, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[138449, 3952, 1502, 41, 32, "Input"],
Cell[139954, 3995, 1311, 34, 62, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[141302, 4034, 505, 15, 32, "Input"],
Cell[141810, 4051, 357, 6, 32, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[142216, 4063, 454, 9, 55, "Subtitle"],
Cell[CellGroupData[{
Cell[142695, 4076, 2229, 64, 55, "Input"],
Cell[144927, 4142, 834, 22, 62, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[145798, 4169, 1517, 41, 32, "Input"],
Cell[147318, 4212, 887, 23, 62, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[148242, 4240, 164, 3, 32, "Input"],
Cell[148409, 4245, 326, 5, 32, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[148784, 4256, 500, 9, 55, "Subtitle"],
Cell[CellGroupData[{
Cell[149309, 4269, 2062, 60, 55, "Input"],
Cell[151374, 4331, 593, 14, 62, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[152004, 4350, 1400, 39, 32, "Input"],
Cell[153407, 4391, 542, 13, 62, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[153986, 4409, 197, 4, 32, "Input"],
Cell[154186, 4415, 331, 5, 32, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[154566, 4426, 501, 9, 55, "Subtitle"],
Cell[CellGroupData[{
Cell[155092, 4439, 2155, 61, 55, "Input"],
Cell[157250, 4502, 646, 16, 62, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[157933, 4523, 1398, 39, 32, "Input"],
Cell[159334, 4564, 620, 15, 62, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[159991, 4584, 220, 4, 32, "Input"],
Cell[160214, 4590, 382, 6, 32, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[160645, 4602, 500, 13, 59, "Subtitle"],
Cell[CellGroupData[{
Cell[161170, 4619, 2270, 65, 55, "Input"],
Cell[163443, 4686, 1111, 31, 62, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[164591, 4722, 1595, 44, 32, "Input"],
Cell[166189, 4768, 1113, 31, 62, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[167339, 4804, 214, 4, 32, "Input"],
Cell[167556, 4810, 325, 5, 32, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[167930, 4821, 558, 13, 62, "Subtitle"],
Cell[CellGroupData[{
Cell[168513, 4838, 2253, 65, 55, "Input"],
Cell[170769, 4905, 812, 21, 62, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[171618, 4931, 1553, 43, 32, "Input"],
Cell[173174, 4976, 841, 22, 62, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[174052, 5003, 166, 3, 32, "Input"],
Cell[174221, 5008, 358, 6, 32, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[174628, 5020, 360, 7, 53, "Subtitle"],
Cell[174991, 5029, 251, 6, 33, "Text"],
Cell[CellGroupData[{
Cell[175267, 5039, 4174, 108, 99, "Input"],
Cell[179444, 5149, 1989, 55, 62, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[181470, 5209, 6094, 156, 156, "Input"],
Cell[187567, 5367, 1987, 55, 62, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[189591, 5427, 3442, 93, 55, "Input"],
Cell[193036, 5522, 240, 4, 32, "Output"]
}, Open  ]],
Cell[193291, 5529, 260, 5, 32, "Subsubtitle"]
}, Open  ]]
}, Closed]]
}
]
*)

(* End of internal cache information *)


==> anc/Op18d.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 7.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[     16473,        531]
NotebookOptionsPosition[     15964,        509]
NotebookOutlinePosition[     16302,        524]
CellTagsIndexPosition[     16259,        521]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["External particles and definition of scalar products:", "Section"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    SubscriptBox["K", "+"], "[", 
    SubscriptBox["p", "1"], "]"}], ",", 
   RowBox[{
    SubscriptBox["K", "-"], "[", 
    SubscriptBox["p", "2"], "]"}], ",", 
   RowBox[{
    SubscriptBox[
     OverscriptBox["K", "_"], "0"], "[", 
    SubscriptBox["p", "3"], "]"}], ",", 
   RowBox[{
    SubscriptBox["K", "0"], "[", 
    SubscriptBox["p", "4"], "]"}]}], "}"}]], "Input"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"sp", "[", 
     RowBox[{
      SubscriptBox["p", "1"], ",", 
      SubscriptBox["p", "2"]}], "]"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"s", "-", 
       RowBox[{"2", " ", 
        SubsuperscriptBox["M", "K", "2"]}]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"sp", "[", 
     RowBox[{
      SubscriptBox["p", "1"], ",", 
      SubscriptBox["p", "3"]}], "]"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"t", "-", 
       RowBox[{"2", " ", 
        SubsuperscriptBox["M", "K", "2"]}]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"sp", "[", 
     RowBox[{
      SubscriptBox["p", "1"], ",", 
      SubscriptBox["p", "4"]}], "]"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"u", "-", 
       RowBox[{"2", " ", 
        SubsuperscriptBox["M", "K", "2"]}]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"sp", "[", 
     RowBox[{
      SubscriptBox["p", "2"], ",", 
      SubscriptBox["p", "3"]}], "]"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"u", "-", 
       RowBox[{"2", " ", 
        SubsuperscriptBox["M", "K", "2"]}]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"sp", "[", 
     RowBox[{
      SubscriptBox["p", "2"], ",", 
      SubscriptBox["p", "4"]}], "]"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"t", "-", 
       RowBox[{"2", " ", 
        SubsuperscriptBox["M", "K", "2"]}]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"sp", "[", 
     RowBox[{
      SubscriptBox["p", "3"], ",", 
      SubscriptBox["p", "4"]}], "]"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"s", "-", 
       RowBox[{"2", " ", 
        SubsuperscriptBox["M", "K", "2"]}]}], ")"}]}]}]}], "}"}]], "Input"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Complete amplitude to 0(p^4):", "Section"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"32", " ", 
    SubsuperscriptBox["L", "6", "r"], " ", 
    SubsuperscriptBox["M", "K", "4"]}], 
   SubsuperscriptBox["F", "\[Pi]", "4"]], "+", 
  FractionBox[
   RowBox[{"16", " ", 
    SubsuperscriptBox["L", "8", "r"], " ", 
    SubsuperscriptBox["M", "K", "4"]}], 
   SubsuperscriptBox["F", "\[Pi]", "4"]], "+", 
  FractionBox[
   RowBox[{"16", " ", 
    SubsuperscriptBox["L", "4", "r"], " ", 
    SubsuperscriptBox["M", "K", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"s", "-", 
      RowBox[{"2", " ", 
       SubsuperscriptBox["M", "K", "2"]}]}], ")"}]}], 
   SubsuperscriptBox["F", "\[Pi]", "4"]], "+", 
  FractionBox[
   RowBox[{"8", " ", 
    SubsuperscriptBox["L", "1", "r"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"s", "-", 
       RowBox[{"2", " ", 
        SubsuperscriptBox["M", "K", "2"]}]}], ")"}], "2"]}], 
   SubsuperscriptBox["F", "\[Pi]", "4"]], "+", 
  FractionBox[
   RowBox[{"s", "+", "t", "-", 
    RowBox[{"2", " ", "u"}], "+", 
    RowBox[{"2", " ", 
     SubsuperscriptBox["M", "K", "2"]}]}], 
   RowBox[{"6", " ", 
    SubsuperscriptBox["F", "\[Pi]", "2"]}]], "+", 
  FractionBox[
   RowBox[{"2", " ", 
    SubsuperscriptBox["L", "3", "r"], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["s", "2"], "+", 
      SuperscriptBox["t", "2"], "-", 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{"s", "+", "t"}], ")"}], " ", 
       SubsuperscriptBox["M", "K", "2"]}], "+", 
      RowBox[{"8", " ", 
       SubsuperscriptBox["M", "K", "4"]}]}], ")"}]}], 
   SubsuperscriptBox["F", "\[Pi]", "4"]], "+", 
  FractionBox[
   RowBox[{"4", " ", 
    SubsuperscriptBox["L", "2", "r"], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["t", "2"], "+", 
      SuperscriptBox["u", "2"], "-", 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{"t", "+", "u"}], ")"}], " ", 
       SubsuperscriptBox["M", "K", "2"]}], "+", 
      RowBox[{"8", " ", 
       SubsuperscriptBox["M", "K", "4"]}]}], ")"}]}], 
   SubsuperscriptBox["F", "\[Pi]", "4"]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"90", " ", 
     SuperscriptBox["s", "2"]}], "+", 
    RowBox[{"6", " ", "s", " ", "t"}], "+", 
    RowBox[{"9", " ", 
     SuperscriptBox["t", "2"]}], "-", 
    RowBox[{"3", " ", "s", " ", "u"}], "-", 
    RowBox[{"3", " ", "t", " ", "u"}], "+", 
    RowBox[{"36", " ", 
     SuperscriptBox["u", "2"]}], "-", 
    RowBox[{"72", " ", 
     RowBox[{"(", 
      RowBox[{"s", "+", 
       RowBox[{"2", " ", "u"}]}], ")"}], " ", 
     SubsuperscriptBox["M", "K", "2"]}], "+", 
    RowBox[{"176", " ", 
     SubsuperscriptBox["M", "K", "4"]}]}], 
   RowBox[{"2304", " ", 
    SuperscriptBox["\[Pi]", "2"], " ", 
    SubsuperscriptBox["F", "\[Pi]", "4"]}]], "+", 
  FractionBox[
   RowBox[{"4", " ", 
    SubsuperscriptBox["L", "5", "r"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "14"}], " ", 
       SubsuperscriptBox["M", "K", "4"]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s", "+", "t", "-", 
         RowBox[{"2", " ", "u"}]}], ")"}], " ", 
       SubsuperscriptBox["M", "\[Pi]", "2"]}], "+", 
      RowBox[{"2", " ", 
       SubsuperscriptBox["M", "K", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"s", "+", "t", "+", "u", "+", 
         SubsuperscriptBox["M", "\[Pi]", "2"]}], ")"}]}]}], ")"}]}], 
   RowBox[{"3", " ", 
    SubsuperscriptBox["F", "\[Pi]", "4"]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"12", " ", 
       SuperscriptBox["s", "2"]}], "+", 
      RowBox[{"5", " ", "s", " ", "t"}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["t", "2"]}], "-", 
      RowBox[{"4", " ", "s", " ", "u"}], "-", 
      RowBox[{"t", " ", "u"}], "+", 
      RowBox[{"12", " ", 
       SuperscriptBox["u", "2"]}], "-", 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{"s", "+", "t", "+", 
         RowBox[{"10", " ", "u"}]}], ")"}], " ", 
       SubsuperscriptBox["M", "K", "2"]}], "+", 
      RowBox[{"40", " ", 
       SubsuperscriptBox["M", "K", "4"]}]}], ")"}], " ", 
    RowBox[{
     OverscriptBox["A", "_"], "[", 
     SubsuperscriptBox["M", "K", "2"], "]"}]}], 
   RowBox[{"48", " ", 
    SubsuperscriptBox["F", "\[Pi]", "4"], " ", 
    SubsuperscriptBox["M", "K", "2"]}]], "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"192", " ", 
     SubsuperscriptBox["F", "\[Pi]", "4"], " ", 
     SubsuperscriptBox["M", "\[Pi]", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       SubsuperscriptBox["M", "K", "2"], "-", 
       SubsuperscriptBox["M", "\[Pi]", "2"]}], ")"}]}]], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"32", " ", 
       SubsuperscriptBox["M", "K", "4"], " ", 
       SubsuperscriptBox["M", "\[Pi]", "2"]}], "-", 
      RowBox[{
       SubsuperscriptBox["M", "\[Pi]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "9"}], " ", 
          SuperscriptBox["s", "2"]}], "+", 
         RowBox[{"2", " ", "t", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"27", " ", "t"}], "-", 
            RowBox[{"4", " ", "u"}]}], ")"}]}], "+", 
         RowBox[{"4", " ", "s", " ", 
          RowBox[{"(", 
           RowBox[{"t", "+", "u"}], ")"}]}], "+", 
         RowBox[{"40", " ", 
          RowBox[{"(", 
           RowBox[{"s", "+", "t", "-", 
            RowBox[{"2", " ", "u"}]}], ")"}], " ", 
          SubsuperscriptBox["M", "\[Pi]", "2"]}]}], ")"}]}], "+", 
      RowBox[{"2", " ", 
       SubsuperscriptBox["M", "K", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"9", " ", 
          SuperscriptBox["s", "2"]}], "-", 
         RowBox[{"4", " ", "t", " ", "u"}], "+", 
         RowBox[{"2", " ", "s", " ", 
          RowBox[{"(", 
           RowBox[{"t", "+", "u"}], ")"}]}], "-", 
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", "s"}], "-", 
            RowBox[{"23", " ", "t"}], "+", 
            RowBox[{"10", " ", "u"}]}], ")"}], " ", 
          SubsuperscriptBox["M", "\[Pi]", "2"]}], "-", 
         RowBox[{"40", " ", 
          SubsuperscriptBox["M", "\[Pi]", "4"]}]}], ")"}]}]}], ")"}], " ", 
    RowBox[{
     OverscriptBox["A", "_"], "[", 
     SubsuperscriptBox["M", "\[Pi]", "2"], "]"}]}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"128", " ", 
        SubsuperscriptBox["M", "K", "6"]}], "-", 
       RowBox[{"32", " ", 
        SubsuperscriptBox["M", "K", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{"s", "+", 
             RowBox[{"7", " ", "t"}], "-", 
             RowBox[{"2", " ", "u"}]}], ")"}]}], "-", 
          RowBox[{"2", " ", 
           SubsuperscriptBox["M", "\[Pi]", "2"]}]}], ")"}]}], "-", 
       RowBox[{"3", " ", 
        SubsuperscriptBox["M", "\[Pi]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"9", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"5", " ", 
              SuperscriptBox["s", "2"]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["t", "2"]}]}], ")"}]}], "+", 
          RowBox[{"8", " ", 
           RowBox[{"(", 
            RowBox[{"s", "+", "t", "-", 
             RowBox[{"2", " ", "u"}]}], ")"}], " ", 
           SubsuperscriptBox["M", "\[Pi]", "2"]}]}], ")"}]}], "+", 
       RowBox[{"6", " ", 
        SubsuperscriptBox["M", "K", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"9", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["s", "2"], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["t", "2"]}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"56", " ", "s"}], "+", 
             RowBox[{"44", " ", "t"}], "-", 
             RowBox[{"40", " ", "u"}]}], ")"}], " ", 
           SubsuperscriptBox["M", "\[Pi]", "2"]}], "-", 
          RowBox[{"8", " ", 
           SubsuperscriptBox["M", "\[Pi]", "4"]}]}], ")"}]}]}], ")"}], " ", 
     RowBox[{
      OverscriptBox["A", "_"], "[", 
      SubsuperscriptBox["M", "\[Eta]", "2"], "]"}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{"192", " ", 
     SubsuperscriptBox["F", "\[Pi]", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", 
        SubsuperscriptBox["M", "K", "4"]}], "-", 
       RowBox[{"5", " ", 
        SubsuperscriptBox["M", "K", "2"], " ", 
        SubsuperscriptBox["M", "\[Pi]", "2"]}], "+", 
       SubsuperscriptBox["M", "\[Pi]", "4"]}], ")"}]}], ")"}]}], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"s", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", "s"}], "+", "t", "-", "u"}], ")"}]}], "-", 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{"t", "-", "u"}], ")"}], " ", 
       SubsuperscriptBox["M", "K", "2"]}]}], ")"}], " ", 
    RowBox[{
     OverscriptBox["B", "_"], "[", 
     RowBox[{"s", ",", 
      SubsuperscriptBox["M", "K", "2"], ",", 
      SubsuperscriptBox["M", "K", "2"]}], "]"}]}], 
   RowBox[{"12", " ", 
    SubsuperscriptBox["F", "\[Pi]", "4"]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"s", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"9", " ", "s"}], "-", 
         RowBox[{"2", " ", "t"}], "+", 
         RowBox[{"2", " ", "u"}]}], ")"}]}], "+", 
      RowBox[{"8", " ", 
       RowBox[{"(", 
        RowBox[{"t", "-", "u"}], ")"}], " ", 
       SubsuperscriptBox["M", "\[Pi]", "2"]}]}], ")"}], " ", 
    RowBox[{
     OverscriptBox["B", "_"], "[", 
     RowBox[{"s", ",", 
      SubsuperscriptBox["M", "\[Pi]", "2"], ",", 
      SubsuperscriptBox["M", "\[Pi]", "2"]}], "]"}]}], 
   RowBox[{"96", " ", 
    SubsuperscriptBox["F", "\[Pi]", "4"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", "s"}], "-", 
       RowBox[{"4", " ", 
        SubsuperscriptBox["M", "K", "2"]}]}], ")"}], "2"], " ", 
    RowBox[{
     OverscriptBox["B", "_"], "[", 
     RowBox[{"s", ",", 
      SubsuperscriptBox["M", "\[Pi]", "2"], ",", 
      SubsuperscriptBox["M", "\[Eta]", "2"]}], "]"}]}], 
   RowBox[{"48", " ", 
    SubsuperscriptBox["F", "\[Pi]", "4"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"9", " ", "s"}], "-", 
       RowBox[{"8", " ", 
        SubsuperscriptBox["M", "K", "2"]}]}], ")"}], "2"], " ", 
    RowBox[{
     OverscriptBox["B", "_"], "[", 
     RowBox[{"s", ",", 
      SubsuperscriptBox["M", "\[Eta]", "2"], ",", 
      SubsuperscriptBox["M", "\[Eta]", "2"]}], "]"}]}], 
   RowBox[{"288", " ", 
    SubsuperscriptBox["F", "\[Pi]", "4"]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"t", " ", 
       RowBox[{"(", 
        RowBox[{"s", "+", 
         RowBox[{"3", " ", "t"}], "-", "u"}], ")"}]}], "-", 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{"s", "-", "u"}], ")"}], " ", 
       SubsuperscriptBox["M", "K", "2"]}]}], ")"}], " ", 
    RowBox[{
     OverscriptBox["B", "_"], "[", 
     RowBox[{"t", ",", 
      SubsuperscriptBox["M", "K", "2"], ",", 
      SubsuperscriptBox["M", "K", "2"]}], "]"}]}], 
   RowBox[{"48", " ", 
    SubsuperscriptBox["F", "\[Pi]", "4"]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"s", "-", "u"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"t", "-", 
      RowBox[{"4", " ", 
       SubsuperscriptBox["M", "\[Pi]", "2"]}]}], ")"}], " ", 
    RowBox[{
     OverscriptBox["B", "_"], "[", 
     RowBox[{"t", ",", 
      SubsuperscriptBox["M", "\[Pi]", "2"], ",", 
      SubsuperscriptBox["M", "\[Pi]", "2"]}], "]"}]}], 
   RowBox[{"24", " ", 
    SubsuperscriptBox["F", "\[Pi]", "4"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", "t"}], "-", 
       RowBox[{"4", " ", 
        SubsuperscriptBox["M", "K", "2"]}]}], ")"}], "2"], " ", 
    RowBox[{
     OverscriptBox["B", "_"], "[", 
     RowBox[{"t", ",", 
      SubsuperscriptBox["M", "\[Pi]", "2"], ",", 
      SubsuperscriptBox["M", "\[Eta]", "2"]}], "]"}]}], 
   RowBox[{"24", " ", 
    SubsuperscriptBox["F", "\[Pi]", "4"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"u", "-", 
       RowBox[{"2", " ", 
        SubsuperscriptBox["M", "K", "2"]}]}], ")"}], "2"], " ", 
    RowBox[{
     OverscriptBox["B", "_"], "[", 
     RowBox[{"u", ",", 
      SubsuperscriptBox["M", "K", "2"], ",", 
      SubsuperscriptBox["M", "K", "2"]}], "]"}]}], 
   RowBox[{"4", " ", 
    SubsuperscriptBox["F", "\[Pi]", "4"]}]]}]], "Input"],

Cell["Runtime:  0.07181 hours", "Input"]
}, Open  ]]
},
WindowSize->{800, 700},
WindowMargins->{{153, Automatic}, {Automatic, 75}},
FrontEndVersion->"7.0 for Linux x86 (32-bit) (November 10, 2008)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[567, 22, 72, 0, 73, "Section"],
Cell[642, 24, 426, 15, 32, "Input"],
Cell[1071, 41, 1954, 68, 98, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[3062, 114, 48, 0, 73, "Section"],
Cell[3113, 116, 12792, 388, 610, "Input"],
Cell[15908, 506, 40, 0, 32, "Input"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)



==> anc/Op18e.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 7.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[     29850,        890]
NotebookOptionsPosition[     29340,        868]
NotebookOutlinePosition[     29678,        883]
CellTagsIndexPosition[     29635,        880]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["External particles and definition of scalar products:", "Section"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    SubscriptBox["K", "+"], "[", 
    SubscriptBox["p", "1"], "]"}], ",", 
   RowBox[{
    SubscriptBox["\[Pi]", "+"], "[", 
    SubscriptBox["p", "2"], "]"}], ",", 
   RowBox[{
    SubscriptBox["K", "-"], "[", 
    SubscriptBox["p", "3"], "]"}], ",", 
   RowBox[{
    SubscriptBox["\[Pi]", "-"], "[", 
    SubscriptBox["p", "4"], "]"}]}], "}"}]], "Input"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"sp", "[", 
     RowBox[{
      SubscriptBox["p", "1"], ",", 
      SubscriptBox["p", "2"]}], "]"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"s", "-", 
       SubsuperscriptBox["M", "K", "2"], "-", 
       SubsuperscriptBox["M", "\[Pi]", "2"]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"sp", "[", 
     RowBox[{
      SubscriptBox["p", "1"], ",", 
      SubscriptBox["p", "3"]}], "]"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"t", "-", 
       RowBox[{"2", " ", 
        SubsuperscriptBox["M", "K", "2"]}]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"sp", "[", 
     RowBox[{
      SubscriptBox["p", "1"], ",", 
      SubscriptBox["p", "4"]}], "]"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"u", "-", 
       SubsuperscriptBox["M", "K", "2"], "-", 
       SubsuperscriptBox["M", "\[Pi]", "2"]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"sp", "[", 
     RowBox[{
      SubscriptBox["p", "2"], ",", 
      SubscriptBox["p", "3"]}], "]"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"u", "-", 
       SubsuperscriptBox["M", "K", "2"], "-", 
       SubsuperscriptBox["M", "\[Pi]", "2"]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"sp", "[", 
     RowBox[{
      SubscriptBox["p", "2"], ",", 
      SubscriptBox["p", "4"]}], "]"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"t", "-", 
       RowBox[{"2", " ", 
        SubsuperscriptBox["M", "\[Pi]", "2"]}]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"sp", "[", 
     RowBox[{
      SubscriptBox["p", "3"], ",", 
      SubscriptBox["p", "4"]}], "]"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"s", "-", 
       SubsuperscriptBox["M", "K", "2"], "-", 
       SubsuperscriptBox["M", "\[Pi]", "2"]}], ")"}]}]}]}], "}"}]], "Input"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Complete amplitude to 0(p^4):", "Section"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"32", " ", 
    SubsuperscriptBox["L", "6", "r"], " ", 
    SubsuperscriptBox["M", "K", "2"], " ", 
    SubsuperscriptBox["M", "\[Pi]", "2"]}], 
   SubsuperscriptBox["F", "\[Pi]", "4"]], "+", 
  FractionBox[
   RowBox[{"16", " ", 
    SubsuperscriptBox["L", "8", "r"], " ", 
    SubsuperscriptBox["M", "K", "2"], " ", 
    SubsuperscriptBox["M", "\[Pi]", "2"]}], 
   SubsuperscriptBox["F", "\[Pi]", "4"]], "+", 
  FractionBox[
   RowBox[{"8", " ", 
    SubsuperscriptBox["L", "1", "r"], " ", 
    RowBox[{"(", 
     RowBox[{"t", "-", 
      RowBox[{"2", " ", 
       SubsuperscriptBox["M", "K", "2"]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"t", "-", 
      RowBox[{"2", " ", 
       SubsuperscriptBox["M", "\[Pi]", "2"]}]}], ")"}]}], 
   SubsuperscriptBox["F", "\[Pi]", "4"]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{
     RowBox[{"-", "2"}], " ", "s"}], "+", "t", "+", "u", "+", 
    SubsuperscriptBox["M", "K", "2"], "+", 
    SubsuperscriptBox["M", "\[Pi]", "2"]}], 
   RowBox[{"6", " ", 
    SubsuperscriptBox["F", "\[Pi]", "2"]}]], "+", 
  FractionBox[
   RowBox[{"8", " ", 
    SubsuperscriptBox["L", "4", "r"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"t", " ", 
       SubsuperscriptBox["M", "\[Pi]", "2"]}], "+", 
      RowBox[{
       SubsuperscriptBox["M", "K", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"t", "-", 
         RowBox[{"4", " ", 
          SubsuperscriptBox["M", "\[Pi]", "2"]}]}], ")"}]}]}], ")"}]}], 
   SubsuperscriptBox["F", "\[Pi]", "4"]], "+", 
  FractionBox[
   RowBox[{"2", " ", 
    SubsuperscriptBox["L", "3", "r"], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["t", "2"], "+", 
      SuperscriptBox["u", "2"], "+", 
      SubsuperscriptBox["M", "K", "4"], "-", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"t", "+", "u"}], ")"}], " ", 
       SubsuperscriptBox["M", "\[Pi]", "2"]}], "+", 
      SubsuperscriptBox["M", "\[Pi]", "4"], "-", 
      RowBox[{"2", " ", 
       SubsuperscriptBox["M", "K", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"t", "+", "u", "-", 
         RowBox[{"3", " ", 
          SubsuperscriptBox["M", "\[Pi]", "2"]}]}], ")"}]}]}], ")"}]}], 
   SubsuperscriptBox["F", "\[Pi]", "4"]], "+", 
  FractionBox[
   RowBox[{"4", " ", 
    SubsuperscriptBox["L", "2", "r"], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["s", "2"], "+", 
      SuperscriptBox["u", "2"], "+", 
      RowBox[{"2", " ", 
       SubsuperscriptBox["M", "K", "4"]}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"s", "+", "u"}], ")"}], " ", 
       SubsuperscriptBox["M", "\[Pi]", "2"]}], "+", 
      RowBox[{"2", " ", 
       SubsuperscriptBox["M", "\[Pi]", "4"]}], "-", 
      RowBox[{"2", " ", 
       SubsuperscriptBox["M", "K", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"s", "+", "u", "-", 
         RowBox[{"2", " ", 
          SubsuperscriptBox["M", "\[Pi]", "2"]}]}], ")"}]}]}], ")"}]}], 
   SubsuperscriptBox["F", "\[Pi]", "4"]], "+", 
  FractionBox[
   RowBox[{"4", " ", 
    SubsuperscriptBox["L", "5", "r"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], " ", 
       SubsuperscriptBox["M", "K", "4"]}], "+", 
      RowBox[{
       SubsuperscriptBox["M", "K", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"s", "+", "t", "+", "u", "-", 
         RowBox[{"9", " ", 
          SubsuperscriptBox["M", "\[Pi]", "2"]}]}], ")"}]}], "-", 
      RowBox[{
       SubsuperscriptBox["M", "\[Pi]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"s", "-", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"t", "+", "u"}], ")"}]}], "+", 
         SubsuperscriptBox["M", "\[Pi]", "2"]}], ")"}]}]}], ")"}]}], 
   RowBox[{"3", " ", 
    SubsuperscriptBox["F", "\[Pi]", "4"]}]], "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"2304", " ", 
     SuperscriptBox["\[Pi]", "2"], " ", "u", " ", 
     SubsuperscriptBox["F", "\[Pi]", "4"]}]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "18"}], " ", 
      SubsuperscriptBox["M", "K", "6"]}], "+", 
     RowBox[{"3", " ", 
      SubsuperscriptBox["M", "K", "4"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "u"}], "+", 
        RowBox[{"9", " ", 
         SubsuperscriptBox["M", "\[Pi]", "2"]}], "-", 
        RowBox[{"3", " ", 
         SubsuperscriptBox["M", "\[Eta]", "2"]}]}], ")"}]}], "+", 
     RowBox[{"2", " ", 
      SubsuperscriptBox["M", "K", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"9", " ", 
         RowBox[{"(", 
          RowBox[{"s", "-", "t"}], ")"}], " ", "u"}], "+", 
        RowBox[{
         SubsuperscriptBox["M", "\[Pi]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "u"}], "+", 
           RowBox[{"9", " ", 
            SubsuperscriptBox["M", "\[Eta]", "2"]}]}], ")"}]}]}], ")"}]}], 
     "+", 
     RowBox[{"3", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{"s", "-", "t"}], ")"}], " ", "u", " ", 
         SubsuperscriptBox["M", "\[Pi]", "2"]}], "-", 
        RowBox[{"3", " ", 
         SubsuperscriptBox["M", "\[Pi]", "6"]}], "+", 
        RowBox[{
         SubsuperscriptBox["M", "\[Pi]", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "u"}], "-", 
           RowBox[{"3", " ", 
            SubsuperscriptBox["M", "\[Eta]", "2"]}]}], ")"}]}], "+", 
        RowBox[{"u", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"s", " ", 
            RowBox[{"(", 
             RowBox[{"t", "-", 
              RowBox[{"2", " ", "u"}]}], ")"}]}], "+", 
           RowBox[{"t", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "21"}], " ", "t"}], "+", "u"}], ")"}]}], "+", 
           RowBox[{"3", " ", 
            RowBox[{"(", 
             RowBox[{"s", "-", "t"}], ")"}], " ", 
            SubsuperscriptBox["M", "\[Eta]", "2"]}]}], ")"}]}]}], ")"}]}]}], 
    ")"}]}], "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"96", " ", "u", " ", 
     SubsuperscriptBox["F", "\[Pi]", "4"], " ", 
     SubsuperscriptBox["M", "K", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       SubsuperscriptBox["M", "K", "2"], "-", 
       SubsuperscriptBox["M", "\[Pi]", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       SubsuperscriptBox["M", "K", "2"], "-", 
       SubsuperscriptBox["M", "\[Eta]", "2"]}], ")"}]}]], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", "t", " ", "u", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "s"}], "+", 
         RowBox[{"9", " ", "t"}], "+", "u"}], ")"}], " ", 
       SubsuperscriptBox["M", "\[Pi]", "2"], " ", 
       SubsuperscriptBox["M", "\[Eta]", "2"]}], "+", 
      RowBox[{"12", " ", 
       SubsuperscriptBox["M", "K", "8"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", "u"}], "-", 
         SubsuperscriptBox["M", "\[Pi]", "2"], "-", 
         SubsuperscriptBox["M", "\[Eta]", "2"]}], ")"}]}], "+", 
      RowBox[{
       SubsuperscriptBox["M", "K", "6"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"24", " ", 
          SubsuperscriptBox["M", "\[Pi]", "4"]}], "-", 
         RowBox[{"u", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"40", " ", "s"}], "+", 
            RowBox[{"4", " ", "t"}], "+", 
            RowBox[{"52", " ", "u"}], "+", 
            RowBox[{"29", " ", 
             SubsuperscriptBox["M", "\[Eta]", "2"]}]}], ")"}]}], "+", 
         RowBox[{
          SubsuperscriptBox["M", "\[Pi]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"73", " ", "u"}], "+", 
            RowBox[{"48", " ", 
             SubsuperscriptBox["M", "\[Eta]", "2"]}]}], ")"}]}]}], ")"}]}], 
      "+", 
      RowBox[{
       SubsuperscriptBox["M", "K", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "u"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"24", " ", 
             SuperscriptBox["s", "2"]}], "-", 
            RowBox[{"2", " ", "s", " ", "t"}], "+", 
            RowBox[{"18", " ", 
             SuperscriptBox["t", "2"]}], "-", 
            RowBox[{"3", " ", "s", " ", "u"}], "+", 
            RowBox[{"5", " ", "t", " ", "u"}], "+", 
            RowBox[{"33", " ", 
             SuperscriptBox["u", "2"]}]}], ")"}], " ", 
          SubsuperscriptBox["M", "\[Eta]", "2"]}], "+", 
         RowBox[{"u", " ", 
          SubsuperscriptBox["M", "\[Pi]", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"12", " ", "u"}], "-", 
            RowBox[{"37", " ", 
             SubsuperscriptBox["M", "\[Eta]", "2"]}]}], ")"}]}], "+", 
         RowBox[{
          SubsuperscriptBox["M", "\[Pi]", "6"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "7"}], " ", "u"}], "+", 
            RowBox[{"24", " ", 
             SubsuperscriptBox["M", "\[Eta]", "2"]}]}], ")"}]}], "+", 
         RowBox[{"u", " ", 
          SubsuperscriptBox["M", "\[Pi]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "s", " ", "t"}], "-", 
            RowBox[{"18", " ", 
             SuperscriptBox["t", "2"]}], "+", 
            RowBox[{"3", " ", "s", " ", "u"}], "-", 
            RowBox[{"5", " ", "t", " ", "u"}], "-", 
            RowBox[{"9", " ", 
             SuperscriptBox["u", "2"]}], "+", 
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"8", " ", "s"}], "+", 
               RowBox[{"5", " ", "t"}], "+", 
               RowBox[{"8", " ", "u"}]}], ")"}], " ", 
             SubsuperscriptBox["M", "\[Eta]", "2"]}]}], ")"}]}]}], ")"}]}], 
      "+", 
      RowBox[{"2", " ", 
       SubsuperscriptBox["M", "K", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "6"}], " ", 
          SubsuperscriptBox["M", "\[Pi]", "6"]}], "+", 
         RowBox[{"3", " ", 
          SubsuperscriptBox["M", "\[Pi]", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"7", " ", "u"}], "-", 
            RowBox[{"10", " ", 
             SubsuperscriptBox["M", "\[Eta]", "2"]}]}], ")"}]}], "-", 
         RowBox[{"u", " ", 
          SubsuperscriptBox["M", "\[Pi]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"22", " ", "s"}], "+", 
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{"t", "+", 
               RowBox[{"4", " ", "u"}]}], ")"}]}], "+", 
            RowBox[{"39", " ", 
             SubsuperscriptBox["M", "\[Eta]", "2"]}]}], ")"}]}], "+", 
         RowBox[{"u", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"12", " ", 
             SuperscriptBox["s", "2"]}], "+", 
            RowBox[{"9", " ", 
             SuperscriptBox["t", "2"]}], "+", 
            RowBox[{"4", " ", "t", " ", "u"}], "+", 
            RowBox[{"21", " ", 
             SuperscriptBox["u", "2"]}], "-", 
            RowBox[{"s", " ", 
             RowBox[{"(", 
              RowBox[{"t", "+", 
               RowBox[{"3", " ", "u"}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"26", " ", "s"}], "-", 
               RowBox[{"4", " ", "t"}], "+", 
               RowBox[{"20", " ", "u"}]}], ")"}], " ", 
             SubsuperscriptBox["M", "\[Eta]", "2"]}]}], ")"}]}]}], ")"}]}]}], 
     ")"}], " ", 
    RowBox[{
     OverscriptBox["A", "_"], "[", 
     SubsuperscriptBox["M", "K", "2"], "]"}]}]}], "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"96", " ", "u", " ", 
     SubsuperscriptBox["F", "\[Pi]", "4"], " ", 
     SubsuperscriptBox["M", "\[Pi]", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       SubsuperscriptBox["M", "K", "2"], "-", 
       SubsuperscriptBox["M", "\[Pi]", "2"]}], ")"}]}]], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"12", " ", 
       SubsuperscriptBox["M", "K", "6"], " ", 
       SubsuperscriptBox["M", "\[Pi]", "2"]}], "+", 
      RowBox[{"u", " ", 
       SubsuperscriptBox["M", "\[Pi]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "24"}], " ", 
          SuperscriptBox["s", "2"]}], "+", 
         RowBox[{"4", " ", "s", " ", "t"}], "-", 
         RowBox[{"24", " ", 
          SuperscriptBox["t", "2"]}], "+", 
         RowBox[{"3", " ", "s", " ", "u"}], "-", 
         RowBox[{"7", " ", "t", " ", "u"}], "-", 
         RowBox[{"33", " ", 
          SuperscriptBox["u", "2"]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"34", " ", "s"}], "+", "t", "+", 
            RowBox[{"13", " ", "u"}]}], ")"}], " ", 
          SubsuperscriptBox["M", "\[Pi]", "2"]}], "-", 
         RowBox[{"40", " ", 
          SubsuperscriptBox["M", "\[Pi]", "4"]}]}], ")"}]}], "-", 
      RowBox[{"4", " ", 
       SubsuperscriptBox["M", "K", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"5", " ", "u", " ", 
          SubsuperscriptBox["M", "\[Pi]", "2"]}], "+", 
         RowBox[{"6", " ", 
          SubsuperscriptBox["M", "\[Pi]", "4"]}]}], ")"}]}], "+", 
      RowBox[{"2", " ", 
       SubsuperscriptBox["M", "K", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "t", " ", "u", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "s"}], "+", 
            RowBox[{"6", " ", "t"}], "+", "u"}], ")"}]}], "+", 
         RowBox[{"u", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"8", " ", "s"}], "+", 
            RowBox[{"5", " ", "t"}], "+", 
            RowBox[{"23", " ", "u"}]}], ")"}], " ", 
          SubsuperscriptBox["M", "\[Pi]", "2"]}], "-", 
         RowBox[{"42", " ", "u", " ", 
          SubsuperscriptBox["M", "\[Pi]", "4"]}], "+", 
         RowBox[{"6", " ", 
          SubsuperscriptBox["M", "\[Pi]", "6"]}]}], ")"}]}]}], ")"}], " ", 
    RowBox[{
     OverscriptBox["A", "_"], "[", 
     SubsuperscriptBox["M", "\[Pi]", "2"], "]"}]}]}], "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"288", " ", "u", " ", 
     SubsuperscriptBox["F", "\[Pi]", "4"], " ", 
     SubsuperscriptBox["M", "\[Eta]", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       SubsuperscriptBox["M", "K", "2"], "-", 
       SubsuperscriptBox["M", "\[Eta]", "2"]}], ")"}]}]], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"36", " ", 
       SubsuperscriptBox["M", "K", "6"], " ", 
       SubsuperscriptBox["M", "\[Eta]", "2"]}], "-", 
      RowBox[{"8", " ", 
       SubsuperscriptBox["M", "K", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"6", " ", "u", " ", 
          SubsuperscriptBox["M", "\[Eta]", "2"]}], "+", 
         RowBox[{
          SubsuperscriptBox["M", "\[Pi]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", "u"}], "+", 
            RowBox[{"9", " ", 
             SubsuperscriptBox["M", "\[Eta]", "2"]}]}], ")"}]}]}], ")"}]}], 
      "+", 
      RowBox[{
       SubsuperscriptBox["M", "K", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"36", " ", 
          SubsuperscriptBox["M", "\[Pi]", "4"], " ", 
          SubsuperscriptBox["M", "\[Eta]", "2"]}], "+", 
         RowBox[{"9", " ", "u", " ", 
          SubsuperscriptBox["M", "\[Eta]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{"t", "+", "u"}], ")"}]}], "+", 
            RowBox[{"3", " ", 
             SubsuperscriptBox["M", "\[Eta]", "2"]}]}], ")"}]}], "+", 
         RowBox[{"u", " ", 
          SubsuperscriptBox["M", "\[Pi]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"36", " ", "t"}], "+", 
            RowBox[{"17", " ", 
             SubsuperscriptBox["M", "\[Eta]", "2"]}]}], ")"}]}]}], ")"}]}], 
      "+", 
      RowBox[{"3", " ", "u", " ", 
       SubsuperscriptBox["M", "\[Eta]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "7"}], " ", 
          SubsuperscriptBox["M", "\[Pi]", "4"]}], "+", 
         RowBox[{"3", " ", 
          SubsuperscriptBox["M", "\[Pi]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "4"}], " ", "t"}], "+", 
            RowBox[{"4", " ", "u"}], "+", 
            SubsuperscriptBox["M", "\[Eta]", "2"]}], ")"}]}], "+", 
         RowBox[{"3", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"s", "-", "t", "-", 
               RowBox[{"3", " ", "u"}]}], ")"}], " ", "u"}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", "s"}], "+", "t", "+", "u"}], ")"}], 
             " ", 
             SubsuperscriptBox["M", "\[Eta]", "2"]}]}], ")"}]}]}], ")"}]}]}], 
     ")"}], " ", 
    RowBox[{
     OverscriptBox["A", "_"], "[", 
     SubsuperscriptBox["M", "\[Eta]", "2"], "]"}]}]}], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "s"}], "+", 
       SubsuperscriptBox["M", "K", "2"], "+", 
       SubsuperscriptBox["M", "\[Pi]", "2"]}], ")"}], "2"], " ", 
    RowBox[{
     OverscriptBox["B", "_"], "[", 
     RowBox[{"s", ",", 
      SubsuperscriptBox["M", "\[Pi]", "2"], ",", 
      SubsuperscriptBox["M", "K", "2"]}], "]"}]}], 
   RowBox[{"4", " ", 
    SubsuperscriptBox["F", "\[Pi]", "4"]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"t", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "s"}], "+", 
         RowBox[{"9", " ", "t"}], "+", "u"}], ")"}]}], "+", 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{"s", "-", "u"}], ")"}], " ", 
       SubsuperscriptBox["M", "K", "2"]}]}], ")"}], " ", 
    RowBox[{
     OverscriptBox["B", "_"], "[", 
     RowBox[{"t", ",", 
      SubsuperscriptBox["M", "K", "2"], ",", 
      SubsuperscriptBox["M", "K", "2"]}], "]"}]}], 
   RowBox[{"48", " ", 
    SubsuperscriptBox["F", "\[Pi]", "4"]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"t", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "s"}], "+", 
         RowBox[{"6", " ", "t"}], "+", "u"}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", "s"}], "-", 
         RowBox[{"3", " ", "t"}], "-", 
         RowBox[{"4", " ", "u"}]}], ")"}], " ", 
       SubsuperscriptBox["M", "\[Pi]", "2"]}]}], ")"}], " ", 
    RowBox[{
     OverscriptBox["B", "_"], "[", 
     RowBox[{"t", ",", 
      SubsuperscriptBox["M", "\[Pi]", "2"], ",", 
      SubsuperscriptBox["M", "\[Pi]", "2"]}], "]"}]}], 
   RowBox[{"24", " ", 
    SubsuperscriptBox["F", "\[Pi]", "4"]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"9", " ", "t"}], "-", 
      RowBox[{"8", " ", 
       SubsuperscriptBox["M", "K", "2"]}]}], ")"}], " ", 
    SubsuperscriptBox["M", "\[Pi]", "2"], " ", 
    RowBox[{
     OverscriptBox["B", "_"], "[", 
     RowBox[{"t", ",", 
      SubsuperscriptBox["M", "\[Eta]", "2"], ",", 
      SubsuperscriptBox["M", "\[Eta]", "2"]}], "]"}]}], 
   RowBox[{"72", " ", 
    SubsuperscriptBox["F", "\[Pi]", "4"]}]], "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"96", " ", 
     SuperscriptBox["u", "2"], " ", 
     SubsuperscriptBox["F", "\[Pi]", "4"]}]], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"12", " ", 
       SubsuperscriptBox["M", "K", "8"]}], "-", 
      RowBox[{"6", " ", 
       SuperscriptBox["u", "2"], " ", 
       SubsuperscriptBox["M", "\[Pi]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "u"}], "-", 
         RowBox[{"3", " ", 
          SubsuperscriptBox["M", "\[Eta]", "2"]}]}], ")"}]}], "-", 
      RowBox[{"6", " ", 
       SubsuperscriptBox["M", "K", "6"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", "u"}], "+", 
         RowBox[{"4", " ", 
          SubsuperscriptBox["M", "\[Pi]", "2"]}], "+", 
         RowBox[{"4", " ", 
          SubsuperscriptBox["M", "\[Eta]", "2"]}]}], ")"}]}], "+", 
      RowBox[{
       SubsuperscriptBox["M", "\[Pi]", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"7", " ", 
          SuperscriptBox["u", "2"]}], "-", 
         RowBox[{"18", " ", "u", " ", 
          SubsuperscriptBox["M", "\[Eta]", "2"]}], "+", 
         RowBox[{"12", " ", 
          SubsuperscriptBox["M", "\[Eta]", "4"]}]}], ")"}]}], "+", 
      RowBox[{"3", " ", "u", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["u", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "s"}], "+", "t", "+", 
            RowBox[{"3", " ", "u"}]}], ")"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"s", "-", "t"}], ")"}], " ", "u", " ", 
          SubsuperscriptBox["M", "\[Eta]", "2"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "s"}], "+", "t"}], ")"}], " ", 
          SubsuperscriptBox["M", "\[Eta]", "4"]}]}], ")"}]}], "+", 
      RowBox[{
       SubsuperscriptBox["M", "K", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"u", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "3"}], " ", "s"}], "+", 
            RowBox[{"3", " ", "t"}], "+", 
            RowBox[{"25", " ", "u"}]}], ")"}]}], "+", 
         RowBox[{"12", " ", 
          SubsuperscriptBox["M", "\[Pi]", "4"]}], "+", 
         RowBox[{"6", " ", "u", " ", 
          SubsuperscriptBox["M", "\[Eta]", "2"]}], "+", 
         RowBox[{"12", " ", 
          SubsuperscriptBox["M", "\[Eta]", "4"]}], "+", 
         RowBox[{"12", " ", 
          SubsuperscriptBox["M", "\[Pi]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"u", "+", 
            RowBox[{"4", " ", 
             SubsuperscriptBox["M", "\[Eta]", "2"]}]}], ")"}]}]}], ")"}]}], 
      "+", 
      RowBox[{"2", " ", 
       SubsuperscriptBox["M", "K", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", 
          SubsuperscriptBox["M", "\[Pi]", "4"], " ", 
          RowBox[{"(", 
           RowBox[{"u", "-", 
            RowBox[{"4", " ", 
             SubsuperscriptBox["M", "\[Eta]", "2"]}]}], ")"}]}], "-", 
         RowBox[{"3", " ", "u", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"u", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "s"}], "+", "t", "+", 
               RowBox[{"2", " ", "u"}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "s"}], "+", "t", "+", 
               RowBox[{"3", " ", "u"}]}], ")"}], " ", 
             SubsuperscriptBox["M", "\[Eta]", "2"]}]}], ")"}]}], "-", 
         RowBox[{"2", " ", 
          SubsuperscriptBox["M", "\[Pi]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", 
             SuperscriptBox["u", "2"]}], "-", 
            RowBox[{"3", " ", "u", " ", 
             SubsuperscriptBox["M", "\[Eta]", "2"]}], "+", 
            RowBox[{"6", " ", 
             SubsuperscriptBox["M", "\[Eta]", "4"]}]}], ")"}]}]}], ")"}]}]}], 
     ")"}], " ", 
    RowBox[{
     OverscriptBox["B", "_"], "[", 
     RowBox[{"u", ",", 
      SubsuperscriptBox["M", "K", "2"], ",", 
      SubsuperscriptBox["M", "\[Eta]", "2"]}], "]"}]}]}], "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"32", " ", 
     SuperscriptBox["u", "2"], " ", 
     SubsuperscriptBox["F", "\[Pi]", "4"]}]], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"4", " ", 
       SubsuperscriptBox["M", "K", "8"]}], "+", 
      RowBox[{"2", " ", 
       SubsuperscriptBox["M", "K", "6"], " ", 
       RowBox[{"(", 
        RowBox[{"u", "-", 
         RowBox[{"8", " ", 
          SubsuperscriptBox["M", "\[Pi]", "2"]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"u", "-", 
          SubsuperscriptBox["M", "\[Pi]", "2"]}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"u", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "s"}], "+", "t", "+", 
            RowBox[{"11", " ", "u"}]}], ")"}]}], "+", 
         RowBox[{"10", " ", "u", " ", 
          SubsuperscriptBox["M", "\[Pi]", "2"]}], "+", 
         RowBox[{"4", " ", 
          SubsuperscriptBox["M", "\[Pi]", "4"]}]}], ")"}]}], "+", 
      RowBox[{
       SubsuperscriptBox["M", "K", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "s"}], "+", "t", "-", 
            RowBox[{"5", " ", "u"}]}], ")"}], " ", "u"}], "-", 
         RowBox[{"2", " ", "u", " ", 
          SubsuperscriptBox["M", "\[Pi]", "2"]}], "+", 
         RowBox[{"24", " ", 
          SubsuperscriptBox["M", "\[Pi]", "4"]}]}], ")"}]}], "+", 
      RowBox[{"2", " ", 
       SubsuperscriptBox["M", "K", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"s", "-", "t", "-", 
            RowBox[{"6", " ", "u"}]}], ")"}], " ", 
          SuperscriptBox["u", "2"]}], "+", 
         RowBox[{"u", " ", 
          RowBox[{"(", 
           RowBox[{"s", "-", "t", "+", 
            RowBox[{"13", " ", "u"}]}], ")"}], " ", 
          SubsuperscriptBox["M", "\[Pi]", "2"]}], "-", 
         RowBox[{"u", " ", 
          SubsuperscriptBox["M", "\[Pi]", "4"]}], "-", 
         RowBox[{"8", " ", 
          SubsuperscriptBox["M", "\[Pi]", "6"]}]}], ")"}]}]}], ")"}], " ", 
    RowBox[{
     OverscriptBox["B", "_"], "[", 
     RowBox[{"u", ",", 
      SubsuperscriptBox["M", "\[Pi]", "2"], ",", 
      SubsuperscriptBox["M", "K", "2"]}], "]"}]}]}]}]], "Input"],

Cell["Runtime:  0.07393 hours", "Input"]
}, Open  ]]
},
WindowSize->{800, 700},
WindowMargins->{{150, Automatic}, {Automatic, 52}},
FrontEndVersion->"7.0 for Linux x86 (32-bit) (November 10, 2008)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[567, 22, 72, 0, 73, "Section"],
Cell[642, 24, 408, 14, 32, "Input"],
Cell[1053, 40, 2046, 68, 98, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[3136, 113, 48, 0, 73, "Section"],
Cell[3187, 115, 26094, 748, 1050, "Input"],
Cell[29284, 865, 40, 0, 32, "Input"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)



==> anc/Op18f.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 7.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[     18825,        593]
NotebookOptionsPosition[     18316,        571]
NotebookOutlinePosition[     18654,        586]
CellTagsIndexPosition[     18611,        583]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["External particles and definition of scalar products:", "Section"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    SubscriptBox["\[Pi]", "0"], "[", 
    SubscriptBox["p", "1"], "]"}], ",", 
   RowBox[{
    SubscriptBox["\[Eta]", "8"], "[", 
    SubscriptBox["p", "2"], "]"}], ",", 
   RowBox[{
    SubscriptBox["\[Pi]", "0"], "[", 
    SubscriptBox["p", "3"], "]"}], ",", 
   RowBox[{
    SubscriptBox["\[Eta]", "8"], "[", 
    SubscriptBox["p", "4"], "]"}]}], "}"}]], "Input"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"sp", "[", 
     RowBox[{
      SubscriptBox["p", "1"], ",", 
      SubscriptBox["p", "2"]}], "]"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"s", "-", 
       SubsuperscriptBox["M", "K", "2"], "-", 
       SubsuperscriptBox["M", "\[Pi]", "2"]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"sp", "[", 
     RowBox[{
      SubscriptBox["p", "1"], ",", 
      SubscriptBox["p", "3"]}], "]"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"t", "-", 
       RowBox[{"2", " ", 
        SubsuperscriptBox["M", "\[Pi]", "2"]}]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"sp", "[", 
     RowBox[{
      SubscriptBox["p", "1"], ",", 
      SubscriptBox["p", "4"]}], "]"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"u", "-", 
       SubsuperscriptBox["M", "\[Pi]", "2"], "-", 
       SubsuperscriptBox["M", "\[Eta]", "2"]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"sp", "[", 
     RowBox[{
      SubscriptBox["p", "2"], ",", 
      SubscriptBox["p", "3"]}], "]"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"u", "-", 
       SubsuperscriptBox["M", "\[Pi]", "2"], "-", 
       SubsuperscriptBox["M", "\[Eta]", "2"]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"sp", "[", 
     RowBox[{
      SubscriptBox["p", "2"], ",", 
      SubscriptBox["p", "4"]}], "]"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"t", "-", 
       RowBox[{"2", " ", 
        SubsuperscriptBox["M", "\[Eta]", "2"]}]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"sp", "[", 
     RowBox[{
      SubscriptBox["p", "3"], ",", 
      SubscriptBox["p", "4"]}], "]"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"s", "-", 
       SubsuperscriptBox["M", "\[Pi]", "2"], "-", 
       SubsuperscriptBox["M", "\[Eta]", "2"]}], ")"}]}]}]}], "}"}]], "Input"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Complete amplitude to 0(p^4):", "Section"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   SubsuperscriptBox["M", "\[Pi]", "2"], 
   RowBox[{"3", " ", 
    SubsuperscriptBox["F", "\[Pi]", "2"]}]], "+", 
  FractionBox[
   RowBox[{"16", " ", 
    SubsuperscriptBox["L", "8", "r"], " ", 
    SubsuperscriptBox["M", "\[Pi]", "4"]}], 
   SubsuperscriptBox["F", "\[Pi]", "4"]], "+", 
  FractionBox[
   RowBox[{"128", " ", 
    SubsuperscriptBox["L", "7", "r"], " ", 
    SubsuperscriptBox["M", "\[Pi]", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       SubsuperscriptBox["M", "K", "2"]}], "+", 
      SubsuperscriptBox["M", "\[Pi]", "2"]}], ")"}]}], 
   RowBox[{"3", " ", 
    SubsuperscriptBox["F", "\[Pi]", "4"]}]], "+", 
  FractionBox[
   RowBox[{"32", " ", 
    SubsuperscriptBox["L", "6", "r"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"4", " ", 
       SubsuperscriptBox["M", "K", "2"], " ", 
       SubsuperscriptBox["M", "\[Pi]", "2"]}], "-", 
      SubsuperscriptBox["M", "\[Pi]", "4"]}], ")"}]}], 
   RowBox[{"3", " ", 
    SubsuperscriptBox["F", "\[Pi]", "4"]}]], "+", 
  FractionBox[
   RowBox[{"4", " ", 
    SubsuperscriptBox["L", "5", "r"], " ", 
    SubsuperscriptBox["M", "\[Pi]", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"6", " ", "s"}], "+", 
      RowBox[{"6", " ", "t"}], "+", 
      RowBox[{"6", " ", "u"}], "-", 
      RowBox[{"11", " ", 
       SubsuperscriptBox["M", "K", "2"]}], "-", 
      RowBox[{"10", " ", 
       SubsuperscriptBox["M", "\[Pi]", "2"]}], "-", 
      RowBox[{"15", " ", 
       SubsuperscriptBox["M", "\[Eta]", "2"]}]}], ")"}]}], 
   RowBox[{"9", " ", 
    SubsuperscriptBox["F", "\[Pi]", "4"]}]], "+", 
  FractionBox[
   RowBox[{"8", " ", 
    SubsuperscriptBox["L", "1", "r"], " ", 
    RowBox[{"(", 
     RowBox[{"t", "-", 
      RowBox[{"2", " ", 
       SubsuperscriptBox["M", "\[Pi]", "2"]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"t", "-", 
      RowBox[{"2", " ", 
       SubsuperscriptBox["M", "\[Eta]", "2"]}]}], ")"}]}], 
   SubsuperscriptBox["F", "\[Pi]", "4"]], "+", 
  FractionBox[
   RowBox[{"16", " ", 
    SubsuperscriptBox["L", "4", "r"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", 
       SubsuperscriptBox["M", "K", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"t", "-", 
         RowBox[{"2", " ", 
          SubsuperscriptBox["M", "\[Pi]", "2"]}]}], ")"}]}], "+", 
      RowBox[{
       SubsuperscriptBox["M", "\[Pi]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"t", "+", 
         SubsuperscriptBox["M", "\[Pi]", "2"], "-", 
         RowBox[{"3", " ", 
          SubsuperscriptBox["M", "\[Eta]", "2"]}]}], ")"}]}]}], ")"}]}], 
   RowBox[{"3", " ", 
    SubsuperscriptBox["F", "\[Pi]", "4"]}]], "+", 
  FractionBox[
   RowBox[{"4", " ", 
    SubsuperscriptBox["L", "2", "r"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s", "-", 
         SubsuperscriptBox["M", "K", "2"], "-", 
         SubsuperscriptBox["M", "\[Pi]", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"s", "-", 
         SubsuperscriptBox["M", "\[Pi]", "2"], "-", 
         SubsuperscriptBox["M", "\[Eta]", "2"]}], ")"}]}], "+", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "u"}], "+", 
         SubsuperscriptBox["M", "\[Pi]", "2"], "+", 
         SubsuperscriptBox["M", "\[Eta]", "2"]}], ")"}], "2"]}], ")"}]}], 
   SubsuperscriptBox["F", "\[Pi]", "4"]], "+", 
  FractionBox[
   RowBox[{"4", " ", 
    SubsuperscriptBox["L", "3", "r"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"t", "-", 
         RowBox[{"2", " ", 
          SubsuperscriptBox["M", "\[Pi]", "2"]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"t", "-", 
         RowBox[{"2", " ", 
          SubsuperscriptBox["M", "\[Eta]", "2"]}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s", "-", 
         SubsuperscriptBox["M", "K", "2"], "-", 
         SubsuperscriptBox["M", "\[Pi]", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"s", "-", 
         SubsuperscriptBox["M", "\[Pi]", "2"], "-", 
         SubsuperscriptBox["M", "\[Eta]", "2"]}], ")"}]}], "+", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "u"}], "+", 
         SubsuperscriptBox["M", "\[Pi]", "2"], "+", 
         SubsuperscriptBox["M", "\[Eta]", "2"]}], ")"}], "2"]}], ")"}]}], 
   RowBox[{"3", " ", 
    SubsuperscriptBox["F", "\[Pi]", "4"]}]], "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"3456", " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     SubsuperscriptBox["F", "\[Pi]", "4"]}]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"46", " ", 
      SubsuperscriptBox["M", "\[Pi]", "4"]}], "+", 
     RowBox[{"9", " ", 
      SubsuperscriptBox["M", "\[Pi]", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"6", " ", "s"}], "-", 
        RowBox[{"2", " ", "t"}], "+", 
        RowBox[{"6", " ", "u"}], "-", 
        RowBox[{"9", " ", 
         SubsuperscriptBox["M", "\[Eta]", "2"]}]}], ")"}]}], "-", 
     RowBox[{"81", " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["s", "2"], "+", 
        SuperscriptBox["t", "2"], "+", 
        SuperscriptBox["u", "2"], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"s", "+", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{"t", "+", "u"}], ")"}]}]}], ")"}], " ", 
         SubsuperscriptBox["M", "\[Eta]", "2"]}], "+", 
        SubsuperscriptBox["M", "\[Eta]", "4"]}], ")"}]}], "-", 
     RowBox[{
      SubsuperscriptBox["M", "K", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"91", " ", 
         SubsuperscriptBox["M", "\[Pi]", "2"]}], "+", 
        RowBox[{"9", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "9"}], " ", "s"}], "+", 
           RowBox[{"16", " ", "t"}], "+", 
           RowBox[{"9", " ", 
            SubsuperscriptBox["M", "\[Eta]", "2"]}]}], ")"}]}]}], ")"}]}]}], 
    ")"}]}], "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"24", " ", 
     SubsuperscriptBox["F", "\[Pi]", "4"], " ", 
     SubsuperscriptBox["M", "K", "2"]}]], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", 
       SubsuperscriptBox["M", "\[Pi]", "4"]}], "-", 
      RowBox[{"3", " ", 
       SubsuperscriptBox["M", "\[Pi]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"s", "+", "t", "+", "u"}], ")"}]}], "-", 
         RowBox[{"3", " ", 
          SubsuperscriptBox["M", "\[Eta]", "2"]}]}], ")"}]}], "+", 
      RowBox[{
       SubsuperscriptBox["M", "K", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "9"}], " ", "s"}], "+", 
         RowBox[{"16", " ", "t"}], "-", 
         RowBox[{"13", " ", 
          SubsuperscriptBox["M", "\[Pi]", "2"]}], "+", 
         RowBox[{"9", " ", 
          SubsuperscriptBox["M", "\[Eta]", "2"]}]}], ")"}]}], "+", 
      RowBox[{"9", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["s", "2"], "+", 
         SuperscriptBox["t", "2"], "+", 
         SuperscriptBox["u", "2"], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"s", "+", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{"t", "+", "u"}], ")"}]}]}], ")"}], " ", 
          SubsuperscriptBox["M", "\[Eta]", "2"]}], "+", 
         SubsuperscriptBox["M", "\[Eta]", "4"]}], ")"}]}]}], ")"}], " ", 
    RowBox[{
     OverscriptBox["A", "_"], "[", 
     SubsuperscriptBox["M", "K", "2"], "]"}]}]}], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"13", " ", 
       SubsuperscriptBox["M", "\[Pi]", "4"]}], "-", 
      RowBox[{"6", " ", "t", " ", 
       SubsuperscriptBox["M", "\[Eta]", "2"]}], "+", 
      RowBox[{
       SubsuperscriptBox["M", "\[Pi]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"6", " ", "t"}], "-", 
         RowBox[{"9", " ", 
          SubsuperscriptBox["M", "\[Eta]", "2"]}]}], ")"}]}]}], ")"}], " ", 
    RowBox[{
     OverscriptBox["A", "_"], "[", 
     SubsuperscriptBox["M", "\[Pi]", "2"], "]"}]}], 
   RowBox[{"18", " ", 
    SubsuperscriptBox["F", "\[Pi]", "4"], " ", 
    RowBox[{"(", 
     RowBox[{
      SubsuperscriptBox["M", "\[Pi]", "2"], "-", 
      SubsuperscriptBox["M", "\[Eta]", "2"]}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "7"}], " ", 
       SubsuperscriptBox["M", "\[Pi]", "6"]}], "-", 
      RowBox[{"5", " ", 
       SubsuperscriptBox["M", "\[Pi]", "4"], " ", 
       SubsuperscriptBox["M", "\[Eta]", "2"]}], "+", 
      RowBox[{"16", " ", 
       SubsuperscriptBox["M", "K", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SubsuperscriptBox["M", "\[Pi]", "4"], "-", 
         RowBox[{
          SubsuperscriptBox["M", "\[Pi]", "2"], " ", 
          SubsuperscriptBox["M", "\[Eta]", "2"]}]}], ")"}]}]}], ")"}], " ", 
    RowBox[{
     OverscriptBox["A", "_"], "[", 
     SubsuperscriptBox["M", "\[Eta]", "2"], "]"}]}], 
   RowBox[{"54", " ", 
    SubsuperscriptBox["F", "\[Pi]", "4"], " ", 
    SubsuperscriptBox["M", "\[Eta]", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      SubsuperscriptBox["M", "\[Pi]", "2"], "-", 
      SubsuperscriptBox["M", "\[Eta]", "2"]}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      SubsuperscriptBox["M", "\[Pi]", "4"], "+", 
      RowBox[{"9", " ", "s", " ", 
       RowBox[{"(", 
        RowBox[{"s", "-", 
         SubsuperscriptBox["M", "\[Eta]", "2"]}], ")"}]}], "+", 
      RowBox[{
       SubsuperscriptBox["M", "\[Pi]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "6"}], " ", "s"}], "+", 
         RowBox[{"3", " ", 
          SubsuperscriptBox["M", "\[Eta]", "2"]}]}], ")"}]}], "+", 
      RowBox[{
       SubsuperscriptBox["M", "K", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "9"}], " ", "s"}], "+", 
         RowBox[{"3", " ", 
          SubsuperscriptBox["M", "\[Pi]", "2"]}], "+", 
         RowBox[{"9", " ", 
          SubsuperscriptBox["M", "\[Eta]", "2"]}]}], ")"}]}]}], ")"}], " ", 
    RowBox[{
     OverscriptBox["B", "_"], "[", 
     RowBox[{"s", ",", 
      SubsuperscriptBox["M", "K", "2"], ",", 
      SubsuperscriptBox["M", "K", "2"]}], "]"}]}], 
   RowBox[{"48", " ", 
    SubsuperscriptBox["F", "\[Pi]", "4"]}]], "+", 
  FractionBox[
   RowBox[{
    SubsuperscriptBox["M", "\[Pi]", "4"], " ", 
    RowBox[{
     OverscriptBox["B", "_"], "[", 
     RowBox[{"s", ",", 
      SubsuperscriptBox["M", "\[Pi]", "2"], ",", 
      SubsuperscriptBox["M", "\[Eta]", "2"]}], "]"}]}], 
   RowBox[{"18", " ", 
    SubsuperscriptBox["F", "\[Pi]", "4"]}]], "+", 
  FractionBox[
   RowBox[{"t", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"16", " ", 
       SubsuperscriptBox["M", "K", "2"]}], "-", 
      RowBox[{"6", " ", 
       SubsuperscriptBox["M", "\[Pi]", "2"]}], "+", 
      RowBox[{"9", " ", 
       RowBox[{"(", 
        RowBox[{"t", "-", 
         RowBox[{"2", " ", 
          SubsuperscriptBox["M", "\[Eta]", "2"]}]}], ")"}]}]}], ")"}], " ", 
    RowBox[{
     OverscriptBox["B", "_"], "[", 
     RowBox[{"t", ",", 
      SubsuperscriptBox["M", "K", "2"], ",", 
      SubsuperscriptBox["M", "K", "2"]}], "]"}]}], 
   RowBox[{"24", " ", 
    SubsuperscriptBox["F", "\[Pi]", "4"]}]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], " ", "t", " ", 
       SubsuperscriptBox["M", "\[Pi]", "2"]}], "+", 
      SubsuperscriptBox["M", "\[Pi]", "4"]}], ")"}], " ", 
    RowBox[{
     OverscriptBox["B", "_"], "[", 
     RowBox[{"t", ",", 
      SubsuperscriptBox["M", "\[Pi]", "2"], ",", 
      SubsuperscriptBox["M", "\[Pi]", "2"]}], "]"}]}], 
   RowBox[{"6", " ", 
    SubsuperscriptBox["F", "\[Pi]", "4"]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"16", " ", 
       SubsuperscriptBox["M", "K", "2"], " ", 
       SubsuperscriptBox["M", "\[Pi]", "2"]}], "-", 
      RowBox[{"7", " ", 
       SubsuperscriptBox["M", "\[Pi]", "4"]}]}], ")"}], " ", 
    RowBox[{
     OverscriptBox["B", "_"], "[", 
     RowBox[{"t", ",", 
      SubsuperscriptBox["M", "\[Eta]", "2"], ",", 
      SubsuperscriptBox["M", "\[Eta]", "2"]}], "]"}]}], 
   RowBox[{"54", " ", 
    SubsuperscriptBox["F", "\[Pi]", "4"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "3"}], " ", "u"}], "+", 
       SubsuperscriptBox["M", "\[Pi]", "2"], "+", 
       RowBox[{"3", " ", 
        SubsuperscriptBox["M", "\[Eta]", "2"]}]}], ")"}], "2"], " ", 
    RowBox[{
     OverscriptBox["B", "_"], "[", 
     RowBox[{"u", ",", 
      SubsuperscriptBox["M", "K", "2"], ",", 
      SubsuperscriptBox["M", "K", "2"]}], "]"}]}], 
   RowBox[{"24", " ", 
    SubsuperscriptBox["F", "\[Pi]", "4"]}]], "+", 
  FractionBox[
   RowBox[{
    SubsuperscriptBox["M", "\[Pi]", "4"], " ", 
    RowBox[{
     OverscriptBox["B", "_"], "[", 
     RowBox[{"u", ",", 
      SubsuperscriptBox["M", "\[Pi]", "2"], ",", 
      SubsuperscriptBox["M", "\[Eta]", "2"]}], "]"}]}], 
   RowBox[{"9", " ", 
    SubsuperscriptBox["F", "\[Pi]", "4"]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      SubsuperscriptBox["M", "\[Pi]", "4"], "+", 
      RowBox[{"9", " ", "s", " ", 
       RowBox[{"(", 
        RowBox[{"s", "-", 
         SubsuperscriptBox["M", "\[Eta]", "2"]}], ")"}]}], "+", 
      RowBox[{
       SubsuperscriptBox["M", "\[Pi]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "6"}], " ", "s"}], "+", 
         RowBox[{"3", " ", 
          SubsuperscriptBox["M", "\[Eta]", "2"]}]}], ")"}]}], "+", 
      RowBox[{
       SubsuperscriptBox["M", "K", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "9"}], " ", "s"}], "+", 
         RowBox[{"3", " ", 
          SubsuperscriptBox["M", "\[Pi]", "2"]}], "+", 
         RowBox[{"9", " ", 
          SubsuperscriptBox["M", "\[Eta]", "2"]}]}], ")"}]}]}], ")"}], " ", 
    RowBox[{
     OverscriptBox["B", "_"], "[", 
     RowBox[{
      RowBox[{"s", "-", 
       SubsuperscriptBox["M", "K", "2"], "+", 
       SubsuperscriptBox["M", "\[Eta]", "2"]}], ",", 
      SubsuperscriptBox["M", "K", "2"], ",", 
      SubsuperscriptBox["M", "K", "2"]}], "]"}]}], 
   RowBox[{"48", " ", 
    SubsuperscriptBox["F", "\[Pi]", "4"]}]], "+", 
  FractionBox[
   RowBox[{
    SubsuperscriptBox["M", "\[Pi]", "4"], " ", 
    RowBox[{
     OverscriptBox["B", "_"], "[", 
     RowBox[{
      RowBox[{"s", "-", 
       SubsuperscriptBox["M", "K", "2"], "+", 
       SubsuperscriptBox["M", "\[Eta]", "2"]}], ",", 
      SubsuperscriptBox["M", "\[Pi]", "2"], ",", 
      SubsuperscriptBox["M", "\[Eta]", "2"]}], "]"}]}], 
   RowBox[{"18", " ", 
    SubsuperscriptBox["F", "\[Pi]", "4"]}]]}]], "Input"],

Cell["Runtime:  0.02360 hours", "Input"]
}, Open  ]]
},
WindowSize->{800, 700},
WindowMargins->{{150, Automatic}, {Automatic, 52}},
FrontEndVersion->"7.0 for Linux x86 (32-bit) (November 10, 2008)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[567, 22, 72, 0, 73, "Section"],
Cell[642, 24, 418, 14, 32, "Input"],
Cell[1063, 40, 2066, 68, 98, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[3166, 113, 48, 0, 73, "Section"],
Cell[3217, 115, 15040, 451, 737, "Input"],
Cell[18260, 568, 40, 0, 32, "Input"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)



==> anc/Op19.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 7.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[    460388,      14834]
NotebookOptionsPosition[    439935,      14177]
NotebookOutlinePosition[    440272,      14192]
CellTagsIndexPosition[    440229,      14189]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox["J", "\[Mu]"], "(", 
     RowBox[{
      SuperscriptBox["\[Pi]", "+"], "\[Pi]"}], ")"}], " "}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 ": External particles and definition of scalar products:"
}], "Section",
 CellChangeTimes->{{3.548833793303047*^9, 3.548833801286145*^9}, {
  3.550632447158221*^9, 3.550632482090375*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    SubscriptBox["W", "+"], "[", 
    RowBox[{"p", "+", 
     SubscriptBox["p", "+"]}], "]"}], ",", 
   RowBox[{
    SubscriptBox["\[Pi]", "-"], "[", 
    RowBox[{"-", 
     SubscriptBox["p", "+"]}], "]"}], ",", 
   RowBox[{
    SubscriptBox["\[Pi]", "0"], "[", 
    RowBox[{"-", "p"}], "]"}]}], "}"}]], "Input"],

Cell[BoxData[
 RowBox[{"{", "}"}]], "Input"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Tree level amplitude of O(p^2):", "Section"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", 
     SuperscriptBox["p", "\[Mu]"]}], "+", 
    SubsuperscriptBox["p", "+", "\[Mu]"]}], ")"}], " ", 
  SubscriptBox["G", "F"], " ", 
  SubscriptBox["V", "ud"], " ", 
  SubscriptBox[
   OverscriptBox["l", "^"], "\[Mu]"]}]], "Input"],

Cell["Runtime:  0.04007 hours", "Input"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox["J", "\[Mu]"], "(", 
     RowBox[{
      SuperscriptBox["K", "+"], 
      OverscriptBox["K", "_"]}], ")"}], " "}], TraditionalForm]]],
 ": External particles and definition of scalar products:"
}], "Section",
 CellChangeTimes->{{3.548834419352471*^9, 3.548834427463631*^9}, {
  3.550632514522554*^9, 3.550632537079241*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    SubscriptBox["W", "+"], "[", 
    RowBox[{
     OverscriptBox["k", "_"], "+", 
     SubscriptBox["k", "+"]}], "]"}], ",", 
   RowBox[{
    SubscriptBox["K", "-"], "[", 
    RowBox[{"-", 
     SubscriptBox["k", "+"]}], "]"}], ",", 
   RowBox[{
    SubscriptBox["K", "0"], "[", 
    RowBox[{"-", 
     OverscriptBox["k", "_"]}], "]"}]}], "}"}]], "Input"],

Cell[BoxData[
 RowBox[{"{", "}"}]], "Input"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Tree level amplitude of O(p^2):", "Section"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox[
      OverscriptBox["k", "_"], "\[Mu]"], "-", 
     SubsuperscriptBox["k", "+", "\[Mu]"]}], ")"}], " ", 
   SubscriptBox["G", "F"], " ", 
   SubscriptBox["V", "ud"], " ", 
   SubscriptBox[
    OverscriptBox["l", "^"], "\[Mu]"]}], 
  SqrtBox["2"]]], "Input"],

Cell["Runtime:  0.03790 hours", "Input"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["J", "\[Mu]"], "(", 
    RowBox[{"\[Pi]", " ", 
     SuperscriptBox["K", "+"]}], ")"}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 ": External particles and definition of scalar products:"
}], "Section",
 CellChangeTimes->{{3.548834834008516*^9, 3.548834838392514*^9}, {
  3.550632561200505*^9, 3.550632586496086*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    SubscriptBox["W", "+"], "[", 
    RowBox[{"p", "+", 
     SubscriptBox["k", "+"]}], "]"}], ",", 
   RowBox[{
    SubscriptBox["\[Pi]", "0"], "[", 
    RowBox[{"-", "p"}], "]"}], ",", 
   RowBox[{
    SubscriptBox["K", "-"], "[", 
    RowBox[{"-", 
     SubscriptBox["k", "+"]}], "]"}]}], "}"}]], "Input"],

Cell[BoxData[
 RowBox[{"{", "}"}]], "Input"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Tree level amplitude of O(p^2):", "Section"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "2"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", 
     SuperscriptBox["p", "\[Mu]"]}], "+", 
    SubsuperscriptBox["k", "+", "\[Mu]"]}], ")"}], " ", 
  SubscriptBox["G", "F"], " ", 
  SubscriptBox["V", "us"], " ", 
  SubscriptBox[
   OverscriptBox["l", "^"], "\[Mu]"]}]], "Input"],

Cell["Runtime:  0.04112 hours", "Input"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["J", "\[Mu]"], "(", 
    RowBox[{
     SuperscriptBox["\[Pi]", "+"], " ", "K"}], ")"}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 ": External particles and definition of scalar products:"
}], "Section",
 CellChangeTimes->{{3.548835262234279*^9, 3.548835266793271*^9}, {
  3.550632622138883*^9, 3.550632636376665*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    SubscriptBox["W", "+"], "[", 
    RowBox[{"p", "+", "k"}], "]"}], ",", 
   RowBox[{
    SubscriptBox["\[Pi]", "-"], "[", 
    RowBox[{"-", 
     SubscriptBox["p", "+"]}], "]"}], ",", 
   RowBox[{
    SubscriptBox[
     OverscriptBox["K", "_"], "0"], "[", 
    RowBox[{"-", "k"}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.548835401565824*^9, 3.548835401837723*^9}}],

Cell[BoxData[
 RowBox[{"{", "}"}]], "Input"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Tree level amplitude of O(p^2):", "Section"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["k", "\[Mu]"], "-", 
     SubsuperscriptBox["p", "+", "\[Mu]"]}], ")"}], " ", 
   SubscriptBox["G", "F"], " ", 
   SubscriptBox["V", "us"], " ", 
   SubscriptBox[
    OverscriptBox["l", "^"], "\[Mu]"]}], 
  SqrtBox["2"]]], "Input"],

Cell["Runtime:  0.04374 hours", "Input"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["J", "\[Mu]"], "(", 
    RowBox[{
     SuperscriptBox["K", "+"], " ", "\[Eta]"}], ")"}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 ": External particles and definition of scalar products:"
}], "Section",
 CellChangeTimes->{{3.548835808107649*^9, 3.548835813274601*^9}, {
  3.550632655741226*^9, 3.550632671869668*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    SubscriptBox["W", "+"], "[", 
    RowBox[{"\[Eta]", "+", 
     SubscriptBox["k", "+"]}], "]"}], ",", 
   RowBox[{
    SubscriptBox["K", "-"], "[", 
    RowBox[{"-", 
     SubscriptBox["k", "+"]}], "]"}], ",", 
   RowBox[{
    SubscriptBox["\[Eta]", "8"], "[", 
    RowBox[{"-", "\[Eta]"}], "]"}]}], "}"}]], "Input"],

Cell[BoxData[
 RowBox[{"{", "}"}]], "Input"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Tree level amplitude of O(p^2):", "Section"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "2"], " ", 
  SqrtBox["3"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", 
     SuperscriptBox["\[Eta]", "\[Mu]"]}], "+", 
    SubsuperscriptBox["k", "+", "\[Mu]"]}], ")"}], " ", 
  SubscriptBox["G", "F"], " ", 
  SubscriptBox["V", "us"], " ", 
  SubscriptBox[
   OverscriptBox["l", "^"], "\[Mu]"]}]], "Input"],

Cell["Runtime:  0.04343 hours", "Input"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["J", "\[Mu]"], "(", 
    RowBox[{
     SubsuperscriptBox["\[Pi]", "1", "+"], " ", 
     SubsuperscriptBox["\[Pi]", "2", "+"], " ", 
     SuperscriptBox["\[Pi]", "-"]}], ")"}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 ": External particles and definition of scalar products:"
}], "Section",
 CellChangeTimes->{{3.548856990601633*^9, 3.54885699524092*^9}, {
  3.550632714731213*^9, 3.550632765963054*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    SubscriptBox["\[Pi]", "-"], "[", 
    RowBox[{"-", 
     SubscriptBox["p", "1"]}], "]"}], ",", 
   RowBox[{
    SubscriptBox["\[Pi]", "-"], "[", 
    RowBox[{"-", 
     SubscriptBox["p", "2"]}], "]"}], ",", 
   RowBox[{
    SubscriptBox["\[Pi]", "+"], "[", 
    RowBox[{"-", 
     SubscriptBox["p", "-"]}], "]"}], ",", 
   RowBox[{
    SubscriptBox["W", "+"], "[", 
    RowBox[{
     SubscriptBox["p", "-"], "+", 
     SubscriptBox["p", "1"], "+", 
     SubscriptBox["p", "2"]}], "]"}]}], "}"}]], "Input"],

Cell[BoxData[
 RowBox[{"{", "}"}]], "Input"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Tree level amplitude of O(p^2):", "Section"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", 
    SubscriptBox["G", "F"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", 
       RowBox[{
        SubscriptBox["p", "1"], ".", 
        SubscriptBox["p", "2"]}], " ", 
       SubsuperscriptBox["p", "-", "\[Mu]"]}], "+", 
      RowBox[{
       SubsuperscriptBox["p", "-", "\[Mu]"], " ", 
       SubsuperscriptBox["M", "\[Pi]", "2"]}], "-", 
      RowBox[{
       SubsuperscriptBox["M", "\[Pi]", "2"], " ", 
       SubsuperscriptBox["p", "1", "\[Mu]"]}], "-", 
      RowBox[{
       SubsuperscriptBox["M", "\[Pi]", "2"], " ", 
       SubsuperscriptBox["p", "2", "\[Mu]"]}], "+", 
      RowBox[{
       RowBox[{
        SubscriptBox["p", "-"], ".", 
        SubscriptBox["p", "1"]}], " ", 
       RowBox[{"(", 
        RowBox[{
         SubsuperscriptBox["p", "-", "\[Mu]"], "-", 
         SubsuperscriptBox["p", "1", "\[Mu]"], "-", 
         SubsuperscriptBox["p", "2", "\[Mu]"]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{
        SubscriptBox["p", "-"], ".", 
        SubscriptBox["p", "2"]}], " ", 
       RowBox[{"(", 
        RowBox[{
         SubsuperscriptBox["p", "-", "\[Mu]"], "-", 
         SubsuperscriptBox["p", "1", "\[Mu]"], "-", 
         SubsuperscriptBox["p", "2", "\[Mu]"]}], ")"}]}]}], ")"}], " ", 
    SubscriptBox["V", "ud"], " ", 
    SubscriptBox[
     OverscriptBox["l", "^"], "\[Mu]"]}], 
   RowBox[{
    SubscriptBox["F", "\[Pi]"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SubscriptBox["p", "-"], ".", 
       SubscriptBox["p", "1"]}], "+", 
      RowBox[{
       SubscriptBox["p", "-"], ".", 
       SubscriptBox["p", "2"]}], "+", 
      RowBox[{
       SubscriptBox["p", "1"], ".", 
       SubscriptBox["p", "2"]}], "+", 
      SubsuperscriptBox["M", "\[Pi]", "2"]}], ")"}]}]]}]], "Input"],

Cell["Runtime:  0.04269 hours", "Input"],

Cell[CellGroupData[{

Cell["Comparison with AMPC", "Subsection",
 CellChangeTimes->{{3.547276698713152*^9, 3.54727670956617*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"<<", "HighEnergyPhysics`FeynCalc`"}], ";"}]], "Input",
 CellChangeTimes->{{3.547276507629883*^9, 3.547276517398946*^9}}],

Cell["\<\
Loading FeynCalc from \
/home/diganta/.Mathematica/Applications/HighEnergyPhysics\
\>", "Text",
 CellMargins->{{Inherited, Inherited}, {1, 0}},
 GeneratedCell->True,
 CellAutoOverwrite->True,
 CellChangeTimes->{3.548857055470972*^9}],

Cell[TextData[{
 StyleBox["FeynCalc",
  FontWeight->"Bold"],
 " ",
 "8.1.0",
 " For help, type ?FeynCalc, open ",
 ButtonBox["FeynCalcRef8.nb",
  BaseStyle->"AddOnsLink",
  ButtonFunction:>NotebookOpen[
   "/home/diganta/.Mathematica/Applications/HighEnergyPhysics/Documentation/\
English/FeynCalcRef8.nb"],
  ButtonData:>{"Short Overview", "intro"},
  ButtonNote->"Open FeynCalcRef8.nb"],
 " or visit ",
 ButtonBox["www.feyncalc.org",
  BaseStyle->"Hyperlink",
  ButtonData:>{
    URL["http://www.feyncalc.org/"], None},
  ButtonNote->"http://www.feyncalc.org/"]
}], "Text",
 CellMargins->{{Inherited, Inherited}, {1, 0}},
 GeneratedCell->True,
 CellAutoOverwrite->True,
 CellChangeTimes->{3.548857056634065*^9}],

Cell[TextData[{
 "Loading FeynArts, see ",
 ButtonBox["www.feynarts.de",
  BaseStyle->"Hyperlink",
  ButtonData:>{
    URL["http://www.feynarts.de/"], None},
  ButtonNote->"http://www.feynarts.de/"],
 " for documentation"
}], "Text",
 CellMargins->{{Inherited, Inherited}, {1, 0}},
 GeneratedCell->True,
 CellAutoOverwrite->True,
 CellChangeTimes->{3.548857060715243*^9}],

Cell["FeynArts 3.4 patched for use with FeynCalc", "Text",
 CellMargins->{{Inherited, Inherited}, {1, 0}},
 GeneratedCell->True,
 CellAutoOverwrite->True,
 CellChangeTimes->{3.548857060895237*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AMPC13", "=", 
  RowBox[{"-", 
   FractionBox[
    RowBox[{" ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        RowBox[{
         SubscriptBox["p", "1"], ".", 
         SubscriptBox["p", "2"]}], " ", 
        SubsuperscriptBox["p", "-", "\[Mu]"]}], "+", 
       RowBox[{
        SubsuperscriptBox["p", "-", "\[Mu]"], " ", 
        SubsuperscriptBox["M", "\[Pi]", "2"]}], "-", 
       RowBox[{
        SubsuperscriptBox["M", "\[Pi]", "2"], " ", 
        SubsuperscriptBox["p", "1", "\[Mu]"]}], "-", 
       RowBox[{
        SubsuperscriptBox["M", "\[Pi]", "2"], " ", 
        SubsuperscriptBox["p", "2", "\[Mu]"]}], "+", 
       RowBox[{
        RowBox[{
         SubscriptBox["p", "-"], ".", 
         SubscriptBox["p", "1"]}], " ", 
        RowBox[{"(", 
         RowBox[{
          SubsuperscriptBox["p", "-", "\[Mu]"], "-", 
          SubsuperscriptBox["p", "1", "\[Mu]"], "-", 
          SubsuperscriptBox["p", "2", "\[Mu]"]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{
         SubscriptBox["p", "-"], ".", 
         SubscriptBox["p", "2"]}], " ", 
        RowBox[{"(", 
         RowBox[{
          SubsuperscriptBox["p", "-", "\[Mu]"], "-", 
          SubsuperscriptBox["p", "1", "\[Mu]"], "-", 
          SubsuperscriptBox["p", "2", "\[Mu]"]}], ")"}]}]}], ")"}], " "}], 
    RowBox[{
     SubscriptBox["F", "\[Pi]"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SubscriptBox["p", "-"], ".", 
        SubscriptBox["p", "1"]}], "+", 
       RowBox[{
        SubscriptBox["p", "-"], ".", 
        SubscriptBox["p", "2"]}], "+", 
       RowBox[{
        SubscriptBox["p", "1"], ".", 
        SubscriptBox["p", "2"]}], "+", 
       SubsuperscriptBox["M", "\[Pi]", "2"]}], ")"}]}]]}]}]], "Input",
 CellChangeTimes->{{3.547276915260196*^9, 3.547276951792049*^9}, {
  3.548857036869846*^9, 3.548857051245049*^9}}],

Cell[BoxData[
 FormBox[
  RowBox[{"-", 
   FractionBox[
    RowBox[{
     RowBox[{
      SubsuperscriptBox["M", "\[Pi]", "2"], " ", 
      SubsuperscriptBox["p", "-", "\[Mu]"]}], "-", 
     RowBox[{
      SubsuperscriptBox["M", "\[Pi]", "2"], " ", 
      SubsuperscriptBox["p", "1", "\[Mu]"]}], "-", 
     RowBox[{
      SubsuperscriptBox["M", "\[Pi]", "2"], " ", 
      SubsuperscriptBox["p", "2", "\[Mu]"]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{
       SubscriptBox["p", "1"], ".", 
       SubscriptBox["p", "2"]}], " ", 
      SubsuperscriptBox["p", "-", "\[Mu]"]}], "+", 
     RowBox[{
      RowBox[{
       SubscriptBox["p", "-"], ".", 
       SubscriptBox["p", "1"]}], " ", 
      RowBox[{"(", 
       RowBox[{
        SubsuperscriptBox["p", "-", "\[Mu]"], "-", 
        SubsuperscriptBox["p", "1", "\[Mu]"], "-", 
        SubsuperscriptBox["p", "2", "\[Mu]"]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{
       SubscriptBox["p", "-"], ".", 
       SubscriptBox["p", "2"]}], " ", 
      RowBox[{"(", 
       RowBox[{
        SubsuperscriptBox["p", "-", "\[Mu]"], "-", 
        SubsuperscriptBox["p", "1", "\[Mu]"], "-", 
        SubsuperscriptBox["p", "2", "\[Mu]"]}], ")"}]}]}], 
    RowBox[{
     SubscriptBox["F", "\[Pi]"], " ", 
     RowBox[{"(", 
      RowBox[{
       SubsuperscriptBox["M", "\[Pi]", "2"], "+", 
       RowBox[{
        SubscriptBox["p", "-"], ".", 
        SubscriptBox["p", "1"]}], "+", 
       RowBox[{
        SubscriptBox["p", "-"], ".", 
        SubscriptBox["p", "2"]}], "+", 
       RowBox[{
        SubscriptBox["p", "1"], ".", 
        SubscriptBox["p", "2"]}]}], ")"}]}]]}], TraditionalForm]], "Output",
 CellChangeTimes->{3.547276958239874*^9, 3.547290783109672*^9, 
  3.548857065321825*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AMPcCoef13", "=", 
  RowBox[{"Coefficient", "[", 
   RowBox[{"AMPC13", ",", 
    RowBox[{"{", 
     RowBox[{
      FormBox[
       FormBox[
        FormBox[
         SubsuperscriptBox["p", "-", "\[Mu]"],
         TraditionalForm],
        TraditionalForm],
       TraditionalForm], ",", 
      FormBox[
       SubsuperscriptBox["p", "1", "\[Mu]"],
       TraditionalForm], ",", 
      FormBox[
       SubsuperscriptBox["p", "2", "\[Mu]"],
       TraditionalForm]}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.547276985685241*^9, 3.54727705667369*^9}, {
  3.547277087744154*^9, 3.547277147778645*^9}, {3.547277210277204*^9, 
  3.547277222735779*^9}, {3.547291070944059*^9, 3.547291082876719*^9}, {
  3.550623664850781*^9, 3.550623664974221*^9}},
 Background->RGBColor[0.88, 1, 0.88]],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       SubsuperscriptBox["M", "\[Pi]", "2"], "+", 
       RowBox[{
        SubscriptBox["p", "-"], ".", 
        SubscriptBox["p", "1"]}], "+", 
       RowBox[{
        SubscriptBox["p", "-"], ".", 
        SubscriptBox["p", "2"]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{
         SubscriptBox["p", "1"], ".", 
         SubscriptBox["p", "2"]}]}]}], 
      RowBox[{
       SubscriptBox["F", "\[Pi]"], " ", 
       RowBox[{"(", 
        RowBox[{
         SubsuperscriptBox["M", "\[Pi]", "2"], "+", 
         RowBox[{
          SubscriptBox["p", "-"], ".", 
          SubscriptBox["p", "1"]}], "+", 
         RowBox[{
          SubscriptBox["p", "-"], ".", 
          SubscriptBox["p", "2"]}], "+", 
         RowBox[{
          SubscriptBox["p", "1"], ".", 
          SubscriptBox["p", "2"]}]}], ")"}]}]]}], ",", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"-", 
        SubsuperscriptBox["M", "\[Pi]", "2"]}], "-", 
       RowBox[{
        SubscriptBox["p", "-"], ".", 
        SubscriptBox["p", "1"]}], "-", 
       RowBox[{
        SubscriptBox["p", "-"], ".", 
        SubscriptBox["p", "2"]}]}], 
      RowBox[{
       SubscriptBox["F", "\[Pi]"], " ", 
       RowBox[{"(", 
        RowBox[{
         SubsuperscriptBox["M", "\[Pi]", "2"], "+", 
         RowBox[{
          SubscriptBox["p", "-"], ".", 
          SubscriptBox["p", "1"]}], "+", 
         RowBox[{
          SubscriptBox["p", "-"], ".", 
          SubscriptBox["p", "2"]}], "+", 
         RowBox[{
          SubscriptBox["p", "1"], ".", 
          SubscriptBox["p", "2"]}]}], ")"}]}]]}], ",", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"-", 
        SubsuperscriptBox["M", "\[Pi]", "2"]}], "-", 
       RowBox[{
        SubscriptBox["p", "-"], ".", 
        SubscriptBox["p", "1"]}], "-", 
       RowBox[{
        SubscriptBox["p", "-"], ".", 
        SubscriptBox["p", "2"]}]}], 
      RowBox[{
       SubscriptBox["F", "\[Pi]"], " ", 
       RowBox[{"(", 
        RowBox[{
         SubsuperscriptBox["M", "\[Pi]", "2"], "+", 
         RowBox[{
          SubscriptBox["p", "-"], ".", 
          SubscriptBox["p", "1"]}], "+", 
         RowBox[{
          SubscriptBox["p", "-"], ".", 
          SubscriptBox["p", "2"]}], "+", 
         RowBox[{
          SubscriptBox["p", "1"], ".", 
          SubscriptBox["p", "2"]}]}], ")"}]}]]}]}], "}"}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{
  3.547277104775003*^9, {3.547277193504037*^9, 3.547277223772313*^9}, 
   3.547277523343767*^9, 3.547290802482996*^9, 3.547290923574549*^9, 
   3.547291084255139*^9, 3.54885711542175*^9},
 Background->RGBColor[0.88, 1, 0.88]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"ScriptP", "[", 
   RowBox[{"\[Mu]_", ",", "\[Nu]_"}], "]"}], "=", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"MetricTensor", "[", 
     RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"FourVector", "[", 
        RowBox[{
         SubscriptBox["p", "-"], ",", "\[Mu]"}], "]"}], "+", 
       RowBox[{"FourVector", "[", 
        RowBox[{
         SubscriptBox["p", "1"], ",", "\[Mu]"}], "]"}], "+", 
       RowBox[{"FourVector", "[", 
        RowBox[{
         SubscriptBox["p", "2"], ",", "\[Mu]"}], "]"}]}], ")"}], " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"FourVector", "[", 
         RowBox[{
          SubscriptBox["p", "-"], ",", "\[Nu]"}], "]"}], "+", 
        RowBox[{"FourVector", "[", 
         RowBox[{
          SubscriptBox["p", "1"], ",", "\[Nu]"}], "]"}], "+", 
        RowBox[{"FourVector", "[", 
         RowBox[{
          SubscriptBox["p", "2"], ",", "\[Nu]"}], "]"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"ScalarProduct", "[", 
         RowBox[{
          RowBox[{
           SubscriptBox["p", "-"], "+", 
           SubscriptBox["p", "1"], "+", 
           SubscriptBox["p", "2"]}], ",", 
          RowBox[{
           SubscriptBox["p", "-"], "+", 
           SubscriptBox["p", "1"], "+", 
           SubscriptBox["p", "2"]}]}], "]"}], "-", 
        SubsuperscriptBox["M", "\[Pi]", "2"]}], ")"}]}]}]}], ")"}]}]], "Input",\

 CellChangeTimes->{{3.547276534976247*^9, 3.547276534977013*^9}, {
  3.547276572449321*^9, 3.547276666798561*^9}}],

Cell[BoxData[
 FormBox[
  RowBox[{
   SuperscriptBox["g", 
    RowBox[{"\[Mu]", "\[Nu]"}]], "-", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SubscriptBox[
        FormBox[
         SubscriptBox["p", "-"],
         TraditionalForm], "\[Mu]"], "+", 
       SubscriptBox[
        SubscriptBox["p", "1"], "\[Mu]"], "+", 
       SubscriptBox[
        SubscriptBox["p", "2"], "\[Mu]"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       SubscriptBox[
        FormBox[
         SubscriptBox["p", "-"],
         TraditionalForm], "\[Nu]"], "+", 
       SubscriptBox[
        SubscriptBox["p", "1"], "\[Nu]"], "+", 
       SubscriptBox[
        SubscriptBox["p", "2"], "\[Nu]"]}], ")"}]}], 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       FormBox[
        RowBox[{
         SubscriptBox["p", "-"], "+", 
         SubscriptBox["p", "1"], "+", 
         SubscriptBox["p", "2"]}],
        TraditionalForm], ")"}], "2"], "-", 
     SubsuperscriptBox["M", "\[Pi]", "2"]}]]}], TraditionalForm]], "Output",
 CellChangeTimes->{3.547276668748647*^9, 3.547290786937345*^9, 
  3.548221517180788*^9, 3.548857084687796*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Contract", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], 
        RowBox[{
         SqrtBox["2"], "/", 
         RowBox[{"(", 
          RowBox[{"3", 
           FormBox[
            SubscriptBox["F", "\[Pi]"],
            TraditionalForm]}], ")"}]}]}], ")"}], 
      RowBox[{"(", " ", 
       RowBox[{
        RowBox[{"2", 
         RowBox[{"FourVector", "[", 
          RowBox[{
           SubscriptBox["p", "-"], ",", "\[Nu]"}], "]"}]}], "-", 
        RowBox[{"FourVector", "[", 
         RowBox[{
          SubscriptBox["p", "1"], ",", "\[Nu]"}], "]"}], "-", 
        RowBox[{"FourVector", "[", 
         RowBox[{
          SubscriptBox["p", "2"], ",", "\[Nu]"}], "]"}]}], ")"}], " ", 
      RowBox[{"ScriptP", "[", 
       RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], "]"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"ScalarProduct", "[", 
        RowBox[{
         SubscriptBox["p", "-"], ",", 
         SubscriptBox["p", "-"]}], "]"}], "\[Rule]", 
       SubsuperscriptBox["M", "\[Pi]", "2"]}], ",", 
      RowBox[{
       RowBox[{"ScalarProduct", "[", 
        RowBox[{
         SubscriptBox["p", "1"], ",", 
         SubscriptBox["p", "1"]}], "]"}], "\[Rule]", 
       SubsuperscriptBox["M", "\[Pi]", "2"]}], ",", 
      RowBox[{
       RowBox[{"ScalarProduct", "[", 
        RowBox[{
         SubscriptBox["p", "2"], ",", 
         SubscriptBox["p", "2"]}], "]"}], "\[Rule]", 
       SubsuperscriptBox["M", "\[Pi]", "2"]}]}], "}"}]}], "//", "ExpandAll"}],
   "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.547276730069339*^9, 3.547276813096994*^9}, {
   3.547276879787782*^9, 3.547276907511568*^9}, {3.547277266325016*^9, 
   3.547277275849321*^9}, {3.547277399515172*^9, 3.547277496964976*^9}, {
   3.547277591308733*^9, 3.547277609837016*^9}, {3.547277687147361*^9, 
   3.547277704832195*^9}, {3.547278267395804*^9, 3.547278283635447*^9}, {
   3.547278396977249*^9, 3.547278398336674*^9}, {3.547278465798967*^9, 
   3.547278489737854*^9}, 3.547278671769791*^9, {3.547278746072478*^9, 
   3.547278750103526*^9}, 3.547278885814467*^9, 3.547290767414758*^9, 
   3.547290898304437*^9, {3.548221562490391*^9, 3.548221569360328*^9}}],

Cell[BoxData[
 FormBox[
  FractionBox[
   RowBox[{
    SqrtBox["2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SubsuperscriptBox["p", 
          FormBox["1",
           TraditionalForm], 
          FormBox[
           FormBox["\[Mu]",
            TraditionalForm],
           TraditionalForm]], "+", 
         SubsuperscriptBox["p", 
          FormBox["2",
           TraditionalForm], 
          FormBox[
           FormBox["\[Mu]",
            TraditionalForm],
           TraditionalForm]]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          SubsuperscriptBox["M", "\[Pi]", "2"]}], "+", 
         RowBox[{"3", " ", 
          RowBox[{
           FormBox[
            SubscriptBox["p", "-"],
            TraditionalForm], "\[CenterDot]", 
           FormBox[
            SubscriptBox["p", "1"],
            TraditionalForm]}]}], "+", 
         RowBox[{"3", " ", 
          RowBox[{
           FormBox[
            SubscriptBox["p", "-"],
            TraditionalForm], "\[CenterDot]", 
           FormBox[
            SubscriptBox["p", "2"],
            TraditionalForm]}]}]}], ")"}]}], "-", 
      RowBox[{
       SubsuperscriptBox["p", "-", 
        FormBox[
         FormBox["\[Mu]",
          TraditionalForm],
         TraditionalForm]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", 
          SubsuperscriptBox["M", "\[Pi]", "2"]}], "+", 
         RowBox[{"3", " ", 
          RowBox[{
           FormBox[
            SubscriptBox["p", "-"],
            TraditionalForm], "\[CenterDot]", 
           FormBox[
            SubscriptBox["p", "1"],
            TraditionalForm]}]}], "+", 
         RowBox[{"3", " ", 
          RowBox[{
           FormBox[
            SubscriptBox["p", "-"],
            TraditionalForm], "\[CenterDot]", 
           FormBox[
            SubscriptBox["p", "2"],
            TraditionalForm]}]}], "+", 
         RowBox[{"6", " ", 
          RowBox[{
           FormBox[
            SubscriptBox["p", "1"],
            TraditionalForm], "\[CenterDot]", 
           FormBox[
            SubscriptBox["p", "2"],
            TraditionalForm]}]}]}], ")"}]}]}], ")"}]}], 
   RowBox[{"3", " ", 
    SubscriptBox["F", "\[Pi]"], " ", 
    RowBox[{"(", 
     RowBox[{
      SubsuperscriptBox["M", "\[Pi]", "2"], "+", 
      RowBox[{
       FormBox[
        SubscriptBox["p", "-"],
        TraditionalForm], "\[CenterDot]", 
       FormBox[
        SubscriptBox["p", "1"],
        TraditionalForm]}], "+", 
      RowBox[{
       FormBox[
        SubscriptBox["p", "-"],
        TraditionalForm], "\[CenterDot]", 
       FormBox[
        SubscriptBox["p", "2"],
        TraditionalForm]}], "+", 
      RowBox[{
       FormBox[
        SubscriptBox["p", "1"],
        TraditionalForm], "\[CenterDot]", 
       FormBox[
        SubscriptBox["p", "2"],
        TraditionalForm]}]}], ")"}]}]], TraditionalForm]], "Output",
 CellChangeTimes->{{3.547277480828494*^9, 3.547277498387816*^9}, 
   3.547277611222841*^9, {3.547277688688889*^9, 3.547277706148904*^9}, {
   3.547278275723109*^9, 3.54727828497803*^9}, {3.547278467181326*^9, 
   3.547278484109523*^9}, 3.547278672962269*^9, 3.547278751004274*^9, 
   3.547278886908724*^9, 3.547290790164472*^9, 3.5472909000796*^9, 
   3.548221522308261*^9, 3.548221570752115*^9, 3.548857093062398*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Aub13", "=", 
  FormBox[
   FractionBox[
    RowBox[{
     SqrtBox["2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SubsuperscriptBox["p", 
           FormBox["1",
            TraditionalForm], 
           FormBox[
            FormBox["\[Mu]",
             TraditionalForm],
            TraditionalForm]], "+", 
          SubsuperscriptBox["p", 
           FormBox["2",
            TraditionalForm], 
           FormBox[
            FormBox["\[Mu]",
             TraditionalForm],
            TraditionalForm]]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SubsuperscriptBox["M", "\[Pi]", "2"]}], "+", 
          RowBox[{"3", " ", 
           RowBox[{
            FormBox[
             SubscriptBox["p", "-"],
             TraditionalForm], "\[CenterDot]", 
            FormBox[
             SubscriptBox["p", "1"],
             TraditionalForm]}]}], "+", 
          RowBox[{"3", " ", 
           RowBox[{
            FormBox[
             SubscriptBox["p", "-"],
             TraditionalForm], "\[CenterDot]", 
            FormBox[
             SubscriptBox["p", "2"],
             TraditionalForm]}]}]}], ")"}]}], "-", 
       RowBox[{
        SubsuperscriptBox["p", "-", 
         FormBox[
          FormBox["\[Mu]",
           TraditionalForm],
          TraditionalForm]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", 
           SubsuperscriptBox["M", "\[Pi]", "2"]}], "+", 
          RowBox[{"3", " ", 
           RowBox[{
            FormBox[
             SubscriptBox["p", "-"],
             TraditionalForm], "\[CenterDot]", 
            FormBox[
             SubscriptBox["p", "1"],
             TraditionalForm]}]}], "+", 
          RowBox[{"3", " ", 
           RowBox[{
            FormBox[
             SubscriptBox["p", "-"],
             TraditionalForm], "\[CenterDot]", 
            FormBox[
             SubscriptBox["p", "2"],
             TraditionalForm]}]}], "+", 
          RowBox[{"6", " ", 
           RowBox[{
            FormBox[
             SubscriptBox["p", "1"],
             TraditionalForm], "\[CenterDot]", 
            FormBox[
             SubscriptBox["p", "2"],
             TraditionalForm]}]}]}], ")"}]}]}], ")"}]}], 
    RowBox[{"3", " ", 
     SubscriptBox["F", "\[Pi]"], " ", 
     RowBox[{"(", 
      RowBox[{
       SubsuperscriptBox["M", "\[Pi]", "2"], "+", 
       RowBox[{
        FormBox[
         SubscriptBox["p", "-"],
         TraditionalForm], "\[CenterDot]", 
        FormBox[
         SubscriptBox["p", "1"],
         TraditionalForm]}], "+", 
       RowBox[{
        FormBox[
         SubscriptBox["p", "-"],
         TraditionalForm], "\[CenterDot]", 
        FormBox[
         SubscriptBox["p", "2"],
         TraditionalForm]}], "+", 
       RowBox[{
        FormBox[
         SubscriptBox["p", "1"],
         TraditionalForm], "\[CenterDot]", 
        FormBox[
         SubscriptBox["p", "2"],
         TraditionalForm]}]}], ")"}]}]],
   TraditionalForm]}]], "Input",
 CellChangeTimes->{3.547278897886638*^9, 3.547290912220182*^9, 
  3.54822154328177*^9, 3.548221580512083*^9}],

Cell[BoxData[
 FormBox[
  FractionBox[
   RowBox[{
    SqrtBox["2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SubsuperscriptBox["p", "1", "\[Mu]"], "+", 
         SubsuperscriptBox["p", "2", "\[Mu]"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          SubsuperscriptBox["M", "\[Pi]", "2"]}], "+", 
         RowBox[{"3", " ", 
          RowBox[{
           SubscriptBox["p", "-"], "\[CenterDot]", 
           SubscriptBox["p", "1"]}]}], "+", 
         RowBox[{"3", " ", 
          RowBox[{
           SubscriptBox["p", "-"], "\[CenterDot]", 
           SubscriptBox["p", "2"]}]}]}], ")"}]}], "-", 
      RowBox[{
       SubsuperscriptBox["p", "-", "\[Mu]"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", 
          SubsuperscriptBox["M", "\[Pi]", "2"]}], "+", 
         RowBox[{"3", " ", 
          RowBox[{
           SubscriptBox["p", "-"], "\[CenterDot]", 
           SubscriptBox["p", "1"]}]}], "+", 
         RowBox[{"3", " ", 
          RowBox[{
           SubscriptBox["p", "-"], "\[CenterDot]", 
           SubscriptBox["p", "2"]}]}], "+", 
         RowBox[{"6", " ", 
          RowBox[{
           SubscriptBox["p", "1"], "\[CenterDot]", 
           SubscriptBox["p", "2"]}]}]}], ")"}]}]}], ")"}]}], 
   RowBox[{"3", " ", 
    SubscriptBox["F", "\[Pi]"], " ", 
    RowBox[{"(", 
     RowBox[{
      SubsuperscriptBox["M", "\[Pi]", "2"], "+", 
      RowBox[{
       SubscriptBox["p", "-"], "\[CenterDot]", 
       SubscriptBox["p", "1"]}], "+", 
      RowBox[{
       SubscriptBox["p", "-"], "\[CenterDot]", 
       SubscriptBox["p", "2"]}], "+", 
      RowBox[{
       SubscriptBox["p", "1"], "\[CenterDot]", 
       SubscriptBox["p", "2"]}]}], ")"}]}]], TraditionalForm]], "Output",
 CellChangeTimes->{3.547278899600346*^9, 3.547290796917601*^9, 
  3.547290913718748*^9, 3.548221544456671*^9, 3.5482215820681*^9, 
  3.548857099694839*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AubCoef13", "=", 
  RowBox[{"Coefficient", "[", 
   RowBox[{"Aub13", ",", 
    FormBox[
     RowBox[{"{", 
      RowBox[{
       FormBox[
        FormBox[
         FormBox[
          SubsuperscriptBox["p", "-", "\[Mu]"],
          TraditionalForm],
         TraditionalForm],
        TraditionalForm], ",", 
       FormBox[
        SubsuperscriptBox["p", "1", "\[Mu]"],
        TraditionalForm], ",", 
       FormBox[
        SubsuperscriptBox["p", "2", "\[Mu]"],
        TraditionalForm]}], "}"}],
     TraditionalForm]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.547278642776358*^9, 3.547278734872578*^9}, {
   3.547278904314752*^9, 3.547278944272251*^9}, {3.547291024746353*^9, 
   3.547291039637895*^9}, {3.548221592611691*^9, 3.548221603876983*^9}, 
   3.548857104818547*^9, {3.550623657118154*^9, 3.550623657244265*^9}},
 Background->RGBColor[0.88, 1, 0.88]],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{
    FractionBox[
     RowBox[{
      SqrtBox["2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"4", " ", 
          SubsuperscriptBox["M", "\[Pi]", "2"]}]}], "-", 
        RowBox[{"3", " ", 
         RowBox[{
          SubscriptBox["p", "-"], "\[CenterDot]", 
          SubscriptBox["p", "1"]}]}], "-", 
        RowBox[{"3", " ", 
         RowBox[{
          SubscriptBox["p", "-"], "\[CenterDot]", 
          SubscriptBox["p", "2"]}]}], "-", 
        RowBox[{"6", " ", 
         RowBox[{
          SubscriptBox["p", "1"], "\[CenterDot]", 
          SubscriptBox["p", "2"]}]}]}], ")"}]}], 
     RowBox[{"3", " ", 
      SubscriptBox["F", "\[Pi]"], " ", 
      RowBox[{"(", 
       RowBox[{
        SubsuperscriptBox["M", "\[Pi]", "2"], "+", 
        RowBox[{
         SubscriptBox["p", "-"], "\[CenterDot]", 
         SubscriptBox["p", "1"]}], "+", 
        RowBox[{
         SubscriptBox["p", "-"], "\[CenterDot]", 
         SubscriptBox["p", "2"]}], "+", 
        RowBox[{
         SubscriptBox["p", "1"], "\[CenterDot]", 
         SubscriptBox["p", "2"]}]}], ")"}]}]], ",", 
    FractionBox[
     RowBox[{
      SqrtBox["2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         SubsuperscriptBox["M", "\[Pi]", "2"]}], "+", 
        RowBox[{"3", " ", 
         RowBox[{
          SubscriptBox["p", "-"], "\[CenterDot]", 
          SubscriptBox["p", "1"]}]}], "+", 
        RowBox[{"3", " ", 
         RowBox[{
          SubscriptBox["p", "-"], "\[CenterDot]", 
          SubscriptBox["p", "2"]}]}]}], ")"}]}], 
     RowBox[{"3", " ", 
      SubscriptBox["F", "\[Pi]"], " ", 
      RowBox[{"(", 
       RowBox[{
        SubsuperscriptBox["M", "\[Pi]", "2"], "+", 
        RowBox[{
         SubscriptBox["p", "-"], "\[CenterDot]", 
         SubscriptBox["p", "1"]}], "+", 
        RowBox[{
         SubscriptBox["p", "-"], "\[CenterDot]", 
         SubscriptBox["p", "2"]}], "+", 
        RowBox[{
         SubscriptBox["p", "1"], "\[CenterDot]", 
         SubscriptBox["p", "2"]}]}], ")"}]}]], ",", 
    FractionBox[
     RowBox[{
      SqrtBox["2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         SubsuperscriptBox["M", "\[Pi]", "2"]}], "+", 
        RowBox[{"3", " ", 
         RowBox[{
          SubscriptBox["p", "-"], "\[CenterDot]", 
          SubscriptBox["p", "1"]}]}], "+", 
        RowBox[{"3", " ", 
         RowBox[{
          SubscriptBox["p", "-"], "\[CenterDot]", 
          SubscriptBox["p", "2"]}]}]}], ")"}]}], 
     RowBox[{"3", " ", 
      SubscriptBox["F", "\[Pi]"], " ", 
      RowBox[{"(", 
       RowBox[{
        SubsuperscriptBox["M", "\[Pi]", "2"], "+", 
        RowBox[{
         SubscriptBox["p", "-"], "\[CenterDot]", 
         SubscriptBox["p", "1"]}], "+", 
        RowBox[{
         SubscriptBox["p", "-"], "\[CenterDot]", 
         SubscriptBox["p", "2"]}], "+", 
        RowBox[{
         SubscriptBox["p", "1"], "\[CenterDot]", 
         SubscriptBox["p", "2"]}]}], ")"}]}]]}], "}"}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{{3.547278921189324*^9, 3.547278945296561*^9}, 
   3.547290800358054*^9, 3.547290917205874*^9, 3.547291040712015*^9, {
   3.548221584839395*^9, 3.548221604939688*^9}, 3.548857105999886*^9},
 Background->RGBColor[0.88, 1, 0.88]]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["J", "\[Mu]"], "(", 
    RowBox[{
     SubscriptBox["\[Pi]", "1"], 
     SubscriptBox["\[Pi]", "2"], 
     SuperscriptBox["\[Pi]", "+"]}], ")"}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 ": External particles and definition of scalar products:"
}], "Section",
 CellChangeTimes->{{3.548858196214682*^9, 3.548858200390745*^9}, {
  3.550632951961595*^9, 3.550632977748998*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    SubscriptBox["\[Pi]", "0"], "[", 
    RowBox[{"-", 
     SubscriptBox["p", "1"]}], "]"}], ",", 
   RowBox[{
    SubscriptBox["\[Pi]", "0"], "[", 
    RowBox[{"-", 
     SubscriptBox["p", "2"]}], "]"}], ",", 
   RowBox[{
    SubscriptBox["\[Pi]", "-"], "[", 
    RowBox[{"-", 
     SubscriptBox["p", "+"]}], "]"}], ",", 
   RowBox[{
    SubscriptBox["W", "+"], "[", 
    RowBox[{
     SubscriptBox["p", "+"], "+", 
     SubscriptBox["p", "1"], "+", 
     SubscriptBox["p", "2"]}], "]"}]}], "}"}]], "Input"],

Cell[BoxData[
 RowBox[{"{", "}"}]], "Input"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Tree level amplitude of O(p^2):", "Section"],

Cell[BoxData[
 FractionBox[
  RowBox[{"\[ImaginaryI]", " ", 
   SubscriptBox["G", "F"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"4", " ", 
      RowBox[{
       SubscriptBox["p", "1"], ".", 
       SubscriptBox["p", "2"]}], " ", 
      SubsuperscriptBox["p", "+", "\[Mu]"]}], "+", 
     RowBox[{"3", " ", 
      SubsuperscriptBox["p", "+", "\[Mu]"], " ", 
      SubsuperscriptBox["M", "\[Pi]", "2"]}], "-", 
     RowBox[{
      SubsuperscriptBox["M", "\[Pi]", "2"], " ", 
      SubsuperscriptBox["p", "1", "\[Mu]"]}], "-", 
     RowBox[{
      SubsuperscriptBox["M", "\[Pi]", "2"], " ", 
      SubsuperscriptBox["p", "2", "\[Mu]"]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{
       SubscriptBox["p", "+"], ".", 
       SubscriptBox["p", "1"]}], " ", 
      RowBox[{"(", 
       RowBox[{
        SubsuperscriptBox["p", "+", "\[Mu]"], "-", 
        SubsuperscriptBox["p", "1", "\[Mu]"], "-", 
        SubsuperscriptBox["p", "2", "\[Mu]"]}], ")"}]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{
       SubscriptBox["p", "+"], ".", 
       SubscriptBox["p", "2"]}], " ", 
      RowBox[{"(", 
       RowBox[{
        SubsuperscriptBox["p", "+", "\[Mu]"], "-", 
        SubsuperscriptBox["p", "1", "\[Mu]"], "-", 
        SubsuperscriptBox["p", "2", "\[Mu]"]}], ")"}]}]}], ")"}], " ", 
   SubscriptBox["V", "ud"], " ", 
   SubscriptBox[
    OverscriptBox["l", "^"], "\[Mu]"]}], 
  RowBox[{"2", " ", 
   SubscriptBox["F", "\[Pi]"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SubscriptBox["p", "+"], ".", 
      SubscriptBox["p", "1"]}], "+", 
     RowBox[{
      SubscriptBox["p", "+"], ".", 
      SubscriptBox["p", "2"]}], "+", 
     RowBox[{
      SubscriptBox["p", "1"], ".", 
      SubscriptBox["p", "2"]}], "+", 
     SubsuperscriptBox["M", "\[Pi]", "2"]}], ")"}]}]]], "Input"],

Cell["Runtime:  0.04449 hours", "Input"],

Cell[CellGroupData[{

Cell["Comparison with AMPC", "Subsection",
 CellChangeTimes->{{3.547276698713152*^9, 3.54727670956617*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"<<", "HighEnergyPhysics`FeynCalc`"}], ";"}]], "Input",
 CellChangeTimes->{{3.547276507629883*^9, 3.547276517398946*^9}}],

Cell["\<\
Loading FeynCalc from \
/home/diganta/.Mathematica/Applications/HighEnergyPhysics\
\>", "Text",
 CellMargins->{{Inherited, Inherited}, {1, 0}},
 GeneratedCell->True,
 CellAutoOverwrite->True,
 CellChangeTimes->{3.548858089064749*^9}],

Cell[TextData[{
 StyleBox["FeynCalc",
  FontWeight->"Bold"],
 " ",
 "8.1.0",
 " For help, type ?FeynCalc, open ",
 ButtonBox["FeynCalcRef8.nb",
  BaseStyle->"AddOnsLink",
  ButtonFunction:>NotebookOpen[
   "/home/diganta/.Mathematica/Applications/HighEnergyPhysics/Documentation/\
English/FeynCalcRef8.nb"],
  ButtonData:>{"Short Overview", "intro"},
  ButtonNote->"Open FeynCalcRef8.nb"],
 " or visit ",
 ButtonBox["www.feyncalc.org",
  BaseStyle->"Hyperlink",
  ButtonData:>{
    URL["http://www.feyncalc.org/"], None},
  ButtonNote->"http://www.feyncalc.org/"]
}], "Text",
 CellMargins->{{Inherited, Inherited}, {1, 0}},
 GeneratedCell->True,
 CellAutoOverwrite->True,
 CellChangeTimes->{3.548858089895921*^9}],

Cell[TextData[{
 "Loading FeynArts, see ",
 ButtonBox["www.feynarts.de",
  BaseStyle->"Hyperlink",
  ButtonData:>{
    URL["http://www.feynarts.de/"], None},
  ButtonNote->"http://www.feynarts.de/"],
 " for documentation"
}], "Text",
 CellMargins->{{Inherited, Inherited}, {1, 0}},
 GeneratedCell->True,
 CellAutoOverwrite->True,
 CellChangeTimes->{3.548858090048099*^9}],

Cell["FeynArts 3.4 patched for use with FeynCalc", "Text",
 CellMargins->{{Inherited, Inherited}, {1, 0}},
 GeneratedCell->True,
 CellAutoOverwrite->True,
 CellChangeTimes->{3.548858090193994*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AMPC14", "=", 
  FractionBox[
   RowBox[{" ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"4", " ", 
       RowBox[{
        SubscriptBox["p", "1"], ".", 
        SubscriptBox["p", "2"]}], " ", 
       SubsuperscriptBox["p", "+", "\[Mu]"]}], "+", 
      RowBox[{"3", " ", 
       SubsuperscriptBox["p", "+", "\[Mu]"], " ", 
       SubsuperscriptBox["M", "\[Pi]", "2"]}], "-", 
      RowBox[{
       SubsuperscriptBox["M", "\[Pi]", "2"], " ", 
       SubsuperscriptBox["p", "1", "\[Mu]"]}], "-", 
      RowBox[{
       SubsuperscriptBox["M", "\[Pi]", "2"], " ", 
       SubsuperscriptBox["p", "2", "\[Mu]"]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{
        SubscriptBox["p", "+"], ".", 
        SubscriptBox["p", "1"]}], " ", 
       RowBox[{"(", 
        RowBox[{
         SubsuperscriptBox["p", "+", "\[Mu]"], "-", 
         SubsuperscriptBox["p", "1", "\[Mu]"], "-", 
         SubsuperscriptBox["p", "2", "\[Mu]"]}], ")"}]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{
        SubscriptBox["p", "+"], ".", 
        SubscriptBox["p", "2"]}], " ", 
       RowBox[{"(", 
        RowBox[{
         SubsuperscriptBox["p", "+", "\[Mu]"], "-", 
         SubsuperscriptBox["p", "1", "\[Mu]"], "-", 
         SubsuperscriptBox["p", "2", "\[Mu]"]}], ")"}]}]}], ")"}], " "}], 
   RowBox[{"2", " ", 
    SubscriptBox["F", "\[Pi]"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SubscriptBox["p", "+"], ".", 
       SubscriptBox["p", "1"]}], "+", 
      RowBox[{
       SubscriptBox["p", "+"], ".", 
       SubscriptBox["p", "2"]}], "+", 
      RowBox[{
       SubscriptBox["p", "1"], ".", 
       SubscriptBox["p", "2"]}], "+", 
      SubsuperscriptBox["M", "\[Pi]", "2"]}], ")"}]}]]}]], "Input",
 CellChangeTimes->{{3.547293724867458*^9, 3.547293769532298*^9}, 
   3.54885797468595*^9, {3.548858007552696*^9, 3.548858012096686*^9}}],

Cell[BoxData[
 FormBox[
  FractionBox[
   RowBox[{
    RowBox[{"3", " ", 
     SubsuperscriptBox["M", "\[Pi]", "2"], " ", 
     SubsuperscriptBox["p", "+", "\[Mu]"]}], "-", 
    RowBox[{
     SubsuperscriptBox["M", "\[Pi]", "2"], " ", 
     SubsuperscriptBox["p", "1", "\[Mu]"]}], "-", 
    RowBox[{
     SubsuperscriptBox["M", "\[Pi]", "2"], " ", 
     SubsuperscriptBox["p", "2", "\[Mu]"]}], "+", 
    RowBox[{"4", " ", 
     RowBox[{
      SubscriptBox["p", "1"], ".", 
      SubscriptBox["p", "2"]}], " ", 
     SubsuperscriptBox["p", "+", "\[Mu]"]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{
      SubscriptBox["p", "+"], ".", 
      SubscriptBox["p", "1"]}], " ", 
     RowBox[{"(", 
      RowBox[{
       SubsuperscriptBox["p", "+", "\[Mu]"], "-", 
       SubsuperscriptBox["p", "1", "\[Mu]"], "-", 
       SubsuperscriptBox["p", "2", "\[Mu]"]}], ")"}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{
      SubscriptBox["p", "+"], ".", 
      SubscriptBox["p", "2"]}], " ", 
     RowBox[{"(", 
      RowBox[{
       SubsuperscriptBox["p", "+", "\[Mu]"], "-", 
       SubsuperscriptBox["p", "1", "\[Mu]"], "-", 
       SubsuperscriptBox["p", "2", "\[Mu]"]}], ")"}]}]}], 
   RowBox[{"2", " ", 
    SubscriptBox["F", "\[Pi]"], " ", 
    RowBox[{"(", 
     RowBox[{
      SubsuperscriptBox["M", "\[Pi]", "2"], "+", 
      RowBox[{
       SubscriptBox["p", "+"], ".", 
       SubscriptBox["p", "1"]}], "+", 
      RowBox[{
       SubscriptBox["p", "+"], ".", 
       SubscriptBox["p", "2"]}], "+", 
      RowBox[{
       SubscriptBox["p", "1"], ".", 
       SubscriptBox["p", "2"]}]}], ")"}]}]], TraditionalForm]], "Output",
 CellChangeTimes->{{3.547293771092402*^9, 3.547293791610749*^9}, 
   3.547293874855801*^9, {3.548858002047786*^9, 3.548858014568286*^9}, 
   3.548858093986002*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"ScriptP14", "[", 
   RowBox[{"\[Mu]_", ",", "\[Nu]_"}], "]"}], "=", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"MetricTensor", "[", 
     RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"FourVector", "[", 
        RowBox[{
         SubscriptBox["p", "+"], ",", "\[Mu]"}], "]"}], "+", 
       RowBox[{"FourVector", "[", 
        RowBox[{
         SubscriptBox["p", "1"], ",", "\[Mu]"}], "]"}], "+", 
       RowBox[{"FourVector", "[", 
        RowBox[{
         SubscriptBox["p", "2"], ",", "\[Mu]"}], "]"}]}], ")"}], " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"FourVector", "[", 
         RowBox[{
          SubscriptBox["p", "+"], ",", "\[Nu]"}], "]"}], "+", 
        RowBox[{"FourVector", "[", 
         RowBox[{
          SubscriptBox["p", "1"], ",", "\[Nu]"}], "]"}], "+", 
        RowBox[{"FourVector", "[", 
         RowBox[{
          SubscriptBox["p", "2"], ",", "\[Nu]"}], "]"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"ScalarProduct", "[", 
         RowBox[{
          RowBox[{
           SubscriptBox["p", "+"], "+", 
           SubscriptBox["p", "1"], "+", 
           SubscriptBox["p", "2"]}], ",", 
          RowBox[{
           SubscriptBox["p", "+"], "+", 
           SubscriptBox["p", "1"], "+", 
           SubscriptBox["p", "2"]}]}], "]"}], "-", 
        SubsuperscriptBox["M", "\[Pi]", "2"]}], ")"}]}]}]}], ")"}]}]], "Input",\

 CellChangeTimes->{{3.547276534976247*^9, 3.547276534977013*^9}, {
  3.547276572449321*^9, 3.547276666798561*^9}, {3.547293962300839*^9, 
  3.54729398892858*^9}, {3.547294085875934*^9, 3.547294086175936*^9}}],

Cell[BoxData[
 FormBox[
  RowBox[{
   SuperscriptBox["g", 
    RowBox[{"\[Mu]", "\[Nu]"}]], "-", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SubscriptBox[
        FormBox[
         SubscriptBox["p", "+"],
         TraditionalForm], "\[Mu]"], "+", 
       SubscriptBox[
        SubscriptBox["p", "1"], "\[Mu]"], "+", 
       SubscriptBox[
        SubscriptBox["p", "2"], "\[Mu]"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       SubscriptBox[
        FormBox[
         SubscriptBox["p", "+"],
         TraditionalForm], "\[Nu]"], "+", 
       SubscriptBox[
        SubscriptBox["p", "1"], "\[Nu]"], "+", 
       SubscriptBox[
        SubscriptBox["p", "2"], "\[Nu]"]}], ")"}]}], 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       FormBox[
        RowBox[{
         SubscriptBox["p", "+"], "+", 
         SubscriptBox["p", "1"], "+", 
         SubscriptBox["p", "2"]}],
        TraditionalForm], ")"}], "2"], "-", 
     SubsuperscriptBox["M", "\[Pi]", "2"]}]]}], TraditionalForm]], "Output",
 CellChangeTimes->{{3.547293952912675*^9, 3.547293989683815*^9}, 
   3.547294087331264*^9, 3.548221632789667*^9, {3.548858049468027*^9, 
   3.548858097952202*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Contract", "[", 
     RowBox[{
      RowBox[{"(", 
       FractionBox[
        RowBox[{"2", 
         SqrtBox["2"]}], 
        RowBox[{"3", 
         FormBox[
          SubscriptBox["F", "\[Pi]"],
          TraditionalForm]}]], ")"}], 
      RowBox[{"(", " ", 
       RowBox[{
        RowBox[{"2", 
         RowBox[{"FourVector", "[", 
          RowBox[{
           SubscriptBox["p", "+"], ",", "\[Nu]"}], "]"}]}], "-", 
        RowBox[{"FourVector", "[", 
         RowBox[{
          SubscriptBox["p", "1"], ",", "\[Nu]"}], "]"}], "-", 
        RowBox[{"FourVector", "[", 
         RowBox[{
          SubscriptBox["p", "2"], ",", "\[Nu]"}], "]"}]}], ")"}], " ", 
      RowBox[{"ScriptP14", "[", 
       RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], "]"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"ScalarProduct", "[", 
        RowBox[{
         SubscriptBox["p", "+"], ",", 
         SubscriptBox["p", "+"]}], "]"}], "\[Rule]", 
       SubsuperscriptBox["M", "\[Pi]", "2"]}], ",", 
      RowBox[{
       RowBox[{"ScalarProduct", "[", 
        RowBox[{
         SubscriptBox["p", "1"], ",", 
         SubscriptBox["p", "1"]}], "]"}], "\[Rule]", 
       SubsuperscriptBox["M", "\[Pi]", "2"]}], ",", 
      RowBox[{
       RowBox[{"ScalarProduct", "[", 
        RowBox[{
         SubscriptBox["p", "2"], ",", 
         SubscriptBox["p", "2"]}], "]"}], "\[Rule]", 
       SubsuperscriptBox["M", "\[Pi]", "2"]}]}], "}"}]}], "//", "ExpandAll"}],
   "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.547294112528186*^9, 3.54729414030746*^9}, {
  3.547294536472992*^9, 3.547294554040799*^9}}],

Cell[BoxData[
 FormBox[
  FractionBox[
   RowBox[{
    SqrtBox["2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SubsuperscriptBox["p", "+", 
        FormBox[
         FormBox["\[Mu]",
          TraditionalForm],
         TraditionalForm]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", 
          SubsuperscriptBox["M", "\[Pi]", "2"]}], "+", 
         RowBox[{"3", " ", 
          RowBox[{
           FormBox[
            SubscriptBox["p", "+"],
            TraditionalForm], "\[CenterDot]", 
           FormBox[
            SubscriptBox["p", "1"],
            TraditionalForm]}]}], "+", 
         RowBox[{"3", " ", 
          RowBox[{
           FormBox[
            SubscriptBox["p", "+"],
            TraditionalForm], "\[CenterDot]", 
           FormBox[
            SubscriptBox["p", "2"],
            TraditionalForm]}]}], "+", 
         RowBox[{"6", " ", 
          RowBox[{
           FormBox[
            SubscriptBox["p", "1"],
            TraditionalForm], "\[CenterDot]", 
           FormBox[
            SubscriptBox["p", "2"],
            TraditionalForm]}]}]}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SubsuperscriptBox["p", 
          FormBox["1",
           TraditionalForm], 
          FormBox[
           FormBox["\[Mu]",
            TraditionalForm],
           TraditionalForm]], "+", 
         SubsuperscriptBox["p", 
          FormBox["2",
           TraditionalForm], 
          FormBox[
           FormBox["\[Mu]",
            TraditionalForm],
           TraditionalForm]]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          SubsuperscriptBox["M", "\[Pi]", "2"]}], "+", 
         RowBox[{"3", " ", 
          RowBox[{
           FormBox[
            SubscriptBox["p", "+"],
            TraditionalForm], "\[CenterDot]", 
           FormBox[
            SubscriptBox["p", "1"],
            TraditionalForm]}]}], "+", 
         RowBox[{"3", " ", 
          RowBox[{
           FormBox[
            SubscriptBox["p", "+"],
            TraditionalForm], "\[CenterDot]", 
           FormBox[
            SubscriptBox["p", "2"],
            TraditionalForm]}]}]}], ")"}]}]}], ")"}]}], 
   RowBox[{"3", " ", 
    SubscriptBox["F", "\[Pi]"], " ", 
    RowBox[{"(", 
     RowBox[{
      SubsuperscriptBox["M", "\[Pi]", "2"], "+", 
      RowBox[{
       FormBox[
        SubscriptBox["p", "+"],
        TraditionalForm], "\[CenterDot]", 
       FormBox[
        SubscriptBox["p", "1"],
        TraditionalForm]}], "+", 
      RowBox[{
       FormBox[
        SubscriptBox["p", "+"],
        TraditionalForm], "\[CenterDot]", 
       FormBox[
        SubscriptBox["p", "2"],
        TraditionalForm]}], "+", 
      RowBox[{
       FormBox[
        SubscriptBox["p", "1"],
        TraditionalForm], "\[CenterDot]", 
       FormBox[
        SubscriptBox["p", "2"],
        TraditionalForm]}]}], ")"}]}]], TraditionalForm]], "Output",
 CellChangeTimes->{3.547294144967827*^9, 3.547294293084642*^9, 
  3.547294555923122*^9, 3.54822164140599*^9, 3.548858102573955*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Aub14", "=", 
  FormBox[
   FractionBox[
    RowBox[{
     SqrtBox["2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SubsuperscriptBox["p", "+", 
         FormBox[
          FormBox["\[Mu]",
           TraditionalForm],
          TraditionalForm]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", 
           SubsuperscriptBox["M", "\[Pi]", "2"]}], "+", 
          RowBox[{"3", " ", 
           RowBox[{
            FormBox[
             SubscriptBox["p", "+"],
             TraditionalForm], "\[CenterDot]", 
            FormBox[
             SubscriptBox["p", "1"],
             TraditionalForm]}]}], "+", 
          RowBox[{"3", " ", 
           RowBox[{
            FormBox[
             SubscriptBox["p", "+"],
             TraditionalForm], "\[CenterDot]", 
            FormBox[
             SubscriptBox["p", "2"],
             TraditionalForm]}]}], "+", 
          RowBox[{"6", " ", 
           RowBox[{
            FormBox[
             SubscriptBox["p", "1"],
             TraditionalForm], "\[CenterDot]", 
            FormBox[
             SubscriptBox["p", "2"],
             TraditionalForm]}]}]}], ")"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SubsuperscriptBox["p", 
           FormBox["1",
            TraditionalForm], 
           FormBox[
            FormBox["\[Mu]",
             TraditionalForm],
            TraditionalForm]], "+", 
          SubsuperscriptBox["p", 
           FormBox["2",
            TraditionalForm], 
           FormBox[
            FormBox["\[Mu]",
             TraditionalForm],
            TraditionalForm]]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SubsuperscriptBox["M", "\[Pi]", "2"]}], "+", 
          RowBox[{"3", " ", 
           RowBox[{
            FormBox[
             SubscriptBox["p", "+"],
             TraditionalForm], "\[CenterDot]", 
            FormBox[
             SubscriptBox["p", "1"],
             TraditionalForm]}]}], "+", 
          RowBox[{"3", " ", 
           RowBox[{
            FormBox[
             SubscriptBox["p", "+"],
             TraditionalForm], "\[CenterDot]", 
            FormBox[
             SubscriptBox["p", "2"],
             TraditionalForm]}]}]}], ")"}]}]}], ")"}]}], 
    RowBox[{"3", " ", 
     SubscriptBox["F", "\[Pi]"], " ", 
     RowBox[{"(", 
      RowBox[{
       SubsuperscriptBox["M", "\[Pi]", "2"], "+", 
       RowBox[{
        FormBox[
         SubscriptBox["p", "+"],
         TraditionalForm], "\[CenterDot]", 
        FormBox[
         SubscriptBox["p", "1"],
         TraditionalForm]}], "+", 
       RowBox[{
        FormBox[
         SubscriptBox["p", "+"],
         TraditionalForm], "\[CenterDot]", 
        FormBox[
         SubscriptBox["p", "2"],
         TraditionalForm]}], "+", 
       RowBox[{
        FormBox[
         SubscriptBox["p", "1"],
         TraditionalForm], "\[CenterDot]", 
        FormBox[
         SubscriptBox["p", "2"],
         TraditionalForm]}]}], ")"}]}]],
   TraditionalForm]}]], "Input",
 CellChangeTimes->{{3.547294165205825*^9, 3.547294176085365*^9}, 
   3.547294302982007*^9, 3.547294567253082*^9}],

Cell[BoxData[
 FormBox[
  FractionBox[
   RowBox[{
    SqrtBox["2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SubsuperscriptBox["p", "+", "\[Mu]"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", 
          SubsuperscriptBox["M", "\[Pi]", "2"]}], "+", 
         RowBox[{"3", " ", 
          RowBox[{
           SubscriptBox["p", "+"], "\[CenterDot]", 
           SubscriptBox["p", "1"]}]}], "+", 
         RowBox[{"3", " ", 
          RowBox[{
           SubscriptBox["p", "+"], "\[CenterDot]", 
           SubscriptBox["p", "2"]}]}], "+", 
         RowBox[{"6", " ", 
          RowBox[{
           SubscriptBox["p", "1"], "\[CenterDot]", 
           SubscriptBox["p", "2"]}]}]}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SubsuperscriptBox["p", "1", "\[Mu]"], "+", 
         SubsuperscriptBox["p", "2", "\[Mu]"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          SubsuperscriptBox["M", "\[Pi]", "2"]}], "+", 
         RowBox[{"3", " ", 
          RowBox[{
           SubscriptBox["p", "+"], "\[CenterDot]", 
           SubscriptBox["p", "1"]}]}], "+", 
         RowBox[{"3", " ", 
          RowBox[{
           SubscriptBox["p", "+"], "\[CenterDot]", 
           SubscriptBox["p", "2"]}]}]}], ")"}]}]}], ")"}]}], 
   RowBox[{"3", " ", 
    SubscriptBox["F", "\[Pi]"], " ", 
    RowBox[{"(", 
     RowBox[{
      SubsuperscriptBox["M", "\[Pi]", "2"], "+", 
      RowBox[{
       SubscriptBox["p", "+"], "\[CenterDot]", 
       SubscriptBox["p", "1"]}], "+", 
      RowBox[{
       SubscriptBox["p", "+"], "\[CenterDot]", 
       SubscriptBox["p", "2"]}], "+", 
      RowBox[{
       SubscriptBox["p", "1"], "\[CenterDot]", 
       SubscriptBox["p", "2"]}]}], ")"}]}]], TraditionalForm]], "Output",
 CellChangeTimes->{3.547294178408444*^9, 3.547294243622862*^9, 
  3.547294304710158*^9, 3.547294568899836*^9, 3.548221649824826*^9, 
  3.548858111253785*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AubCoef14", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{"Aub14", ",", 
      FormBox[
       FormBox[
        SubsuperscriptBox["p", "1", "\[Mu]"],
        TraditionalForm],
       TraditionalForm]}], "]"}], ",", 
    RowBox[{"Coefficient", "[", 
     RowBox[{"Aub14", ",", 
      FormBox[
       FormBox[
        SubsuperscriptBox["p", "2", "\[Mu]"],
        TraditionalForm],
       TraditionalForm]}], "]"}], ",", 
    RowBox[{"Coefficient", "[", 
     RowBox[{"Aub14", ",", 
      FormBox[
       FormBox[
        SubsuperscriptBox["p", "+", "\[Mu]"],
        TraditionalForm],
       TraditionalForm]}], "]"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.547294196588253*^9, 3.547294218265341*^9}, {
   3.547294257046071*^9, 3.547294257714566*^9}, {3.547294312530117*^9, 
   3.547294350967757*^9}, 3.548221671370131*^9, 3.548858116196863*^9},
 Background->RGBColor[0.88, 1, 0.88]],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{
    FractionBox[
     RowBox[{
      SqrtBox["2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"2", " ", 
          SubsuperscriptBox["M", "\[Pi]", "2"]}]}], "-", 
        RowBox[{"3", " ", 
         RowBox[{
          SubscriptBox["p", "+"], "\[CenterDot]", 
          SubscriptBox["p", "1"]}]}], "-", 
        RowBox[{"3", " ", 
         RowBox[{
          SubscriptBox["p", "+"], "\[CenterDot]", 
          SubscriptBox["p", "2"]}]}]}], ")"}]}], 
     RowBox[{"3", " ", 
      SubscriptBox["F", "\[Pi]"], " ", 
      RowBox[{"(", 
       RowBox[{
        SubsuperscriptBox["M", "\[Pi]", "2"], "+", 
        RowBox[{
         SubscriptBox["p", "+"], "\[CenterDot]", 
         SubscriptBox["p", "1"]}], "+", 
        RowBox[{
         SubscriptBox["p", "+"], "\[CenterDot]", 
         SubscriptBox["p", "2"]}], "+", 
        RowBox[{
         SubscriptBox["p", "1"], "\[CenterDot]", 
         SubscriptBox["p", "2"]}]}], ")"}]}]], ",", 
    FractionBox[
     RowBox[{
      SqrtBox["2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"2", " ", 
          SubsuperscriptBox["M", "\[Pi]", "2"]}]}], "-", 
        RowBox[{"3", " ", 
         RowBox[{
          SubscriptBox["p", "+"], "\[CenterDot]", 
          SubscriptBox["p", "1"]}]}], "-", 
        RowBox[{"3", " ", 
         RowBox[{
          SubscriptBox["p", "+"], "\[CenterDot]", 
          SubscriptBox["p", "2"]}]}]}], ")"}]}], 
     RowBox[{"3", " ", 
      SubscriptBox["F", "\[Pi]"], " ", 
      RowBox[{"(", 
       RowBox[{
        SubsuperscriptBox["M", "\[Pi]", "2"], "+", 
        RowBox[{
         SubscriptBox["p", "+"], "\[CenterDot]", 
         SubscriptBox["p", "1"]}], "+", 
        RowBox[{
         SubscriptBox["p", "+"], "\[CenterDot]", 
         SubscriptBox["p", "2"]}], "+", 
        RowBox[{
         SubscriptBox["p", "1"], "\[CenterDot]", 
         SubscriptBox["p", "2"]}]}], ")"}]}]], ",", 
    FractionBox[
     RowBox[{
      SqrtBox["2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", " ", 
         SubsuperscriptBox["M", "\[Pi]", "2"]}], "+", 
        RowBox[{"3", " ", 
         RowBox[{
          SubscriptBox["p", "+"], "\[CenterDot]", 
          SubscriptBox["p", "1"]}]}], "+", 
        RowBox[{"3", " ", 
         RowBox[{
          SubscriptBox["p", "+"], "\[CenterDot]", 
          SubscriptBox["p", "2"]}]}], "+", 
        RowBox[{"6", " ", 
         RowBox[{
          SubscriptBox["p", "1"], "\[CenterDot]", 
          SubscriptBox["p", "2"]}]}]}], ")"}]}], 
     RowBox[{"3", " ", 
      SubscriptBox["F", "\[Pi]"], " ", 
      RowBox[{"(", 
       RowBox[{
        SubsuperscriptBox["M", "\[Pi]", "2"], "+", 
        RowBox[{
         SubscriptBox["p", "+"], "\[CenterDot]", 
         SubscriptBox["p", "1"]}], "+", 
        RowBox[{
         SubscriptBox["p", "+"], "\[CenterDot]", 
         SubscriptBox["p", "2"]}], "+", 
        RowBox[{
         SubscriptBox["p", "1"], "\[CenterDot]", 
         SubscriptBox["p", "2"]}]}], ")"}]}]]}], "}"}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{3.547294316108498*^9, 3.547294353191197*^9, 
  3.547294572044636*^9, 3.548221674132149*^9, 3.548858117997719*^9},
 Background->RGBColor[0.88, 1, 0.88]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AMPcCoef14", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{"AMPC14", ",", 
      FormBox[
       FormBox[
        SubsuperscriptBox["p", "1", "\[Mu]"],
        TraditionalForm],
       TraditionalForm]}], "]"}], ",", 
    RowBox[{"Coefficient", "[", 
     RowBox[{"AMPC14", ",", 
      FormBox[
       FormBox[
        SubsuperscriptBox["p", "2", "\[Mu]"],
        TraditionalForm],
       TraditionalForm]}], "]"}], ",", 
    RowBox[{"Coefficient", "[", 
     RowBox[{"AMPC14", ",", 
      FormBox[
       FormBox[
        SubsuperscriptBox["p", "+", "\[Mu]"],
        TraditionalForm],
       TraditionalForm]}], "]"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.547294196588253*^9, 3.547294218265341*^9}, {
  3.547294257046071*^9, 3.547294257714566*^9}, {3.547294312530117*^9, 
  3.547294350967757*^9}, {3.547294492845697*^9, 3.547294513801897*^9}},
 Background->RGBColor[0.88, 1, 0.88]],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"-", 
       SubsuperscriptBox["M", "\[Pi]", "2"]}], "-", 
      RowBox[{"2", " ", 
       RowBox[{
        SubscriptBox["p", "+"], ".", 
        SubscriptBox["p", "1"]}]}], "-", 
      RowBox[{"2", " ", 
       RowBox[{
        SubscriptBox["p", "+"], ".", 
        SubscriptBox["p", "2"]}]}]}], 
     RowBox[{"2", " ", 
      SubscriptBox["F", "\[Pi]"], " ", 
      RowBox[{"(", 
       RowBox[{
        SubsuperscriptBox["M", "\[Pi]", "2"], "+", 
        RowBox[{
         SubscriptBox["p", "+"], ".", 
         SubscriptBox["p", "1"]}], "+", 
        RowBox[{
         SubscriptBox["p", "+"], ".", 
         SubscriptBox["p", "2"]}], "+", 
        RowBox[{
         SubscriptBox["p", "1"], ".", 
         SubscriptBox["p", "2"]}]}], ")"}]}]], ",", 
    FractionBox[
     RowBox[{
      RowBox[{"-", 
       SubsuperscriptBox["M", "\[Pi]", "2"]}], "-", 
      RowBox[{"2", " ", 
       RowBox[{
        SubscriptBox["p", "+"], ".", 
        SubscriptBox["p", "1"]}]}], "-", 
      RowBox[{"2", " ", 
       RowBox[{
        SubscriptBox["p", "+"], ".", 
        SubscriptBox["p", "2"]}]}]}], 
     RowBox[{"2", " ", 
      SubscriptBox["F", "\[Pi]"], " ", 
      RowBox[{"(", 
       RowBox[{
        SubsuperscriptBox["M", "\[Pi]", "2"], "+", 
        RowBox[{
         SubscriptBox["p", "+"], ".", 
         SubscriptBox["p", "1"]}], "+", 
        RowBox[{
         SubscriptBox["p", "+"], ".", 
         SubscriptBox["p", "2"]}], "+", 
        RowBox[{
         SubscriptBox["p", "1"], ".", 
         SubscriptBox["p", "2"]}]}], ")"}]}]], ",", 
    FractionBox[
     RowBox[{
      RowBox[{"3", " ", 
       SubsuperscriptBox["M", "\[Pi]", "2"]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{
        SubscriptBox["p", "+"], ".", 
        SubscriptBox["p", "1"]}]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{
        SubscriptBox["p", "+"], ".", 
        SubscriptBox["p", "2"]}]}], "+", 
      RowBox[{"4", " ", 
       RowBox[{
        SubscriptBox["p", "1"], ".", 
        SubscriptBox["p", "2"]}]}]}], 
     RowBox[{"2", " ", 
      SubscriptBox["F", "\[Pi]"], " ", 
      RowBox[{"(", 
       RowBox[{
        SubsuperscriptBox["M", "\[Pi]", "2"], "+", 
        RowBox[{
         SubscriptBox["p", "+"], ".", 
         SubscriptBox["p", "1"]}], "+", 
        RowBox[{
         SubscriptBox["p", "+"], ".", 
         SubscriptBox["p", "2"]}], "+", 
        RowBox[{
         SubscriptBox["p", "1"], ".", 
         SubscriptBox["p", "2"]}]}], ")"}]}]]}], "}"}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{3.547294515342207*^9, 3.547294579402021*^9, 
  3.548858029501483*^9, 3.548858126884498*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["J", "\[Mu]"], "(", 
    RowBox[{
     SuperscriptBox["\[Pi]", "+"], 
     SuperscriptBox["K", "+"], 
     SuperscriptBox["K", "-"]}], ")"}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 ": External particles and definition of scalar products:"
}], "Section",
 CellChangeTimes->{{3.5488593166512*^9, 3.548859320874929*^9}, {
  3.550632995290558*^9, 3.550633024987107*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    SubscriptBox["\[Pi]", "-"], "[", 
    RowBox[{"-", 
     SubscriptBox["p", "+"]}], "]"}], ",", 
   RowBox[{
    SubscriptBox["K", "-"], "[", 
    RowBox[{"-", 
     SubscriptBox["k", "+"]}], "]"}], ",", 
   RowBox[{
    SubscriptBox["K", "+"], "[", 
    RowBox[{"-", 
     SubscriptBox["k", "-"]}], "]"}], ",", 
   RowBox[{
    SubscriptBox["W", "+"], "[", 
    RowBox[{
     SubscriptBox["k", "-"], "+", 
     SubscriptBox["k", "+"], "+", 
     SubscriptBox["p", "+"]}], "]"}]}], "}"}]], "Input"],

Cell[BoxData[
 RowBox[{"{", "}"}]], "Input"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Tree level amplitude of O(p^2):", "Section"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", 
    SubscriptBox["G", "F"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", 
       RowBox[{
        SubscriptBox["k", "+"], ".", 
        SubscriptBox["p", "+"]}], " ", 
       SubsuperscriptBox["k", "-", "\[Mu]"]}], "+", 
      RowBox[{
       RowBox[{
        SubscriptBox["k", "-"], ".", 
        SubscriptBox["k", "+"]}], " ", 
       RowBox[{"(", 
        RowBox[{
         SubsuperscriptBox["k", "-", "\[Mu]"], "-", 
         SubsuperscriptBox["k", "+", "\[Mu]"], "-", 
         SubsuperscriptBox["p", "+", "\[Mu]"]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{
        SubscriptBox["k", "-"], ".", 
        SubscriptBox["p", "+"]}], " ", 
       RowBox[{"(", 
        RowBox[{
         SubsuperscriptBox["k", "-", "\[Mu]"], "-", 
         SubsuperscriptBox["k", "+", "\[Mu]"], "-", 
         SubsuperscriptBox["p", "+", "\[Mu]"]}], ")"}]}], "+", 
      RowBox[{
       SubsuperscriptBox["k", "-", "\[Mu]"], " ", 
       SubsuperscriptBox["M", "K", "2"]}], "-", 
      RowBox[{
       SubsuperscriptBox["k", "+", "\[Mu]"], " ", 
       SubsuperscriptBox["M", "K", "2"]}], "-", 
      RowBox[{
       SubsuperscriptBox["p", "+", "\[Mu]"], " ", 
       SubsuperscriptBox["M", "K", "2"]}]}], ")"}], " ", 
    SubscriptBox["V", "ud"], " ", 
    SubscriptBox[
     OverscriptBox["l", "^"], "\[Mu]"]}], 
   RowBox[{"2", " ", 
    SubscriptBox["F", "\[Pi]"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "-"], ".", 
       SubscriptBox["k", "+"]}], "+", 
      RowBox[{
       SubscriptBox["k", "-"], ".", 
       SubscriptBox["p", "+"]}], "+", 
      RowBox[{
       SubscriptBox["k", "+"], ".", 
       SubscriptBox["p", "+"]}], "+", 
      SubsuperscriptBox["M", "K", "2"]}], ")"}]}]]}]], "Input"],

Cell["Runtime:  0.04650 hours", "Input"],

Cell[CellGroupData[{

Cell["Comparison with AMPC", "Subsection",
 CellChangeTimes->{{3.547276698713152*^9, 3.54727670956617*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"<<", "HighEnergyPhysics`FeynCalc`"}], ";"}]], "Input",
 CellChangeTimes->{{3.547276507629883*^9, 3.547276517398946*^9}}],

Cell["\<\
Loading FeynCalc from \
/home/diganta/.Mathematica/Applications/HighEnergyPhysics\
\>", "Text",
 CellMargins->{{Inherited, Inherited}, {1, 0}},
 GeneratedCell->True,
 CellAutoOverwrite->True,
 CellChangeTimes->{3.548859379856068*^9}],

Cell[TextData[{
 StyleBox["FeynCalc",
  FontWeight->"Bold"],
 " ",
 "8.1.0",
 " For help, type ?FeynCalc, open ",
 ButtonBox["FeynCalcRef8.nb",
  BaseStyle->"AddOnsLink",
  ButtonFunction:>NotebookOpen[
   "/home/diganta/.Mathematica/Applications/HighEnergyPhysics/Documentation/\
English/FeynCalcRef8.nb"],
  ButtonData:>{"Short Overview", "intro"},
  ButtonNote->"Open FeynCalcRef8.nb"],
 " or visit ",
 ButtonBox["www.feyncalc.org",
  BaseStyle->"Hyperlink",
  ButtonData:>{
    URL["http://www.feyncalc.org/"], None},
  ButtonNote->"http://www.feyncalc.org/"]
}], "Text",
 CellMargins->{{Inherited, Inherited}, {1, 0}},
 GeneratedCell->True,
 CellAutoOverwrite->True,
 CellChangeTimes->{3.548859381090699*^9}],

Cell[TextData[{
 "Loading FeynArts, see ",
 ButtonBox["www.feynarts.de",
  BaseStyle->"Hyperlink",
  ButtonData:>{
    URL["http://www.feynarts.de/"], None},
  ButtonNote->"http://www.feynarts.de/"],
 " for documentation"
}], "Text",
 CellMargins->{{Inherited, Inherited}, {1, 0}},
 GeneratedCell->True,
 CellAutoOverwrite->True,
 CellChangeTimes->{3.548859381196834*^9}],

Cell["FeynArts 3.4 patched for use with FeynCalc", "Text",
 CellMargins->{{Inherited, Inherited}, {1, 0}},
 GeneratedCell->True,
 CellAutoOverwrite->True,
 CellChangeTimes->{3.548859381281597*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AMPC15", "=", 
  RowBox[{"-", 
   FractionBox[
    RowBox[{" ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        RowBox[{
         SubscriptBox["k", "+"], ".", 
         SubscriptBox["p", "+"]}], " ", 
        SubsuperscriptBox["k", "-", "\[Mu]"]}], "+", 
       RowBox[{
        RowBox[{
         SubscriptBox["k", "-"], ".", 
         SubscriptBox["k", "+"]}], " ", 
        RowBox[{"(", 
         RowBox[{
          SubsuperscriptBox["k", "-", "\[Mu]"], "-", 
          SubsuperscriptBox["k", "+", "\[Mu]"], "-", 
          SubsuperscriptBox["p", "+", "\[Mu]"]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{
         SubscriptBox["k", "-"], ".", 
         SubscriptBox["p", "+"]}], " ", 
        RowBox[{"(", 
         RowBox[{
          SubsuperscriptBox["k", "-", "\[Mu]"], "-", 
          SubsuperscriptBox["k", "+", "\[Mu]"], "-", 
          SubsuperscriptBox["p", "+", "\[Mu]"]}], ")"}]}], "+", 
       RowBox[{
        SubsuperscriptBox["k", "-", "\[Mu]"], " ", 
        SubsuperscriptBox["M", "K", "2"]}], "-", 
       RowBox[{
        SubsuperscriptBox["k", "+", "\[Mu]"], " ", 
        SubsuperscriptBox["M", "K", "2"]}], "-", 
       RowBox[{
        SubsuperscriptBox["p", "+", "\[Mu]"], " ", 
        SubsuperscriptBox["M", "K", "2"]}]}], ")"}], " "}], 
    RowBox[{"2", " ", 
     SubscriptBox["F", "\[Pi]"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SubscriptBox["k", "-"], ".", 
        SubscriptBox["k", "+"]}], "+", 
       RowBox[{
        SubscriptBox["k", "-"], ".", 
        SubscriptBox["p", "+"]}], "+", 
       RowBox[{
        SubscriptBox["k", "+"], ".", 
        SubscriptBox["p", "+"]}], "+", 
       SubsuperscriptBox["M", "K", "2"]}], ")"}]}]]}]}]], "Input",
 CellChangeTimes->{{3.54729632648042*^9, 3.547296352885641*^9}, {
  3.548859359017731*^9, 3.54885937565452*^9}, {3.548860003979979*^9, 
  3.548860012470028*^9}}],

Cell[BoxData[
 FormBox[
  RowBox[{"-", 
   FractionBox[
    RowBox[{
     RowBox[{
      SubsuperscriptBox["k", "-", "\[Mu]"], " ", 
      SubsuperscriptBox["M", "K", "2"]}], "-", 
     RowBox[{
      SubsuperscriptBox["k", "+", "\[Mu]"], " ", 
      SubsuperscriptBox["M", "K", "2"]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{
       SubscriptBox["k", "+"], ".", 
       SubscriptBox["p", "+"]}], " ", 
      SubsuperscriptBox["k", "-", "\[Mu]"]}], "+", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "-"], ".", 
       SubscriptBox["k", "+"]}], " ", 
      RowBox[{"(", 
       RowBox[{
        SubsuperscriptBox["k", "-", "\[Mu]"], "-", 
        SubsuperscriptBox["k", "+", "\[Mu]"], "-", 
        SubsuperscriptBox["p", "+", "\[Mu]"]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "-"], ".", 
       SubscriptBox["p", "+"]}], " ", 
      RowBox[{"(", 
       RowBox[{
        SubsuperscriptBox["k", "-", "\[Mu]"], "-", 
        SubsuperscriptBox["k", "+", "\[Mu]"], "-", 
        SubsuperscriptBox["p", "+", "\[Mu]"]}], ")"}]}], "-", 
     RowBox[{
      SubsuperscriptBox["M", "K", "2"], " ", 
      SubsuperscriptBox["p", "+", "\[Mu]"]}]}], 
    RowBox[{"2", " ", 
     SubscriptBox["F", "\[Pi]"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SubscriptBox["k", "-"], ".", 
        SubscriptBox["p", "+"]}], "+", 
       RowBox[{
        SubscriptBox["k", "+"], ".", 
        SubscriptBox["p", "+"]}], "+", 
       RowBox[{
        SubscriptBox["k", "-"], ".", 
        SubscriptBox["k", "+"]}], "+", 
       SubsuperscriptBox["M", "K", "2"]}], ")"}]}]]}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{3.547296354954578*^9, 3.547298023590548*^9, 
  3.548860017530755*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AMPcCoef15", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{"AMPC15", ",", 
      FormBox[
       FormBox[
        SubsuperscriptBox["p", "+", "\[Mu]"],
        TraditionalForm],
       TraditionalForm]}], "]"}], ",", 
    RowBox[{"Coefficient", "[", 
     RowBox[{"AMPC15", ",", 
      FormBox[
       FormBox[
        SubsuperscriptBox["k", "+", "\[Mu]"],
        TraditionalForm],
       TraditionalForm]}], "]"}], ",", 
    RowBox[{"Coefficient", "[", 
     RowBox[{"AMPC15", ",", 
      FormBox[
       FormBox[
        SubsuperscriptBox["k", "-", "\[Mu]"],
        TraditionalForm],
       TraditionalForm]}], "]"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.547294196588253*^9, 3.547294218265341*^9}, {
  3.547294257046071*^9, 3.547294257714566*^9}, {3.547294312530117*^9, 
  3.547294350967757*^9}, {3.547297854143265*^9, 3.547297906532965*^9}, {
  3.547297946669935*^9, 3.547297989951508*^9}},
 Background->RGBColor[0.88, 1, 0.88]],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"-", 
        RowBox[{
         SubscriptBox["k", "-"], ".", 
         SubscriptBox["p", "+"]}]}], "-", 
       RowBox[{
        SubscriptBox["k", "-"], ".", 
        SubscriptBox["k", "+"]}], "-", 
       SubsuperscriptBox["M", "K", "2"]}], 
      RowBox[{"2", " ", 
       SubscriptBox["F", "\[Pi]"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SubscriptBox["k", "-"], ".", 
          SubscriptBox["p", "+"]}], "+", 
         RowBox[{
          SubscriptBox["k", "+"], ".", 
          SubscriptBox["p", "+"]}], "+", 
         RowBox[{
          SubscriptBox["k", "-"], ".", 
          SubscriptBox["k", "+"]}], "+", 
         SubsuperscriptBox["M", "K", "2"]}], ")"}]}]]}], ",", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"-", 
        RowBox[{
         SubscriptBox["k", "-"], ".", 
         SubscriptBox["p", "+"]}]}], "-", 
       RowBox[{
        SubscriptBox["k", "-"], ".", 
        SubscriptBox["k", "+"]}], "-", 
       SubsuperscriptBox["M", "K", "2"]}], 
      RowBox[{"2", " ", 
       SubscriptBox["F", "\[Pi]"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SubscriptBox["k", "-"], ".", 
          SubscriptBox["p", "+"]}], "+", 
         RowBox[{
          SubscriptBox["k", "+"], ".", 
          SubscriptBox["p", "+"]}], "+", 
         RowBox[{
          SubscriptBox["k", "-"], ".", 
          SubscriptBox["k", "+"]}], "+", 
         SubsuperscriptBox["M", "K", "2"]}], ")"}]}]]}], ",", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{
        SubscriptBox["k", "-"], ".", 
        SubscriptBox["p", "+"]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{
         SubscriptBox["k", "+"], ".", 
         SubscriptBox["p", "+"]}]}], "+", 
       RowBox[{
        SubscriptBox["k", "-"], ".", 
        SubscriptBox["k", "+"]}], "+", 
       SubsuperscriptBox["M", "K", "2"]}], 
      RowBox[{"2", " ", 
       SubscriptBox["F", "\[Pi]"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SubscriptBox["k", "-"], ".", 
          SubscriptBox["p", "+"]}], "+", 
         RowBox[{
          SubscriptBox["k", "+"], ".", 
          SubscriptBox["p", "+"]}], "+", 
         RowBox[{
          SubscriptBox["k", "-"], ".", 
          SubscriptBox["k", "+"]}], "+", 
         SubsuperscriptBox["M", "K", "2"]}], ")"}]}]]}]}], "}"}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{3.547297996828594*^9, 3.547298027767183*^9, 
  3.548860048919833*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"ScriptP15", "[", 
   RowBox[{"\[Mu]_", ",", "\[Nu]_"}], "]"}], "=", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"MetricTensor", "[", 
     RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"FourVector", "[", 
        RowBox[{
         SubscriptBox["p", "+"], ",", "\[Mu]"}], "]"}], "+", 
       RowBox[{"FourVector", "[", 
        RowBox[{
         SubscriptBox["k", "+"], ",", "\[Mu]"}], "]"}], "+", 
       RowBox[{"FourVector", "[", 
        RowBox[{
         SubscriptBox["k", "-"], ",", "\[Mu]"}], "]"}]}], ")"}], " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"FourVector", "[", 
         RowBox[{
          SubscriptBox["p", "+"], ",", "\[Nu]"}], "]"}], "+", 
        RowBox[{"FourVector", "[", 
         RowBox[{
          SubscriptBox["k", "+"], ",", "\[Nu]"}], "]"}], "+", 
        RowBox[{"FourVector", "[", 
         RowBox[{
          SubscriptBox["k", "-"], ",", "\[Nu]"}], "]"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"ScalarProduct", "[", 
         RowBox[{
          RowBox[{
           SubscriptBox["p", "+"], "+", 
           SubscriptBox["k", "+"], "+", 
           SubscriptBox["k", "-"]}], ",", 
          RowBox[{
           SubscriptBox["p", "+"], "+", 
           SubscriptBox["k", "+"], "+", 
           SubscriptBox["k", "-"]}]}], "]"}], "-", 
        SubsuperscriptBox["M", "\[Pi]", "2"]}], ")"}]}]}]}], ")"}]}]], "Input",\

 CellChangeTimes->{{3.547276534976247*^9, 3.547276534977013*^9}, {
  3.547276572449321*^9, 3.547276666798561*^9}, {3.547293962300839*^9, 
  3.54729398892858*^9}, {3.547294085875934*^9, 3.547294086175936*^9}, {
  3.547296443024269*^9, 3.547296443192089*^9}, {3.547296483549681*^9, 
  3.547296545449495*^9}}],

Cell[BoxData[
 FormBox[
  RowBox[{
   SuperscriptBox["g", 
    RowBox[{"\[Mu]", "\[Nu]"}]], "-", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SubscriptBox[
        FormBox[
         SubscriptBox["k", "-"],
         TraditionalForm], "\[Mu]"], "+", 
       SubscriptBox[
        FormBox[
         SubscriptBox["k", "+"],
         TraditionalForm], "\[Mu]"], "+", 
       SubscriptBox[
        FormBox[
         SubscriptBox["p", "+"],
         TraditionalForm], "\[Mu]"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       SubscriptBox[
        FormBox[
         SubscriptBox["k", "-"],
         TraditionalForm], "\[Nu]"], "+", 
       SubscriptBox[
        FormBox[
         SubscriptBox["k", "+"],
         TraditionalForm], "\[Nu]"], "+", 
       SubscriptBox[
        FormBox[
         SubscriptBox["p", "+"],
         TraditionalForm], "\[Nu]"]}], ")"}]}], 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       FormBox[
        RowBox[{
         SubscriptBox["k", "-"], "+", 
         SubscriptBox["k", "+"], "+", 
         SubscriptBox["p", "+"]}],
        TraditionalForm], ")"}], "2"], "-", 
     SubsuperscriptBox["M", "\[Pi]", "2"]}]]}], TraditionalForm]], "Output",
 CellChangeTimes->{3.547296448458729*^9, 3.547296548399333*^9, 
  3.548860024197991*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Contract", "[", 
     RowBox[{
      RowBox[{"(", 
       FractionBox[
        SqrtBox["2"], 
        RowBox[{"3", 
         FormBox[
          SubscriptBox["F", "\[Pi]"],
          TraditionalForm]}]], ")"}], 
      RowBox[{"(", " ", 
       RowBox[{
        RowBox[{"FourVector", "[", 
         RowBox[{
          SubscriptBox["p", "+"], ",", "\[Nu]"}], "]"}], "+", 
        RowBox[{"FourVector", "[", 
         RowBox[{
          SubscriptBox["k", "+"], ",", "\[Nu]"}], "]"}], "-", 
        RowBox[{"2", 
         RowBox[{"FourVector", "[", 
          RowBox[{
           SubscriptBox["k", "-"], ",", "\[Nu]"}], "]"}]}]}], ")"}], " ", 
      RowBox[{"ScriptP15", "[", 
       RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], "]"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"ScalarProduct", "[", 
        RowBox[{
         SubscriptBox["p", "+"], ",", 
         SubscriptBox["p", "+"]}], "]"}], "\[Rule]", 
       SubsuperscriptBox["M", "\[Pi]", "2"]}], ",", 
      RowBox[{
       RowBox[{"ScalarProduct", "[", 
        RowBox[{
         SubscriptBox["k", "+"], ",", 
         SubscriptBox["k", "+"]}], "]"}], "\[Rule]", 
       SubsuperscriptBox["M", "K", "2"]}], ",", 
      RowBox[{
       RowBox[{"ScalarProduct", "[", 
        RowBox[{
         SubscriptBox["k", "-"], ",", 
         SubscriptBox["k", "-"]}], "]"}], "\[Rule]", 
       SubsuperscriptBox["M", "K", "2"]}]}], "}"}]}], "//", "ExpandAll"}], "//",
   "Simplify"}]], "Input",
 CellChangeTimes->{{3.547294112528186*^9, 3.54729414030746*^9}, {
  3.547294536472992*^9, 3.547294554040799*^9}, {3.547296587529139*^9, 
  3.547296698369587*^9}}],

Cell[BoxData[
 FormBox[
  FractionBox[
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SubsuperscriptBox["k", "+", 
        FormBox[
         FormBox["\[Mu]",
          TraditionalForm],
         TraditionalForm]], "+", 
       SubsuperscriptBox["p", "+", 
        FormBox[
         FormBox["\[Mu]",
          TraditionalForm],
         TraditionalForm]]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", 
        RowBox[{
         FormBox[
          SubscriptBox["k", "-"],
          TraditionalForm], "\[CenterDot]", 
         FormBox[
          SubscriptBox["p", "+"],
          TraditionalForm]}]}], "+", 
       RowBox[{"3", " ", 
        RowBox[{
         FormBox[
          SubscriptBox["k", "-"],
          TraditionalForm], "\[CenterDot]", 
         FormBox[
          SubscriptBox["k", "+"],
          TraditionalForm]}]}], "+", 
       RowBox[{"3", " ", 
        SubsuperscriptBox["M", "K", "2"]}], "-", 
       SubsuperscriptBox["M", "\[Pi]", "2"]}], ")"}]}], "-", 
    RowBox[{
     SubsuperscriptBox["k", "-", 
      FormBox[
       FormBox["\[Mu]",
        TraditionalForm],
       TraditionalForm]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", 
        RowBox[{
         FormBox[
          SubscriptBox["k", "-"],
          TraditionalForm], "\[CenterDot]", 
         FormBox[
          SubscriptBox["p", "+"],
          TraditionalForm]}]}], "+", 
       RowBox[{"6", " ", 
        RowBox[{
         FormBox[
          SubscriptBox["k", "+"],
          TraditionalForm], "\[CenterDot]", 
         FormBox[
          SubscriptBox["p", "+"],
          TraditionalForm]}]}], "+", 
       RowBox[{"3", " ", 
        RowBox[{
         FormBox[
          SubscriptBox["k", "-"],
          TraditionalForm], "\[CenterDot]", 
         FormBox[
          SubscriptBox["k", "+"],
          TraditionalForm]}]}], "+", 
       RowBox[{"3", " ", 
        SubsuperscriptBox["M", "K", "2"]}], "+", 
       SubsuperscriptBox["M", "\[Pi]", "2"]}], ")"}]}]}], 
   RowBox[{"3", " ", 
    SqrtBox["2"], " ", 
    SubscriptBox["F", "\[Pi]"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       FormBox[
        SubscriptBox["k", "-"],
        TraditionalForm], "\[CenterDot]", 
       FormBox[
        SubscriptBox["p", "+"],
        TraditionalForm]}], "+", 
      RowBox[{
       FormBox[
        SubscriptBox["k", "+"],
        TraditionalForm], "\[CenterDot]", 
       FormBox[
        SubscriptBox["p", "+"],
        TraditionalForm]}], "+", 
      RowBox[{
       FormBox[
        SubscriptBox["k", "-"],
        TraditionalForm], "\[CenterDot]", 
       FormBox[
        SubscriptBox["k", "+"],
        TraditionalForm]}], "+", 
      SubsuperscriptBox["M", "K", "2"]}], ")"}]}]], 
  TraditionalForm]], "Output",
 CellChangeTimes->{3.547296704736836*^9, 3.548860028944726*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Aub15", "=", 
  FormBox[
   FractionBox[
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SubsuperscriptBox["k", "+", 
         FormBox[
          FormBox["\[Mu]",
           TraditionalForm],
          TraditionalForm]], "+", 
        SubsuperscriptBox["p", "+", 
         FormBox[
          FormBox["\[Mu]",
           TraditionalForm],
          TraditionalForm]]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", " ", 
         RowBox[{
          FormBox[
           SubscriptBox["k", "-"],
           TraditionalForm], "\[CenterDot]", 
          FormBox[
           SubscriptBox["p", "+"],
           TraditionalForm]}]}], "+", 
        RowBox[{"3", " ", 
         RowBox[{
          FormBox[
           SubscriptBox["k", "-"],
           TraditionalForm], "\[CenterDot]", 
          FormBox[
           SubscriptBox["k", "+"],
           TraditionalForm]}]}], "+", 
        RowBox[{"3", " ", 
         SubsuperscriptBox["M", "K", "2"]}], "-", 
        SubsuperscriptBox["M", "\[Pi]", "2"]}], ")"}]}], "-", 
     RowBox[{
      SubsuperscriptBox["k", "-", 
       FormBox[
        FormBox["\[Mu]",
         TraditionalForm],
        TraditionalForm]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", " ", 
         RowBox[{
          FormBox[
           SubscriptBox["k", "-"],
           TraditionalForm], "\[CenterDot]", 
          FormBox[
           SubscriptBox["p", "+"],
           TraditionalForm]}]}], "+", 
        RowBox[{"6", " ", 
         RowBox[{
          FormBox[
           SubscriptBox["k", "+"],
           TraditionalForm], "\[CenterDot]", 
          FormBox[
           SubscriptBox["p", "+"],
           TraditionalForm]}]}], "+", 
        RowBox[{"3", " ", 
         RowBox[{
          FormBox[
           SubscriptBox["k", "-"],
           TraditionalForm], "\[CenterDot]", 
          FormBox[
           SubscriptBox["k", "+"],
           TraditionalForm]}]}], "+", 
        RowBox[{"3", " ", 
         SubsuperscriptBox["M", "K", "2"]}], "+", 
        SubsuperscriptBox["M", "\[Pi]", "2"]}], ")"}]}]}], 
    RowBox[{"3", " ", 
     SqrtBox["2"], " ", 
     SubscriptBox["F", "\[Pi]"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FormBox[
         SubscriptBox["k", "-"],
         TraditionalForm], "\[CenterDot]", 
        FormBox[
         SubscriptBox["p", "+"],
         TraditionalForm]}], "+", 
       RowBox[{
        FormBox[
         SubscriptBox["k", "+"],
         TraditionalForm], "\[CenterDot]", 
        FormBox[
         SubscriptBox["p", "+"],
         TraditionalForm]}], "+", 
       RowBox[{
        FormBox[
         SubscriptBox["k", "-"],
         TraditionalForm], "\[CenterDot]", 
        FormBox[
         SubscriptBox["k", "+"],
         TraditionalForm]}], "+", 
       SubsuperscriptBox["M", "K", "2"]}], ")"}]}]],
   TraditionalForm]}]], "Input",
 CellChangeTimes->{{3.547297820750715*^9, 3.547297832443047*^9}}],

Cell[BoxData[
 FormBox[
  FractionBox[
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SubsuperscriptBox["k", "+", "\[Mu]"], "+", 
       SubsuperscriptBox["p", "+", "\[Mu]"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", 
        RowBox[{
         SubscriptBox["k", "-"], "\[CenterDot]", 
         SubscriptBox["p", "+"]}]}], "+", 
       RowBox[{"3", " ", 
        RowBox[{
         SubscriptBox["k", "-"], "\[CenterDot]", 
         SubscriptBox["k", "+"]}]}], "+", 
       RowBox[{"3", " ", 
        SubsuperscriptBox["M", "K", "2"]}], "-", 
       SubsuperscriptBox["M", "\[Pi]", "2"]}], ")"}]}], "-", 
    RowBox[{
     SubsuperscriptBox["k", "-", "\[Mu]"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", 
        RowBox[{
         SubscriptBox["k", "-"], "\[CenterDot]", 
         SubscriptBox["p", "+"]}]}], "+", 
       RowBox[{"6", " ", 
        RowBox[{
         SubscriptBox["k", "+"], "\[CenterDot]", 
         SubscriptBox["p", "+"]}]}], "+", 
       RowBox[{"3", " ", 
        RowBox[{
         SubscriptBox["k", "-"], "\[CenterDot]", 
         SubscriptBox["k", "+"]}]}], "+", 
       RowBox[{"3", " ", 
        SubsuperscriptBox["M", "K", "2"]}], "+", 
       SubsuperscriptBox["M", "\[Pi]", "2"]}], ")"}]}]}], 
   RowBox[{"3", " ", 
    SqrtBox["2"], " ", 
    SubscriptBox["F", "\[Pi]"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "-"], "\[CenterDot]", 
       SubscriptBox["p", "+"]}], "+", 
      RowBox[{
       SubscriptBox["k", "+"], "\[CenterDot]", 
       SubscriptBox["p", "+"]}], "+", 
      RowBox[{
       SubscriptBox["k", "-"], "\[CenterDot]", 
       SubscriptBox["k", "+"]}], "+", 
      SubsuperscriptBox["M", "K", "2"]}], ")"}]}]], 
  TraditionalForm]], "Output",
 CellChangeTimes->{3.547297834365519*^9, 3.548221703561103*^9, 
  3.548860034540469*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AubCoef15", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{"Aub15", ",", 
      FormBox[
       FormBox[
        SubsuperscriptBox["p", "+", "\[Mu]"],
        TraditionalForm],
       TraditionalForm]}], "]"}], ",", 
    RowBox[{"Coefficient", "[", 
     RowBox[{"Aub15", ",", 
      FormBox[
       FormBox[
        SubsuperscriptBox["k", "+", "\[Mu]"],
        TraditionalForm],
       TraditionalForm]}], "]"}], ",", 
    RowBox[{"Coefficient", "[", 
     RowBox[{"Aub15", ",", 
      FormBox[
       FormBox[
        SubsuperscriptBox["k", "-", "\[Mu]"],
        TraditionalForm],
       TraditionalForm]}], "]"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.547294196588253*^9, 3.547294218265341*^9}, {
   3.547294257046071*^9, 3.547294257714566*^9}, {3.547294312530117*^9, 
   3.547294350967757*^9}, {3.547297854143265*^9, 3.547297906532965*^9}, 
   3.548221707849724*^9, 3.548860040636183*^9},
 Background->RGBColor[0.88, 1, 0.88]],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"3", " ", 
       RowBox[{
        SubscriptBox["k", "-"], "\[CenterDot]", 
        SubscriptBox["p", "+"]}]}], "+", 
      RowBox[{"3", " ", 
       RowBox[{
        SubscriptBox["k", "-"], "\[CenterDot]", 
        SubscriptBox["k", "+"]}]}], "+", 
      RowBox[{"3", " ", 
       SubsuperscriptBox["M", "K", "2"]}], "-", 
      SubsuperscriptBox["M", "\[Pi]", "2"]}], 
     RowBox[{"3", " ", 
      SqrtBox["2"], " ", 
      SubscriptBox["F", "\[Pi]"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SubscriptBox["k", "-"], "\[CenterDot]", 
         SubscriptBox["p", "+"]}], "+", 
        RowBox[{
         SubscriptBox["k", "+"], "\[CenterDot]", 
         SubscriptBox["p", "+"]}], "+", 
        RowBox[{
         SubscriptBox["k", "-"], "\[CenterDot]", 
         SubscriptBox["k", "+"]}], "+", 
        SubsuperscriptBox["M", "K", "2"]}], ")"}]}]], ",", 
    FractionBox[
     RowBox[{
      RowBox[{"3", " ", 
       RowBox[{
        SubscriptBox["k", "-"], "\[CenterDot]", 
        SubscriptBox["p", "+"]}]}], "+", 
      RowBox[{"3", " ", 
       RowBox[{
        SubscriptBox["k", "-"], "\[CenterDot]", 
        SubscriptBox["k", "+"]}]}], "+", 
      RowBox[{"3", " ", 
       SubsuperscriptBox["M", "K", "2"]}], "-", 
      SubsuperscriptBox["M", "\[Pi]", "2"]}], 
     RowBox[{"3", " ", 
      SqrtBox["2"], " ", 
      SubscriptBox["F", "\[Pi]"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SubscriptBox["k", "-"], "\[CenterDot]", 
         SubscriptBox["p", "+"]}], "+", 
        RowBox[{
         SubscriptBox["k", "+"], "\[CenterDot]", 
         SubscriptBox["p", "+"]}], "+", 
        RowBox[{
         SubscriptBox["k", "-"], "\[CenterDot]", 
         SubscriptBox["k", "+"]}], "+", 
        SubsuperscriptBox["M", "K", "2"]}], ")"}]}]], ",", 
    FractionBox[
     RowBox[{
      RowBox[{"-", 
       RowBox[{"3", " ", 
        RowBox[{
         SubscriptBox["k", "-"], "\[CenterDot]", 
         SubscriptBox["p", "+"]}]}]}], "-", 
      RowBox[{"6", " ", 
       RowBox[{
        SubscriptBox["k", "+"], "\[CenterDot]", 
        SubscriptBox["p", "+"]}]}], "-", 
      RowBox[{"3", " ", 
       RowBox[{
        SubscriptBox["k", "-"], "\[CenterDot]", 
        SubscriptBox["k", "+"]}]}], "-", 
      RowBox[{"3", " ", 
       SubsuperscriptBox["M", "K", "2"]}], "-", 
      SubsuperscriptBox["M", "\[Pi]", "2"]}], 
     RowBox[{"3", " ", 
      SqrtBox["2"], " ", 
      SubscriptBox["F", "\[Pi]"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SubscriptBox["k", "-"], "\[CenterDot]", 
         SubscriptBox["p", "+"]}], "+", 
        RowBox[{
         SubscriptBox["k", "+"], "\[CenterDot]", 
         SubscriptBox["p", "+"]}], "+", 
        RowBox[{
         SubscriptBox["k", "-"], "\[CenterDot]", 
         SubscriptBox["k", "+"]}], "+", 
        SubsuperscriptBox["M", "K", "2"]}], ")"}]}]]}], "}"}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{3.54729790752659*^9, 3.548221709009092*^9, 
  3.548860041946706*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["J", "\[Mu]"], "(", 
    RowBox[{
     SuperscriptBox["\[Pi]", "+"], "K", " ", 
     OverscriptBox["K", "_"]}], ")"}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 ": External particles and definition of scalar products:"
}], "Section",
 CellChangeTimes->{{3.548861553252746*^9, 3.548861558020033*^9}, {
  3.550633046373369*^9, 3.550633066678797*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    SubscriptBox["\[Pi]", "-"], "[", 
    RowBox[{"-", 
     SubscriptBox["p", "+"]}], "]"}], ",", 
   RowBox[{
    SubscriptBox[
     OverscriptBox["K", "_"], "0"], "[", 
    RowBox[{"-", "k"}], "]"}], ",", 
   RowBox[{
    SubscriptBox["K", "0"], "[", 
    RowBox[{"-", 
     OverscriptBox["k", "_"]}], "]"}], ",", 
   RowBox[{
    SubscriptBox["W", "+"], "[", 
    RowBox[{"k", "+", 
     OverscriptBox["k", "_"], "+", 
     SubscriptBox["p", "+"]}], "]"}]}], "}"}]], "Input"],

Cell[BoxData[
 RowBox[{"{", "}"}]], "Input"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Tree level amplitude of O(p^2):", "Section"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", 
    SubscriptBox["G", "F"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", 
       SuperscriptBox["k", "\[Mu]"], " ", 
       RowBox[{
        OverscriptBox["k", "_"], ".", 
        SubscriptBox["p", "+"]}]}], "+", 
      RowBox[{
       RowBox[{"k", ".", 
        OverscriptBox["k", "_"]}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["k", "\[Mu]"], "-", 
         SuperscriptBox[
          OverscriptBox["k", "_"], "\[Mu]"], "-", 
         SubsuperscriptBox["p", "+", "\[Mu]"]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"k", ".", 
        SubscriptBox["p", "+"]}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["k", "\[Mu]"], "-", 
         SuperscriptBox[
          OverscriptBox["k", "_"], "\[Mu]"], "-", 
         SubsuperscriptBox["p", "+", "\[Mu]"]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["k", "\[Mu]"], " ", 
       SubsuperscriptBox["M", "K", "2"]}], "-", 
      RowBox[{
       SuperscriptBox[
        OverscriptBox["k", "_"], "\[Mu]"], " ", 
       SubsuperscriptBox["M", "K", "2"]}], "-", 
      RowBox[{
       SubsuperscriptBox["p", "+", "\[Mu]"], " ", 
       SubsuperscriptBox["M", "K", "2"]}]}], ")"}], " ", 
    SubscriptBox["V", "ud"], " ", 
    SubscriptBox[
     OverscriptBox["l", "^"], "\[Mu]"]}], 
   RowBox[{"2", " ", 
    SubscriptBox["F", "\[Pi]"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"k", ".", 
       OverscriptBox["k", "_"]}], "+", 
      RowBox[{"k", ".", 
       SubscriptBox["p", "+"]}], "+", 
      RowBox[{
       OverscriptBox["k", "_"], ".", 
       SubscriptBox["p", "+"]}], "+", 
      SubsuperscriptBox["M", "K", "2"]}], ")"}]}]]}]], "Input"],

Cell["Runtime:  0.04077 hours", "Input"],

Cell[CellGroupData[{

Cell["Comparison with AMPC", "Subsection",
 CellChangeTimes->{{3.547276698713152*^9, 3.54727670956617*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"<<", "HighEnergyPhysics`FeynCalc`"}], ";"}]], "Input",
 CellChangeTimes->{{3.547276507629883*^9, 3.547276517398946*^9}}],

Cell["\<\
Loading FeynCalc from \
/home/diganta/.Mathematica/Applications/HighEnergyPhysics\
\>", "Text",
 CellMargins->{{Inherited, Inherited}, {1, 0}},
 GeneratedCell->True,
 CellAutoOverwrite->True,
 CellChangeTimes->{3.548861498181308*^9}],

Cell[TextData[{
 StyleBox["FeynCalc",
  FontWeight->"Bold"],
 " ",
 "8.1.0",
 " For help, type ?FeynCalc, open ",
 ButtonBox["FeynCalcRef8.nb",
  BaseStyle->"AddOnsLink",
  ButtonFunction:>NotebookOpen[
   "/home/diganta/.Mathematica/Applications/HighEnergyPhysics/Documentation/\
English/FeynCalcRef8.nb"],
  ButtonData:>{"Short Overview", "intro"},
  ButtonNote->"Open FeynCalcRef8.nb"],
 " or visit ",
 ButtonBox["www.feyncalc.org",
  BaseStyle->"Hyperlink",
  ButtonData:>{
    URL["http://www.feyncalc.org/"], None},
  ButtonNote->"http://www.feyncalc.org/"]
}], "Text",
 CellMargins->{{Inherited, Inherited}, {1, 0}},
 GeneratedCell->True,
 CellAutoOverwrite->True,
 CellChangeTimes->{3.548861499397612*^9}],

Cell[TextData[{
 "Loading FeynArts, see ",
 ButtonBox["www.feynarts.de",
  BaseStyle->"Hyperlink",
  ButtonData:>{
    URL["http://www.feynarts.de/"], None},
  ButtonNote->"http://www.feynarts.de/"],
 " for documentation"
}], "Text",
 CellMargins->{{Inherited, Inherited}, {1, 0}},
 GeneratedCell->True,
 CellAutoOverwrite->True,
 CellChangeTimes->{3.548861499556332*^9}],

Cell["FeynArts 3.4 patched for use with FeynCalc", "Text",
 CellMargins->{{Inherited, Inherited}, {1, 0}},
 GeneratedCell->True,
 CellAutoOverwrite->True,
 CellChangeTimes->{3.548861499729754*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AMPC16", "=", 
  RowBox[{"-", 
   FractionBox[
    RowBox[{" ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        SuperscriptBox["k", "\[Mu]"], " ", 
        RowBox[{
         OverscriptBox["k", "_"], ".", 
         SubscriptBox["p", "+"]}]}], "+", 
       RowBox[{
        RowBox[{"k", ".", 
         OverscriptBox["k", "_"]}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["k", "\[Mu]"], "-", 
          SuperscriptBox[
           OverscriptBox["k", "_"], "\[Mu]"], "-", 
          SubsuperscriptBox["p", "+", "\[Mu]"]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"k", ".", 
         SubscriptBox["p", "+"]}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["k", "\[Mu]"], "-", 
          SuperscriptBox[
           OverscriptBox["k", "_"], "\[Mu]"], "-", 
          SubsuperscriptBox["p", "+", "\[Mu]"]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["k", "\[Mu]"], " ", 
        SubsuperscriptBox["M", "K", "2"]}], "-", 
       RowBox[{
        SuperscriptBox[
         OverscriptBox["k", "_"], "\[Mu]"], " ", 
        SubsuperscriptBox["M", "K", "2"]}], "-", 
       RowBox[{
        SubsuperscriptBox["p", "+", "\[Mu]"], " ", 
        SubsuperscriptBox["M", "K", "2"]}]}], ")"}], " "}], 
    RowBox[{"2", " ", 
     SubscriptBox["F", "\[Pi]"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"k", ".", 
        OverscriptBox["k", "_"]}], "+", 
       RowBox[{"k", ".", 
        SubscriptBox["p", "+"]}], "+", 
       RowBox[{
        OverscriptBox["k", "_"], ".", 
        SubscriptBox["p", "+"]}], "+", 
       SubsuperscriptBox["M", "K", "2"]}], ")"}]}]]}]}]], "Input",
 CellChangeTimes->{{3.547354861149572*^9, 3.547354885595978*^9}, {
  3.548861492982235*^9, 3.548861509110622*^9}}],

Cell[BoxData[
 FormBox[
  RowBox[{"-", 
   FractionBox[
    RowBox[{
     RowBox[{"2", " ", 
      SuperscriptBox["k", "\[Mu]"], " ", 
      RowBox[{
       OverscriptBox["k", "_"], ".", 
       SubscriptBox["p", "+"]}]}], "+", 
     RowBox[{
      RowBox[{"k", ".", 
       OverscriptBox["k", "_"]}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox[
          OverscriptBox["k", "_"], "\[Mu]"]}], "+", 
        SuperscriptBox["k", "\[Mu]"], "-", 
        SubsuperscriptBox["p", "+", "\[Mu]"]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"k", ".", 
       SubscriptBox["p", "+"]}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox[
          OverscriptBox["k", "_"], "\[Mu]"]}], "+", 
        SuperscriptBox["k", "\[Mu]"], "-", 
        SubsuperscriptBox["p", "+", "\[Mu]"]}], ")"}]}], "-", 
     RowBox[{
      SubsuperscriptBox["M", "K", "2"], " ", 
      SuperscriptBox[
       OverscriptBox["k", "_"], "\[Mu]"]}], "+", 
     RowBox[{
      SuperscriptBox["k", "\[Mu]"], " ", 
      SubsuperscriptBox["M", "K", "2"]}], "-", 
     RowBox[{
      SubsuperscriptBox["M", "K", "2"], " ", 
      SubsuperscriptBox["p", "+", "\[Mu]"]}]}], 
    RowBox[{"2", " ", 
     SubscriptBox["F", "\[Pi]"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        OverscriptBox["k", "_"], ".", 
        SubscriptBox["p", "+"]}], "+", 
       RowBox[{"k", ".", 
        OverscriptBox["k", "_"]}], "+", 
       RowBox[{"k", ".", 
        SubscriptBox["p", "+"]}], "+", 
       SubsuperscriptBox["M", "K", "2"]}], ")"}]}]]}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{3.547354887193463*^9, 3.548861511771245*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AMPcCoef16", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{"AMPC16", ",", 
      FormBox[
       FormBox[
        SubsuperscriptBox["p", "+", "\[Mu]"],
        TraditionalForm],
       TraditionalForm]}], "]"}], ",", 
    RowBox[{"Coefficient", "[", 
     RowBox[{"AMPC16", ",", 
      FormBox[
       FormBox[
        SuperscriptBox["k", "\[Mu]"],
        TraditionalForm],
       TraditionalForm]}], "]"}], ",", 
    RowBox[{"Coefficient", "[", 
     RowBox[{"AMPC16", ",", 
      FormBox[
       FormBox[
        FormBox[
         SuperscriptBox[
          OverscriptBox["k", "_"], "\[Mu]"],
         TraditionalForm],
        TraditionalForm],
       TraditionalForm]}], "]"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.547294196588253*^9, 3.547294218265341*^9}, {
  3.547294257046071*^9, 3.547294257714566*^9}, {3.547294312530117*^9, 
  3.547294350967757*^9}, {3.547297854143265*^9, 3.547297906532965*^9}, {
  3.547297946669935*^9, 3.547297989951508*^9}, {3.547355424895151*^9, 
  3.547355453213723*^9}},
 Background->RGBColor[0.88, 1, 0.88]],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"-", 
        RowBox[{"k", ".", 
         OverscriptBox["k", "_"]}]}], "-", 
       RowBox[{"k", ".", 
        SubscriptBox["p", "+"]}], "-", 
       SubsuperscriptBox["M", "K", "2"]}], 
      RowBox[{"2", " ", 
       SubscriptBox["F", "\[Pi]"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          OverscriptBox["k", "_"], ".", 
          SubscriptBox["p", "+"]}], "+", 
         RowBox[{"k", ".", 
          OverscriptBox["k", "_"]}], "+", 
         RowBox[{"k", ".", 
          SubscriptBox["p", "+"]}], "+", 
         SubsuperscriptBox["M", "K", "2"]}], ")"}]}]]}], ",", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"2", " ", 
        RowBox[{
         OverscriptBox["k", "_"], ".", 
         SubscriptBox["p", "+"]}]}], "+", 
       RowBox[{"k", ".", 
        OverscriptBox["k", "_"]}], "+", 
       RowBox[{"k", ".", 
        SubscriptBox["p", "+"]}], "+", 
       SubsuperscriptBox["M", "K", "2"]}], 
      RowBox[{"2", " ", 
       SubscriptBox["F", "\[Pi]"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          OverscriptBox["k", "_"], ".", 
          SubscriptBox["p", "+"]}], "+", 
         RowBox[{"k", ".", 
          OverscriptBox["k", "_"]}], "+", 
         RowBox[{"k", ".", 
          SubscriptBox["p", "+"]}], "+", 
         SubsuperscriptBox["M", "K", "2"]}], ")"}]}]]}], ",", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"-", 
        RowBox[{"k", ".", 
         OverscriptBox["k", "_"]}]}], "-", 
       RowBox[{"k", ".", 
        SubscriptBox["p", "+"]}], "-", 
       SubsuperscriptBox["M", "K", "2"]}], 
      RowBox[{"2", " ", 
       SubscriptBox["F", "\[Pi]"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          OverscriptBox["k", "_"], ".", 
          SubscriptBox["p", "+"]}], "+", 
         RowBox[{"k", ".", 
          OverscriptBox["k", "_"]}], "+", 
         RowBox[{"k", ".", 
          SubscriptBox["p", "+"]}], "+", 
         SubsuperscriptBox["M", "K", "2"]}], ")"}]}]]}]}], "}"}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{3.547355455053038*^9, 3.548861537796149*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"ScriptP16", "[", 
   RowBox[{"\[Mu]_", ",", "\[Nu]_"}], "]"}], "=", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"MetricTensor", "[", 
     RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"FourVector", "[", 
        RowBox[{
         SubscriptBox["p", "+"], ",", "\[Mu]"}], "]"}], "+", 
       RowBox[{"FourVector", "[", 
        RowBox[{"k", ",", "\[Mu]"}], "]"}], "+", 
       RowBox[{"FourVector", "[", 
        RowBox[{
         OverscriptBox["k", "_"], ",", "\[Mu]"}], "]"}]}], ")"}], " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"FourVector", "[", 
         RowBox[{
          SubscriptBox["p", "+"], ",", "\[Nu]"}], "]"}], "+", 
        RowBox[{"FourVector", "[", 
         RowBox[{"k", ",", "\[Nu]"}], "]"}], "+", 
        RowBox[{"FourVector", "[", 
         RowBox[{
          OverscriptBox["k", "_"], ",", "\[Nu]"}], "]"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"ScalarProduct", "[", 
         RowBox[{
          RowBox[{
           SubscriptBox["p", "+"], "+", "k", "+", 
           OverscriptBox["k", "_"]}], ",", 
          RowBox[{
           SubscriptBox["p", "+"], "+", "k", "+", 
           OverscriptBox["k", "_"]}]}], "]"}], "-", 
        SubsuperscriptBox["M", "\[Pi]", "2"]}], ")"}]}]}]}], ")"}]}]], "Input",\

 CellChangeTimes->{{3.547276534976247*^9, 3.547276534977013*^9}, {
  3.547276572449321*^9, 3.547276666798561*^9}, {3.547293962300839*^9, 
  3.54729398892858*^9}, {3.547294085875934*^9, 3.547294086175936*^9}, {
  3.547296443024269*^9, 3.547296443192089*^9}, {3.547296483549681*^9, 
  3.547296545449495*^9}, {3.547355012805326*^9, 3.547355061892174*^9}, {
  3.547356655432339*^9, 3.547356656763963*^9}}],

Cell[BoxData[
 FormBox[
  RowBox[{
   SuperscriptBox["g", 
    RowBox[{"\[Mu]", "\[Nu]"}]], "-", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SubscriptBox[
        FormBox[
         OverscriptBox["k", "_"],
         TraditionalForm], "\[Mu]"], "+", 
       SubscriptBox["k", "\[Mu]"], "+", 
       SubscriptBox[
        FormBox[
         SubscriptBox["p", "+"],
         TraditionalForm], "\[Mu]"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       SubscriptBox[
        FormBox[
         OverscriptBox["k", "_"],
         TraditionalForm], "\[Nu]"], "+", 
       SubscriptBox["k", "\[Nu]"], "+", 
       SubscriptBox[
        FormBox[
         SubscriptBox["p", "+"],
         TraditionalForm], "\[Nu]"]}], ")"}]}], 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       FormBox[
        RowBox[{
         OverscriptBox["k", "_"], "+", "k", "+", 
         SubscriptBox["p", "+"]}],
        TraditionalForm], ")"}], "2"], "-", 
     SubsuperscriptBox["M", "\[Pi]", "2"]}]]}], TraditionalForm]], "Output",
 CellChangeTimes->{3.547354996448733*^9, 3.547355105817816*^9, 
  3.548861518424334*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Contract", "[", 
     RowBox[{
      RowBox[{"(", 
       FractionBox[
        SqrtBox["2"], 
        RowBox[{"3", 
         FormBox[
          SubscriptBox["F", "\[Pi]"],
          TraditionalForm]}]], ")"}], 
      RowBox[{"(", " ", 
       RowBox[{
        RowBox[{"FourVector", "[", 
         RowBox[{
          SubscriptBox["p", "+"], ",", "\[Nu]"}], "]"}], "+", 
        RowBox[{"FourVector", "[", 
         RowBox[{
          OverscriptBox["k", "_"], ",", "\[Nu]"}], "]"}], "-", 
        RowBox[{"2", 
         RowBox[{"FourVector", "[", 
          RowBox[{"k", ",", "\[Nu]"}], "]"}]}]}], ")"}], " ", 
      RowBox[{"ScriptP16", "[", 
       RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], "]"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"ScalarProduct", "[", 
        RowBox[{
         SubscriptBox["p", "+"], ",", 
         SubscriptBox["p", "+"]}], "]"}], "\[Rule]", 
       SubsuperscriptBox["M", "\[Pi]", "2"]}], ",", 
      RowBox[{
       RowBox[{"ScalarProduct", "[", 
        RowBox[{"k", ",", "k"}], "]"}], "\[Rule]", 
       SubsuperscriptBox["M", "K", "2"]}], ",", 
      RowBox[{
       RowBox[{"ScalarProduct", "[", 
        RowBox[{
         OverscriptBox["k", "_"], ",", 
         OverscriptBox["k", "_"]}], "]"}], "\[Rule]", 
       SubsuperscriptBox["M", "K", "2"]}]}], "}"}]}], "//", "ExpandAll"}], "//",
   "Simplify"}]], "Input",
 CellChangeTimes->{{3.547294112528186*^9, 3.54729414030746*^9}, {
  3.547294536472992*^9, 3.547294554040799*^9}, {3.547296587529139*^9, 
  3.547296698369587*^9}, {3.54735520028772*^9, 3.547355243954911*^9}, {
  3.547356660711643*^9, 3.547356661579753*^9}}],

Cell[BoxData[
 FormBox[
  FractionBox[
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox[
        FormBox[
         OverscriptBox["k", "_"],
         TraditionalForm], 
        FormBox[
         FormBox["\[Mu]",
          TraditionalForm],
         TraditionalForm]], "+", 
       SubsuperscriptBox["p", "+", 
        FormBox[
         FormBox["\[Mu]",
          TraditionalForm],
         TraditionalForm]]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", 
        RowBox[{
         FormBox["k",
          TraditionalForm], "\[CenterDot]", 
         FormBox[
          OverscriptBox["k", "_"],
          TraditionalForm]}]}], "+", 
       RowBox[{"3", " ", 
        RowBox[{
         FormBox["k",
          TraditionalForm], "\[CenterDot]", 
         FormBox[
          SubscriptBox["p", "+"],
          TraditionalForm]}]}], "+", 
       RowBox[{"3", " ", 
        SubsuperscriptBox["M", "K", "2"]}], "-", 
       SubsuperscriptBox["M", "\[Pi]", "2"]}], ")"}]}], "-", 
    RowBox[{
     SuperscriptBox[
      FormBox["k",
       TraditionalForm], 
      FormBox[
       FormBox["\[Mu]",
        TraditionalForm],
       TraditionalForm]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"6", " ", 
        RowBox[{
         FormBox[
          OverscriptBox["k", "_"],
          TraditionalForm], "\[CenterDot]", 
         FormBox[
          SubscriptBox["p", "+"],
          TraditionalForm]}]}], "+", 
       RowBox[{"3", " ", 
        RowBox[{
         FormBox["k",
          TraditionalForm], "\[CenterDot]", 
         FormBox[
          OverscriptBox["k", "_"],
          TraditionalForm]}]}], "+", 
       RowBox[{"3", " ", 
        RowBox[{
         FormBox["k",
          TraditionalForm], "\[CenterDot]", 
         FormBox[
          SubscriptBox["p", "+"],
          TraditionalForm]}]}], "+", 
       RowBox[{"3", " ", 
        SubsuperscriptBox["M", "K", "2"]}], "+", 
       SubsuperscriptBox["M", "\[Pi]", "2"]}], ")"}]}]}], 
   RowBox[{"3", " ", 
    SqrtBox["2"], " ", 
    SubscriptBox["F", "\[Pi]"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       FormBox[
        OverscriptBox["k", "_"],
        TraditionalForm], "\[CenterDot]", 
       FormBox[
        SubscriptBox["p", "+"],
        TraditionalForm]}], "+", 
      RowBox[{
       FormBox["k",
        TraditionalForm], "\[CenterDot]", 
       FormBox[
        OverscriptBox["k", "_"],
        TraditionalForm]}], "+", 
      RowBox[{
       FormBox["k",
        TraditionalForm], "\[CenterDot]", 
       FormBox[
        SubscriptBox["p", "+"],
        TraditionalForm]}], "+", 
      SubsuperscriptBox["M", "K", "2"]}], ")"}]}]], 
  TraditionalForm]], "Output",
 CellChangeTimes->{3.547355248954368*^9, 3.548861521857664*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Aub16", "=", 
  FormBox[
   FractionBox[
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox[
         FormBox[
          OverscriptBox["k", "_"],
          TraditionalForm], 
         FormBox[
          FormBox["\[Mu]",
           TraditionalForm],
          TraditionalForm]], "+", 
        SubsuperscriptBox["p", "+", 
         FormBox[
          FormBox["\[Mu]",
           TraditionalForm],
          TraditionalForm]]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", " ", 
         RowBox[{
          FormBox["k",
           TraditionalForm], "\[CenterDot]", 
          FormBox[
           OverscriptBox["k", "_"],
           TraditionalForm]}]}], "+", 
        RowBox[{"3", " ", 
         RowBox[{
          FormBox["k",
           TraditionalForm], "\[CenterDot]", 
          FormBox[
           SubscriptBox["p", "+"],
           TraditionalForm]}]}], "+", 
        RowBox[{"3", " ", 
         SubsuperscriptBox["M", "K", "2"]}], "-", 
        SubsuperscriptBox["M", "\[Pi]", "2"]}], ")"}]}], "-", 
     RowBox[{
      SuperscriptBox[
       FormBox["k",
        TraditionalForm], 
       FormBox[
        FormBox["\[Mu]",
         TraditionalForm],
        TraditionalForm]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"6", " ", 
         RowBox[{
          FormBox[
           OverscriptBox["k", "_"],
           TraditionalForm], "\[CenterDot]", 
          FormBox[
           SubscriptBox["p", "+"],
           TraditionalForm]}]}], "+", 
        RowBox[{"3", " ", 
         RowBox[{
          FormBox["k",
           TraditionalForm], "\[CenterDot]", 
          FormBox[
           OverscriptBox["k", "_"],
           TraditionalForm]}]}], "+", 
        RowBox[{"3", " ", 
         RowBox[{
          FormBox["k",
           TraditionalForm], "\[CenterDot]", 
          FormBox[
           SubscriptBox["p", "+"],
           TraditionalForm]}]}], "+", 
        RowBox[{"3", " ", 
         SubsuperscriptBox["M", "K", "2"]}], "+", 
        SubsuperscriptBox["M", "\[Pi]", "2"]}], ")"}]}]}], 
    RowBox[{"3", " ", 
     SqrtBox["2"], " ", 
     SubscriptBox["F", "\[Pi]"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FormBox[
         OverscriptBox["k", "_"],
         TraditionalForm], "\[CenterDot]", 
        FormBox[
         SubscriptBox["p", "+"],
         TraditionalForm]}], "+", 
       RowBox[{
        FormBox["k",
         TraditionalForm], "\[CenterDot]", 
        FormBox[
         OverscriptBox["k", "_"],
         TraditionalForm]}], "+", 
       RowBox[{
        FormBox["k",
         TraditionalForm], "\[CenterDot]", 
        FormBox[
         SubscriptBox["p", "+"],
         TraditionalForm]}], "+", 
       SubsuperscriptBox["M", "K", "2"]}], ")"}]}]],
   TraditionalForm]}]], "Input",
 CellChangeTimes->{{3.547355253993938*^9, 3.547355275693052*^9}}],

Cell[BoxData[
 FormBox[
  FractionBox[
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox[
        OverscriptBox["k", "_"], "\[Mu]"], "+", 
       SubsuperscriptBox["p", "+", "\[Mu]"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", 
        RowBox[{"k", "\[CenterDot]", 
         OverscriptBox["k", "_"]}]}], "+", 
       RowBox[{"3", " ", 
        RowBox[{"k", "\[CenterDot]", 
         SubscriptBox["p", "+"]}]}], "+", 
       RowBox[{"3", " ", 
        SubsuperscriptBox["M", "K", "2"]}], "-", 
       SubsuperscriptBox["M", "\[Pi]", "2"]}], ")"}]}], "-", 
    RowBox[{
     SuperscriptBox["k", "\[Mu]"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"6", " ", 
        RowBox[{
         OverscriptBox["k", "_"], "\[CenterDot]", 
         SubscriptBox["p", "+"]}]}], "+", 
       RowBox[{"3", " ", 
        RowBox[{"k", "\[CenterDot]", 
         OverscriptBox["k", "_"]}]}], "+", 
       RowBox[{"3", " ", 
        RowBox[{"k", "\[CenterDot]", 
         SubscriptBox["p", "+"]}]}], "+", 
       RowBox[{"3", " ", 
        SubsuperscriptBox["M", "K", "2"]}], "+", 
       SubsuperscriptBox["M", "\[Pi]", "2"]}], ")"}]}]}], 
   RowBox[{"3", " ", 
    SqrtBox["2"], " ", 
    SubscriptBox["F", "\[Pi]"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       OverscriptBox["k", "_"], "\[CenterDot]", 
       SubscriptBox["p", "+"]}], "+", 
      RowBox[{"k", "\[CenterDot]", 
       OverscriptBox["k", "_"]}], "+", 
      RowBox[{"k", "\[CenterDot]", 
       SubscriptBox["p", "+"]}], "+", 
      SubsuperscriptBox["M", "K", "2"]}], ")"}]}]], 
  TraditionalForm]], "Output",
 CellChangeTimes->{3.547355277069864*^9, 3.548221728077262*^9, 
  3.548861526138625*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AubCoef16", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{"Aub16", ",", 
      FormBox[
       FormBox[
        SubsuperscriptBox["p", "+", "\[Mu]"],
        TraditionalForm],
       TraditionalForm]}], "]"}], ",", 
    RowBox[{"Coefficient", "[", 
     RowBox[{"Aub16", ",", 
      FormBox[
       FormBox[
        SuperscriptBox["k", "\[Mu]"],
        TraditionalForm],
       TraditionalForm]}], "]"}], ",", 
    RowBox[{"Coefficient", "[", 
     RowBox[{"Aub16", ",", 
      FormBox[
       SuperscriptBox[
        OverscriptBox["k", "_"], "\[Mu]"],
       TraditionalForm]}], "]"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.547294196588253*^9, 3.547294218265341*^9}, {
   3.547294257046071*^9, 3.547294257714566*^9}, {3.547294312530117*^9, 
   3.547294350967757*^9}, {3.547297854143265*^9, 3.547297906532965*^9}, {
   3.547355295425757*^9, 3.547355327133949*^9}, 3.548221730659724*^9, 
   3.548861529899206*^9},
 Background->RGBColor[0.88, 1, 0.88]],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"3", " ", 
       RowBox[{"k", "\[CenterDot]", 
        OverscriptBox["k", "_"]}]}], "+", 
      RowBox[{"3", " ", 
       RowBox[{"k", "\[CenterDot]", 
        SubscriptBox["p", "+"]}]}], "+", 
      RowBox[{"3", " ", 
       SubsuperscriptBox["M", "K", "2"]}], "-", 
      SubsuperscriptBox["M", "\[Pi]", "2"]}], 
     RowBox[{"3", " ", 
      SqrtBox["2"], " ", 
      SubscriptBox["F", "\[Pi]"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         OverscriptBox["k", "_"], "\[CenterDot]", 
         SubscriptBox["p", "+"]}], "+", 
        RowBox[{"k", "\[CenterDot]", 
         OverscriptBox["k", "_"]}], "+", 
        RowBox[{"k", "\[CenterDot]", 
         SubscriptBox["p", "+"]}], "+", 
        SubsuperscriptBox["M", "K", "2"]}], ")"}]}]], ",", 
    FractionBox[
     RowBox[{
      RowBox[{"-", 
       RowBox[{"6", " ", 
        RowBox[{
         OverscriptBox["k", "_"], "\[CenterDot]", 
         SubscriptBox["p", "+"]}]}]}], "-", 
      RowBox[{"3", " ", 
       RowBox[{"k", "\[CenterDot]", 
        OverscriptBox["k", "_"]}]}], "-", 
      RowBox[{"3", " ", 
       RowBox[{"k", "\[CenterDot]", 
        SubscriptBox["p", "+"]}]}], "-", 
      RowBox[{"3", " ", 
       SubsuperscriptBox["M", "K", "2"]}], "-", 
      SubsuperscriptBox["M", "\[Pi]", "2"]}], 
     RowBox[{"3", " ", 
      SqrtBox["2"], " ", 
      SubscriptBox["F", "\[Pi]"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         OverscriptBox["k", "_"], "\[CenterDot]", 
         SubscriptBox["p", "+"]}], "+", 
        RowBox[{"k", "\[CenterDot]", 
         OverscriptBox["k", "_"]}], "+", 
        RowBox[{"k", "\[CenterDot]", 
         SubscriptBox["p", "+"]}], "+", 
        SubsuperscriptBox["M", "K", "2"]}], ")"}]}]], ",", 
    FractionBox[
     RowBox[{
      RowBox[{"3", " ", 
       RowBox[{"k", "\[CenterDot]", 
        OverscriptBox["k", "_"]}]}], "+", 
      RowBox[{"3", " ", 
       RowBox[{"k", "\[CenterDot]", 
        SubscriptBox["p", "+"]}]}], "+", 
      RowBox[{"3", " ", 
       SubsuperscriptBox["M", "K", "2"]}], "-", 
      SubsuperscriptBox["M", "\[Pi]", "2"]}], 
     RowBox[{"3", " ", 
      SqrtBox["2"], " ", 
      SubscriptBox["F", "\[Pi]"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         OverscriptBox["k", "_"], "\[CenterDot]", 
         SubscriptBox["p", "+"]}], "+", 
        RowBox[{"k", "\[CenterDot]", 
         OverscriptBox["k", "_"]}], "+", 
        RowBox[{"k", "\[CenterDot]", 
         SubscriptBox["p", "+"]}], "+", 
        SubsuperscriptBox["M", "K", "2"]}], ")"}]}]]}], "}"}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{3.547355333150545*^9, 3.548221732081489*^9, 
  3.548861531003767*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["J", "\[Mu]"], "(", 
    RowBox[{"\[Pi]", " ", 
     OverscriptBox["K", "_"], " ", 
     SuperscriptBox["K", "+"]}], ")"}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 ": External particles and definition of scalar products:"
}], "Section",
 CellChangeTimes->{{3.548867321327974*^9, 3.548867325535869*^9}, {
  3.550633087257658*^9, 3.550633110419242*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    SubscriptBox["\[Pi]", "0"], "[", 
    RowBox[{"-", "p"}], "]"}], ",", 
   RowBox[{
    SubscriptBox["K", "0"], "[", 
    RowBox[{"-", 
     OverscriptBox["k", "_"]}], "]"}], ",", 
   RowBox[{
    SubscriptBox["K", "-"], "[", 
    RowBox[{"-", 
     SubscriptBox["k", "+"]}], "]"}], ",", 
   RowBox[{
    SubscriptBox["W", "+"], "[", 
    RowBox[{"p", "+", 
     OverscriptBox["k", "_"], "+", 
     SubscriptBox["k", "+"]}], "]"}]}], "}"}]], "Input"],

Cell[BoxData[
 RowBox[{"{", "}"}]], "Input"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Tree level amplitude of O(p^2):", "Section"],

Cell[BoxData[
 FractionBox[
  RowBox[{"\[ImaginaryI]", " ", 
   SubscriptBox["G", "F"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"p", ".", 
       OverscriptBox["k", "_"]}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["p", "\[Mu]"]}], "+", 
        SuperscriptBox[
         OverscriptBox["k", "_"], "\[Mu]"], "-", 
        RowBox[{"3", " ", 
         SubsuperscriptBox["k", "+", "\[Mu]"]}]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"p", ".", 
       SubscriptBox["k", "+"]}], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["p", "\[Mu]"], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox[
          OverscriptBox["k", "_"], "\[Mu]"]}], "-", 
        SubsuperscriptBox["k", "+", "\[Mu]"]}], ")"}]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox[
         OverscriptBox["k", "_"], "\[Mu]"], "-", 
        SubsuperscriptBox["k", "+", "\[Mu]"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         OverscriptBox["k", "_"], ".", 
         SubscriptBox["k", "+"]}], "+", 
        SubsuperscriptBox["M", "K", "2"]}], ")"}]}]}], ")"}], " ", 
   SubscriptBox["V", "ud"], " ", 
   SubscriptBox[
    OverscriptBox["l", "^"], "\[Mu]"]}], 
  RowBox[{"2", " ", 
   SqrtBox["2"], " ", 
   SubscriptBox["F", "\[Pi]"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"p", ".", 
      OverscriptBox["k", "_"]}], "+", 
     RowBox[{"p", ".", 
      SubscriptBox["k", "+"]}], "+", 
     RowBox[{
      OverscriptBox["k", "_"], ".", 
      SubscriptBox["k", "+"]}], "+", 
     SubsuperscriptBox["M", "K", "2"]}], ")"}]}]]], "Input"],

Cell["Runtime:  0.04169 hours", "Input"],

Cell[CellGroupData[{

Cell["Comparison with AMPC", "Subsection",
 CellChangeTimes->{{3.547276698713152*^9, 3.54727670956617*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"<<", "HighEnergyPhysics`FeynCalc`"}], ";"}]], "Input",
 CellChangeTimes->{{3.547276507629883*^9, 3.547276517398946*^9}}],

Cell["\<\
Loading FeynCalc from \
/home/diganta/.Mathematica/Applications/HighEnergyPhysics\
\>", "Text",
 CellMargins->{{Inherited, Inherited}, {1, 0}},
 GeneratedCell->True,
 CellAutoOverwrite->True,
 CellChangeTimes->{3.548862986848252*^9}],

Cell[TextData[{
 StyleBox["FeynCalc",
  FontWeight->"Bold"],
 " ",
 "8.1.0",
 " For help, type ?FeynCalc, open ",
 ButtonBox["FeynCalcRef8.nb",
  BaseStyle->"AddOnsLink",
  ButtonFunction:>NotebookOpen[
   "/home/diganta/.Mathematica/Applications/HighEnergyPhysics/Documentation/\
English/FeynCalcRef8.nb"],
  ButtonData:>{"Short Overview", "intro"},
  ButtonNote->"Open FeynCalcRef8.nb"],
 " or visit ",
 ButtonBox["www.feyncalc.org",
  BaseStyle->"Hyperlink",
  ButtonData:>{
    URL["http://www.feyncalc.org/"], None},
  ButtonNote->"http://www.feyncalc.org/"]
}], "Text",
 CellMargins->{{Inherited, Inherited}, {1, 0}},
 GeneratedCell->True,
 CellAutoOverwrite->True,
 CellChangeTimes->{3.548862988038989*^9}],

Cell[TextData[{
 "Loading FeynArts, see ",
 ButtonBox["www.feynarts.de",
  BaseStyle->"Hyperlink",
  ButtonData:>{
    URL["http://www.feynarts.de/"], None},
  ButtonNote->"http://www.feynarts.de/"],
 " for documentation"
}], "Text",
 CellMargins->{{Inherited, Inherited}, {1, 0}},
 GeneratedCell->True,
 CellAutoOverwrite->True,
 CellChangeTimes->{3.548862988150055*^9}],

Cell["FeynArts 3.4 patched for use with FeynCalc", "Text",
 CellMargins->{{Inherited, Inherited}, {1, 0}},
 GeneratedCell->True,
 CellAutoOverwrite->True,
 CellChangeTimes->{3.548862988238955*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AMPC17", "=", 
  FractionBox[
   RowBox[{" ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"p", ".", 
        OverscriptBox["k", "_"]}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["p", "\[Mu]"]}], "+", 
         SuperscriptBox[
          OverscriptBox["k", "_"], "\[Mu]"], "-", 
         RowBox[{"3", " ", 
          SubsuperscriptBox["k", "+", "\[Mu]"]}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"p", ".", 
        SubscriptBox["k", "+"]}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["p", "\[Mu]"], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox[
           OverscriptBox["k", "_"], "\[Mu]"]}], "-", 
         SubsuperscriptBox["k", "+", "\[Mu]"]}], ")"}]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          OverscriptBox["k", "_"], "\[Mu]"], "-", 
         SubsuperscriptBox["k", "+", "\[Mu]"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          OverscriptBox["k", "_"], ".", 
          SubscriptBox["k", "+"]}], "+", 
         SubsuperscriptBox["M", "K", "2"]}], ")"}]}]}], ")"}], " "}], 
   RowBox[{"2", " ", 
    SqrtBox["2"], " ", 
    SubscriptBox["F", "\[Pi]"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"p", ".", 
       OverscriptBox["k", "_"]}], "+", 
      RowBox[{"p", ".", 
       SubscriptBox["k", "+"]}], "+", 
      RowBox[{
       OverscriptBox["k", "_"], ".", 
       SubscriptBox["k", "+"]}], "+", 
      SubsuperscriptBox["M", "K", "2"]}], ")"}]}]]}]], "Input",
 CellChangeTimes->{{3.547356313798179*^9, 3.547356400023067*^9}, {
  3.547357730203051*^9, 3.54735773897212*^9}, {3.548862996229069*^9, 
  3.548863003859154*^9}}],

Cell[BoxData[
 FormBox[
  FractionBox[
   RowBox[{
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox[
        OverscriptBox["k", "_"], "\[Mu]"], "-", 
       SubsuperscriptBox["k", "+", "\[Mu]"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        OverscriptBox["k", "_"], ".", 
        SubscriptBox["k", "+"]}], "+", 
       SubsuperscriptBox["M", "K", "2"]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"p", ".", 
      OverscriptBox["k", "_"]}], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox[
        OverscriptBox["k", "_"], "\[Mu]"], "-", 
       RowBox[{"3", " ", 
        SubsuperscriptBox["k", "+", "\[Mu]"]}], "-", 
       SuperscriptBox["p", "\[Mu]"]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"p", ".", 
      SubscriptBox["k", "+"]}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", 
        SuperscriptBox[
         OverscriptBox["k", "_"], "\[Mu]"]}], "-", 
       SubsuperscriptBox["k", "+", "\[Mu]"], "+", 
       SuperscriptBox["p", "\[Mu]"]}], ")"}]}]}], 
   RowBox[{"2", " ", 
    SqrtBox["2"], " ", 
    SubscriptBox["F", "\[Pi]"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"p", ".", 
       OverscriptBox["k", "_"]}], "+", 
      RowBox[{
       OverscriptBox["k", "_"], ".", 
       SubscriptBox["k", "+"]}], "+", 
      RowBox[{"p", ".", 
       SubscriptBox["k", "+"]}], "+", 
      SubsuperscriptBox["M", "K", "2"]}], ")"}]}]], 
  TraditionalForm]], "Output",
 CellChangeTimes->{3.547356403901046*^9, 3.54735750035652*^9, 
  3.547357739927228*^9, 3.548863011231026*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AMPcCoef17", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{"AMPC17", ",", 
      FormBox[
       FormBox[
        SuperscriptBox["p", "\[Mu]"],
        TraditionalForm],
       TraditionalForm]}], "]"}], ",", 
    RowBox[{"Coefficient", "[", 
     RowBox[{"AMPC17", ",", 
      FormBox[
       FormBox[
        FormBox[
         SuperscriptBox[
          OverscriptBox["k", "_"], "\[Mu]"],
         TraditionalForm],
        TraditionalForm],
       TraditionalForm]}], "]"}], ",", 
    RowBox[{"Coefficient", "[", 
     RowBox[{"AMPC17", ",", 
      FormBox[
       SubsuperscriptBox["k", "+", "\[Mu]"],
       TraditionalForm]}], "]"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.547294196588253*^9, 3.547294218265341*^9}, {
  3.547294257046071*^9, 3.547294257714566*^9}, {3.547294312530117*^9, 
  3.547294350967757*^9}, {3.547297854143265*^9, 3.547297906532965*^9}, {
  3.547297946669935*^9, 3.547297989951508*^9}, {3.547355424895151*^9, 
  3.547355453213723*^9}, {3.547357380571469*^9, 3.547357410162562*^9}, {
  3.547357839258358*^9, 3.547357839595522*^9}},
 Background->RGBColor[0.88, 1, 0.88]],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"p", ".", 
       SubscriptBox["k", "+"]}], "-", 
      RowBox[{"p", ".", 
       OverscriptBox["k", "_"]}]}], 
     RowBox[{"2", " ", 
      SqrtBox["2"], " ", 
      SubscriptBox["F", "\[Pi]"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"p", ".", 
         OverscriptBox["k", "_"]}], "+", 
        RowBox[{
         OverscriptBox["k", "_"], ".", 
         SubscriptBox["k", "+"]}], "+", 
        RowBox[{"p", ".", 
         SubscriptBox["k", "+"]}], "+", 
        SubsuperscriptBox["M", "K", "2"]}], ")"}]}]], ",", 
    FractionBox[
     RowBox[{
      RowBox[{"p", ".", 
       OverscriptBox["k", "_"]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{
        OverscriptBox["k", "_"], ".", 
        SubscriptBox["k", "+"]}]}], "+", 
      RowBox[{"3", " ", 
       RowBox[{"p", ".", 
        SubscriptBox["k", "+"]}]}], "+", 
      RowBox[{"2", " ", 
       SubsuperscriptBox["M", "K", "2"]}]}], 
     RowBox[{"2", " ", 
      SqrtBox["2"], " ", 
      SubscriptBox["F", "\[Pi]"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"p", ".", 
         OverscriptBox["k", "_"]}], "+", 
        RowBox[{
         OverscriptBox["k", "_"], ".", 
         SubscriptBox["k", "+"]}], "+", 
        RowBox[{"p", ".", 
         SubscriptBox["k", "+"]}], "+", 
        SubsuperscriptBox["M", "K", "2"]}], ")"}]}]], ",", 
    FractionBox[
     RowBox[{
      RowBox[{"-", 
       RowBox[{"3", " ", 
        RowBox[{"p", ".", 
         OverscriptBox["k", "_"]}]}]}], "-", 
      RowBox[{"2", " ", 
       RowBox[{
        OverscriptBox["k", "_"], ".", 
        SubscriptBox["k", "+"]}]}], "-", 
      RowBox[{"p", ".", 
       SubscriptBox["k", "+"]}], "-", 
      RowBox[{"2", " ", 
       SubsuperscriptBox["M", "K", "2"]}]}], 
     RowBox[{"2", " ", 
      SqrtBox["2"], " ", 
      SubscriptBox["F", "\[Pi]"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"p", ".", 
         OverscriptBox["k", "_"]}], "+", 
        RowBox[{
         OverscriptBox["k", "_"], ".", 
         SubscriptBox["k", "+"]}], "+", 
        RowBox[{"p", ".", 
         SubscriptBox["k", "+"]}], "+", 
        SubsuperscriptBox["M", "K", "2"]}], ")"}]}]]}], "}"}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{{3.547357447689611*^9, 3.547357468173486*^9}, 
   3.547357505138948*^9, {3.547357835578806*^9, 3.547357840473888*^9}, 
   3.54735790017079*^9, 3.548863043456842*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"ScriptP17", "[", 
   RowBox[{"\[Mu]_", ",", "\[Nu]_"}], "]"}], "=", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"MetricTensor", "[", 
     RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"FourVector", "[", 
        RowBox[{"p", ",", "\[Mu]"}], "]"}], "+", 
       RowBox[{"FourVector", "[", 
        RowBox[{
         SubscriptBox["k", "+"], ",", "\[Mu]"}], "]"}], "+", 
       RowBox[{"FourVector", "[", 
        RowBox[{
         OverscriptBox["k", "_"], ",", "\[Mu]"}], "]"}]}], ")"}], " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"FourVector", "[", 
         RowBox[{"p", ",", "\[Nu]"}], "]"}], "+", 
        RowBox[{"FourVector", "[", 
         RowBox[{
          SubscriptBox["k", "+"], ",", "\[Nu]"}], "]"}], "+", 
        RowBox[{"FourVector", "[", 
         RowBox[{
          OverscriptBox["k", "_"], ",", "\[Nu]"}], "]"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"ScalarProduct", "[", 
         RowBox[{
          RowBox[{"p", "+", 
           SubscriptBox["k", "+"], "+", 
           OverscriptBox["k", "_"]}], ",", 
          RowBox[{"p", "+", 
           SubscriptBox["k", "+"], "+", 
           OverscriptBox["k", "_"]}]}], "]"}], "-", 
        SubsuperscriptBox["M", "\[Pi]", "2"]}], ")"}]}]}]}], ")"}]}]], "Input",\

 CellChangeTimes->{{3.547276534976247*^9, 3.547276534977013*^9}, {
  3.547276572449321*^9, 3.547276666798561*^9}, {3.547293962300839*^9, 
  3.54729398892858*^9}, {3.547294085875934*^9, 3.547294086175936*^9}, {
  3.547296443024269*^9, 3.547296443192089*^9}, {3.547296483549681*^9, 
  3.547296545449495*^9}, {3.547355012805326*^9, 3.547355061892174*^9}, {
  3.547356483531916*^9, 3.547356501861745*^9}, {3.547356640096383*^9, 
  3.547356641067838*^9}, {3.5473577606235*^9, 3.54735777701584*^9}}],

Cell[BoxData[
 FormBox[
  RowBox[{
   SuperscriptBox["g", 
    RowBox[{"\[Mu]", "\[Nu]"}]], "-", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SubscriptBox[
        FormBox[
         OverscriptBox["k", "_"],
         TraditionalForm], "\[Mu]"], "+", 
       SubscriptBox[
        FormBox[
         SubscriptBox["k", "+"],
         TraditionalForm], "\[Mu]"], "+", 
       SubscriptBox["p", "\[Mu]"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       SubscriptBox[
        FormBox[
         OverscriptBox["k", "_"],
         TraditionalForm], "\[Nu]"], "+", 
       SubscriptBox[
        FormBox[
         SubscriptBox["k", "+"],
         TraditionalForm], "\[Nu]"], "+", 
       SubscriptBox["p", "\[Nu]"]}], ")"}]}], 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       FormBox[
        RowBox[{
         OverscriptBox["k", "_"], "+", 
         SubscriptBox["k", "+"], "+", "p"}],
        TraditionalForm], ")"}], "2"], "-", 
     SubsuperscriptBox["M", "\[Pi]", "2"]}]]}], TraditionalForm]], "Output",
 CellChangeTimes->{3.547356465157672*^9, 3.547356503020447*^9, 
  3.547356642439968*^9, 3.54735777869209*^9, 3.548863016267314*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Contract", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"-", 
        FractionBox["1", 
         FormBox[
          SubscriptBox["F", "\[Pi]"],
          TraditionalForm]]}], ")"}], 
      RowBox[{"(", " ", 
       RowBox[{
        RowBox[{"FourVector", "[", 
         RowBox[{
          SubscriptBox["k", "+"], ",", "\[Nu]"}], "]"}], "-", 
        RowBox[{"FourVector", "[", 
         RowBox[{
          OverscriptBox["k", "_"], ",", "\[Nu]"}], "]"}]}], ")"}], " ", 
      RowBox[{"ScriptP17", "[", 
       RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], "]"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"ScalarProduct", "[", 
        RowBox[{"p", ",", "p"}], "]"}], "\[Rule]", 
       SubsuperscriptBox["M", "\[Pi]", "2"]}], ",", 
      RowBox[{
       RowBox[{"ScalarProduct", "[", 
        RowBox[{
         SubscriptBox["k", "+"], ",", 
         SubscriptBox["k", "+"]}], "]"}], "\[Rule]", 
       SubsuperscriptBox["M", "K", "2"]}], ",", 
      RowBox[{
       RowBox[{"ScalarProduct", "[", 
        RowBox[{
         OverscriptBox["k", "_"], ",", 
         OverscriptBox["k", "_"]}], "]"}], "\[Rule]", 
       SubsuperscriptBox["M", "K", "2"]}]}], "}"}]}], "//", "ExpandAll"}], "//",
   "Simplify"}]], "Input",
 CellChangeTimes->{{3.547294112528186*^9, 3.54729414030746*^9}, {
   3.547294536472992*^9, 3.547294554040799*^9}, {3.547296587529139*^9, 
   3.547296698369587*^9}, {3.54735520028772*^9, 3.547355243954911*^9}, {
   3.547356660711643*^9, 3.547356768323165*^9}, 3.547356860495594*^9, {
   3.547357864998399*^9, 3.547357869483*^9}}],

Cell[BoxData[
 FormBox[
  FractionBox[
   RowBox[{
    RowBox[{"-", 
     RowBox[{
      SubsuperscriptBox["k", "+", 
       FormBox[
        FormBox["\[Mu]",
         TraditionalForm],
        TraditionalForm]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            FormBox[
             OverscriptBox["k", "_"],
             TraditionalForm], "\[CenterDot]", 
            FormBox[
             SubscriptBox["k", "+"],
             TraditionalForm]}], "+", 
           SubsuperscriptBox["M", "K", "2"]}], ")"}]}], "+", 
        RowBox[{"3", " ", 
         RowBox[{
          FormBox["p",
           TraditionalForm], "\[CenterDot]", 
          FormBox[
           OverscriptBox["k", "_"],
           TraditionalForm]}]}], "+", 
        RowBox[{
         FormBox["p",
          TraditionalForm], "\[CenterDot]", 
         FormBox[
          SubscriptBox["k", "+"],
          TraditionalForm]}]}], ")"}]}]}], "+", 
    RowBox[{
     SuperscriptBox[
      FormBox[
       OverscriptBox["k", "_"],
       TraditionalForm], 
      FormBox[
       FormBox["\[Mu]",
        TraditionalForm],
       TraditionalForm]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           FormBox[
            OverscriptBox["k", "_"],
            TraditionalForm], "\[CenterDot]", 
           FormBox[
            SubscriptBox["k", "+"],
            TraditionalForm]}], "+", 
          SubsuperscriptBox["M", "K", "2"]}], ")"}]}], "+", 
       RowBox[{
        FormBox["p",
         TraditionalForm], "\[CenterDot]", 
        FormBox[
         OverscriptBox["k", "_"],
         TraditionalForm]}], "+", 
       RowBox[{"3", " ", 
        RowBox[{
         FormBox["p",
          TraditionalForm], "\[CenterDot]", 
         FormBox[
          SubscriptBox["k", "+"],
          TraditionalForm]}]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox[
      FormBox["p",
       TraditionalForm], 
      FormBox[
       FormBox["\[Mu]",
        TraditionalForm],
       TraditionalForm]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FormBox["p",
         TraditionalForm], "\[CenterDot]", 
        FormBox[
         SubscriptBox["k", "+"],
         TraditionalForm]}], "-", 
       RowBox[{
        FormBox["p",
         TraditionalForm], "\[CenterDot]", 
        FormBox[
         OverscriptBox["k", "_"],
         TraditionalForm]}]}], ")"}]}]}], 
   RowBox[{"2", " ", 
    SubscriptBox["F", "\[Pi]"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       FormBox["p",
        TraditionalForm], "\[CenterDot]", 
       FormBox[
        OverscriptBox["k", "_"],
        TraditionalForm]}], "+", 
      RowBox[{
       FormBox[
        OverscriptBox["k", "_"],
        TraditionalForm], "\[CenterDot]", 
       FormBox[
        SubscriptBox["k", "+"],
        TraditionalForm]}], "+", 
      RowBox[{
       FormBox["p",
        TraditionalForm], "\[CenterDot]", 
       FormBox[
        SubscriptBox["k", "+"],
        TraditionalForm]}], "+", 
      SubsuperscriptBox["M", "K", "2"]}], ")"}]}]], 
  TraditionalForm]], "Output",
 CellChangeTimes->{3.547356772731568*^9, 3.547356861596788*^9, 
  3.547357338924239*^9, 3.54735779048912*^9, 3.547357871321847*^9, 
  3.548863020774757*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Aub17", "=", 
  FormBox[
   FormBox[
    FractionBox[
     RowBox[{
      RowBox[{"-", 
       RowBox[{
        SubsuperscriptBox["k", "+", 
         FormBox[
          FormBox["\[Mu]",
           TraditionalForm],
          TraditionalForm]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              FormBox[
               OverscriptBox["k", "_"],
               TraditionalForm], "\[CenterDot]", 
              FormBox[
               SubscriptBox["k", "+"],
               TraditionalForm]}], "+", 
             SubsuperscriptBox["M", "K", "2"]}], ")"}]}], "+", 
          RowBox[{"3", " ", 
           RowBox[{
            FormBox["p",
             TraditionalForm], "\[CenterDot]", 
            FormBox[
             OverscriptBox["k", "_"],
             TraditionalForm]}]}], "+", 
          RowBox[{
           FormBox["p",
            TraditionalForm], "\[CenterDot]", 
           FormBox[
            SubscriptBox["k", "+"],
            TraditionalForm]}]}], ")"}]}]}], "+", 
      RowBox[{
       SuperscriptBox[
        FormBox[
         OverscriptBox["k", "_"],
         TraditionalForm], 
        FormBox[
         FormBox["\[Mu]",
          TraditionalForm],
         TraditionalForm]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             FormBox[
              OverscriptBox["k", "_"],
              TraditionalForm], "\[CenterDot]", 
             FormBox[
              SubscriptBox["k", "+"],
              TraditionalForm]}], "+", 
            SubsuperscriptBox["M", "K", "2"]}], ")"}]}], "+", 
         RowBox[{
          FormBox["p",
           TraditionalForm], "\[CenterDot]", 
          FormBox[
           OverscriptBox["k", "_"],
           TraditionalForm]}], "+", 
         RowBox[{"3", " ", 
          RowBox[{
           FormBox["p",
            TraditionalForm], "\[CenterDot]", 
           FormBox[
            SubscriptBox["k", "+"],
            TraditionalForm]}]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox[
        FormBox["p",
         TraditionalForm], 
        FormBox[
         FormBox["\[Mu]",
          TraditionalForm],
         TraditionalForm]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          FormBox["p",
           TraditionalForm], "\[CenterDot]", 
          FormBox[
           SubscriptBox["k", "+"],
           TraditionalForm]}], "-", 
         RowBox[{
          FormBox["p",
           TraditionalForm], "\[CenterDot]", 
          FormBox[
           OverscriptBox["k", "_"],
           TraditionalForm]}]}], ")"}]}]}], 
     RowBox[{"2", " ", 
      SubscriptBox["F", "\[Pi]"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         FormBox["p",
          TraditionalForm], "\[CenterDot]", 
         FormBox[
          OverscriptBox["k", "_"],
          TraditionalForm]}], "+", 
        RowBox[{
         FormBox[
          OverscriptBox["k", "_"],
          TraditionalForm], "\[CenterDot]", 
         FormBox[
          SubscriptBox["k", "+"],
          TraditionalForm]}], "+", 
        RowBox[{
         FormBox["p",
          TraditionalForm], "\[CenterDot]", 
         FormBox[
          SubscriptBox["k", "+"],
          TraditionalForm]}], "+", 
        SubsuperscriptBox["M", "K", "2"]}], ")"}]}]],
    TraditionalForm],
   TraditionalForm]}]], "Input",
 CellChangeTimes->{{3.547356881674086*^9, 3.547356901503142*^9}, 
   3.547357348250568*^9, 3.547357801530165*^9, 3.547357880704604*^9}],

Cell[BoxData[
 FormBox[
  FractionBox[
   RowBox[{
    RowBox[{"-", 
     RowBox[{
      SubsuperscriptBox["k", "+", "\[Mu]"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            OverscriptBox["k", "_"], "\[CenterDot]", 
            SubscriptBox["k", "+"]}], "+", 
           SubsuperscriptBox["M", "K", "2"]}], ")"}]}], "+", 
        RowBox[{"3", " ", 
         RowBox[{"p", "\[CenterDot]", 
          OverscriptBox["k", "_"]}]}], "+", 
        RowBox[{"p", "\[CenterDot]", 
         SubscriptBox["k", "+"]}]}], ")"}]}]}], "+", 
    RowBox[{
     SuperscriptBox[
      OverscriptBox["k", "_"], "\[Mu]"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           OverscriptBox["k", "_"], "\[CenterDot]", 
           SubscriptBox["k", "+"]}], "+", 
          SubsuperscriptBox["M", "K", "2"]}], ")"}]}], "+", 
       RowBox[{"p", "\[CenterDot]", 
        OverscriptBox["k", "_"]}], "+", 
       RowBox[{"3", " ", 
        RowBox[{"p", "\[CenterDot]", 
         SubscriptBox["k", "+"]}]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["p", "\[Mu]"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"p", "\[CenterDot]", 
        SubscriptBox["k", "+"]}], "-", 
       RowBox[{"p", "\[CenterDot]", 
        OverscriptBox["k", "_"]}]}], ")"}]}]}], 
   RowBox[{"2", " ", 
    SubscriptBox["F", "\[Pi]"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"p", "\[CenterDot]", 
       OverscriptBox["k", "_"]}], "+", 
      RowBox[{
       OverscriptBox["k", "_"], "\[CenterDot]", 
       SubscriptBox["k", "+"]}], "+", 
      RowBox[{"p", "\[CenterDot]", 
       SubscriptBox["k", "+"]}], "+", 
      SubsuperscriptBox["M", "K", "2"]}], ")"}]}]], 
  TraditionalForm]], "Output",
 CellChangeTimes->{3.547356902739128*^9, 3.547357349872664*^9, 
  3.54735780287516*^9, 3.547357881944473*^9, 3.548221768106905*^9, 
  3.548863023075548*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AubCoef17", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{"Aub17", ",", 
      FormBox[
       FormBox[
        SuperscriptBox["p", "\[Mu]"],
        TraditionalForm],
       TraditionalForm]}], "]"}], ",", 
    RowBox[{"Coefficient", "[", 
     RowBox[{"Aub17", ",", 
      FormBox[
       SuperscriptBox[
        OverscriptBox["k", "_"], "\[Mu]"],
       TraditionalForm]}], "]"}], ",", 
    RowBox[{"Coefficient", "[", 
     RowBox[{"Aub17", ",", 
      FormBox[
       SubsuperscriptBox["k", "+", "\[Mu]"],
       TraditionalForm]}], "]"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.547294196588253*^9, 3.547294218265341*^9}, {
   3.547294257046071*^9, 3.547294257714566*^9}, {3.547294312530117*^9, 
   3.547294350967757*^9}, {3.547297854143265*^9, 3.547297906532965*^9}, {
   3.547355295425757*^9, 3.547355327133949*^9}, {3.547357059228457*^9, 
   3.547357086569911*^9}, {3.547357174543852*^9, 3.547357193369892*^9}, {
   3.547357818955783*^9, 3.54735781932257*^9}, 3.548221771224668*^9, 
   3.548863027789676*^9},
 Background->RGBColor[0.88, 1, 0.88]],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"p", "\[CenterDot]", 
       SubscriptBox["k", "+"]}], "-", 
      RowBox[{"p", "\[CenterDot]", 
       OverscriptBox["k", "_"]}]}], 
     RowBox[{"2", " ", 
      SubscriptBox["F", "\[Pi]"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"p", "\[CenterDot]", 
         OverscriptBox["k", "_"]}], "+", 
        RowBox[{
         OverscriptBox["k", "_"], "\[CenterDot]", 
         SubscriptBox["k", "+"]}], "+", 
        RowBox[{"p", "\[CenterDot]", 
         SubscriptBox["k", "+"]}], "+", 
        SubsuperscriptBox["M", "K", "2"]}], ")"}]}]], ",", 
    FractionBox[
     RowBox[{
      RowBox[{"p", "\[CenterDot]", 
       OverscriptBox["k", "_"]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{
        OverscriptBox["k", "_"], "\[CenterDot]", 
        SubscriptBox["k", "+"]}]}], "+", 
      RowBox[{"3", " ", 
       RowBox[{"p", "\[CenterDot]", 
        SubscriptBox["k", "+"]}]}], "+", 
      RowBox[{"2", " ", 
       SubsuperscriptBox["M", "K", "2"]}]}], 
     RowBox[{"2", " ", 
      SubscriptBox["F", "\[Pi]"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"p", "\[CenterDot]", 
         OverscriptBox["k", "_"]}], "+", 
        RowBox[{
         OverscriptBox["k", "_"], "\[CenterDot]", 
         SubscriptBox["k", "+"]}], "+", 
        RowBox[{"p", "\[CenterDot]", 
         SubscriptBox["k", "+"]}], "+", 
        SubsuperscriptBox["M", "K", "2"]}], ")"}]}]], ",", 
    FractionBox[
     RowBox[{
      RowBox[{"-", 
       RowBox[{"3", " ", 
        RowBox[{"p", "\[CenterDot]", 
         OverscriptBox["k", "_"]}]}]}], "-", 
      RowBox[{"2", " ", 
       RowBox[{
        OverscriptBox["k", "_"], "\[CenterDot]", 
        SubscriptBox["k", "+"]}]}], "-", 
      RowBox[{"p", "\[CenterDot]", 
       SubscriptBox["k", "+"]}], "-", 
      RowBox[{"2", " ", 
       SubsuperscriptBox["M", "K", "2"]}]}], 
     RowBox[{"2", " ", 
      SubscriptBox["F", "\[Pi]"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"p", "\[CenterDot]", 
         OverscriptBox["k", "_"]}], "+", 
        RowBox[{
         OverscriptBox["k", "_"], "\[CenterDot]", 
         SubscriptBox["k", "+"]}], "+", 
        RowBox[{"p", "\[CenterDot]", 
         SubscriptBox["k", "+"]}], "+", 
        SubsuperscriptBox["M", "K", "2"]}], ")"}]}]]}], "}"}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{
  3.54735723363402*^9, 3.547357352867054*^9, {3.547357808839956*^9, 
   3.547357820485239*^9}, 3.547357885276746*^9, 3.548221772870743*^9, 
   3.548863028991867*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["J", "\[Mu]"], "(", 
    RowBox[{"\[Eta]", " ", 
     OverscriptBox["K", "_"], 
     SuperscriptBox["K", "+"]}], ")"}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 ": External particles and definition of scalar products:"
}], "Section",
 CellChangeTimes->{{3.548867304321051*^9, 3.548867308655903*^9}, {
  3.550633127416939*^9, 3.550633160800274*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    SubscriptBox["\[Eta]", "8"], "[", 
    RowBox[{"-", "\[Eta]"}], "]"}], ",", 
   RowBox[{
    SubscriptBox["K", "0"], "[", 
    RowBox[{"-", 
     OverscriptBox["k", "_"]}], "]"}], ",", 
   RowBox[{
    SubscriptBox["K", "-"], "[", 
    RowBox[{"-", 
     SubscriptBox["k", "+"]}], "]"}], ",", 
   RowBox[{
    SubscriptBox["W", "+"], "[", 
    RowBox[{"\[Eta]", "+", 
     OverscriptBox["k", "_"], "+", 
     SubscriptBox["k", "+"]}], "]"}]}], "}"}]], "Input"],

Cell[BoxData[
 RowBox[{"{", "}"}]], "Input"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Tree level amplitude of O(p^2):", "Section"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{"\[ImaginaryI]", " ", 
    SubscriptBox["G", "F"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"18", " ", 
       SuperscriptBox["\[Eta]", "\[Mu]"], " ", 
       RowBox[{
        OverscriptBox["k", "_"], ".", 
        SubscriptBox["k", "+"]}]}], "+", 
      RowBox[{"9", " ", 
       RowBox[{"\[Eta]", ".", 
        OverscriptBox["k", "_"]}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["\[Eta]", "\[Mu]"], "-", 
         SuperscriptBox[
          OverscriptBox["k", "_"], "\[Mu]"], "-", 
         SubsuperscriptBox["k", "+", "\[Mu]"]}], ")"}]}], "+", 
      RowBox[{"9", " ", 
       RowBox[{"\[Eta]", ".", 
        SubscriptBox["k", "+"]}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["\[Eta]", "\[Mu]"], "-", 
         SuperscriptBox[
          OverscriptBox["k", "_"], "\[Mu]"], "-", 
         SubsuperscriptBox["k", "+", "\[Mu]"]}], ")"}]}], "+", 
      RowBox[{"14", " ", 
       SuperscriptBox["\[Eta]", "\[Mu]"], " ", 
       SubsuperscriptBox["M", "K", "2"]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox[
        OverscriptBox["k", "_"], "\[Mu]"], " ", 
       SubsuperscriptBox["M", "K", "2"]}], "-", 
      RowBox[{"4", " ", 
       SubsuperscriptBox["k", "+", "\[Mu]"], " ", 
       SubsuperscriptBox["M", "K", "2"]}], "-", 
      RowBox[{"5", " ", 
       SuperscriptBox["\[Eta]", "\[Mu]"], " ", 
       SubsuperscriptBox["M", "\[Pi]", "2"]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox[
        OverscriptBox["k", "_"], "\[Mu]"], " ", 
       SubsuperscriptBox["M", "\[Pi]", "2"]}], "+", 
      RowBox[{"4", " ", 
       SubsuperscriptBox["k", "+", "\[Mu]"], " ", 
       SubsuperscriptBox["M", "\[Pi]", "2"]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["\[Eta]", "\[Mu]"], " ", 
       SubsuperscriptBox["M", "\[Eta]", "2"]}], "-", 
      RowBox[{"6", " ", 
       SuperscriptBox[
        OverscriptBox["k", "_"], "\[Mu]"], " ", 
       SubsuperscriptBox["M", "\[Eta]", "2"]}], "-", 
      RowBox[{"6", " ", 
       SubsuperscriptBox["k", "+", "\[Mu]"], " ", 
       SubsuperscriptBox["M", "\[Eta]", "2"]}]}], ")"}], " ", 
    SubscriptBox["V", "ud"], " ", 
    SubscriptBox[
     OverscriptBox["l", "^"], "\[Mu]"]}], ")"}], "/", 
  RowBox[{"(", 
   RowBox[{"3", " ", 
    SqrtBox["6"], " ", 
    SubscriptBox["F", "\[Pi]"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", 
       RowBox[{"\[Eta]", ".", 
        OverscriptBox["k", "_"]}]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"\[Eta]", ".", 
        SubscriptBox["k", "+"]}]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{
        OverscriptBox["k", "_"], ".", 
        SubscriptBox["k", "+"]}]}], "+", 
      RowBox[{"2", " ", 
       SubsuperscriptBox["M", "K", "2"]}], "-", 
      SubsuperscriptBox["M", "\[Pi]", "2"], "+", 
      SubsuperscriptBox["M", "\[Eta]", "2"]}], ")"}]}], ")"}]}]], "Input"],

Cell["Runtime:  0.04667 hours", "Input"],

Cell[CellGroupData[{

Cell["Comparison with AMPC", "Subsection",
 CellChangeTimes->{{3.547276698713152*^9, 3.54727670956617*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"<<", "HighEnergyPhysics`FeynCalc`"}], ";"}]], "Input",
 CellChangeTimes->{{3.547276507629883*^9, 3.547276517398946*^9}}],

Cell["\<\
Loading FeynCalc from \
/home/diganta/.Mathematica/Applications/HighEnergyPhysics\
\>", "Text",
 CellMargins->{{Inherited, Inherited}, {1, 0}},
 GeneratedCell->True,
 CellAutoOverwrite->True,
 CellChangeTimes->{3.548864082902742*^9}],

Cell[TextData[{
 StyleBox["FeynCalc",
  FontWeight->"Bold"],
 " ",
 "8.1.0",
 " For help, type ?FeynCalc, open ",
 ButtonBox["FeynCalcRef8.nb",
  BaseStyle->"AddOnsLink",
  ButtonFunction:>NotebookOpen[
   "/home/diganta/.Mathematica/Applications/HighEnergyPhysics/Documentation/\
English/FeynCalcRef8.nb"],
  ButtonData:>{"Short Overview", "intro"},
  ButtonNote->"Open FeynCalcRef8.nb"],
 " or visit ",
 ButtonBox["www.feyncalc.org",
  BaseStyle->"Hyperlink",
  ButtonData:>{
    URL["http://www.feyncalc.org/"], None},
  ButtonNote->"http://www.feyncalc.org/"]
}], "Text",
 CellMargins->{{Inherited, Inherited}, {1, 0}},
 GeneratedCell->True,
 CellAutoOverwrite->True,
 CellChangeTimes->{3.548864083964371*^9}],

Cell[TextData[{
 "Loading FeynArts, see ",
 ButtonBox["www.feynarts.de",
  BaseStyle->"Hyperlink",
  ButtonData:>{
    URL["http://www.feynarts.de/"], None},
  ButtonNote->"http://www.feynarts.de/"],
 " for documentation"
}], "Text",
 CellMargins->{{Inherited, Inherited}, {1, 0}},
 GeneratedCell->True,
 CellAutoOverwrite->True,
 CellChangeTimes->{3.548864084085891*^9}],

Cell["FeynArts 3.4 patched for use with FeynCalc", "Text",
 CellMargins->{{Inherited, Inherited}, {1, 0}},
 GeneratedCell->True,
 CellAutoOverwrite->True,
 CellChangeTimes->{3.548864084175526*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AMPC18", "=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"18", " ", 
       SuperscriptBox["\[Eta]", "\[Mu]"], " ", 
       RowBox[{
        OverscriptBox["k", "_"], ".", 
        SubscriptBox["k", "+"]}]}], "+", 
      RowBox[{"9", " ", 
       RowBox[{"\[Eta]", ".", 
        OverscriptBox["k", "_"]}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["\[Eta]", "\[Mu]"], "-", 
         SuperscriptBox[
          OverscriptBox["k", "_"], "\[Mu]"], "-", 
         SubsuperscriptBox["k", "+", "\[Mu]"]}], ")"}]}], "+", 
      RowBox[{"9", " ", 
       RowBox[{"\[Eta]", ".", 
        SubscriptBox["k", "+"]}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["\[Eta]", "\[Mu]"], "-", 
         SuperscriptBox[
          OverscriptBox["k", "_"], "\[Mu]"], "-", 
         SubsuperscriptBox["k", "+", "\[Mu]"]}], ")"}]}], "+", 
      RowBox[{"14", " ", 
       SuperscriptBox["\[Eta]", "\[Mu]"], " ", 
       SubsuperscriptBox["M", "K", "2"]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox[
        OverscriptBox["k", "_"], "\[Mu]"], " ", 
       SubsuperscriptBox["M", "K", "2"]}], "-", 
      RowBox[{"4", " ", 
       SubsuperscriptBox["k", "+", "\[Mu]"], " ", 
       SubsuperscriptBox["M", "K", "2"]}], "-", 
      RowBox[{"5", " ", 
       SuperscriptBox["\[Eta]", "\[Mu]"], " ", 
       SubsuperscriptBox["M", "\[Pi]", "2"]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox[
        OverscriptBox["k", "_"], "\[Mu]"], " ", 
       SubsuperscriptBox["M", "\[Pi]", "2"]}], "+", 
      RowBox[{"4", " ", 
       SubsuperscriptBox["k", "+", "\[Mu]"], " ", 
       SubsuperscriptBox["M", "\[Pi]", "2"]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["\[Eta]", "\[Mu]"], " ", 
       SubsuperscriptBox["M", "\[Eta]", "2"]}], "-", 
      RowBox[{"6", " ", 
       SuperscriptBox[
        OverscriptBox["k", "_"], "\[Mu]"], " ", 
       SubsuperscriptBox["M", "\[Eta]", "2"]}], "-", 
      RowBox[{"6", " ", 
       SubsuperscriptBox["k", "+", "\[Mu]"], " ", 
       SubsuperscriptBox["M", "\[Eta]", "2"]}]}], ")"}], " ", ")"}], "/", 
   RowBox[{"(", 
    RowBox[{"3", " ", 
     SqrtBox["6"], " ", 
     SubscriptBox["F", "\[Pi]"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        RowBox[{"\[Eta]", ".", 
         OverscriptBox["k", "_"]}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"\[Eta]", ".", 
         SubscriptBox["k", "+"]}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{
         OverscriptBox["k", "_"], ".", 
         SubscriptBox["k", "+"]}]}], "+", 
       RowBox[{"2", " ", 
        SubsuperscriptBox["M", "K", "2"]}], "-", 
       SubsuperscriptBox["M", "\[Pi]", "2"], "+", 
       SubsuperscriptBox["M", "\[Eta]", "2"]}], ")"}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.547359250574675*^9, 3.547359277485322*^9}, {
  3.548864069321279*^9, 3.548864079292649*^9}}],

Cell[BoxData[
 FormBox[
  FractionBox[
   RowBox[{
    RowBox[{"-", 
     RowBox[{"4", " ", 
      SubsuperscriptBox["M", "K", "2"], " ", 
      SuperscriptBox[
       OverscriptBox["k", "_"], "\[Mu]"]}]}], "-", 
    RowBox[{"6", " ", 
     SubsuperscriptBox["M", "\[Eta]", "2"], " ", 
     SuperscriptBox[
      OverscriptBox["k", "_"], "\[Mu]"]}], "+", 
    RowBox[{"4", " ", 
     SubsuperscriptBox["M", "\[Pi]", "2"], " ", 
     SuperscriptBox[
      OverscriptBox["k", "_"], "\[Mu]"]}], "+", 
    RowBox[{"18", " ", 
     RowBox[{
      OverscriptBox["k", "_"], ".", 
      SubscriptBox["k", "+"]}], " ", 
     SuperscriptBox["\[Eta]", "\[Mu]"]}], "+", 
    RowBox[{"9", " ", 
     RowBox[{"\[Eta]", ".", 
      OverscriptBox["k", "_"]}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         OverscriptBox["k", "_"], "\[Mu]"]}], "-", 
       SubsuperscriptBox["k", "+", "\[Mu]"], "+", 
       SuperscriptBox["\[Eta]", "\[Mu]"]}], ")"}]}], "+", 
    RowBox[{"9", " ", 
     RowBox[{"\[Eta]", ".", 
      SubscriptBox["k", "+"]}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         OverscriptBox["k", "_"], "\[Mu]"]}], "-", 
       SubsuperscriptBox["k", "+", "\[Mu]"], "+", 
       SuperscriptBox["\[Eta]", "\[Mu]"]}], ")"}]}], "-", 
    RowBox[{"4", " ", 
     SubsuperscriptBox["k", "+", "\[Mu]"], " ", 
     SubsuperscriptBox["M", "K", "2"]}], "-", 
    RowBox[{"6", " ", 
     SubsuperscriptBox["k", "+", "\[Mu]"], " ", 
     SubsuperscriptBox["M", "\[Eta]", "2"]}], "+", 
    RowBox[{"4", " ", 
     SubsuperscriptBox["M", "\[Pi]", "2"], " ", 
     SubsuperscriptBox["k", "+", "\[Mu]"]}], "+", 
    RowBox[{"14", " ", 
     SubsuperscriptBox["M", "K", "2"], " ", 
     SuperscriptBox["\[Eta]", "\[Mu]"]}], "-", 
    RowBox[{"5", " ", 
     SubsuperscriptBox["M", "\[Pi]", "2"], " ", 
     SuperscriptBox["\[Eta]", "\[Mu]"]}], "+", 
    RowBox[{"3", " ", 
     SubsuperscriptBox["M", "\[Eta]", "2"], " ", 
     SuperscriptBox["\[Eta]", "\[Mu]"]}]}], 
   RowBox[{"3", " ", 
    SqrtBox["6"], " ", 
    SubscriptBox["F", "\[Pi]"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", 
       RowBox[{"\[Eta]", ".", 
        OverscriptBox["k", "_"]}]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{
        OverscriptBox["k", "_"], ".", 
        SubscriptBox["k", "+"]}]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"\[Eta]", ".", 
        SubscriptBox["k", "+"]}]}], "+", 
      RowBox[{"2", " ", 
       SubsuperscriptBox["M", "K", "2"]}], "+", 
      SubsuperscriptBox["M", "\[Eta]", "2"], "-", 
      SubsuperscriptBox["M", "\[Pi]", "2"]}], ")"}]}]], 
  TraditionalForm]], "Output",
 CellChangeTimes->{3.547359282163326*^9, 3.547359676963293*^9, 
  3.548218138866324*^9, 3.548222746028099*^9, 3.548864091843623*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AMPcCoef18", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{"AMPC18", ",", 
      FormBox[
       FormBox[
        FormBox[
         SuperscriptBox["\[Eta]", "\[Mu]"],
         TraditionalForm],
        TraditionalForm],
       TraditionalForm]}], "]"}], ",", 
    RowBox[{"Coefficient", "[", 
     RowBox[{"AMPC18", ",", 
      FormBox[
       FormBox[
        FormBox[
         SuperscriptBox[
          OverscriptBox["k", "_"], "\[Mu]"],
         TraditionalForm],
        TraditionalForm],
       TraditionalForm]}], "]"}], ",", 
    RowBox[{"Coefficient", "[", 
     RowBox[{"AMPC18", ",", 
      FormBox[
       SubsuperscriptBox["k", "+", "\[Mu]"],
       TraditionalForm]}], "]"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.547294196588253*^9, 3.547294218265341*^9}, {
  3.547294257046071*^9, 3.547294257714566*^9}, {3.547294312530117*^9, 
  3.547294350967757*^9}, {3.547297854143265*^9, 3.547297906532965*^9}, {
  3.547297946669935*^9, 3.547297989951508*^9}, {3.547355424895151*^9, 
  3.547355453213723*^9}, {3.547357380571469*^9, 3.547357410162562*^9}, {
  3.547357839258358*^9, 3.547357839595522*^9}, {3.547359616777842*^9, 
  3.547359640700456*^9}},
 Background->RGBColor[0.88, 1, 0.88]],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"9", " ", 
       RowBox[{"\[Eta]", ".", 
        OverscriptBox["k", "_"]}]}], "+", 
      RowBox[{"18", " ", 
       RowBox[{
        OverscriptBox["k", "_"], ".", 
        SubscriptBox["k", "+"]}]}], "+", 
      RowBox[{"9", " ", 
       RowBox[{"\[Eta]", ".", 
        SubscriptBox["k", "+"]}]}], "+", 
      RowBox[{"14", " ", 
       SubsuperscriptBox["M", "K", "2"]}], "+", 
      RowBox[{"3", " ", 
       SubsuperscriptBox["M", "\[Eta]", "2"]}], "-", 
      RowBox[{"5", " ", 
       SubsuperscriptBox["M", "\[Pi]", "2"]}]}], 
     RowBox[{"3", " ", 
      SqrtBox["6"], " ", 
      SubscriptBox["F", "\[Pi]"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         RowBox[{"\[Eta]", ".", 
          OverscriptBox["k", "_"]}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{
          OverscriptBox["k", "_"], ".", 
          SubscriptBox["k", "+"]}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"\[Eta]", ".", 
          SubscriptBox["k", "+"]}]}], "+", 
        RowBox[{"2", " ", 
         SubsuperscriptBox["M", "K", "2"]}], "+", 
        SubsuperscriptBox["M", "\[Eta]", "2"], "-", 
        SubsuperscriptBox["M", "\[Pi]", "2"]}], ")"}]}]], ",", 
    FractionBox[
     RowBox[{
      RowBox[{"-", 
       RowBox[{"9", " ", 
        RowBox[{"\[Eta]", ".", 
         OverscriptBox["k", "_"]}]}]}], "-", 
      RowBox[{"9", " ", 
       RowBox[{"\[Eta]", ".", 
        SubscriptBox["k", "+"]}]}], "-", 
      RowBox[{"4", " ", 
       SubsuperscriptBox["M", "K", "2"]}], "-", 
      RowBox[{"6", " ", 
       SubsuperscriptBox["M", "\[Eta]", "2"]}], "+", 
      RowBox[{"4", " ", 
       SubsuperscriptBox["M", "\[Pi]", "2"]}]}], 
     RowBox[{"3", " ", 
      SqrtBox["6"], " ", 
      SubscriptBox["F", "\[Pi]"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         RowBox[{"\[Eta]", ".", 
          OverscriptBox["k", "_"]}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{
          OverscriptBox["k", "_"], ".", 
          SubscriptBox["k", "+"]}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"\[Eta]", ".", 
          SubscriptBox["k", "+"]}]}], "+", 
        RowBox[{"2", " ", 
         SubsuperscriptBox["M", "K", "2"]}], "+", 
        SubsuperscriptBox["M", "\[Eta]", "2"], "-", 
        SubsuperscriptBox["M", "\[Pi]", "2"]}], ")"}]}]], ",", 
    FractionBox[
     RowBox[{
      RowBox[{"-", 
       RowBox[{"9", " ", 
        RowBox[{"\[Eta]", ".", 
         OverscriptBox["k", "_"]}]}]}], "-", 
      RowBox[{"9", " ", 
       RowBox[{"\[Eta]", ".", 
        SubscriptBox["k", "+"]}]}], "-", 
      RowBox[{"4", " ", 
       SubsuperscriptBox["M", "K", "2"]}], "-", 
      RowBox[{"6", " ", 
       SubsuperscriptBox["M", "\[Eta]", "2"]}], "+", 
      RowBox[{"4", " ", 
       SubsuperscriptBox["M", "\[Pi]", "2"]}]}], 
     RowBox[{"3", " ", 
      SqrtBox["6"], " ", 
      SubscriptBox["F", "\[Pi]"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         RowBox[{"\[Eta]", ".", 
          OverscriptBox["k", "_"]}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{
          OverscriptBox["k", "_"], ".", 
          SubscriptBox["k", "+"]}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"\[Eta]", ".", 
          SubscriptBox["k", "+"]}]}], "+", 
        RowBox[{"2", " ", 
         SubsuperscriptBox["M", "K", "2"]}], "+", 
        SubsuperscriptBox["M", "\[Eta]", "2"], "-", 
        SubsuperscriptBox["M", "\[Pi]", "2"]}], ")"}]}]]}], "}"}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{{3.547359643049822*^9, 3.54735968134238*^9}, 
   3.548218218515587*^9, 3.548222754867681*^9, 3.548864115765573*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"ScriptP18", "[", 
   RowBox[{"\[Mu]_", ",", "\[Nu]_"}], "]"}], "=", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"MetricTensor", "[", 
     RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"FourVector", "[", 
        RowBox[{"\[Eta]", ",", "\[Mu]"}], "]"}], "+", 
       RowBox[{"FourVector", "[", 
        RowBox[{
         SubscriptBox["k", "+"], ",", "\[Mu]"}], "]"}], "+", 
       RowBox[{"FourVector", "[", 
        RowBox[{
         OverscriptBox["k", "_"], ",", "\[Mu]"}], "]"}]}], ")"}], " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"FourVector", "[", 
         RowBox[{"\[Eta]", ",", "\[Nu]"}], "]"}], "+", 
        RowBox[{"FourVector", "[", 
         RowBox[{
          SubscriptBox["k", "+"], ",", "\[Nu]"}], "]"}], "+", 
        RowBox[{"FourVector", "[", 
         RowBox[{
          OverscriptBox["k", "_"], ",", "\[Nu]"}], "]"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"ScalarProduct", "[", 
         RowBox[{
          RowBox[{"\[Eta]", "+", 
           SubscriptBox["k", "+"], "+", 
           OverscriptBox["k", "_"]}], ",", 
          RowBox[{"\[Eta]", "+", 
           SubscriptBox["k", "+"], "+", 
           OverscriptBox["k", "_"]}]}], "]"}], "-", 
        SubsuperscriptBox["M", "\[Pi]", "2"]}], ")"}]}]}]}], ")"}]}]], "Input",\

 CellChangeTimes->{{3.547276534976247*^9, 3.547276534977013*^9}, {
  3.547276572449321*^9, 3.547276666798561*^9}, {3.547293962300839*^9, 
  3.54729398892858*^9}, {3.547294085875934*^9, 3.547294086175936*^9}, {
  3.547296443024269*^9, 3.547296443192089*^9}, {3.547296483549681*^9, 
  3.547296545449495*^9}, {3.547355012805326*^9, 3.547355061892174*^9}, {
  3.547356483531916*^9, 3.547356501861745*^9}, {3.547356640096383*^9, 
  3.547356641067838*^9}, {3.5473577606235*^9, 3.54735777701584*^9}, {
  3.547359361233999*^9, 3.547359381855509*^9}, {3.547359466383589*^9, 
  3.547359466835763*^9}, {3.548223779868209*^9, 3.54822378290313*^9}, {
  3.548223828812531*^9, 3.548223830555333*^9}}],

Cell[BoxData[
 FormBox[
  RowBox[{
   SuperscriptBox["g", 
    RowBox[{"\[Mu]", "\[Nu]"}]], "-", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SubscriptBox[
        FormBox[
         OverscriptBox["k", "_"],
         TraditionalForm], "\[Mu]"], "+", 
       SubscriptBox[
        FormBox[
         SubscriptBox["k", "+"],
         TraditionalForm], "\[Mu]"], "+", 
       SubscriptBox["\[Eta]", "\[Mu]"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       SubscriptBox[
        FormBox[
         OverscriptBox["k", "_"],
         TraditionalForm], "\[Nu]"], "+", 
       SubscriptBox[
        FormBox[
         SubscriptBox["k", "+"],
         TraditionalForm], "\[Nu]"], "+", 
       SubscriptBox["\[Eta]", "\[Nu]"]}], ")"}]}], 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       FormBox[
        RowBox[{
         OverscriptBox["k", "_"], "+", 
         SubscriptBox["k", "+"], "+", "\[Eta]"}],
        TraditionalForm], ")"}], "2"], "-", 
     SubsuperscriptBox["M", "\[Pi]", "2"]}]]}], TraditionalForm]], "Output",
 CellChangeTimes->{3.547359352617995*^9, 3.547359383903877*^9, 
  3.547359469222824*^9, 3.548218159726098*^9, 3.548222709998489*^9, 
  3.548223785346023*^9, 3.548223836083966*^9, 3.548864098113458*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Contract", "[", 
     RowBox[{
      RowBox[{"(", 
       FractionBox["1", 
        FormBox[
         RowBox[{
          SqrtBox["3"], 
          SubscriptBox["F", "\[Pi]"]}],
         TraditionalForm]], ")"}], 
      RowBox[{"(", " ", 
       RowBox[{
        RowBox[{"2", 
         RowBox[{"FourVector", "[", 
          RowBox[{"\[Eta]", ",", "\[Nu]"}], "]"}]}], "-", 
        RowBox[{"FourVector", "[", 
         RowBox[{
          SubscriptBox["k", "+"], ",", "\[Nu]"}], "]"}], "-", 
        RowBox[{"FourVector", "[", 
         RowBox[{
          OverscriptBox["k", "_"], ",", "\[Nu]"}], "]"}]}], ")"}], " ", 
      RowBox[{"ScriptP18", "[", 
       RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], "]"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"ScalarProduct", "[", 
        RowBox[{"\[Eta]", ",", "\[Eta]"}], "]"}], "\[Rule]", 
       SubsuperscriptBox["M", "\[Eta]", "2"]}], ",", 
      RowBox[{
       RowBox[{"ScalarProduct", "[", 
        RowBox[{
         SubscriptBox["k", "+"], ",", 
         SubscriptBox["k", "+"]}], "]"}], "\[Rule]", 
       SubsuperscriptBox["M", "K", "2"]}], ",", 
      RowBox[{
       RowBox[{"ScalarProduct", "[", 
        RowBox[{
         OverscriptBox["k", "_"], ",", 
         OverscriptBox["k", "_"]}], "]"}], "\[Rule]", 
       SubsuperscriptBox["M", "K", "2"]}]}], "}"}]}], "//", "ExpandAll"}], "//",
   "Simplify"}]], "Input",
 CellChangeTimes->{{3.547294112528186*^9, 3.54729414030746*^9}, {
   3.547294536472992*^9, 3.547294554040799*^9}, {3.547296587529139*^9, 
   3.547296698369587*^9}, {3.54735520028772*^9, 3.547355243954911*^9}, {
   3.547356660711643*^9, 3.547356768323165*^9}, 3.547356860495594*^9, {
   3.547357864998399*^9, 3.547357869483*^9}, {3.547359419927336*^9, 
   3.54735948828413*^9}, {3.548223812865228*^9, 3.548223816801686*^9}}],

Cell[BoxData[
 FormBox[
  FractionBox[
   RowBox[{
    RowBox[{
     SuperscriptBox[
      FormBox["\[Eta]",
       TraditionalForm], 
      FormBox[
       FormBox["\[Mu]",
        TraditionalForm],
       TraditionalForm]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", 
        RowBox[{
         FormBox["\[Eta]",
          TraditionalForm], "\[CenterDot]", 
         FormBox[
          OverscriptBox["k", "_"],
          TraditionalForm]}]}], "+", 
       RowBox[{"6", " ", 
        RowBox[{
         FormBox[
          OverscriptBox["k", "_"],
          TraditionalForm], "\[CenterDot]", 
         FormBox[
          SubscriptBox["k", "+"],
          TraditionalForm]}]}], "+", 
       RowBox[{"3", " ", 
        RowBox[{
         FormBox["\[Eta]",
          TraditionalForm], "\[CenterDot]", 
         FormBox[
          SubscriptBox["k", "+"],
          TraditionalForm]}]}], "+", 
       RowBox[{"6", " ", 
        SubsuperscriptBox["M", "K", "2"]}], "-", 
       RowBox[{"2", " ", 
        SubsuperscriptBox["M", "\[Pi]", "2"]}]}], ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox[
        FormBox[
         OverscriptBox["k", "_"],
         TraditionalForm], 
        FormBox[
         FormBox["\[Mu]",
          TraditionalForm],
         TraditionalForm]], "+", 
       SubsuperscriptBox["k", "+", 
        FormBox[
         FormBox["\[Mu]",
          TraditionalForm],
         TraditionalForm]]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", 
        RowBox[{
         FormBox["\[Eta]",
          TraditionalForm], "\[CenterDot]", 
         FormBox[
          OverscriptBox["k", "_"],
          TraditionalForm]}]}], "+", 
       RowBox[{"3", " ", 
        RowBox[{
         FormBox["\[Eta]",
          TraditionalForm], "\[CenterDot]", 
         FormBox[
          SubscriptBox["k", "+"],
          TraditionalForm]}]}], "+", 
       RowBox[{"3", " ", 
        SubsuperscriptBox["M", "\[Eta]", "2"]}], "-", 
       SubsuperscriptBox["M", "\[Pi]", "2"]}], ")"}]}]}], 
   RowBox[{
    SqrtBox["3"], " ", 
    SubscriptBox["F", "\[Pi]"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", 
       RowBox[{
        FormBox["\[Eta]",
         TraditionalForm], "\[CenterDot]", 
        FormBox[
         OverscriptBox["k", "_"],
         TraditionalForm]}]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{
        FormBox[
         OverscriptBox["k", "_"],
         TraditionalForm], "\[CenterDot]", 
        FormBox[
         SubscriptBox["k", "+"],
         TraditionalForm]}]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{
        FormBox["\[Eta]",
         TraditionalForm], "\[CenterDot]", 
        FormBox[
         SubscriptBox["k", "+"],
         TraditionalForm]}]}], "+", 
      RowBox[{"2", " ", 
       SubsuperscriptBox["M", "K", "2"]}], "+", 
      SubsuperscriptBox["M", "\[Eta]", "2"], "-", 
      SubsuperscriptBox["M", "\[Pi]", "2"]}], ")"}]}]], 
  TraditionalForm]], "Output",
 CellChangeTimes->{{3.547359475334839*^9, 3.547359489492929*^9}, 
   3.548218186448115*^9, 3.548222715470494*^9, {3.54822378959753*^9, 
   3.548223840623556*^9}, 3.548864100397763*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Aub18", "=", 
  FormBox[
   FormBox[
    FractionBox[
     RowBox[{
      RowBox[{
       SuperscriptBox[
        FormBox["\[Eta]",
         TraditionalForm], 
        FormBox[
         FormBox["\[Mu]",
          TraditionalForm],
         TraditionalForm]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", 
          RowBox[{
           FormBox["\[Eta]",
            TraditionalForm], "\[CenterDot]", 
           FormBox[
            OverscriptBox["k", "_"],
            TraditionalForm]}]}], "+", 
         RowBox[{"6", " ", 
          RowBox[{
           FormBox[
            OverscriptBox["k", "_"],
            TraditionalForm], "\[CenterDot]", 
           FormBox[
            SubscriptBox["k", "+"],
            TraditionalForm]}]}], "+", 
         RowBox[{"3", " ", 
          RowBox[{
           FormBox["\[Eta]",
            TraditionalForm], "\[CenterDot]", 
           FormBox[
            SubscriptBox["k", "+"],
            TraditionalForm]}]}], "+", 
         RowBox[{"6", " ", 
          SubsuperscriptBox["M", "K", "2"]}], "-", 
         RowBox[{"2", " ", 
          SubsuperscriptBox["M", "\[Pi]", "2"]}]}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          FormBox[
           OverscriptBox["k", "_"],
           TraditionalForm], 
          FormBox[
           FormBox["\[Mu]",
            TraditionalForm],
           TraditionalForm]], "+", 
         SubsuperscriptBox["k", "+", 
          FormBox[
           FormBox["\[Mu]",
            TraditionalForm],
           TraditionalForm]]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", 
          RowBox[{
           FormBox["\[Eta]",
            TraditionalForm], "\[CenterDot]", 
           FormBox[
            OverscriptBox["k", "_"],
            TraditionalForm]}]}], "+", 
         RowBox[{"3", " ", 
          RowBox[{
           FormBox["\[Eta]",
            TraditionalForm], "\[CenterDot]", 
           FormBox[
            SubscriptBox["k", "+"],
            TraditionalForm]}]}], "+", 
         RowBox[{"3", " ", 
          SubsuperscriptBox["M", "\[Eta]", "2"]}], "-", 
         SubsuperscriptBox["M", "\[Pi]", "2"]}], ")"}]}]}], 
     RowBox[{
      SqrtBox["3"], " ", 
      SubscriptBox["F", "\[Pi]"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         RowBox[{
          FormBox["\[Eta]",
           TraditionalForm], "\[CenterDot]", 
          FormBox[
           OverscriptBox["k", "_"],
           TraditionalForm]}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{
          FormBox[
           OverscriptBox["k", "_"],
           TraditionalForm], "\[CenterDot]", 
          FormBox[
           SubscriptBox["k", "+"],
           TraditionalForm]}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{
          FormBox["\[Eta]",
           TraditionalForm], "\[CenterDot]", 
          FormBox[
           SubscriptBox["k", "+"],
           TraditionalForm]}]}], "+", 
        RowBox[{"2", " ", 
         SubsuperscriptBox["M", "K", "2"]}], "+", 
        SubsuperscriptBox["M", "\[Eta]", "2"], "-", 
        SubsuperscriptBox["M", "\[Pi]", "2"]}], ")"}]}]],
    TraditionalForm],
   TraditionalForm]}]], "Input",
 CellChangeTimes->{{3.547359523630926*^9, 3.547359535502839*^9}, 
   3.548218202686062*^9, 3.548222725420262*^9, 3.548223854979547*^9}],

Cell[BoxData[
 FormBox[
  FractionBox[
   RowBox[{
    RowBox[{
     SuperscriptBox["\[Eta]", "\[Mu]"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", 
        RowBox[{"\[Eta]", "\[CenterDot]", 
         OverscriptBox["k", "_"]}]}], "+", 
       RowBox[{"6", " ", 
        RowBox[{
         OverscriptBox["k", "_"], "\[CenterDot]", 
         SubscriptBox["k", "+"]}]}], "+", 
       RowBox[{"3", " ", 
        RowBox[{"\[Eta]", "\[CenterDot]", 
         SubscriptBox["k", "+"]}]}], "+", 
       RowBox[{"6", " ", 
        SubsuperscriptBox["M", "K", "2"]}], "-", 
       RowBox[{"2", " ", 
        SubsuperscriptBox["M", "\[Pi]", "2"]}]}], ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox[
        OverscriptBox["k", "_"], "\[Mu]"], "+", 
       SubsuperscriptBox["k", "+", "\[Mu]"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", 
        RowBox[{"\[Eta]", "\[CenterDot]", 
         OverscriptBox["k", "_"]}]}], "+", 
       RowBox[{"3", " ", 
        RowBox[{"\[Eta]", "\[CenterDot]", 
         SubscriptBox["k", "+"]}]}], "+", 
       RowBox[{"3", " ", 
        SubsuperscriptBox["M", "\[Eta]", "2"]}], "-", 
       SubsuperscriptBox["M", "\[Pi]", "2"]}], ")"}]}]}], 
   RowBox[{
    SqrtBox["3"], " ", 
    SubscriptBox["F", "\[Pi]"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", 
       RowBox[{"\[Eta]", "\[CenterDot]", 
        OverscriptBox["k", "_"]}]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{
        OverscriptBox["k", "_"], "\[CenterDot]", 
        SubscriptBox["k", "+"]}]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"\[Eta]", "\[CenterDot]", 
        SubscriptBox["k", "+"]}]}], "+", 
      RowBox[{"2", " ", 
       SubsuperscriptBox["M", "K", "2"]}], "+", 
      SubsuperscriptBox["M", "\[Eta]", "2"], "-", 
      SubsuperscriptBox["M", "\[Pi]", "2"]}], ")"}]}]], 
  TraditionalForm]], "Output",
 CellChangeTimes->{3.547359537160501*^9, 3.548218205252032*^9, 
  3.548222726829331*^9, 3.548223857640737*^9, 3.54886410362004*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AubCoef18", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{"Aub18", ",", 
      FormBox[
       FormBox[
        FormBox[
         SuperscriptBox["\[Eta]", "\[Mu]"],
         TraditionalForm],
        TraditionalForm],
       TraditionalForm]}], "]"}], ",", 
    RowBox[{"Coefficient", "[", 
     RowBox[{"Aub18", ",", 
      FormBox[
       SuperscriptBox[
        OverscriptBox["k", "_"], "\[Mu]"],
       TraditionalForm]}], "]"}], ",", 
    RowBox[{"Coefficient", "[", 
     RowBox[{"Aub18", ",", 
      FormBox[
       SubsuperscriptBox["k", "+", "\[Mu]"],
       TraditionalForm]}], "]"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.547294196588253*^9, 3.547294218265341*^9}, {
   3.547294257046071*^9, 3.547294257714566*^9}, {3.547294312530117*^9, 
   3.547294350967757*^9}, {3.547297854143265*^9, 3.547297906532965*^9}, {
   3.547355295425757*^9, 3.547355327133949*^9}, {3.547357059228457*^9, 
   3.547357086569911*^9}, {3.547357174543852*^9, 3.547357193369892*^9}, {
   3.547357818955783*^9, 3.54735781932257*^9}, {3.547359556644476*^9, 
   3.547359581573916*^9}, {3.548221396967034*^9, 3.548221424339288*^9}, 
   3.548864108035935*^9},
 Background->RGBColor[0.88, 1, 0.88]],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"3", " ", 
       RowBox[{"\[Eta]", "\[CenterDot]", 
        OverscriptBox["k", "_"]}]}], "+", 
      RowBox[{"6", " ", 
       RowBox[{
        OverscriptBox["k", "_"], "\[CenterDot]", 
        SubscriptBox["k", "+"]}]}], "+", 
      RowBox[{"3", " ", 
       RowBox[{"\[Eta]", "\[CenterDot]", 
        SubscriptBox["k", "+"]}]}], "+", 
      RowBox[{"6", " ", 
       SubsuperscriptBox["M", "K", "2"]}], "-", 
      RowBox[{"2", " ", 
       SubsuperscriptBox["M", "\[Pi]", "2"]}]}], 
     RowBox[{
      SqrtBox["3"], " ", 
      SubscriptBox["F", "\[Pi]"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         RowBox[{"\[Eta]", "\[CenterDot]", 
          OverscriptBox["k", "_"]}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{
          OverscriptBox["k", "_"], "\[CenterDot]", 
          SubscriptBox["k", "+"]}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"\[Eta]", "\[CenterDot]", 
          SubscriptBox["k", "+"]}]}], "+", 
        RowBox[{"2", " ", 
         SubsuperscriptBox["M", "K", "2"]}], "+", 
        SubsuperscriptBox["M", "\[Eta]", "2"], "-", 
        SubsuperscriptBox["M", "\[Pi]", "2"]}], ")"}]}]], ",", 
    FractionBox[
     RowBox[{
      RowBox[{"-", 
       RowBox[{"3", " ", 
        RowBox[{"\[Eta]", "\[CenterDot]", 
         OverscriptBox["k", "_"]}]}]}], "-", 
      RowBox[{"3", " ", 
       RowBox[{"\[Eta]", "\[CenterDot]", 
        SubscriptBox["k", "+"]}]}], "-", 
      RowBox[{"3", " ", 
       SubsuperscriptBox["M", "\[Eta]", "2"]}], "+", 
      SubsuperscriptBox["M", "\[Pi]", "2"]}], 
     RowBox[{
      SqrtBox["3"], " ", 
      SubscriptBox["F", "\[Pi]"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         RowBox[{"\[Eta]", "\[CenterDot]", 
          OverscriptBox["k", "_"]}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{
          OverscriptBox["k", "_"], "\[CenterDot]", 
          SubscriptBox["k", "+"]}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"\[Eta]", "\[CenterDot]", 
          SubscriptBox["k", "+"]}]}], "+", 
        RowBox[{"2", " ", 
         SubsuperscriptBox["M", "K", "2"]}], "+", 
        SubsuperscriptBox["M", "\[Eta]", "2"], "-", 
        SubsuperscriptBox["M", "\[Pi]", "2"]}], ")"}]}]], ",", 
    FractionBox[
     RowBox[{
      RowBox[{"-", 
       RowBox[{"3", " ", 
        RowBox[{"\[Eta]", "\[CenterDot]", 
         OverscriptBox["k", "_"]}]}]}], "-", 
      RowBox[{"3", " ", 
       RowBox[{"\[Eta]", "\[CenterDot]", 
        SubscriptBox["k", "+"]}]}], "-", 
      RowBox[{"3", " ", 
       SubsuperscriptBox["M", "\[Eta]", "2"]}], "+", 
      SubsuperscriptBox["M", "\[Pi]", "2"]}], 
     RowBox[{
      SqrtBox["3"], " ", 
      SubscriptBox["F", "\[Pi]"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         RowBox[{"\[Eta]", "\[CenterDot]", 
          OverscriptBox["k", "_"]}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{
          OverscriptBox["k", "_"], "\[CenterDot]", 
          SubscriptBox["k", "+"]}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"\[Eta]", "\[CenterDot]", 
          SubscriptBox["k", "+"]}]}], "+", 
        RowBox[{"2", " ", 
         SubsuperscriptBox["M", "K", "2"]}], "+", 
        SubsuperscriptBox["M", "\[Eta]", "2"], "-", 
        SubsuperscriptBox["M", "\[Pi]", "2"]}], ")"}]}]]}], "}"}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{3.547359584330105*^9, 3.548218209312752*^9, 
  3.548221427853197*^9, 3.548222729998233*^9, 3.548223862704535*^9, 
  3.548864109102425*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["J", "\[Mu]"], "(", 
    RowBox[{
     SubsuperscriptBox["K", "1", "+"], " ", 
     SubsuperscriptBox["K", "1", "+"], " ", 
     SuperscriptBox["K", "-"]}], ")"}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 ": External particles and definition of scalar products:"
}], "Section",
 CellChangeTimes->{{3.548867291440534*^9, 3.548867295807966*^9}, {
  3.550633177700525*^9, 3.550633214227274*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    SubscriptBox["K", "-"], "[", 
    RowBox[{"-", 
     SubscriptBox["k", "1"]}], "]"}], ",", 
   RowBox[{
    SubscriptBox["K", "-"], "[", 
    RowBox[{"-", 
     SubscriptBox["k", "2"]}], "]"}], ",", 
   RowBox[{
    SubscriptBox["K", "+"], "[", 
    RowBox[{"-", 
     SubscriptBox["k", "-"]}], "]"}], ",", 
   RowBox[{
    SubscriptBox["W", "+"], "[", 
    RowBox[{
     SubscriptBox["k", "-"], "+", 
     SubscriptBox["k", "1"], "+", 
     SubscriptBox["k", "2"]}], "]"}]}], "}"}]], "Input"],

Cell[BoxData[
 RowBox[{"{", "}"}]], "Input"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Tree level amplitude of O(p^2):", "Section"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", 
    SubscriptBox["G", "F"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", 
       RowBox[{
        SubscriptBox["k", "1"], ".", 
        SubscriptBox["k", "2"]}], " ", 
       SubsuperscriptBox["k", "-", "\[Mu]"]}], "+", 
      RowBox[{
       RowBox[{
        SubscriptBox["k", "-"], ".", 
        SubscriptBox["k", "1"]}], " ", 
       RowBox[{"(", 
        RowBox[{
         SubsuperscriptBox["k", "-", "\[Mu]"], "-", 
         SubsuperscriptBox["k", "1", "\[Mu]"], "-", 
         SubsuperscriptBox["k", "2", "\[Mu]"]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{
        SubscriptBox["k", "-"], ".", 
        SubscriptBox["k", "2"]}], " ", 
       RowBox[{"(", 
        RowBox[{
         SubsuperscriptBox["k", "-", "\[Mu]"], "-", 
         SubsuperscriptBox["k", "1", "\[Mu]"], "-", 
         SubsuperscriptBox["k", "2", "\[Mu]"]}], ")"}]}], "+", 
      RowBox[{
       SubsuperscriptBox["k", "-", "\[Mu]"], " ", 
       SubsuperscriptBox["M", "K", "2"]}], "-", 
      RowBox[{
       SubsuperscriptBox["k", "1", "\[Mu]"], " ", 
       SubsuperscriptBox["M", "K", "2"]}], "-", 
      RowBox[{
       SubsuperscriptBox["k", "2", "\[Mu]"], " ", 
       SubsuperscriptBox["M", "K", "2"]}]}], ")"}], " ", 
    SubscriptBox["V", "us"], " ", 
    SubscriptBox[
     OverscriptBox["l", "^"], "\[Mu]"]}], 
   RowBox[{
    SubscriptBox["F", "\[Pi]"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "-"], ".", 
       SubscriptBox["k", "1"]}], "+", 
      RowBox[{
       SubscriptBox["k", "-"], ".", 
       SubscriptBox["k", "2"]}], "+", 
      RowBox[{
       SubscriptBox["k", "1"], ".", 
       SubscriptBox["k", "2"]}], "+", 
      SubsuperscriptBox["M", "K", "2"]}], ")"}]}]]}]], "Input"],

Cell["Runtime:  0.03999 hours", "Input"],

Cell[CellGroupData[{

Cell["Comparison with AMPC", "Subsection",
 CellChangeTimes->{{3.547276698713152*^9, 3.54727670956617*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"<<", "HighEnergyPhysics`FeynCalc`"}], ";"}]], "Input",
 CellChangeTimes->{{3.547276507629883*^9, 3.547276517398946*^9}}],

Cell["\<\
Loading FeynCalc from \
/home/diganta/.Mathematica/Applications/HighEnergyPhysics\
\>", "Text",
 CellMargins->{{Inherited, Inherited}, {1, 0}},
 GeneratedCell->True,
 CellAutoOverwrite->True,
 CellChangeTimes->{3.548867355930175*^9}],

Cell[TextData[{
 StyleBox["FeynCalc",
  FontWeight->"Bold"],
 " ",
 "8.1.0",
 " For help, type ?FeynCalc, open ",
 ButtonBox["FeynCalcRef8.nb",
  BaseStyle->"AddOnsLink",
  ButtonFunction:>NotebookOpen[
   "/home/diganta/.Mathematica/Applications/HighEnergyPhysics/Documentation/\
English/FeynCalcRef8.nb"],
  ButtonData:>{"Short Overview", "intro"},
  ButtonNote->"Open FeynCalcRef8.nb"],
 " or visit ",
 ButtonBox["www.feyncalc.org",
  BaseStyle->"Hyperlink",
  ButtonData:>{
    URL["http://www.feyncalc.org/"], None},
  ButtonNote->"http://www.feyncalc.org/"]
}], "Text",
 CellMargins->{{Inherited, Inherited}, {1, 0}},
 GeneratedCell->True,
 CellAutoOverwrite->True,
 CellChangeTimes->{3.548867357198655*^9}],

Cell[TextData[{
 "Loading FeynArts, see ",
 ButtonBox["www.feynarts.de",
  BaseStyle->"Hyperlink",
  ButtonData:>{
    URL["http://www.feynarts.de/"], None},
  ButtonNote->"http://www.feynarts.de/"],
 " for documentation"
}], "Text",
 CellMargins->{{Inherited, Inherited}, {1, 0}},
 GeneratedCell->True,
 CellAutoOverwrite->True,
 CellChangeTimes->{3.548867357308503*^9}],

Cell["FeynArts 3.4 patched for use with FeynCalc", "Text",
 CellMargins->{{Inherited, Inherited}, {1, 0}},
 GeneratedCell->True,
 CellAutoOverwrite->True,
 CellChangeTimes->{3.548867357396402*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AMPC19", "=", 
  RowBox[{"-", 
   FractionBox[
    RowBox[{" ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        RowBox[{
         SubscriptBox["k", "1"], ".", 
         SubscriptBox["k", "2"]}], " ", 
        SubsuperscriptBox["k", "-", "\[Mu]"]}], "+", 
       RowBox[{
        RowBox[{
         SubscriptBox["k", "-"], ".", 
         SubscriptBox["k", "1"]}], " ", 
        RowBox[{"(", 
         RowBox[{
          SubsuperscriptBox["k", "-", "\[Mu]"], "-", 
          SubsuperscriptBox["k", "1", "\[Mu]"], "-", 
          SubsuperscriptBox["k", "2", "\[Mu]"]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{
         SubscriptBox["k", "-"], ".", 
         SubscriptBox["k", "2"]}], " ", 
        RowBox[{"(", 
         RowBox[{
          SubsuperscriptBox["k", "-", "\[Mu]"], "-", 
          SubsuperscriptBox["k", "1", "\[Mu]"], "-", 
          SubsuperscriptBox["k", "2", "\[Mu]"]}], ")"}]}], "+", 
       RowBox[{
        SubsuperscriptBox["k", "-", "\[Mu]"], " ", 
        SubsuperscriptBox["M", "K", "2"]}], "-", 
       RowBox[{
        SubsuperscriptBox["k", "1", "\[Mu]"], " ", 
        SubsuperscriptBox["M", "K", "2"]}], "-", 
       RowBox[{
        SubsuperscriptBox["k", "2", "\[Mu]"], " ", 
        SubsuperscriptBox["M", "K", "2"]}]}], ")"}], " "}], 
    RowBox[{
     SubscriptBox["F", "\[Pi]"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SubscriptBox["k", "-"], ".", 
        SubscriptBox["k", "1"]}], "+", 
       RowBox[{
        SubscriptBox["k", "-"], ".", 
        SubscriptBox["k", "2"]}], "+", 
       RowBox[{
        SubscriptBox["k", "1"], ".", 
        SubscriptBox["k", "2"]}], "+", 
       SubsuperscriptBox["M", "K", "2"]}], ")"}]}]]}]}]], "Input",
 CellChangeTimes->{{3.547390705292305*^9, 3.547390722819495*^9}, {
  3.548867345391655*^9, 3.548867351577592*^9}}],

Cell[BoxData[
 FormBox[
  RowBox[{"-", 
   FractionBox[
    RowBox[{
     RowBox[{
      SubsuperscriptBox["k", "-", "\[Mu]"], " ", 
      SubsuperscriptBox["M", "K", "2"]}], "-", 
     RowBox[{
      SubsuperscriptBox["k", "1", "\[Mu]"], " ", 
      SubsuperscriptBox["M", "K", "2"]}], "-", 
     RowBox[{
      SubsuperscriptBox["k", "2", "\[Mu]"], " ", 
      SubsuperscriptBox["M", "K", "2"]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{
       SubscriptBox["k", "1"], ".", 
       SubscriptBox["k", "2"]}], " ", 
      SubsuperscriptBox["k", "-", "\[Mu]"]}], "+", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "-"], ".", 
       SubscriptBox["k", "1"]}], " ", 
      RowBox[{"(", 
       RowBox[{
        SubsuperscriptBox["k", "-", "\[Mu]"], "-", 
        SubsuperscriptBox["k", "1", "\[Mu]"], "-", 
        SubsuperscriptBox["k", "2", "\[Mu]"]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "-"], ".", 
       SubscriptBox["k", "2"]}], " ", 
      RowBox[{"(", 
       RowBox[{
        SubsuperscriptBox["k", "-", "\[Mu]"], "-", 
        SubsuperscriptBox["k", "1", "\[Mu]"], "-", 
        SubsuperscriptBox["k", "2", "\[Mu]"]}], ")"}]}]}], 
    RowBox[{
     SubscriptBox["F", "\[Pi]"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SubscriptBox["k", "-"], ".", 
        SubscriptBox["k", "1"]}], "+", 
       RowBox[{
        SubscriptBox["k", "-"], ".", 
        SubscriptBox["k", "2"]}], "+", 
       RowBox[{
        SubscriptBox["k", "1"], ".", 
        SubscriptBox["k", "2"]}], "+", 
       SubsuperscriptBox["M", "K", "2"]}], ")"}]}]]}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{3.547390725094514*^9, 3.547391860509372*^9, 
  3.547396013649443*^9, 3.548867360614889*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AMPcCoef19", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{"AMPC19", ",", 
      FormBox[
       FormBox[
        FormBox[
         FormBox[
          SubsuperscriptBox["k", "1", "\[Mu]"],
          TraditionalForm],
         TraditionalForm],
        TraditionalForm],
       TraditionalForm]}], "]"}], ",", 
    RowBox[{"Coefficient", "[", 
     RowBox[{"AMPC19", ",", 
      FormBox[
       SubsuperscriptBox["k", "2", "\[Mu]"],
       TraditionalForm]}], "]"}], ",", 
    RowBox[{"Coefficient", "[", 
     RowBox[{"AMPC19", ",", 
      FormBox[
       SubsuperscriptBox["k", "-", "\[Mu]"],
       TraditionalForm]}], "]"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.547294196588253*^9, 3.547294218265341*^9}, {
  3.547294257046071*^9, 3.547294257714566*^9}, {3.547294312530117*^9, 
  3.547294350967757*^9}, {3.547297854143265*^9, 3.547297906532965*^9}, {
  3.547355295425757*^9, 3.547355327133949*^9}, {3.547357059228457*^9, 
  3.547357086569911*^9}, {3.547357174543852*^9, 3.547357193369892*^9}, {
  3.547357818955783*^9, 3.54735781932257*^9}, {3.547359556644476*^9, 
  3.547359581573916*^9}, {3.547391684046294*^9, 3.547391734741734*^9}, {
  3.547391822753689*^9, 3.547391838351645*^9}},
 Background->RGBColor[0.88, 1, 0.88]],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"-", 
        RowBox[{
         SubscriptBox["k", "-"], ".", 
         SubscriptBox["k", "1"]}]}], "-", 
       RowBox[{
        SubscriptBox["k", "-"], ".", 
        SubscriptBox["k", "2"]}], "-", 
       SubsuperscriptBox["M", "K", "2"]}], 
      RowBox[{
       SubscriptBox["F", "\[Pi]"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SubscriptBox["k", "-"], ".", 
          SubscriptBox["k", "1"]}], "+", 
         RowBox[{
          SubscriptBox["k", "-"], ".", 
          SubscriptBox["k", "2"]}], "+", 
         RowBox[{
          SubscriptBox["k", "1"], ".", 
          SubscriptBox["k", "2"]}], "+", 
         SubsuperscriptBox["M", "K", "2"]}], ")"}]}]]}], ",", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"-", 
        RowBox[{
         SubscriptBox["k", "-"], ".", 
         SubscriptBox["k", "1"]}]}], "-", 
       RowBox[{
        SubscriptBox["k", "-"], ".", 
        SubscriptBox["k", "2"]}], "-", 
       SubsuperscriptBox["M", "K", "2"]}], 
      RowBox[{
       SubscriptBox["F", "\[Pi]"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SubscriptBox["k", "-"], ".", 
          SubscriptBox["k", "1"]}], "+", 
         RowBox[{
          SubscriptBox["k", "-"], ".", 
          SubscriptBox["k", "2"]}], "+", 
         RowBox[{
          SubscriptBox["k", "1"], ".", 
          SubscriptBox["k", "2"]}], "+", 
         SubsuperscriptBox["M", "K", "2"]}], ")"}]}]]}], ",", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{
        SubscriptBox["k", "-"], ".", 
        SubscriptBox["k", "1"]}], "+", 
       RowBox[{
        SubscriptBox["k", "-"], ".", 
        SubscriptBox["k", "2"]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{
         SubscriptBox["k", "1"], ".", 
         SubscriptBox["k", "2"]}]}], "+", 
       SubsuperscriptBox["M", "K", "2"]}], 
      RowBox[{
       SubscriptBox["F", "\[Pi]"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SubscriptBox["k", "-"], ".", 
          SubscriptBox["k", "1"]}], "+", 
         RowBox[{
          SubscriptBox["k", "-"], ".", 
          SubscriptBox["k", "2"]}], "+", 
         RowBox[{
          SubscriptBox["k", "1"], ".", 
          SubscriptBox["k", "2"]}], "+", 
         SubsuperscriptBox["M", "K", "2"]}], ")"}]}]]}]}], "}"}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{{3.547391841042732*^9, 3.547391865750852*^9}, 
   3.547396077140539*^9, 3.548867381893239*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"ScriptP19", "[", 
   RowBox[{"\[Mu]_", ",", "\[Nu]_"}], "]"}], "=", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"MetricTensor", "[", 
     RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"FourVector", "[", 
        RowBox[{
         SubscriptBox["k", "1"], ",", "\[Mu]"}], "]"}], "+", 
       RowBox[{"FourVector", "[", 
        RowBox[{
         SubscriptBox["k", "2"], ",", "\[Mu]"}], "]"}], "+", 
       RowBox[{"FourVector", "[", 
        RowBox[{
         SubscriptBox["k", "-"], ",", "\[Mu]"}], "]"}]}], ")"}], " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"FourVector", "[", 
         RowBox[{
          SubscriptBox["k", "1"], ",", "\[Nu]"}], "]"}], "+", 
        RowBox[{"FourVector", "[", 
         RowBox[{
          SubscriptBox["k", "2"], ",", "\[Nu]"}], "]"}], "+", 
        RowBox[{"FourVector", "[", 
         RowBox[{
          SubscriptBox["k", "-"], ",", "\[Nu]"}], "]"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"ScalarProduct", "[", 
         RowBox[{
          RowBox[{
           SubscriptBox["k", "1"], "+", 
           SubscriptBox["k", "2"], "+", 
           SubscriptBox["k", "-"]}], ",", 
          RowBox[{
           SubscriptBox["k", "1"], "+", 
           SubscriptBox["k", "2"], "+", 
           SubscriptBox["k", "-"]}]}], "]"}], "-", 
        SubsuperscriptBox["M", "K", "2"]}], ")"}]}]}]}], ")"}]}]], "Input",
 CellChangeTimes->{{3.547276534976247*^9, 3.547276534977013*^9}, {
  3.547276572449321*^9, 3.547276666798561*^9}, {3.547293962300839*^9, 
  3.54729398892858*^9}, {3.547294085875934*^9, 3.547294086175936*^9}, {
  3.547296443024269*^9, 3.547296443192089*^9}, {3.547296483549681*^9, 
  3.547296545449495*^9}, {3.547355012805326*^9, 3.547355061892174*^9}, {
  3.547356483531916*^9, 3.547356501861745*^9}, {3.547356640096383*^9, 
  3.547356641067838*^9}, {3.5473577606235*^9, 3.54735777701584*^9}, {
  3.547359361233999*^9, 3.547359381855509*^9}, {3.547359466383589*^9, 
  3.547359466835763*^9}, {3.547390774743854*^9, 3.54739084693536*^9}, {
  3.547390910834834*^9, 3.547390913388541*^9}}],

Cell[BoxData[
 FormBox[
  RowBox[{
   SuperscriptBox["g", 
    RowBox[{"\[Mu]", "\[Nu]"}]], "-", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SubscriptBox[
        FormBox[
         SubscriptBox["k", "-"],
         TraditionalForm], "\[Mu]"], "+", 
       SubscriptBox[
        SubscriptBox["k", "1"], "\[Mu]"], "+", 
       SubscriptBox[
        SubscriptBox["k", "2"], "\[Mu]"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       SubscriptBox[
        FormBox[
         SubscriptBox["k", "-"],
         TraditionalForm], "\[Nu]"], "+", 
       SubscriptBox[
        SubscriptBox["k", "1"], "\[Nu]"], "+", 
       SubscriptBox[
        SubscriptBox["k", "2"], "\[Nu]"]}], ")"}]}], 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       FormBox[
        RowBox[{
         SubscriptBox["k", "-"], "+", 
         SubscriptBox["k", "1"], "+", 
         SubscriptBox["k", "2"]}],
        TraditionalForm], ")"}], "2"], "-", 
     SubsuperscriptBox["M", "K", "2"]}]]}], TraditionalForm]], "Output",
 CellChangeTimes->{3.547390851786196*^9, 3.547390914354*^9, 
  3.547395917706749*^9, 3.547396025727292*^9, 3.548867364969796*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Contract", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", 
          SqrtBox["2"]}], 
         FormBox[
          RowBox[{"3", 
           SubscriptBox["F", "\[Pi]"]}],
          TraditionalForm]]}], ")"}], 
      RowBox[{"(", " ", 
       RowBox[{
        RowBox[{"2", 
         RowBox[{"FourVector", "[", 
          RowBox[{
           SubscriptBox["k", "-"], ",", "\[Nu]"}], "]"}]}], "-", 
        RowBox[{"FourVector", "[", 
         RowBox[{
          SubscriptBox["k", "1"], ",", "\[Nu]"}], "]"}], "-", 
        RowBox[{"FourVector", "[", 
         RowBox[{
          SubscriptBox["k", "2"], ",", "\[Nu]"}], "]"}]}], ")"}], " ", 
      RowBox[{"ScriptP19", "[", 
       RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], "]"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"ScalarProduct", "[", 
        RowBox[{
         SubscriptBox["k", "1"], ",", 
         SubscriptBox["k", "1"]}], "]"}], "\[Rule]", 
       SubsuperscriptBox["M", "K", "2"]}], ",", 
      RowBox[{
       RowBox[{"ScalarProduct", "[", 
        RowBox[{
         SubscriptBox["k", "2"], ",", 
         SubscriptBox["k", "2"]}], "]"}], "\[Rule]", 
       SubsuperscriptBox["M", "K", "2"]}], ",", 
      RowBox[{
       RowBox[{"ScalarProduct", "[", 
        RowBox[{
         SubscriptBox["k", "-"], ",", 
         SubscriptBox["k", "-"]}], "]"}], "\[Rule]", 
       SubsuperscriptBox["M", "K", "2"]}]}], "}"}]}], "//", "ExpandAll"}], "//",
   "Simplify"}]], "Input",
 CellChangeTimes->{{3.547294112528186*^9, 3.54729414030746*^9}, {
   3.547294536472992*^9, 3.547294554040799*^9}, {3.547296587529139*^9, 
   3.547296698369587*^9}, {3.54735520028772*^9, 3.547355243954911*^9}, {
   3.547356660711643*^9, 3.547356768323165*^9}, 3.547356860495594*^9, {
   3.547357864998399*^9, 3.547357869483*^9}, {3.547359419927336*^9, 
   3.54735948828413*^9}, {3.54739093007983*^9, 3.547391008707719*^9}, {
   3.547395908092647*^9, 3.54739590903976*^9}}],

Cell[BoxData[
 FormBox[
  FractionBox[
   RowBox[{
    SqrtBox["2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SubsuperscriptBox["k", 
          FormBox["1",
           TraditionalForm], 
          FormBox[
           FormBox["\[Mu]",
            TraditionalForm],
           TraditionalForm]], "+", 
         SubsuperscriptBox["k", 
          FormBox["2",
           TraditionalForm], 
          FormBox[
           FormBox["\[Mu]",
            TraditionalForm],
           TraditionalForm]]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", 
          RowBox[{
           FormBox[
            SubscriptBox["k", "-"],
            TraditionalForm], "\[CenterDot]", 
           FormBox[
            SubscriptBox["k", "1"],
            TraditionalForm]}]}], "+", 
         RowBox[{"3", " ", 
          RowBox[{
           FormBox[
            SubscriptBox["k", "-"],
            TraditionalForm], "\[CenterDot]", 
           FormBox[
            SubscriptBox["k", "2"],
            TraditionalForm]}]}], "+", 
         RowBox[{"2", " ", 
          SubsuperscriptBox["M", "K", "2"]}]}], ")"}]}], "-", 
      RowBox[{
       SubsuperscriptBox["k", "-", 
        FormBox[
         FormBox["\[Mu]",
          TraditionalForm],
         TraditionalForm]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", 
          RowBox[{
           FormBox[
            SubscriptBox["k", "-"],
            TraditionalForm], "\[CenterDot]", 
           FormBox[
            SubscriptBox["k", "1"],
            TraditionalForm]}]}], "+", 
         RowBox[{"3", " ", 
          RowBox[{
           FormBox[
            SubscriptBox["k", "-"],
            TraditionalForm], "\[CenterDot]", 
           FormBox[
            SubscriptBox["k", "2"],
            TraditionalForm]}]}], "+", 
         RowBox[{"6", " ", 
          RowBox[{
           FormBox[
            SubscriptBox["k", "1"],
            TraditionalForm], "\[CenterDot]", 
           FormBox[
            SubscriptBox["k", "2"],
            TraditionalForm]}]}], "+", 
         RowBox[{"4", " ", 
          SubsuperscriptBox["M", "K", "2"]}]}], ")"}]}]}], ")"}]}], 
   RowBox[{"3", " ", 
    SubscriptBox["F", "\[Pi]"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       FormBox[
        SubscriptBox["k", "-"],
        TraditionalForm], "\[CenterDot]", 
       FormBox[
        SubscriptBox["k", "1"],
        TraditionalForm]}], "+", 
      RowBox[{
       FormBox[
        SubscriptBox["k", "-"],
        TraditionalForm], "\[CenterDot]", 
       FormBox[
        SubscriptBox["k", "2"],
        TraditionalForm]}], "+", 
      RowBox[{
       FormBox[
        SubscriptBox["k", "1"],
        TraditionalForm], "\[CenterDot]", 
       FormBox[
        SubscriptBox["k", "2"],
        TraditionalForm]}], "+", 
      SubsuperscriptBox["M", "K", "2"]}], ")"}]}]], 
  TraditionalForm]], "Output",
 CellChangeTimes->{
  3.547391013240444*^9, {3.547395910529197*^9, 3.547395923924144*^9}, 
   3.5473960542057*^9, 3.548867367837998*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Aub19", "=", 
  FormBox[
   FractionBox[
    RowBox[{
     SqrtBox["2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SubsuperscriptBox["k", 
           FormBox["1",
            TraditionalForm], 
           FormBox[
            FormBox["\[Mu]",
             TraditionalForm],
            TraditionalForm]], "+", 
          SubsuperscriptBox["k", 
           FormBox["2",
            TraditionalForm], 
           FormBox[
            FormBox["\[Mu]",
             TraditionalForm],
            TraditionalForm]]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", 
           RowBox[{
            FormBox[
             SubscriptBox["k", "-"],
             TraditionalForm], "\[CenterDot]", 
            FormBox[
             SubscriptBox["k", "1"],
             TraditionalForm]}]}], "+", 
          RowBox[{"3", " ", 
           RowBox[{
            FormBox[
             SubscriptBox["k", "-"],
             TraditionalForm], "\[CenterDot]", 
            FormBox[
             SubscriptBox["k", "2"],
             TraditionalForm]}]}], "+", 
          RowBox[{"2", " ", 
           SubsuperscriptBox["M", "K", "2"]}]}], ")"}]}], "-", 
       RowBox[{
        SubsuperscriptBox["k", "-", 
         FormBox[
          FormBox["\[Mu]",
           TraditionalForm],
          TraditionalForm]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", 
           RowBox[{
            FormBox[
             SubscriptBox["k", "-"],
             TraditionalForm], "\[CenterDot]", 
            FormBox[
             SubscriptBox["k", "1"],
             TraditionalForm]}]}], "+", 
          RowBox[{"3", " ", 
           RowBox[{
            FormBox[
             SubscriptBox["k", "-"],
             TraditionalForm], "\[CenterDot]", 
            FormBox[
             SubscriptBox["k", "2"],
             TraditionalForm]}]}], "+", 
          RowBox[{"6", " ", 
           RowBox[{
            FormBox[
             SubscriptBox["k", "1"],
             TraditionalForm], "\[CenterDot]", 
            FormBox[
             SubscriptBox["k", "2"],
             TraditionalForm]}]}], "+", 
          RowBox[{"4", " ", 
           SubsuperscriptBox["M", "K", "2"]}]}], ")"}]}]}], ")"}]}], 
    RowBox[{"3", " ", 
     SubscriptBox["F", "\[Pi]"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FormBox[
         SubscriptBox["k", "-"],
         TraditionalForm], "\[CenterDot]", 
        FormBox[
         SubscriptBox["k", "1"],
         TraditionalForm]}], "+", 
       RowBox[{
        FormBox[
         SubscriptBox["k", "-"],
         TraditionalForm], "\[CenterDot]", 
        FormBox[
         SubscriptBox["k", "2"],
         TraditionalForm]}], "+", 
       RowBox[{
        FormBox[
         SubscriptBox["k", "1"],
         TraditionalForm], "\[CenterDot]", 
        FormBox[
         SubscriptBox["k", "2"],
         TraditionalForm]}], "+", 
       SubsuperscriptBox["M", "K", "2"]}], ")"}]}]],
   TraditionalForm]}]], "Input",
 CellChangeTimes->{{3.547391655463695*^9, 3.547391665485848*^9}, 
   3.547395935093454*^9, 3.547396065268543*^9}],

Cell[BoxData[
 FormBox[
  FractionBox[
   RowBox[{
    SqrtBox["2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SubsuperscriptBox["k", "1", "\[Mu]"], "+", 
         SubsuperscriptBox["k", "2", "\[Mu]"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", 
          RowBox[{
           SubscriptBox["k", "-"], "\[CenterDot]", 
           SubscriptBox["k", "1"]}]}], "+", 
         RowBox[{"3", " ", 
          RowBox[{
           SubscriptBox["k", "-"], "\[CenterDot]", 
           SubscriptBox["k", "2"]}]}], "+", 
         RowBox[{"2", " ", 
          SubsuperscriptBox["M", "K", "2"]}]}], ")"}]}], "-", 
      RowBox[{
       SubsuperscriptBox["k", "-", "\[Mu]"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", 
          RowBox[{
           SubscriptBox["k", "-"], "\[CenterDot]", 
           SubscriptBox["k", "1"]}]}], "+", 
         RowBox[{"3", " ", 
          RowBox[{
           SubscriptBox["k", "-"], "\[CenterDot]", 
           SubscriptBox["k", "2"]}]}], "+", 
         RowBox[{"6", " ", 
          RowBox[{
           SubscriptBox["k", "1"], "\[CenterDot]", 
           SubscriptBox["k", "2"]}]}], "+", 
         RowBox[{"4", " ", 
          SubsuperscriptBox["M", "K", "2"]}]}], ")"}]}]}], ")"}]}], 
   RowBox[{"3", " ", 
    SubscriptBox["F", "\[Pi]"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "-"], "\[CenterDot]", 
       SubscriptBox["k", "1"]}], "+", 
      RowBox[{
       SubscriptBox["k", "-"], "\[CenterDot]", 
       SubscriptBox["k", "2"]}], "+", 
      RowBox[{
       SubscriptBox["k", "1"], "\[CenterDot]", 
       SubscriptBox["k", "2"]}], "+", 
      SubsuperscriptBox["M", "K", "2"]}], ")"}]}]], 
  TraditionalForm]], "Output",
 CellChangeTimes->{3.547391666809975*^9, 3.547395937895639*^9, 
  3.547396067784077*^9, 3.548221796500195*^9, 3.548867372113913*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AubCoef19", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{"Aub19", ",", 
      FormBox[
       FormBox[
        FormBox[
         FormBox[
          SubsuperscriptBox["k", "1", "\[Mu]"],
          TraditionalForm],
         TraditionalForm],
        TraditionalForm],
       TraditionalForm]}], "]"}], ",", 
    RowBox[{"Coefficient", "[", 
     RowBox[{"Aub19", ",", 
      FormBox[
       SubsuperscriptBox["k", "2", "\[Mu]"],
       TraditionalForm]}], "]"}], ",", 
    RowBox[{"Coefficient", "[", 
     RowBox[{"Aub19", ",", 
      FormBox[
       SubsuperscriptBox["k", "-", "\[Mu]"],
       TraditionalForm]}], "]"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.547294196588253*^9, 3.547294218265341*^9}, {
   3.547294257046071*^9, 3.547294257714566*^9}, {3.547294312530117*^9, 
   3.547294350967757*^9}, {3.547297854143265*^9, 3.547297906532965*^9}, {
   3.547355295425757*^9, 3.547355327133949*^9}, {3.547357059228457*^9, 
   3.547357086569911*^9}, {3.547357174543852*^9, 3.547357193369892*^9}, {
   3.547357818955783*^9, 3.54735781932257*^9}, {3.547359556644476*^9, 
   3.547359581573916*^9}, {3.547391684046294*^9, 3.547391734741734*^9}, 
   3.548221799211864*^9, 3.548867374933825*^9},
 Background->RGBColor[0.88, 1, 0.88]],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{
    FractionBox[
     RowBox[{
      SqrtBox["2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", " ", 
         RowBox[{
          SubscriptBox["k", "-"], "\[CenterDot]", 
          SubscriptBox["k", "1"]}]}], "+", 
        RowBox[{"3", " ", 
         RowBox[{
          SubscriptBox["k", "-"], "\[CenterDot]", 
          SubscriptBox["k", "2"]}]}], "+", 
        RowBox[{"2", " ", 
         SubsuperscriptBox["M", "K", "2"]}]}], ")"}]}], 
     RowBox[{"3", " ", 
      SubscriptBox["F", "\[Pi]"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SubscriptBox["k", "-"], "\[CenterDot]", 
         SubscriptBox["k", "1"]}], "+", 
        RowBox[{
         SubscriptBox["k", "-"], "\[CenterDot]", 
         SubscriptBox["k", "2"]}], "+", 
        RowBox[{
         SubscriptBox["k", "1"], "\[CenterDot]", 
         SubscriptBox["k", "2"]}], "+", 
        SubsuperscriptBox["M", "K", "2"]}], ")"}]}]], ",", 
    FractionBox[
     RowBox[{
      SqrtBox["2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", " ", 
         RowBox[{
          SubscriptBox["k", "-"], "\[CenterDot]", 
          SubscriptBox["k", "1"]}]}], "+", 
        RowBox[{"3", " ", 
         RowBox[{
          SubscriptBox["k", "-"], "\[CenterDot]", 
          SubscriptBox["k", "2"]}]}], "+", 
        RowBox[{"2", " ", 
         SubsuperscriptBox["M", "K", "2"]}]}], ")"}]}], 
     RowBox[{"3", " ", 
      SubscriptBox["F", "\[Pi]"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SubscriptBox["k", "-"], "\[CenterDot]", 
         SubscriptBox["k", "1"]}], "+", 
        RowBox[{
         SubscriptBox["k", "-"], "\[CenterDot]", 
         SubscriptBox["k", "2"]}], "+", 
        RowBox[{
         SubscriptBox["k", "1"], "\[CenterDot]", 
         SubscriptBox["k", "2"]}], "+", 
        SubsuperscriptBox["M", "K", "2"]}], ")"}]}]], ",", 
    FractionBox[
     RowBox[{
      SqrtBox["2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"3", " ", 
          RowBox[{
           SubscriptBox["k", "-"], "\[CenterDot]", 
           SubscriptBox["k", "1"]}]}]}], "-", 
        RowBox[{"3", " ", 
         RowBox[{
          SubscriptBox["k", "-"], "\[CenterDot]", 
          SubscriptBox["k", "2"]}]}], "-", 
        RowBox[{"6", " ", 
         RowBox[{
          SubscriptBox["k", "1"], "\[CenterDot]", 
          SubscriptBox["k", "2"]}]}], "-", 
        RowBox[{"4", " ", 
         SubsuperscriptBox["M", "K", "2"]}]}], ")"}]}], 
     RowBox[{"3", " ", 
      SubscriptBox["F", "\[Pi]"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SubscriptBox["k", "-"], "\[CenterDot]", 
         SubscriptBox["k", "1"]}], "+", 
        RowBox[{
         SubscriptBox["k", "-"], "\[CenterDot]", 
         SubscriptBox["k", "2"]}], "+", 
        RowBox[{
         SubscriptBox["k", "1"], "\[CenterDot]", 
         SubscriptBox["k", "2"]}], "+", 
        SubsuperscriptBox["M", "K", "2"]}], ")"}]}]]}], "}"}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{3.547391736790901*^9, 3.547395944678268*^9, 
  3.547396071233168*^9, 3.548221800534868*^9, 3.548867375926346*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["J", "\[Mu]"], "(", 
    RowBox[{"K", " ", 
     OverscriptBox["K", "_"], " ", 
     SuperscriptBox["K", "+"]}], ")"}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 ": External particles and definition of scalar products:"
}], "Section",
 CellChangeTimes->{{3.548870395277561*^9, 3.548870400045199*^9}, {
  3.550633268498555*^9, 3.550633282248229*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    SubscriptBox[
     OverscriptBox["K", "_"], "0"], "[", 
    RowBox[{"-", "k"}], "]"}], ",", 
   RowBox[{
    SubscriptBox["K", "0"], "[", 
    RowBox[{"-", 
     OverscriptBox["k", "_"]}], "]"}], ",", 
   RowBox[{
    SubscriptBox["K", "-"], "[", 
    RowBox[{"-", 
     SubscriptBox["k", "+"]}], "]"}], ",", 
   RowBox[{
    SubscriptBox["W", "+"], "[", 
    RowBox[{"k", "+", 
     OverscriptBox["k", "_"], "+", 
     SubscriptBox["k", "+"]}], "]"}]}], "}"}]], "Input"],

Cell[BoxData[
 RowBox[{"{", "}"}]], "Input"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Tree level amplitude of O(p^2):", "Section"],

Cell[BoxData[
 FractionBox[
  RowBox[{"\[ImaginaryI]", " ", 
   SubscriptBox["G", "F"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "2"}], " ", 
      RowBox[{"k", ".", 
       SubscriptBox["k", "+"]}], " ", 
      SuperscriptBox[
       OverscriptBox["k", "_"], "\[Mu]"]}], "+", 
     RowBox[{
      RowBox[{"k", ".", 
       OverscriptBox["k", "_"]}], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["k", "\[Mu]"], "-", 
        SuperscriptBox[
         OverscriptBox["k", "_"], "\[Mu]"], "+", 
        SubsuperscriptBox["k", "+", "\[Mu]"]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{
       OverscriptBox["k", "_"], ".", 
       SubscriptBox["k", "+"]}], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["k", "\[Mu]"], "-", 
        SuperscriptBox[
         OverscriptBox["k", "_"], "\[Mu]"], "+", 
        SubsuperscriptBox["k", "+", "\[Mu]"]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["k", "\[Mu]"], " ", 
      SubsuperscriptBox["M", "K", "2"]}], "-", 
     RowBox[{
      SuperscriptBox[
       OverscriptBox["k", "_"], "\[Mu]"], " ", 
      SubsuperscriptBox["M", "K", "2"]}], "+", 
     RowBox[{
      SubsuperscriptBox["k", "+", "\[Mu]"], " ", 
      SubsuperscriptBox["M", "K", "2"]}]}], ")"}], " ", 
   SubscriptBox["V", "us"], " ", 
   SubscriptBox[
    OverscriptBox["l", "^"], "\[Mu]"]}], 
  RowBox[{"2", " ", 
   SubscriptBox["F", "\[Pi]"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"k", ".", 
      OverscriptBox["k", "_"]}], "+", 
     RowBox[{"k", ".", 
      SubscriptBox["k", "+"]}], "+", 
     RowBox[{
      OverscriptBox["k", "_"], ".", 
      SubscriptBox["k", "+"]}], "+", 
     SubsuperscriptBox["M", "K", "2"]}], ")"}]}]]], "Input"],

Cell["Runtime:  0.03990 hours", "Input"],

Cell[CellGroupData[{

Cell["Comparison with AMPC", "Subsection",
 CellChangeTimes->{{3.547276698713152*^9, 3.54727670956617*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"<<", "HighEnergyPhysics`FeynCalc`"}], ";"}]], "Input",
 CellChangeTimes->{{3.547276507629883*^9, 3.547276517398946*^9}}],

Cell["\<\
Loading FeynCalc from \
/home/diganta/.Mathematica/Applications/HighEnergyPhysics\
\>", "Text",
 CellMargins->{{Inherited, Inherited}, {1, 0}},
 GeneratedCell->True,
 CellAutoOverwrite->True,
 CellChangeTimes->{3.548870095046599*^9}],

Cell[TextData[{
 StyleBox["FeynCalc",
  FontWeight->"Bold"],
 " ",
 "8.1.0",
 " For help, type ?FeynCalc, open ",
 ButtonBox["FeynCalcRef8.nb",
  BaseStyle->"AddOnsLink",
  ButtonFunction:>NotebookOpen[
   "/home/diganta/.Mathematica/Applications/HighEnergyPhysics/Documentation/\
English/FeynCalcRef8.nb"],
  ButtonData:>{"Short Overview", "intro"},
  ButtonNote->"Open FeynCalcRef8.nb"],
 " or visit ",
 ButtonBox["www.feyncalc.org",
  BaseStyle->"Hyperlink",
  ButtonData:>{
    URL["http://www.feyncalc.org/"], None},
  ButtonNote->"http://www.feyncalc.org/"]
}], "Text",
 CellMargins->{{Inherited, Inherited}, {1, 0}},
 GeneratedCell->True,
 CellAutoOverwrite->True,
 CellChangeTimes->{3.548870095825116*^9}],

Cell[TextData[{
 "Loading FeynArts, see ",
 ButtonBox["www.feynarts.de",
  BaseStyle->"Hyperlink",
  ButtonData:>{
    URL["http://www.feynarts.de/"], None},
  ButtonNote->"http://www.feynarts.de/"],
 " for documentation"
}], "Text",
 CellMargins->{{Inherited, Inherited}, {1, 0}},
 GeneratedCell->True,
 CellAutoOverwrite->True,
 CellChangeTimes->{3.548870095986605*^9}],

Cell["FeynArts 3.4 patched for use with FeynCalc", "Text",
 CellMargins->{{Inherited, Inherited}, {1, 0}},
 GeneratedCell->True,
 CellAutoOverwrite->True,
 CellChangeTimes->{3.548870096066565*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AMPC20", "=", 
  FractionBox[
   RowBox[{" ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], " ", 
       RowBox[{"k", ".", 
        SubscriptBox["k", "+"]}], " ", 
       SuperscriptBox[
        OverscriptBox["k", "_"], "\[Mu]"]}], "+", 
      RowBox[{
       RowBox[{"k", ".", 
        OverscriptBox["k", "_"]}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["k", "\[Mu]"], "-", 
         SuperscriptBox[
          OverscriptBox["k", "_"], "\[Mu]"], "+", 
         SubsuperscriptBox["k", "+", "\[Mu]"]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{
        OverscriptBox["k", "_"], ".", 
        SubscriptBox["k", "+"]}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["k", "\[Mu]"], "-", 
         SuperscriptBox[
          OverscriptBox["k", "_"], "\[Mu]"], "+", 
         SubsuperscriptBox["k", "+", "\[Mu]"]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["k", "\[Mu]"], " ", 
       SubsuperscriptBox["M", "K", "2"]}], "-", 
      RowBox[{
       SuperscriptBox[
        OverscriptBox["k", "_"], "\[Mu]"], " ", 
       SubsuperscriptBox["M", "K", "2"]}], "+", 
      RowBox[{
       SubsuperscriptBox["k", "+", "\[Mu]"], " ", 
       SubsuperscriptBox["M", "K", "2"]}]}], ")"}], " "}], 
   RowBox[{"2", " ", 
    SubscriptBox["F", "\[Pi]"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"k", ".", 
       OverscriptBox["k", "_"]}], "+", 
      RowBox[{"k", ".", 
       SubscriptBox["k", "+"]}], "+", 
      RowBox[{
       OverscriptBox["k", "_"], ".", 
       SubscriptBox["k", "+"]}], "+", 
      SubsuperscriptBox["M", "K", "2"]}], ")"}]}]]}]], "Input",
 CellChangeTimes->{{3.547395668103074*^9, 3.547395688422835*^9}, {
  3.548870116394918*^9, 3.548870122917695*^9}}],

Cell[BoxData[
 FormBox[
  FractionBox[
   RowBox[{
    RowBox[{
     RowBox[{"k", ".", 
      OverscriptBox["k", "_"]}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         OverscriptBox["k", "_"], "\[Mu]"]}], "+", 
       SuperscriptBox["k", "\[Mu]"], "+", 
       SubsuperscriptBox["k", "+", "\[Mu]"]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{
      OverscriptBox["k", "_"], ".", 
      SubscriptBox["k", "+"]}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         OverscriptBox["k", "_"], "\[Mu]"]}], "+", 
       SuperscriptBox["k", "\[Mu]"], "+", 
       SubsuperscriptBox["k", "+", "\[Mu]"]}], ")"}]}], "-", 
    RowBox[{
     SubsuperscriptBox["M", "K", "2"], " ", 
     SuperscriptBox[
      OverscriptBox["k", "_"], "\[Mu]"]}], "-", 
    RowBox[{"2", " ", 
     RowBox[{"k", ".", 
      SubscriptBox["k", "+"]}], " ", 
     SuperscriptBox[
      OverscriptBox["k", "_"], "\[Mu]"]}], "+", 
    RowBox[{
     SuperscriptBox["k", "\[Mu]"], " ", 
     SubsuperscriptBox["M", "K", "2"]}], "+", 
    RowBox[{
     SubsuperscriptBox["k", "+", "\[Mu]"], " ", 
     SubsuperscriptBox["M", "K", "2"]}]}], 
   RowBox[{"2", " ", 
    SubscriptBox["F", "\[Pi]"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"k", ".", 
       OverscriptBox["k", "_"]}], "+", 
      RowBox[{
       OverscriptBox["k", "_"], ".", 
       SubscriptBox["k", "+"]}], "+", 
      RowBox[{"k", ".", 
       SubscriptBox["k", "+"]}], "+", 
      SubsuperscriptBox["M", "K", "2"]}], ")"}]}]], 
  TraditionalForm]], "Output",
 CellChangeTimes->{3.547395694667663*^9, 3.54739623478441*^9, 
  3.54887012619789*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AMPcCoef20", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{"AMPC20", ",", 
      FormBox[
       SuperscriptBox["k", "\[Mu]"],
       TraditionalForm]}], "]"}], ",", 
    RowBox[{"Coefficient", "[", 
     RowBox[{"AMPC20", ",", 
      FormBox[
       SuperscriptBox[
        OverscriptBox["k", "_"], "\[Mu]"],
       TraditionalForm]}], "]"}], ",", 
    RowBox[{"Coefficient", "[", 
     RowBox[{"AMPC20", ",", 
      FormBox[
       FormBox[
        SubsuperscriptBox["k", "+", "\[Mu]"],
        TraditionalForm],
       TraditionalForm]}], "]"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.547294196588253*^9, 3.547294218265341*^9}, {
  3.547294257046071*^9, 3.547294257714566*^9}, {3.547294312530117*^9, 
  3.547294350967757*^9}, {3.547297854143265*^9, 3.547297906532965*^9}, {
  3.547355295425757*^9, 3.547355327133949*^9}, {3.547357059228457*^9, 
  3.547357086569911*^9}, {3.547357174543852*^9, 3.547357193369892*^9}, {
  3.547357818955783*^9, 3.54735781932257*^9}, {3.547359556644476*^9, 
  3.547359581573916*^9}, {3.547391684046294*^9, 3.547391734741734*^9}, {
  3.547396339757636*^9, 3.547396398835542*^9}, {3.54739643144923*^9, 
  3.547396455101899*^9}},
 Background->RGBColor[0.88, 1, 0.88]],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"k", ".", 
       OverscriptBox["k", "_"]}], "+", 
      RowBox[{
       OverscriptBox["k", "_"], ".", 
       SubscriptBox["k", "+"]}], "+", 
      SubsuperscriptBox["M", "K", "2"]}], 
     RowBox[{"2", " ", 
      SubscriptBox["F", "\[Pi]"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"k", ".", 
         OverscriptBox["k", "_"]}], "+", 
        RowBox[{
         OverscriptBox["k", "_"], ".", 
         SubscriptBox["k", "+"]}], "+", 
        RowBox[{"k", ".", 
         SubscriptBox["k", "+"]}], "+", 
        SubsuperscriptBox["M", "K", "2"]}], ")"}]}]], ",", 
    FractionBox[
     RowBox[{
      RowBox[{"-", 
       RowBox[{"k", ".", 
        OverscriptBox["k", "_"]}]}], "-", 
      RowBox[{
       OverscriptBox["k", "_"], ".", 
       SubscriptBox["k", "+"]}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"k", ".", 
        SubscriptBox["k", "+"]}]}], "-", 
      SubsuperscriptBox["M", "K", "2"]}], 
     RowBox[{"2", " ", 
      SubscriptBox["F", "\[Pi]"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"k", ".", 
         OverscriptBox["k", "_"]}], "+", 
        RowBox[{
         OverscriptBox["k", "_"], ".", 
         SubscriptBox["k", "+"]}], "+", 
        RowBox[{"k", ".", 
         SubscriptBox["k", "+"]}], "+", 
        SubsuperscriptBox["M", "K", "2"]}], ")"}]}]], ",", 
    FractionBox[
     RowBox[{
      RowBox[{"k", ".", 
       OverscriptBox["k", "_"]}], "+", 
      RowBox[{
       OverscriptBox["k", "_"], ".", 
       SubscriptBox["k", "+"]}], "+", 
      SubsuperscriptBox["M", "K", "2"]}], 
     RowBox[{"2", " ", 
      SubscriptBox["F", "\[Pi]"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"k", ".", 
         OverscriptBox["k", "_"]}], "+", 
        RowBox[{
         OverscriptBox["k", "_"], ".", 
         SubscriptBox["k", "+"]}], "+", 
        RowBox[{"k", ".", 
         SubscriptBox["k", "+"]}], "+", 
        SubsuperscriptBox["M", "K", "2"]}], ")"}]}]]}], "}"}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{3.547396456744466*^9, 3.54887016517251*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"ScriptP20", "[", 
   RowBox[{"\[Mu]_", ",", "\[Nu]_"}], "]"}], "=", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"MetricTensor", "[", 
     RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"FourVector", "[", 
        RowBox[{"k", ",", "\[Mu]"}], "]"}], "+", 
       RowBox[{"FourVector", "[", 
        RowBox[{
         OverscriptBox["k", "_"], ",", "\[Mu]"}], "]"}], "+", 
       RowBox[{"FourVector", "[", 
        RowBox[{
         SubscriptBox["k", "+"], ",", "\[Mu]"}], "]"}]}], ")"}], " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"FourVector", "[", 
         RowBox[{"k", ",", "\[Nu]"}], "]"}], "+", 
        RowBox[{"FourVector", "[", 
         RowBox[{
          OverscriptBox["k", "_"], ",", "\[Nu]"}], "]"}], "+", 
        RowBox[{"FourVector", "[", 
         RowBox[{
          SubscriptBox["k", "+"], ",", "\[Nu]"}], "]"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"ScalarProduct", "[", 
         RowBox[{
          RowBox[{"k", "+", 
           OverscriptBox["k", "_"], "+", 
           SubscriptBox["k", "+"]}], ",", 
          RowBox[{"k", "+", 
           OverscriptBox["k", "_"], "+", 
           SubscriptBox["k", "+"]}]}], "]"}], "-", 
        SubsuperscriptBox["M", "K", "2"]}], ")"}]}]}]}], ")"}]}]], "Input",
 CellChangeTimes->{{3.547276534976247*^9, 3.547276534977013*^9}, {
  3.547276572449321*^9, 3.547276666798561*^9}, {3.547293962300839*^9, 
  3.54729398892858*^9}, {3.547294085875934*^9, 3.547294086175936*^9}, {
  3.547296443024269*^9, 3.547296443192089*^9}, {3.547296483549681*^9, 
  3.547296545449495*^9}, {3.547355012805326*^9, 3.547355061892174*^9}, {
  3.547356483531916*^9, 3.547356501861745*^9}, {3.547356640096383*^9, 
  3.547356641067838*^9}, {3.5473577606235*^9, 3.54735777701584*^9}, {
  3.547359361233999*^9, 3.547359381855509*^9}, {3.547359466383589*^9, 
  3.547359466835763*^9}, {3.547390774743854*^9, 3.54739084693536*^9}, {
  3.547390910834834*^9, 3.547390913388541*^9}, {3.547395739144337*^9, 
  3.547395826983308*^9}}],

Cell[BoxData[
 FormBox[
  RowBox[{
   SuperscriptBox["g", 
    RowBox[{"\[Mu]", "\[Nu]"}]], "-", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SubscriptBox[
        FormBox[
         OverscriptBox["k", "_"],
         TraditionalForm], "\[Mu]"], "+", 
       SubscriptBox["k", "\[Mu]"], "+", 
       SubscriptBox[
        FormBox[
         SubscriptBox["k", "+"],
         TraditionalForm], "\[Mu]"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       SubscriptBox[
        FormBox[
         OverscriptBox["k", "_"],
         TraditionalForm], "\[Nu]"], "+", 
       SubscriptBox["k", "\[Nu]"], "+", 
       SubscriptBox[
        FormBox[
         SubscriptBox["k", "+"],
         TraditionalForm], "\[Nu]"]}], ")"}]}], 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       FormBox[
        RowBox[{
         OverscriptBox["k", "_"], "+", "k", "+", 
         SubscriptBox["k", "+"]}],
        TraditionalForm], ")"}], "2"], "-", 
     SubsuperscriptBox["M", "K", "2"]}]]}], TraditionalForm]], "Output",
 CellChangeTimes->{3.547395753037325*^9, 3.547395831692939*^9, 
  3.547396251056565*^9, 3.548870137723718*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Contract", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"-", 
        FractionBox[
         SqrtBox["2"], 
         FormBox[
          RowBox[{"3", 
           SubscriptBox["F", "\[Pi]"]}],
          TraditionalForm]]}], ")"}], 
      RowBox[{"(", " ", 
       RowBox[{
        RowBox[{"2", 
         RowBox[{"FourVector", "[", 
          RowBox[{
           OverscriptBox["k", "_"], ",", "\[Nu]"}], "]"}]}], "-", 
        RowBox[{"FourVector", "[", 
         RowBox[{"k", ",", "\[Nu]"}], "]"}], "-", 
        RowBox[{"FourVector", "[", 
         RowBox[{
          SubscriptBox["k", "+"], ",", "\[Nu]"}], "]"}]}], ")"}], " ", 
      RowBox[{"ScriptP20", "[", 
       RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], "]"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"ScalarProduct", "[", 
        RowBox[{"k", ",", "k"}], "]"}], "\[Rule]", 
       SubsuperscriptBox["M", "K", "2"]}], ",", 
      RowBox[{
       RowBox[{"ScalarProduct", "[", 
        RowBox[{
         OverscriptBox["k", "_"], ",", 
         OverscriptBox["k", "_"]}], "]"}], "\[Rule]", 
       SubsuperscriptBox["M", "K", "2"]}], ",", 
      RowBox[{
       RowBox[{"ScalarProduct", "[", 
        RowBox[{
         SubscriptBox["k", "+"], ",", 
         SubscriptBox["k", "+"]}], "]"}], "\[Rule]", 
       SubsuperscriptBox["M", "K", "2"]}]}], "}"}]}], "//", "ExpandAll"}], "//",
   "Simplify"}]], "Input",
 CellChangeTimes->{{3.547294112528186*^9, 3.54729414030746*^9}, {
   3.547294536472992*^9, 3.547294554040799*^9}, {3.547296587529139*^9, 
   3.547296698369587*^9}, {3.54735520028772*^9, 3.547355243954911*^9}, {
   3.547356660711643*^9, 3.547356768323165*^9}, 3.547356860495594*^9, {
   3.547357864998399*^9, 3.547357869483*^9}, {3.547359419927336*^9, 
   3.54735948828413*^9}, {3.54739093007983*^9, 3.547391008707719*^9}, {
   3.547395859992562*^9, 3.547395889791388*^9}, {3.547396257988252*^9, 
   3.547396300355646*^9}}],

Cell[BoxData[
 FormBox[
  FractionBox[
   RowBox[{
    RowBox[{
     SuperscriptBox[
      FormBox["k",
       TraditionalForm], 
      FormBox[
       FormBox["\[Mu]",
        TraditionalForm],
       TraditionalForm]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", 
        RowBox[{
         FormBox["k",
          TraditionalForm], "\[CenterDot]", 
         FormBox[
          OverscriptBox["k", "_"],
          TraditionalForm]}]}], "+", 
       RowBox[{"3", " ", 
        RowBox[{
         FormBox[
          OverscriptBox["k", "_"],
          TraditionalForm], "\[CenterDot]", 
         FormBox[
          SubscriptBox["k", "+"],
          TraditionalForm]}]}], "+", 
       RowBox[{"2", " ", 
        SubsuperscriptBox["M", "K", "2"]}]}], ")"}]}], "+", 
    RowBox[{
     SubsuperscriptBox["k", "+", 
      FormBox[
       FormBox["\[Mu]",
        TraditionalForm],
       TraditionalForm]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", 
        RowBox[{
         FormBox["k",
          TraditionalForm], "\[CenterDot]", 
         FormBox[
          OverscriptBox["k", "_"],
          TraditionalForm]}]}], "+", 
       RowBox[{"3", " ", 
        RowBox[{
         FormBox[
          OverscriptBox["k", "_"],
          TraditionalForm], "\[CenterDot]", 
         FormBox[
          SubscriptBox["k", "+"],
          TraditionalForm]}]}], "+", 
       RowBox[{"2", " ", 
        SubsuperscriptBox["M", "K", "2"]}]}], ")"}]}], "-", 
    RowBox[{
     SuperscriptBox[
      FormBox[
       OverscriptBox["k", "_"],
       TraditionalForm], 
      FormBox[
       FormBox["\[Mu]",
        TraditionalForm],
       TraditionalForm]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", 
        RowBox[{
         FormBox["k",
          TraditionalForm], "\[CenterDot]", 
         FormBox[
          OverscriptBox["k", "_"],
          TraditionalForm]}]}], "+", 
       RowBox[{"3", " ", 
        RowBox[{
         FormBox[
          OverscriptBox["k", "_"],
          TraditionalForm], "\[CenterDot]", 
         FormBox[
          SubscriptBox["k", "+"],
          TraditionalForm]}]}], "+", 
       RowBox[{"6", " ", 
        RowBox[{
         FormBox["k",
          TraditionalForm], "\[CenterDot]", 
         FormBox[
          SubscriptBox["k", "+"],
          TraditionalForm]}]}], "+", 
       RowBox[{"4", " ", 
        SubsuperscriptBox["M", "K", "2"]}]}], ")"}]}]}], 
   RowBox[{"3", " ", 
    SqrtBox["2"], " ", 
    SubscriptBox["F", "\[Pi]"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       FormBox["k",
        TraditionalForm], "\[CenterDot]", 
       FormBox[
        OverscriptBox["k", "_"],
        TraditionalForm]}], "+", 
      RowBox[{
       FormBox[
        OverscriptBox["k", "_"],
        TraditionalForm], "\[CenterDot]", 
       FormBox[
        SubscriptBox["k", "+"],
        TraditionalForm]}], "+", 
      RowBox[{
       FormBox["k",
        TraditionalForm], "\[CenterDot]", 
       FormBox[
        SubscriptBox["k", "+"],
        TraditionalForm]}], "+", 
      SubsuperscriptBox["M", "K", "2"]}], ")"}]}]], 
  TraditionalForm]], "Output",
 CellChangeTimes->{{3.547396283438434*^9, 3.547396301331292*^9}, 
   3.548870142636769*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Aub20", "=", 
  FormBox[
   FractionBox[
    RowBox[{
     RowBox[{
      SuperscriptBox[
       FormBox["k",
        TraditionalForm], 
       FormBox[
        FormBox["\[Mu]",
         TraditionalForm],
        TraditionalForm]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", " ", 
         RowBox[{
          FormBox["k",
           TraditionalForm], "\[CenterDot]", 
          FormBox[
           OverscriptBox["k", "_"],
           TraditionalForm]}]}], "+", 
        RowBox[{"3", " ", 
         RowBox[{
          FormBox[
           OverscriptBox["k", "_"],
           TraditionalForm], "\[CenterDot]", 
          FormBox[
           SubscriptBox["k", "+"],
           TraditionalForm]}]}], "+", 
        RowBox[{"2", " ", 
         SubsuperscriptBox["M", "K", "2"]}]}], ")"}]}], "+", 
     RowBox[{
      SubsuperscriptBox["k", "+", 
       FormBox[
        FormBox["\[Mu]",
         TraditionalForm],
        TraditionalForm]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", " ", 
         RowBox[{
          FormBox["k",
           TraditionalForm], "\[CenterDot]", 
          FormBox[
           OverscriptBox["k", "_"],
           TraditionalForm]}]}], "+", 
        RowBox[{"3", " ", 
         RowBox[{
          FormBox[
           OverscriptBox["k", "_"],
           TraditionalForm], "\[CenterDot]", 
          FormBox[
           SubscriptBox["k", "+"],
           TraditionalForm]}]}], "+", 
        RowBox[{"2", " ", 
         SubsuperscriptBox["M", "K", "2"]}]}], ")"}]}], "-", 
     RowBox[{
      SuperscriptBox[
       FormBox[
        OverscriptBox["k", "_"],
        TraditionalForm], 
       FormBox[
        FormBox["\[Mu]",
         TraditionalForm],
        TraditionalForm]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", " ", 
         RowBox[{
          FormBox["k",
           TraditionalForm], "\[CenterDot]", 
          FormBox[
           OverscriptBox["k", "_"],
           TraditionalForm]}]}], "+", 
        RowBox[{"3", " ", 
         RowBox[{
          FormBox[
           OverscriptBox["k", "_"],
           TraditionalForm], "\[CenterDot]", 
          FormBox[
           SubscriptBox["k", "+"],
           TraditionalForm]}]}], "+", 
        RowBox[{"6", " ", 
         RowBox[{
          FormBox["k",
           TraditionalForm], "\[CenterDot]", 
          FormBox[
           SubscriptBox["k", "+"],
           TraditionalForm]}]}], "+", 
        RowBox[{"4", " ", 
         SubsuperscriptBox["M", "K", "2"]}]}], ")"}]}]}], 
    RowBox[{"3", " ", 
     SqrtBox["2"], " ", 
     SubscriptBox["F", "\[Pi]"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FormBox["k",
         TraditionalForm], "\[CenterDot]", 
        FormBox[
         OverscriptBox["k", "_"],
         TraditionalForm]}], "+", 
       RowBox[{
        FormBox[
         OverscriptBox["k", "_"],
         TraditionalForm], "\[CenterDot]", 
        FormBox[
         SubscriptBox["k", "+"],
         TraditionalForm]}], "+", 
       RowBox[{
        FormBox["k",
         TraditionalForm], "\[CenterDot]", 
        FormBox[
         SubscriptBox["k", "+"],
         TraditionalForm]}], "+", 
       SubsuperscriptBox["M", "K", "2"]}], ")"}]}]],
   TraditionalForm]}]], "Input",
 CellChangeTimes->{{3.547396311907771*^9, 3.547396323417854*^9}}],

Cell[BoxData[
 FormBox[
  FractionBox[
   RowBox[{
    RowBox[{
     SuperscriptBox["k", "\[Mu]"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", 
        RowBox[{"k", "\[CenterDot]", 
         OverscriptBox["k", "_"]}]}], "+", 
       RowBox[{"3", " ", 
        RowBox[{
         OverscriptBox["k", "_"], "\[CenterDot]", 
         SubscriptBox["k", "+"]}]}], "+", 
       RowBox[{"2", " ", 
        SubsuperscriptBox["M", "K", "2"]}]}], ")"}]}], "+", 
    RowBox[{
     SubsuperscriptBox["k", "+", "\[Mu]"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", 
        RowBox[{"k", "\[CenterDot]", 
         OverscriptBox["k", "_"]}]}], "+", 
       RowBox[{"3", " ", 
        RowBox[{
         OverscriptBox["k", "_"], "\[CenterDot]", 
         SubscriptBox["k", "+"]}]}], "+", 
       RowBox[{"2", " ", 
        SubsuperscriptBox["M", "K", "2"]}]}], ")"}]}], "-", 
    RowBox[{
     SuperscriptBox[
      OverscriptBox["k", "_"], "\[Mu]"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", 
        RowBox[{"k", "\[CenterDot]", 
         OverscriptBox["k", "_"]}]}], "+", 
       RowBox[{"3", " ", 
        RowBox[{
         OverscriptBox["k", "_"], "\[CenterDot]", 
         SubscriptBox["k", "+"]}]}], "+", 
       RowBox[{"6", " ", 
        RowBox[{"k", "\[CenterDot]", 
         SubscriptBox["k", "+"]}]}], "+", 
       RowBox[{"4", " ", 
        SubsuperscriptBox["M", "K", "2"]}]}], ")"}]}]}], 
   RowBox[{"3", " ", 
    SqrtBox["2"], " ", 
    SubscriptBox["F", "\[Pi]"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"k", "\[CenterDot]", 
       OverscriptBox["k", "_"]}], "+", 
      RowBox[{
       OverscriptBox["k", "_"], "\[CenterDot]", 
       SubscriptBox["k", "+"]}], "+", 
      RowBox[{"k", "\[CenterDot]", 
       SubscriptBox["k", "+"]}], "+", 
      SubsuperscriptBox["M", "K", "2"]}], ")"}]}]], 
  TraditionalForm]], "Output",
 CellChangeTimes->{3.547396324824277*^9, 3.548221810189306*^9, 
  3.548870147067637*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AubCoef20", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{"Aub20", ",", 
      FormBox[
       SuperscriptBox["k", "\[Mu]"],
       TraditionalForm]}], "]"}], ",", 
    RowBox[{"Coefficient", "[", 
     RowBox[{"Aub20", ",", 
      FormBox[
       SuperscriptBox[
        OverscriptBox["k", "_"], "\[Mu]"],
       TraditionalForm]}], "]"}], ",", 
    RowBox[{"Coefficient", "[", 
     RowBox[{"Aub20", ",", 
      FormBox[
       FormBox[
        SubsuperscriptBox["k", "+", "\[Mu]"],
        TraditionalForm],
       TraditionalForm]}], "]"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.547294196588253*^9, 3.547294218265341*^9}, {
   3.547294257046071*^9, 3.547294257714566*^9}, {3.547294312530117*^9, 
   3.547294350967757*^9}, {3.547297854143265*^9, 3.547297906532965*^9}, {
   3.547355295425757*^9, 3.547355327133949*^9}, {3.547357059228457*^9, 
   3.547357086569911*^9}, {3.547357174543852*^9, 3.547357193369892*^9}, {
   3.547357818955783*^9, 3.54735781932257*^9}, {3.547359556644476*^9, 
   3.547359581573916*^9}, {3.547391684046294*^9, 3.547391734741734*^9}, {
   3.547396339757636*^9, 3.547396398835542*^9}, 3.54822181398737*^9, 
   3.548870150531101*^9},
 Background->RGBColor[0.88, 1, 0.88]],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"3", " ", 
       RowBox[{"k", "\[CenterDot]", 
        OverscriptBox["k", "_"]}]}], "+", 
      RowBox[{"3", " ", 
       RowBox[{
        OverscriptBox["k", "_"], "\[CenterDot]", 
        SubscriptBox["k", "+"]}]}], "+", 
      RowBox[{"2", " ", 
       SubsuperscriptBox["M", "K", "2"]}]}], 
     RowBox[{"3", " ", 
      SqrtBox["2"], " ", 
      SubscriptBox["F", "\[Pi]"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"k", "\[CenterDot]", 
         OverscriptBox["k", "_"]}], "+", 
        RowBox[{
         OverscriptBox["k", "_"], "\[CenterDot]", 
         SubscriptBox["k", "+"]}], "+", 
        RowBox[{"k", "\[CenterDot]", 
         SubscriptBox["k", "+"]}], "+", 
        SubsuperscriptBox["M", "K", "2"]}], ")"}]}]], ",", 
    FractionBox[
     RowBox[{
      RowBox[{"-", 
       RowBox[{"3", " ", 
        RowBox[{"k", "\[CenterDot]", 
         OverscriptBox["k", "_"]}]}]}], "-", 
      RowBox[{"3", " ", 
       RowBox[{
        OverscriptBox["k", "_"], "\[CenterDot]", 
        SubscriptBox["k", "+"]}]}], "-", 
      RowBox[{"6", " ", 
       RowBox[{"k", "\[CenterDot]", 
        SubscriptBox["k", "+"]}]}], "-", 
      RowBox[{"4", " ", 
       SubsuperscriptBox["M", "K", "2"]}]}], 
     RowBox[{"3", " ", 
      SqrtBox["2"], " ", 
      SubscriptBox["F", "\[Pi]"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"k", "\[CenterDot]", 
         OverscriptBox["k", "_"]}], "+", 
        RowBox[{
         OverscriptBox["k", "_"], "\[CenterDot]", 
         SubscriptBox["k", "+"]}], "+", 
        RowBox[{"k", "\[CenterDot]", 
         SubscriptBox["k", "+"]}], "+", 
        SubsuperscriptBox["M", "K", "2"]}], ")"}]}]], ",", 
    FractionBox[
     RowBox[{
      RowBox[{"3", " ", 
       RowBox[{"k", "\[CenterDot]", 
        OverscriptBox["k", "_"]}]}], "+", 
      RowBox[{"3", " ", 
       RowBox[{
        OverscriptBox["k", "_"], "\[CenterDot]", 
        SubscriptBox["k", "+"]}]}], "+", 
      RowBox[{"2", " ", 
       SubsuperscriptBox["M", "K", "2"]}]}], 
     RowBox[{"3", " ", 
      SqrtBox["2"], " ", 
      SubscriptBox["F", "\[Pi]"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"k", "\[CenterDot]", 
         OverscriptBox["k", "_"]}], "+", 
        RowBox[{
         OverscriptBox["k", "_"], "\[CenterDot]", 
         SubscriptBox["k", "+"]}], "+", 
        RowBox[{"k", "\[CenterDot]", 
         SubscriptBox["k", "+"]}], "+", 
        SubsuperscriptBox["M", "K", "2"]}], ")"}]}]]}], "}"}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{3.547396403573213*^9, 3.548221815002231*^9, 
  3.548870157511914*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["J", "\[Mu]"], "(", 
    RowBox[{
     SubscriptBox["\[Pi]", "1"], 
     SubscriptBox["\[Pi]", "2"], " ", 
     SuperscriptBox["K", "+"]}], ")"}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 ": External particles and definition of scalar products:"
}], "Section",
 CellChangeTimes->{{3.548873455376712*^9, 3.548873459664428*^9}, {
  3.550633505855943*^9, 3.550633523206544*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    SubscriptBox["\[Pi]", "0"], "[", 
    RowBox[{"-", 
     SubscriptBox["p", "1"]}], "]"}], ",", 
   RowBox[{
    SubscriptBox["\[Pi]", "0"], "[", 
    RowBox[{"-", 
     SubscriptBox["p", "2"]}], "]"}], ",", 
   RowBox[{
    SubscriptBox["K", "-"], "[", 
    RowBox[{"-", 
     SubscriptBox["k", "+"]}], "]"}], ",", 
   RowBox[{
    SubscriptBox["W", "+"], "[", 
    RowBox[{
     SubscriptBox["k", "+"], "+", 
     SubscriptBox["p", "1"], "+", 
     SubscriptBox["p", "2"]}], "]"}]}], "}"}]], "Input"],

Cell[BoxData[
 RowBox[{"{", "}"}]], "Input"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Tree level amplitude of O(p^2):", "Section"],

Cell[BoxData[
 FractionBox[
  RowBox[{"\[ImaginaryI]", " ", 
   SubscriptBox["G", "F"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"2", " ", 
      SubsuperscriptBox["k", "+", "\[Mu]"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SubscriptBox["p", "1"], ".", 
         SubscriptBox["p", "2"]}], "+", 
        SubsuperscriptBox["M", "\[Pi]", "2"]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "+"], ".", 
       SubscriptBox["p", "1"]}], " ", 
      RowBox[{"(", 
       RowBox[{
        SubsuperscriptBox["k", "+", "\[Mu]"], "-", 
        SubsuperscriptBox["p", "1", "\[Mu]"], "-", 
        SubsuperscriptBox["p", "2", "\[Mu]"]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "+"], ".", 
       SubscriptBox["p", "2"]}], " ", 
      RowBox[{"(", 
       RowBox[{
        SubsuperscriptBox["k", "+", "\[Mu]"], "-", 
        SubsuperscriptBox["p", "1", "\[Mu]"], "-", 
        SubsuperscriptBox["p", "2", "\[Mu]"]}], ")"}]}]}], ")"}], " ", 
   SubscriptBox["V", "us"], " ", 
   SubscriptBox[
    OverscriptBox["l", "^"], "\[Mu]"]}], 
  RowBox[{"4", " ", 
   SubscriptBox["F", "\[Pi]"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SubscriptBox["k", "+"], ".", 
      SubscriptBox["p", "1"]}], "+", 
     RowBox[{
      SubscriptBox["k", "+"], ".", 
      SubscriptBox["p", "2"]}], "+", 
     RowBox[{
      SubscriptBox["p", "1"], ".", 
      SubscriptBox["p", "2"]}], "+", 
     SubsuperscriptBox["M", "\[Pi]", "2"]}], ")"}]}]]], "Input"],

Cell["Runtime:  0.04468 hours", "Input"],

Cell[CellGroupData[{

Cell["Comparison with AMPC", "Subsection",
 CellChangeTimes->{{3.547276698713152*^9, 3.54727670956617*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"<<", "HighEnergyPhysics`FeynCalc`"}], ";"}]], "Input",
 CellChangeTimes->{{3.547276507629883*^9, 3.547276517398946*^9}}],

Cell["\<\
Loading FeynCalc from \
/home/diganta/.Mathematica/Applications/HighEnergyPhysics\
\>", "Text",
 CellMargins->{{Inherited, Inherited}, {1, 0}},
 GeneratedCell->True,
 CellAutoOverwrite->True,
 CellChangeTimes->{3.548871094159659*^9}],

Cell[TextData[{
 StyleBox["FeynCalc",
  FontWeight->"Bold"],
 " ",
 "8.1.0",
 " For help, type ?FeynCalc, open ",
 ButtonBox["FeynCalcRef8.nb",
  BaseStyle->"AddOnsLink",
  ButtonFunction:>NotebookOpen[
   "/home/diganta/.Mathematica/Applications/HighEnergyPhysics/Documentation/\
English/FeynCalcRef8.nb"],
  ButtonData:>{"Short Overview", "intro"},
  ButtonNote->"Open FeynCalcRef8.nb"],
 " or visit ",
 ButtonBox["www.feyncalc.org",
  BaseStyle->"Hyperlink",
  ButtonData:>{
    URL["http://www.feyncalc.org/"], None},
  ButtonNote->"http://www.feyncalc.org/"]
}], "Text",
 CellMargins->{{Inherited, Inherited}, {1, 0}},
 GeneratedCell->True,
 CellAutoOverwrite->True,
 CellChangeTimes->{3.548871095261298*^9}],

Cell[TextData[{
 "Loading FeynArts, see ",
 ButtonBox["www.feynarts.de",
  BaseStyle->"Hyperlink",
  ButtonData:>{
    URL["http://www.feynarts.de/"], None},
  ButtonNote->"http://www.feynarts.de/"],
 " for documentation"
}], "Text",
 CellMargins->{{Inherited, Inherited}, {1, 0}},
 GeneratedCell->True,
 CellAutoOverwrite->True,
 CellChangeTimes->{3.548871095355995*^9}],

Cell["FeynArts 3.4 patched for use with FeynCalc", "Text",
 CellMargins->{{Inherited, Inherited}, {1, 0}},
 GeneratedCell->True,
 CellAutoOverwrite->True,
 CellChangeTimes->{3.548871095437025*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AMPC21", "=", 
  FractionBox[
   RowBox[{" ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", 
       SubsuperscriptBox["k", "+", "\[Mu]"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SubscriptBox["p", "1"], ".", 
          SubscriptBox["p", "2"]}], "+", 
         SubsuperscriptBox["M", "\[Pi]", "2"]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{
        SubscriptBox["k", "+"], ".", 
        SubscriptBox["p", "1"]}], " ", 
       RowBox[{"(", 
        RowBox[{
         SubsuperscriptBox["k", "+", "\[Mu]"], "-", 
         SubsuperscriptBox["p", "1", "\[Mu]"], "-", 
         SubsuperscriptBox["p", "2", "\[Mu]"]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{
        SubscriptBox["k", "+"], ".", 
        SubscriptBox["p", "2"]}], " ", 
       RowBox[{"(", 
        RowBox[{
         SubsuperscriptBox["k", "+", "\[Mu]"], "-", 
         SubsuperscriptBox["p", "1", "\[Mu]"], "-", 
         SubsuperscriptBox["p", "2", "\[Mu]"]}], ")"}]}]}], ")"}], " "}], 
   RowBox[{"4", " ", 
    SubscriptBox["F", "\[Pi]"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "+"], ".", 
       SubscriptBox["p", "1"]}], "+", 
      RowBox[{
       SubscriptBox["k", "+"], ".", 
       SubscriptBox["p", "2"]}], "+", 
      RowBox[{
       SubscriptBox["p", "1"], ".", 
       SubscriptBox["p", "2"]}], "+", 
      SubsuperscriptBox["M", "\[Pi]", "2"]}], ")"}]}]]}]], "Input",
 CellChangeTimes->{{3.547397301432889*^9, 3.547397316155945*^9}, {
  3.548871105941883*^9, 3.548871115696581*^9}}],

Cell[BoxData[
 FormBox[
  FractionBox[
   RowBox[{
    RowBox[{"2", " ", 
     SubsuperscriptBox["k", "+", "\[Mu]"], " ", 
     RowBox[{"(", 
      RowBox[{
       SubsuperscriptBox["M", "\[Pi]", "2"], "+", 
       RowBox[{
        SubscriptBox["p", "1"], ".", 
        SubscriptBox["p", "2"]}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{
      SubscriptBox["k", "+"], ".", 
      SubscriptBox["p", "1"]}], " ", 
     RowBox[{"(", 
      RowBox[{
       SubsuperscriptBox["k", "+", "\[Mu]"], "-", 
       SubsuperscriptBox["p", "1", "\[Mu]"], "-", 
       SubsuperscriptBox["p", "2", "\[Mu]"]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{
      SubscriptBox["k", "+"], ".", 
      SubscriptBox["p", "2"]}], " ", 
     RowBox[{"(", 
      RowBox[{
       SubsuperscriptBox["k", "+", "\[Mu]"], "-", 
       SubsuperscriptBox["p", "1", "\[Mu]"], "-", 
       SubsuperscriptBox["p", "2", "\[Mu]"]}], ")"}]}]}], 
   RowBox[{"4", " ", 
    SubscriptBox["F", "\[Pi]"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "+"], ".", 
       SubscriptBox["p", "1"]}], "+", 
      RowBox[{
       SubscriptBox["k", "+"], ".", 
       SubscriptBox["p", "2"]}], "+", 
      SubsuperscriptBox["M", "\[Pi]", "2"], "+", 
      RowBox[{
       SubscriptBox["p", "1"], ".", 
       SubscriptBox["p", "2"]}]}], ")"}]}]], TraditionalForm]], "Output",
 CellChangeTimes->{3.547397320437924*^9, 3.547397780467536*^9, 
  3.54887111748492*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AMPcCoef21", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{"AMPC21", ",", 
      FormBox[
       SubsuperscriptBox["p", "1", "\[Mu]"],
       TraditionalForm]}], "]"}], ",", 
    RowBox[{"Coefficient", "[", 
     RowBox[{"AMPC21", ",", 
      FormBox[
       SubsuperscriptBox["p", "2", "\[Mu]"],
       TraditionalForm]}], "]"}], ",", 
    RowBox[{"Coefficient", "[", 
     RowBox[{"AMPC21", ",", 
      FormBox[
       FormBox[
        SubsuperscriptBox["k", "+", "\[Mu]"],
        TraditionalForm],
       TraditionalForm]}], "]"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.547294196588253*^9, 3.547294218265341*^9}, {
  3.547294257046071*^9, 3.547294257714566*^9}, {3.547294312530117*^9, 
  3.547294350967757*^9}, {3.547297854143265*^9, 3.547297906532965*^9}, {
  3.547355295425757*^9, 3.547355327133949*^9}, {3.547357059228457*^9, 
  3.547357086569911*^9}, {3.547357174543852*^9, 3.547357193369892*^9}, {
  3.547357818955783*^9, 3.54735781932257*^9}, {3.547359556644476*^9, 
  3.547359581573916*^9}, {3.547391684046294*^9, 3.547391734741734*^9}, {
  3.547396339757636*^9, 3.547396398835542*^9}, {3.54739643144923*^9, 
  3.547396455101899*^9}, {3.547397704368309*^9, 3.547397756370218*^9}},
 Background->RGBColor[0.88, 1, 0.88]],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"-", 
       RowBox[{
        SubscriptBox["k", "+"], ".", 
        SubscriptBox["p", "1"]}]}], "-", 
      RowBox[{
       SubscriptBox["k", "+"], ".", 
       SubscriptBox["p", "2"]}]}], 
     RowBox[{"4", " ", 
      SubscriptBox["F", "\[Pi]"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SubscriptBox["k", "+"], ".", 
         SubscriptBox["p", "1"]}], "+", 
        RowBox[{
         SubscriptBox["k", "+"], ".", 
         SubscriptBox["p", "2"]}], "+", 
        SubsuperscriptBox["M", "\[Pi]", "2"], "+", 
        RowBox[{
         SubscriptBox["p", "1"], ".", 
         SubscriptBox["p", "2"]}]}], ")"}]}]], ",", 
    FractionBox[
     RowBox[{
      RowBox[{"-", 
       RowBox[{
        SubscriptBox["k", "+"], ".", 
        SubscriptBox["p", "1"]}]}], "-", 
      RowBox[{
       SubscriptBox["k", "+"], ".", 
       SubscriptBox["p", "2"]}]}], 
     RowBox[{"4", " ", 
      SubscriptBox["F", "\[Pi]"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SubscriptBox["k", "+"], ".", 
         SubscriptBox["p", "1"]}], "+", 
        RowBox[{
         SubscriptBox["k", "+"], ".", 
         SubscriptBox["p", "2"]}], "+", 
        SubsuperscriptBox["M", "\[Pi]", "2"], "+", 
        RowBox[{
         SubscriptBox["p", "1"], ".", 
         SubscriptBox["p", "2"]}]}], ")"}]}]], ",", 
    FractionBox[
     RowBox[{
      RowBox[{
       SubscriptBox["k", "+"], ".", 
       SubscriptBox["p", "1"]}], "+", 
      RowBox[{
       SubscriptBox["k", "+"], ".", 
       SubscriptBox["p", "2"]}], "+", 
      RowBox[{"2", " ", 
       SubsuperscriptBox["M", "\[Pi]", "2"]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{
        SubscriptBox["p", "1"], ".", 
        SubscriptBox["p", "2"]}]}]}], 
     RowBox[{"4", " ", 
      SubscriptBox["F", "\[Pi]"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SubscriptBox["k", "+"], ".", 
         SubscriptBox["p", "1"]}], "+", 
        RowBox[{
         SubscriptBox["k", "+"], ".", 
         SubscriptBox["p", "2"]}], "+", 
        SubsuperscriptBox["M", "\[Pi]", "2"], "+", 
        RowBox[{
         SubscriptBox["p", "1"], ".", 
         SubscriptBox["p", "2"]}]}], ")"}]}]]}], "}"}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{{3.547397760033738*^9, 3.547397785130831*^9}, 
   3.548871140856755*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"ScriptP21", "[", 
   RowBox[{"\[Mu]_", ",", "\[Nu]_"}], "]"}], "=", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"MetricTensor", "[", 
     RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"FourVector", "[", 
        RowBox[{
         SubscriptBox["p", "1"], ",", "\[Mu]"}], "]"}], "+", 
       RowBox[{"FourVector", "[", 
        RowBox[{
         SubscriptBox["p", "2"], ",", "\[Mu]"}], "]"}], "+", 
       RowBox[{"FourVector", "[", 
        RowBox[{
         SubscriptBox["k", "+"], ",", "\[Mu]"}], "]"}]}], ")"}], " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"FourVector", "[", 
         RowBox[{
          SubscriptBox["p", "1"], ",", "\[Nu]"}], "]"}], "+", 
        RowBox[{"FourVector", "[", 
         RowBox[{
          SubscriptBox["p", "2"], ",", "\[Nu]"}], "]"}], "+", 
        RowBox[{"FourVector", "[", 
         RowBox[{
          SubscriptBox["k", "+"], ",", "\[Nu]"}], "]"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"ScalarProduct", "[", 
         RowBox[{
          RowBox[{
           SubscriptBox["p", "1"], "+", 
           SubscriptBox["p", "2"], "+", 
           SubscriptBox["k", "+"]}], ",", 
          RowBox[{
           SubscriptBox["p", "1"], "+", 
           SubscriptBox["p", "2"], "+", 
           SubscriptBox["k", "+"]}]}], "]"}], "-", 
        SubsuperscriptBox["M", "K", "2"]}], ")"}]}]}]}], ")"}]}]], "Input",
 CellChangeTimes->{{3.547276534976247*^9, 3.547276534977013*^9}, {
  3.547276572449321*^9, 3.547276666798561*^9}, {3.547293962300839*^9, 
  3.54729398892858*^9}, {3.547294085875934*^9, 3.547294086175936*^9}, {
  3.547296443024269*^9, 3.547296443192089*^9}, {3.547296483549681*^9, 
  3.547296545449495*^9}, {3.547355012805326*^9, 3.547355061892174*^9}, {
  3.547356483531916*^9, 3.547356501861745*^9}, {3.547356640096383*^9, 
  3.547356641067838*^9}, {3.5473577606235*^9, 3.54735777701584*^9}, {
  3.547359361233999*^9, 3.547359381855509*^9}, {3.547359466383589*^9, 
  3.547359466835763*^9}, {3.547390774743854*^9, 3.54739084693536*^9}, {
  3.547390910834834*^9, 3.547390913388541*^9}, {3.547395739144337*^9, 
  3.547395826983308*^9}, {3.547397363671666*^9, 3.547397413840011*^9}}],

Cell[BoxData[
 FormBox[
  RowBox[{
   SuperscriptBox["g", 
    RowBox[{"\[Mu]", "\[Nu]"}]], "-", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SubscriptBox[
        FormBox[
         SubscriptBox["k", "+"],
         TraditionalForm], "\[Mu]"], "+", 
       SubscriptBox[
        SubscriptBox["p", "1"], "\[Mu]"], "+", 
       SubscriptBox[
        SubscriptBox["p", "2"], "\[Mu]"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       SubscriptBox[
        FormBox[
         SubscriptBox["k", "+"],
         TraditionalForm], "\[Nu]"], "+", 
       SubscriptBox[
        SubscriptBox["p", "1"], "\[Nu]"], "+", 
       SubscriptBox[
        SubscriptBox["p", "2"], "\[Nu]"]}], ")"}]}], 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       FormBox[
        RowBox[{
         SubscriptBox["k", "+"], "+", 
         SubscriptBox["p", "1"], "+", 
         SubscriptBox["p", "2"]}],
        TraditionalForm], ")"}], "2"], "-", 
     SubsuperscriptBox["M", "K", "2"]}]]}], TraditionalForm]], "Output",
 CellChangeTimes->{3.547397426109291*^9, 3.548871121682987*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Contract", "[", 
     RowBox[{
      RowBox[{"(", 
       FractionBox[
        SqrtBox["2"], 
        FormBox[
         RowBox[{"6", 
          SubscriptBox["F", "\[Pi]"]}],
         TraditionalForm]], ")"}], 
      RowBox[{"(", " ", 
       RowBox[{
        RowBox[{"2", 
         RowBox[{"FourVector", "[", 
          RowBox[{
           SubscriptBox["k", "+"], ",", "\[Nu]"}], "]"}]}], "-", 
        RowBox[{"FourVector", "[", 
         RowBox[{
          SubscriptBox["p", "1"], ",", "\[Nu]"}], "]"}], "-", 
        RowBox[{"FourVector", "[", 
         RowBox[{
          SubscriptBox["p", "2"], ",", "\[Nu]"}], "]"}]}], ")"}], " ", 
      RowBox[{"ScriptP21", "[", 
       RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], "]"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"ScalarProduct", "[", 
        RowBox[{
         SubscriptBox["k", "+"], ",", 
         SubscriptBox["k", "+"]}], "]"}], "\[Rule]", 
       SubsuperscriptBox["M", "K", "2"]}], ",", 
      RowBox[{
       RowBox[{"ScalarProduct", "[", 
        RowBox[{
         SubscriptBox["p", "1"], ",", 
         SubscriptBox["p", "1"]}], "]"}], "\[Rule]", 
       SubsuperscriptBox["M", "\[Pi]", "2"]}], ",", 
      RowBox[{
       RowBox[{"ScalarProduct", "[", 
        RowBox[{
         SubscriptBox["p", "2"], ",", 
         SubscriptBox["p", "2"]}], "]"}], "\[Rule]", 
       SubsuperscriptBox["M", "\[Pi]", "2"]}]}], "}"}]}], "//", "ExpandAll"}],
   "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.547294112528186*^9, 3.54729414030746*^9}, {
   3.547294536472992*^9, 3.547294554040799*^9}, {3.547296587529139*^9, 
   3.547296698369587*^9}, {3.54735520028772*^9, 3.547355243954911*^9}, {
   3.547356660711643*^9, 3.547356768323165*^9}, 3.547356860495594*^9, {
   3.547357864998399*^9, 3.547357869483*^9}, {3.547359419927336*^9, 
   3.54735948828413*^9}, {3.54739093007983*^9, 3.547391008707719*^9}, {
   3.547395859992562*^9, 3.547395889791388*^9}, {3.547396257988252*^9, 
   3.547396300355646*^9}, {3.5473974441993*^9, 3.547397551312506*^9}}],

Cell[BoxData[
 FormBox[
  FractionBox[
   RowBox[{
    RowBox[{
     SubsuperscriptBox["k", "+", 
      FormBox[
       FormBox["\[Mu]",
        TraditionalForm],
       TraditionalForm]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", 
        RowBox[{
         FormBox[
          SubscriptBox["k", "+"],
          TraditionalForm], "\[CenterDot]", 
         FormBox[
          SubscriptBox["p", "1"],
          TraditionalForm]}]}], "+", 
       RowBox[{"3", " ", 
        RowBox[{
         FormBox[
          SubscriptBox["k", "+"],
          TraditionalForm], "\[CenterDot]", 
         FormBox[
          SubscriptBox["p", "2"],
          TraditionalForm]}]}], "-", 
       RowBox[{"2", " ", 
        SubsuperscriptBox["M", "K", "2"]}], "+", 
       RowBox[{"6", " ", 
        SubsuperscriptBox["M", "\[Pi]", "2"]}], "+", 
       RowBox[{"6", " ", 
        RowBox[{
         FormBox[
          SubscriptBox["p", "1"],
          TraditionalForm], "\[CenterDot]", 
         FormBox[
          SubscriptBox["p", "2"],
          TraditionalForm]}]}]}], ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SubsuperscriptBox["p", 
        FormBox["1",
         TraditionalForm], 
        FormBox[
         FormBox["\[Mu]",
          TraditionalForm],
         TraditionalForm]], "+", 
       SubsuperscriptBox["p", 
        FormBox["2",
         TraditionalForm], 
        FormBox[
         FormBox["\[Mu]",
          TraditionalForm],
         TraditionalForm]]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", 
        RowBox[{
         FormBox[
          SubscriptBox["k", "+"],
          TraditionalForm], "\[CenterDot]", 
         FormBox[
          SubscriptBox["p", "1"],
          TraditionalForm]}]}], "+", 
       RowBox[{"3", " ", 
        RowBox[{
         FormBox[
          SubscriptBox["k", "+"],
          TraditionalForm], "\[CenterDot]", 
         FormBox[
          SubscriptBox["p", "2"],
          TraditionalForm]}]}], "+", 
       RowBox[{"2", " ", 
        SubsuperscriptBox["M", "K", "2"]}]}], ")"}]}]}], 
   RowBox[{"6", " ", 
    SqrtBox["2"], " ", 
    SubscriptBox["F", "\[Pi]"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       FormBox[
        SubscriptBox["k", "+"],
        TraditionalForm], "\[CenterDot]", 
       FormBox[
        SubscriptBox["p", "1"],
        TraditionalForm]}], "+", 
      RowBox[{
       FormBox[
        SubscriptBox["k", "+"],
        TraditionalForm], "\[CenterDot]", 
       FormBox[
        SubscriptBox["p", "2"],
        TraditionalForm]}], "+", 
      SubsuperscriptBox["M", "\[Pi]", "2"], "+", 
      RowBox[{
       FormBox[
        SubscriptBox["p", "1"],
        TraditionalForm], "\[CenterDot]", 
       FormBox[
        SubscriptBox["p", "2"],
        TraditionalForm]}]}], ")"}]}]], TraditionalForm]], "Output",
 CellChangeTimes->{3.547397557825886*^9, 3.548871125841705*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Aub21", "=", 
  FormBox[
   FractionBox[
    RowBox[{
     RowBox[{
      SubsuperscriptBox["k", "+", 
       FormBox[
        FormBox["\[Mu]",
         TraditionalForm],
        TraditionalForm]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", " ", 
         RowBox[{
          FormBox[
           SubscriptBox["k", "+"],
           TraditionalForm], "\[CenterDot]", 
          FormBox[
           SubscriptBox["p", "1"],
           TraditionalForm]}]}], "+", 
        RowBox[{"3", " ", 
         RowBox[{
          FormBox[
           SubscriptBox["k", "+"],
           TraditionalForm], "\[CenterDot]", 
          FormBox[
           SubscriptBox["p", "2"],
           TraditionalForm]}]}], "-", 
        RowBox[{"2", " ", 
         SubsuperscriptBox["M", "K", "2"]}], "+", 
        RowBox[{"6", " ", 
         SubsuperscriptBox["M", "\[Pi]", "2"]}], "+", 
        RowBox[{"6", " ", 
         RowBox[{
          FormBox[
           SubscriptBox["p", "1"],
           TraditionalForm], "\[CenterDot]", 
          FormBox[
           SubscriptBox["p", "2"],
           TraditionalForm]}]}]}], ")"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SubsuperscriptBox["p", 
         FormBox["1",
          TraditionalForm], 
         FormBox[
          FormBox["\[Mu]",
           TraditionalForm],
          TraditionalForm]], "+", 
        SubsuperscriptBox["p", 
         FormBox["2",
          TraditionalForm], 
         FormBox[
          FormBox["\[Mu]",
           TraditionalForm],
          TraditionalForm]]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", " ", 
         RowBox[{
          FormBox[
           SubscriptBox["k", "+"],
           TraditionalForm], "\[CenterDot]", 
          FormBox[
           SubscriptBox["p", "1"],
           TraditionalForm]}]}], "+", 
        RowBox[{"3", " ", 
         RowBox[{
          FormBox[
           SubscriptBox["k", "+"],
           TraditionalForm], "\[CenterDot]", 
          FormBox[
           SubscriptBox["p", "2"],
           TraditionalForm]}]}], "+", 
        RowBox[{"2", " ", 
         SubsuperscriptBox["M", "K", "2"]}]}], ")"}]}]}], 
    RowBox[{"6", " ", 
     SqrtBox["2"], " ", 
     SubscriptBox["F", "\[Pi]"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FormBox[
         SubscriptBox["k", "+"],
         TraditionalForm], "\[CenterDot]", 
        FormBox[
         SubscriptBox["p", "1"],
         TraditionalForm]}], "+", 
       RowBox[{
        FormBox[
         SubscriptBox["k", "+"],
         TraditionalForm], "\[CenterDot]", 
        FormBox[
         SubscriptBox["p", "2"],
         TraditionalForm]}], "+", 
       SubsuperscriptBox["M", "\[Pi]", "2"], "+", 
       RowBox[{
        FormBox[
         SubscriptBox["p", "1"],
         TraditionalForm], "\[CenterDot]", 
        FormBox[
         SubscriptBox["p", "2"],
         TraditionalForm]}]}], ")"}]}]],
   TraditionalForm]}]], "Input",
 CellChangeTimes->{{3.547397559960043*^9, 3.547397569262958*^9}}],

Cell[BoxData[
 FormBox[
  FractionBox[
   RowBox[{
    RowBox[{
     SubsuperscriptBox["k", "+", "\[Mu]"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", 
        RowBox[{
         SubscriptBox["k", "+"], "\[CenterDot]", 
         SubscriptBox["p", "1"]}]}], "+", 
       RowBox[{"3", " ", 
        RowBox[{
         SubscriptBox["k", "+"], "\[CenterDot]", 
         SubscriptBox["p", "2"]}]}], "-", 
       RowBox[{"2", " ", 
        SubsuperscriptBox["M", "K", "2"]}], "+", 
       RowBox[{"6", " ", 
        SubsuperscriptBox["M", "\[Pi]", "2"]}], "+", 
       RowBox[{"6", " ", 
        RowBox[{
         SubscriptBox["p", "1"], "\[CenterDot]", 
         SubscriptBox["p", "2"]}]}]}], ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SubsuperscriptBox["p", "1", "\[Mu]"], "+", 
       SubsuperscriptBox["p", "2", "\[Mu]"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", 
        RowBox[{
         SubscriptBox["k", "+"], "\[CenterDot]", 
         SubscriptBox["p", "1"]}]}], "+", 
       RowBox[{"3", " ", 
        RowBox[{
         SubscriptBox["k", "+"], "\[CenterDot]", 
         SubscriptBox["p", "2"]}]}], "+", 
       RowBox[{"2", " ", 
        SubsuperscriptBox["M", "K", "2"]}]}], ")"}]}]}], 
   RowBox[{"6", " ", 
    SqrtBox["2"], " ", 
    SubscriptBox["F", "\[Pi]"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "+"], "\[CenterDot]", 
       SubscriptBox["p", "1"]}], "+", 
      RowBox[{
       SubscriptBox["k", "+"], "\[CenterDot]", 
       SubscriptBox["p", "2"]}], "+", 
      SubsuperscriptBox["M", "\[Pi]", "2"], "+", 
      RowBox[{
       SubscriptBox["p", "1"], "\[CenterDot]", 
       SubscriptBox["p", "2"]}]}], ")"}]}]], TraditionalForm]], "Output",
 CellChangeTimes->{3.547397570794417*^9, 3.548221840890811*^9, 
  3.548871128609311*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AubCoef21", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{"Aub21", ",", 
      FormBox[
       SubsuperscriptBox["p", "1", "\[Mu]"],
       TraditionalForm]}], "]"}], ",", 
    RowBox[{"Coefficient", "[", 
     RowBox[{"Aub21", ",", 
      FormBox[
       SubsuperscriptBox["p", "2", "\[Mu]"],
       TraditionalForm]}], "]"}], ",", 
    RowBox[{"Coefficient", "[", 
     RowBox[{"Aub21", ",", 
      FormBox[
       FormBox[
        SubsuperscriptBox["k", "+", "\[Mu]"],
        TraditionalForm],
       TraditionalForm]}], "]"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.547294196588253*^9, 3.547294218265341*^9}, {
   3.547294257046071*^9, 3.547294257714566*^9}, {3.547294312530117*^9, 
   3.547294350967757*^9}, {3.547297854143265*^9, 3.547297906532965*^9}, {
   3.547355295425757*^9, 3.547355327133949*^9}, {3.547357059228457*^9, 
   3.547357086569911*^9}, {3.547357174543852*^9, 3.547357193369892*^9}, {
   3.547357818955783*^9, 3.54735781932257*^9}, {3.547359556644476*^9, 
   3.547359581573916*^9}, {3.547391684046294*^9, 3.547391734741734*^9}, {
   3.547396339757636*^9, 3.547396398835542*^9}, {3.547397628098058*^9, 
   3.547397658659878*^9}, 3.548221844084039*^9, 3.548871131988168*^9},
 Background->RGBColor[0.88, 1, 0.88]],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"-", 
       RowBox[{"3", " ", 
        RowBox[{
         SubscriptBox["k", "+"], "\[CenterDot]", 
         SubscriptBox["p", "1"]}]}]}], "-", 
      RowBox[{"3", " ", 
       RowBox[{
        SubscriptBox["k", "+"], "\[CenterDot]", 
        SubscriptBox["p", "2"]}]}], "-", 
      RowBox[{"2", " ", 
       SubsuperscriptBox["M", "K", "2"]}]}], 
     RowBox[{"6", " ", 
      SqrtBox["2"], " ", 
      SubscriptBox["F", "\[Pi]"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SubscriptBox["k", "+"], "\[CenterDot]", 
         SubscriptBox["p", "1"]}], "+", 
        RowBox[{
         SubscriptBox["k", "+"], "\[CenterDot]", 
         SubscriptBox["p", "2"]}], "+", 
        SubsuperscriptBox["M", "\[Pi]", "2"], "+", 
        RowBox[{
         SubscriptBox["p", "1"], "\[CenterDot]", 
         SubscriptBox["p", "2"]}]}], ")"}]}]], ",", 
    FractionBox[
     RowBox[{
      RowBox[{"-", 
       RowBox[{"3", " ", 
        RowBox[{
         SubscriptBox["k", "+"], "\[CenterDot]", 
         SubscriptBox["p", "1"]}]}]}], "-", 
      RowBox[{"3", " ", 
       RowBox[{
        SubscriptBox["k", "+"], "\[CenterDot]", 
        SubscriptBox["p", "2"]}]}], "-", 
      RowBox[{"2", " ", 
       SubsuperscriptBox["M", "K", "2"]}]}], 
     RowBox[{"6", " ", 
      SqrtBox["2"], " ", 
      SubscriptBox["F", "\[Pi]"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SubscriptBox["k", "+"], "\[CenterDot]", 
         SubscriptBox["p", "1"]}], "+", 
        RowBox[{
         SubscriptBox["k", "+"], "\[CenterDot]", 
         SubscriptBox["p", "2"]}], "+", 
        SubsuperscriptBox["M", "\[Pi]", "2"], "+", 
        RowBox[{
         SubscriptBox["p", "1"], "\[CenterDot]", 
         SubscriptBox["p", "2"]}]}], ")"}]}]], ",", 
    FractionBox[
     RowBox[{
      RowBox[{"3", " ", 
       RowBox[{
        SubscriptBox["k", "+"], "\[CenterDot]", 
        SubscriptBox["p", "1"]}]}], "+", 
      RowBox[{"3", " ", 
       RowBox[{
        SubscriptBox["k", "+"], "\[CenterDot]", 
        SubscriptBox["p", "2"]}]}], "-", 
      RowBox[{"2", " ", 
       SubsuperscriptBox["M", "K", "2"]}], "+", 
      RowBox[{"6", " ", 
       SubsuperscriptBox["M", "\[Pi]", "2"]}], "+", 
      RowBox[{"6", " ", 
       RowBox[{
        SubscriptBox["p", "1"], "\[CenterDot]", 
        SubscriptBox["p", "2"]}]}]}], 
     RowBox[{"6", " ", 
      SqrtBox["2"], " ", 
      SubscriptBox["F", "\[Pi]"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SubscriptBox["k", "+"], "\[CenterDot]", 
         SubscriptBox["p", "1"]}], "+", 
        RowBox[{
         SubscriptBox["k", "+"], "\[CenterDot]", 
         SubscriptBox["p", "2"]}], "+", 
        SubsuperscriptBox["M", "\[Pi]", "2"], "+", 
        RowBox[{
         SubscriptBox["p", "1"], "\[CenterDot]", 
         SubscriptBox["p", "2"]}]}], ")"}]}]]}], "}"}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{3.547397665095535*^9, 3.548221845234069*^9, 
  3.548871133029158*^9}]
}, Open  ]],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 3}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{Inherited, 5}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["J", "\[Mu]"], "(", 
    RowBox[{
     SuperscriptBox["\[Pi]", "+"], 
     SuperscriptBox["\[Pi]", "-"], 
     SuperscriptBox["K", "+"]}], ")"}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 ": External particles and definition of scalar products:"
}], "Section",
 CellChangeTimes->{{3.548873465731392*^9, 3.548873471344451*^9}, {
  3.550633536796844*^9, 3.550633559944777*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    SubscriptBox["\[Pi]", "-"], "[", 
    RowBox[{"-", 
     SubscriptBox["p", "+"]}], "]"}], ",", 
   RowBox[{
    SubscriptBox["\[Pi]", "+"], "[", 
    RowBox[{"-", 
     SubscriptBox["p", "-"]}], "]"}], ",", 
   RowBox[{
    SubscriptBox["K", "-"], "[", 
    RowBox[{"-", 
     SubscriptBox["k", "+"]}], "]"}], ",", 
   RowBox[{
    SubscriptBox["W", "+"], "[", 
    RowBox[{
     SubscriptBox["p", "-"], "+", 
     SubscriptBox["k", "+"], "+", 
     SubscriptBox["p", "+"]}], "]"}]}], "}"}]], "Input"],

Cell[BoxData[
 RowBox[{"{", "}"}]], "Input"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Tree level amplitude of O(p^2):", "Section"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", 
    SubscriptBox["G", "F"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", 
       RowBox[{
        SubscriptBox["k", "+"], ".", 
        SubscriptBox["p", "+"]}], " ", 
       SubsuperscriptBox["p", "-", "\[Mu]"]}], "+", 
      RowBox[{
       RowBox[{
        SubscriptBox["p", "-"], ".", 
        SubscriptBox["k", "+"]}], " ", 
       RowBox[{"(", 
        RowBox[{
         SubsuperscriptBox["p", "-", "\[Mu]"], "-", 
         SubsuperscriptBox["k", "+", "\[Mu]"], "-", 
         SubsuperscriptBox["p", "+", "\[Mu]"]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{
        SubscriptBox["p", "-"], ".", 
        SubscriptBox["p", "+"]}], " ", 
       RowBox[{"(", 
        RowBox[{
         SubsuperscriptBox["p", "-", "\[Mu]"], "-", 
         SubsuperscriptBox["k", "+", "\[Mu]"], "-", 
         SubsuperscriptBox["p", "+", "\[Mu]"]}], ")"}]}], "+", 
      RowBox[{
       SubsuperscriptBox["p", "-", "\[Mu]"], " ", 
       SubsuperscriptBox["M", "\[Pi]", "2"]}], "-", 
      RowBox[{
       SubsuperscriptBox["k", "+", "\[Mu]"], " ", 
       SubsuperscriptBox["M", "\[Pi]", "2"]}], "-", 
      RowBox[{
       SubsuperscriptBox["p", "+", "\[Mu]"], " ", 
       SubsuperscriptBox["M", "\[Pi]", "2"]}]}], ")"}], " ", 
    SubscriptBox["V", "us"], " ", 
    SubscriptBox[
     OverscriptBox["l", "^"], "\[Mu]"]}], 
   RowBox[{"2", " ", 
    SubscriptBox["F", "\[Pi]"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SubscriptBox["p", "-"], ".", 
       SubscriptBox["k", "+"]}], "+", 
      RowBox[{
       SubscriptBox["p", "-"], ".", 
       SubscriptBox["p", "+"]}], "+", 
      RowBox[{
       SubscriptBox["k", "+"], ".", 
       SubscriptBox["p", "+"]}], "+", 
      SubsuperscriptBox["M", "\[Pi]", "2"]}], ")"}]}]]}]], "Input"],

Cell["Runtime:  0.04101 hours", "Input"],

Cell[CellGroupData[{

Cell["Comparison with AMPC", "Subsection",
 CellChangeTimes->{{3.547276698713152*^9, 3.54727670956617*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"<<", "HighEnergyPhysics`FeynCalc`"}], ";"}]], "Input",
 CellChangeTimes->{{3.547276507629883*^9, 3.547276517398946*^9}}],

Cell["\<\
Loading FeynCalc from \
/home/diganta/.Mathematica/Applications/HighEnergyPhysics\
\>", "Text",
 CellMargins->{{Inherited, Inherited}, {1, 0}},
 GeneratedCell->True,
 CellAutoOverwrite->True,
 CellChangeTimes->{3.548871775905874*^9}],

Cell[TextData[{
 StyleBox["FeynCalc",
  FontWeight->"Bold"],
 " ",
 "8.1.0",
 " For help, type ?FeynCalc, open ",
 ButtonBox["FeynCalcRef8.nb",
  BaseStyle->"AddOnsLink",
  ButtonFunction:>NotebookOpen[
   "/home/diganta/.Mathematica/Applications/HighEnergyPhysics/Documentation/\
English/FeynCalcRef8.nb"],
  ButtonData:>{"Short Overview", "intro"},
  ButtonNote->"Open FeynCalcRef8.nb"],
 " or visit ",
 ButtonBox["www.feyncalc.org",
  BaseStyle->"Hyperlink",
  ButtonData:>{
    URL["http://www.feyncalc.org/"], None},
  ButtonNote->"http://www.feyncalc.org/"]
}], "Text",
 CellMargins->{{Inherited, Inherited}, {1, 0}},
 GeneratedCell->True,
 CellAutoOverwrite->True,
 CellChangeTimes->{3.5488717768446*^9}],

Cell[TextData[{
 "Loading FeynArts, see ",
 ButtonBox["www.feynarts.de",
  BaseStyle->"Hyperlink",
  ButtonData:>{
    URL["http://www.feynarts.de/"], None},
  ButtonNote->"http://www.feynarts.de/"],
 " for documentation"
}], "Text",
 CellMargins->{{Inherited, Inherited}, {1, 0}},
 GeneratedCell->True,
 CellAutoOverwrite->True,
 CellChangeTimes->{3.548871776939459*^9}],

Cell["FeynArts 3.4 patched for use with FeynCalc", "Text",
 CellMargins->{{Inherited, Inherited}, {1, 0}},
 GeneratedCell->True,
 CellAutoOverwrite->True,
 CellChangeTimes->{3.548871777021417*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AMPC22", "=", 
  RowBox[{"-", 
   FractionBox[
    RowBox[{" ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        RowBox[{
         SubscriptBox["k", "+"], ".", 
         SubscriptBox["p", "+"]}], " ", 
        SubsuperscriptBox["p", "-", "\[Mu]"]}], "+", 
       RowBox[{
        RowBox[{
         SubscriptBox["p", "-"], ".", 
         SubscriptBox["k", "+"]}], " ", 
        RowBox[{"(", 
         RowBox[{
          SubsuperscriptBox["p", "-", "\[Mu]"], "-", 
          SubsuperscriptBox["k", "+", "\[Mu]"], "-", 
          SubsuperscriptBox["p", "+", "\[Mu]"]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{
         SubscriptBox["p", "-"], ".", 
         SubscriptBox["p", "+"]}], " ", 
        RowBox[{"(", 
         RowBox[{
          SubsuperscriptBox["p", "-", "\[Mu]"], "-", 
          SubsuperscriptBox["k", "+", "\[Mu]"], "-", 
          SubsuperscriptBox["p", "+", "\[Mu]"]}], ")"}]}], "+", 
       RowBox[{
        SubsuperscriptBox["p", "-", "\[Mu]"], " ", 
        SubsuperscriptBox["M", "\[Pi]", "2"]}], "-", 
       RowBox[{
        SubsuperscriptBox["k", "+", "\[Mu]"], " ", 
        SubsuperscriptBox["M", "\[Pi]", "2"]}], "-", 
       RowBox[{
        SubsuperscriptBox["p", "+", "\[Mu]"], " ", 
        SubsuperscriptBox["M", "\[Pi]", "2"]}]}], ")"}], " "}], 
    RowBox[{"2", " ", 
     SubscriptBox["F", "\[Pi]"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SubscriptBox["p", "-"], ".", 
        SubscriptBox["k", "+"]}], "+", 
       RowBox[{
        SubscriptBox["p", "-"], ".", 
        SubscriptBox["p", "+"]}], "+", 
       RowBox[{
        SubscriptBox["k", "+"], ".", 
        SubscriptBox["p", "+"]}], "+", 
       SubsuperscriptBox["M", "\[Pi]", "2"]}], ")"}]}]]}]}]], "Input",
 CellChangeTimes->{{3.548172439337819*^9, 3.548172441855132*^9}, {
  3.548172474506922*^9, 3.548172483730106*^9}, {3.548871783354664*^9, 
  3.548871789427122*^9}}],

Cell[BoxData[
 FormBox[
  RowBox[{"-", 
   FractionBox[
    RowBox[{
     RowBox[{"-", 
      RowBox[{
       SubsuperscriptBox["M", "\[Pi]", "2"], " ", 
       SubsuperscriptBox["k", "+", "\[Mu]"]}]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{
       SubscriptBox["k", "+"], ".", 
       SubscriptBox["p", "+"]}], " ", 
      SubsuperscriptBox["p", "-", "\[Mu]"]}], "+", 
     RowBox[{
      RowBox[{
       SubscriptBox["p", "-"], ".", 
       SubscriptBox["k", "+"]}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SubsuperscriptBox["k", "+", "\[Mu]"]}], "+", 
        SubsuperscriptBox["p", "-", "\[Mu]"], "-", 
        SubsuperscriptBox["p", "+", "\[Mu]"]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{
       SubscriptBox["p", "-"], ".", 
       SubscriptBox["p", "+"]}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SubsuperscriptBox["k", "+", "\[Mu]"]}], "+", 
        SubsuperscriptBox["p", "-", "\[Mu]"], "-", 
        SubsuperscriptBox["p", "+", "\[Mu]"]}], ")"}]}], "+", 
     RowBox[{
      SubsuperscriptBox["M", "\[Pi]", "2"], " ", 
      SubsuperscriptBox["p", "-", "\[Mu]"]}], "-", 
     RowBox[{
      SubsuperscriptBox["M", "\[Pi]", "2"], " ", 
      SubsuperscriptBox["p", "+", "\[Mu]"]}]}], 
    RowBox[{"2", " ", 
     SubscriptBox["F", "\[Pi]"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SubscriptBox["p", "-"], ".", 
        SubscriptBox["k", "+"]}], "+", 
       RowBox[{
        SubscriptBox["k", "+"], ".", 
        SubscriptBox["p", "+"]}], "+", 
       SubsuperscriptBox["M", "\[Pi]", "2"], "+", 
       RowBox[{
        SubscriptBox["p", "-"], ".", 
        SubscriptBox["p", "+"]}]}], ")"}]}]]}], TraditionalForm]], "Output",
 CellChangeTimes->{3.54817250337676*^9, 3.548871791109157*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AMPcCoef22", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{"AMPC22", ",", 
      FormBox[
       SubsuperscriptBox["p", "+", "\[Mu]"],
       TraditionalForm]}], "]"}], ",", 
    RowBox[{"Coefficient", "[", 
     RowBox[{"AMPC22", ",", 
      FormBox[
       SubsuperscriptBox["p", "-", "\[Mu]"],
       TraditionalForm]}], "]"}], ",", 
    RowBox[{"Coefficient", "[", 
     RowBox[{"AMPC22", ",", 
      FormBox[
       FormBox[
        SubsuperscriptBox["k", "+", "\[Mu]"],
        TraditionalForm],
       TraditionalForm]}], "]"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.547294196588253*^9, 3.547294218265341*^9}, {
  3.547294257046071*^9, 3.547294257714566*^9}, {3.547294312530117*^9, 
  3.547294350967757*^9}, {3.547297854143265*^9, 3.547297906532965*^9}, {
  3.547355295425757*^9, 3.547355327133949*^9}, {3.547357059228457*^9, 
  3.547357086569911*^9}, {3.547357174543852*^9, 3.547357193369892*^9}, {
  3.547357818955783*^9, 3.54735781932257*^9}, {3.547359556644476*^9, 
  3.547359581573916*^9}, {3.547391684046294*^9, 3.547391734741734*^9}, {
  3.547396339757636*^9, 3.547396398835542*^9}, {3.54739643144923*^9, 
  3.547396455101899*^9}, {3.547397704368309*^9, 3.547397756370218*^9}, {
  3.548172961744775*^9, 3.548172990317456*^9}},
 Background->RGBColor[0.88, 1, 0.88]],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"-", 
        RowBox[{
         SubscriptBox["p", "-"], ".", 
         SubscriptBox["k", "+"]}]}], "-", 
       SubsuperscriptBox["M", "\[Pi]", "2"], "-", 
       RowBox[{
        SubscriptBox["p", "-"], ".", 
        SubscriptBox["p", "+"]}]}], 
      RowBox[{"2", " ", 
       SubscriptBox["F", "\[Pi]"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SubscriptBox["p", "-"], ".", 
          SubscriptBox["k", "+"]}], "+", 
         RowBox[{
          SubscriptBox["k", "+"], ".", 
          SubscriptBox["p", "+"]}], "+", 
         SubsuperscriptBox["M", "\[Pi]", "2"], "+", 
         RowBox[{
          SubscriptBox["p", "-"], ".", 
          SubscriptBox["p", "+"]}]}], ")"}]}]]}], ",", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{
        SubscriptBox["p", "-"], ".", 
        SubscriptBox["k", "+"]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{
         SubscriptBox["k", "+"], ".", 
         SubscriptBox["p", "+"]}]}], "+", 
       SubsuperscriptBox["M", "\[Pi]", "2"], "+", 
       RowBox[{
        SubscriptBox["p", "-"], ".", 
        SubscriptBox["p", "+"]}]}], 
      RowBox[{"2", " ", 
       SubscriptBox["F", "\[Pi]"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SubscriptBox["p", "-"], ".", 
          SubscriptBox["k", "+"]}], "+", 
         RowBox[{
          SubscriptBox["k", "+"], ".", 
          SubscriptBox["p", "+"]}], "+", 
         SubsuperscriptBox["M", "\[Pi]", "2"], "+", 
         RowBox[{
          SubscriptBox["p", "-"], ".", 
          SubscriptBox["p", "+"]}]}], ")"}]}]]}], ",", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"-", 
        RowBox[{
         SubscriptBox["p", "-"], ".", 
         SubscriptBox["k", "+"]}]}], "-", 
       SubsuperscriptBox["M", "\[Pi]", "2"], "-", 
       RowBox[{
        SubscriptBox["p", "-"], ".", 
        SubscriptBox["p", "+"]}]}], 
      RowBox[{"2", " ", 
       SubscriptBox["F", "\[Pi]"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SubscriptBox["p", "-"], ".", 
          SubscriptBox["k", "+"]}], "+", 
         RowBox[{
          SubscriptBox["k", "+"], ".", 
          SubscriptBox["p", "+"]}], "+", 
         SubsuperscriptBox["M", "\[Pi]", "2"], "+", 
         RowBox[{
          SubscriptBox["p", "-"], ".", 
          SubscriptBox["p", "+"]}]}], ")"}]}]]}]}], "}"}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{3.548172994011366*^9, 3.548871816181229*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"ScriptP22", "[", 
   RowBox[{"\[Mu]_", ",", "\[Nu]_"}], "]"}], "=", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"MetricTensor", "[", 
     RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"FourVector", "[", 
        RowBox[{
         SubscriptBox["p", "+"], ",", "\[Mu]"}], "]"}], "+", 
       RowBox[{"FourVector", "[", 
        RowBox[{
         SubscriptBox["p", "-"], ",", "\[Mu]"}], "]"}], "+", 
       RowBox[{"FourVector", "[", 
        RowBox[{
         SubscriptBox["k", "+"], ",", "\[Mu]"}], "]"}]}], ")"}], " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"FourVector", "[", 
         RowBox[{
          SubscriptBox["p", "+"], ",", "\[Nu]"}], "]"}], "+", 
        RowBox[{"FourVector", "[", 
         RowBox[{
          SubscriptBox["p", "-"], ",", "\[Nu]"}], "]"}], "+", 
        RowBox[{"FourVector", "[", 
         RowBox[{
          SubscriptBox["k", "+"], ",", "\[Nu]"}], "]"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"ScalarProduct", "[", 
         RowBox[{
          RowBox[{
           SubscriptBox["p", "+"], "+", 
           SubscriptBox["p", "-"], "+", 
           SubscriptBox["k", "+"]}], ",", 
          RowBox[{
           SubscriptBox["p", "+"], "+", 
           SubscriptBox["p", "-"], "+", 
           SubscriptBox["k", "+"]}]}], "]"}], "-", 
        SubsuperscriptBox["M", "K", "2"]}], ")"}]}]}]}], ")"}]}]], "Input",
 CellChangeTimes->{{3.547276534976247*^9, 3.547276534977013*^9}, {
  3.547276572449321*^9, 3.547276666798561*^9}, {3.547293962300839*^9, 
  3.54729398892858*^9}, {3.547294085875934*^9, 3.547294086175936*^9}, {
  3.547296443024269*^9, 3.547296443192089*^9}, {3.547296483549681*^9, 
  3.547296545449495*^9}, {3.547355012805326*^9, 3.547355061892174*^9}, {
  3.547356483531916*^9, 3.547356501861745*^9}, {3.547356640096383*^9, 
  3.547356641067838*^9}, {3.5473577606235*^9, 3.54735777701584*^9}, {
  3.547359361233999*^9, 3.547359381855509*^9}, {3.547359466383589*^9, 
  3.547359466835763*^9}, {3.547390774743854*^9, 3.54739084693536*^9}, {
  3.547390910834834*^9, 3.547390913388541*^9}, {3.547395739144337*^9, 
  3.547395826983308*^9}, {3.547397363671666*^9, 3.547397413840011*^9}, {
  3.548172552124351*^9, 3.548172627700796*^9}, {3.548172795591466*^9, 
  3.548172796156084*^9}}],

Cell[BoxData[
 FormBox[
  RowBox[{
   SuperscriptBox["g", 
    RowBox[{"\[Mu]", "\[Nu]"}]], "-", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SubscriptBox[
        FormBox[
         SubscriptBox["k", "+"],
         TraditionalForm], "\[Mu]"], "+", 
       SubscriptBox[
        FormBox[
         SubscriptBox["p", "-"],
         TraditionalForm], "\[Mu]"], "+", 
       SubscriptBox[
        FormBox[
         SubscriptBox["p", "+"],
         TraditionalForm], "\[Mu]"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       SubscriptBox[
        FormBox[
         SubscriptBox["k", "+"],
         TraditionalForm], "\[Nu]"], "+", 
       SubscriptBox[
        FormBox[
         SubscriptBox["p", "-"],
         TraditionalForm], "\[Nu]"], "+", 
       SubscriptBox[
        FormBox[
         SubscriptBox["p", "+"],
         TraditionalForm], "\[Nu]"]}], ")"}]}], 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       FormBox[
        RowBox[{
         SubscriptBox["k", "+"], "+", 
         SubscriptBox["p", "-"], "+", 
         SubscriptBox["p", "+"]}],
        TraditionalForm], ")"}], "2"], "-", 
     SubsuperscriptBox["M", "K", "2"]}]]}], TraditionalForm]], "Output",
 CellChangeTimes->{3.548172647400632*^9, 3.548172798033556*^9, 
  3.548871795275839*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Contract", "[", 
     RowBox[{
      RowBox[{"(", 
       FractionBox[
        SqrtBox["2"], 
        FormBox[
         RowBox[{"3", 
          SubscriptBox["F", "\[Pi]"]}],
         TraditionalForm]], ")"}], 
      RowBox[{"(", " ", 
       RowBox[{
        RowBox[{"FourVector", "[", 
         RowBox[{
          SubscriptBox["k", "+"], ",", "\[Nu]"}], "]"}], "+", 
        RowBox[{"FourVector", "[", 
         RowBox[{
          SubscriptBox["p", "+"], ",", "\[Nu]"}], "]"}], "-", 
        RowBox[{"2", 
         RowBox[{"FourVector", "[", 
          RowBox[{
           SubscriptBox["p", "-"], ",", "\[Nu]"}], "]"}]}]}], ")"}], " ", 
      RowBox[{"ScriptP22", "[", 
       RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], "]"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"ScalarProduct", "[", 
        RowBox[{
         SubscriptBox["k", "+"], ",", 
         SubscriptBox["k", "+"]}], "]"}], "\[Rule]", 
       SubsuperscriptBox["M", "K", "2"]}], ",", 
      RowBox[{
       RowBox[{"ScalarProduct", "[", 
        RowBox[{
         SubscriptBox["p", "+"], ",", 
         SubscriptBox["p", "+"]}], "]"}], "\[Rule]", 
       SubsuperscriptBox["M", "\[Pi]", "2"]}], ",", 
      RowBox[{
       RowBox[{"ScalarProduct", "[", 
        RowBox[{
         SubscriptBox["p", "-"], ",", 
         SubscriptBox["p", "-"]}], "]"}], "\[Rule]", 
       SubsuperscriptBox["M", "\[Pi]", "2"]}]}], "}"}]}], "//", "ExpandAll"}],
   "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.547294112528186*^9, 3.54729414030746*^9}, {
   3.547294536472992*^9, 3.547294554040799*^9}, {3.547296587529139*^9, 
   3.547296698369587*^9}, {3.54735520028772*^9, 3.547355243954911*^9}, {
   3.547356660711643*^9, 3.547356768323165*^9}, 3.547356860495594*^9, {
   3.547357864998399*^9, 3.547357869483*^9}, {3.547359419927336*^9, 
   3.54735948828413*^9}, {3.54739093007983*^9, 3.547391008707719*^9}, {
   3.547395859992562*^9, 3.547395889791388*^9}, {3.547396257988252*^9, 
   3.547396300355646*^9}, {3.5473974441993*^9, 3.547397551312506*^9}, {
   3.54817275899872*^9, 3.548172830505866*^9}}],

Cell[BoxData[
 FormBox[
  FractionBox[
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SubsuperscriptBox["k", "+", 
        FormBox[
         FormBox["\[Mu]",
          TraditionalForm],
         TraditionalForm]], "+", 
       SubsuperscriptBox["p", "+", 
        FormBox[
         FormBox["\[Mu]",
          TraditionalForm],
         TraditionalForm]]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", 
        RowBox[{
         FormBox[
          SubscriptBox["p", "-"],
          TraditionalForm], "\[CenterDot]", 
         FormBox[
          SubscriptBox["k", "+"],
          TraditionalForm]}]}], "-", 
       SubsuperscriptBox["M", "K", "2"], "+", 
       RowBox[{"3", " ", 
        SubsuperscriptBox["M", "\[Pi]", "2"]}], "+", 
       RowBox[{"3", " ", 
        RowBox[{
         FormBox[
          SubscriptBox["p", "-"],
          TraditionalForm], "\[CenterDot]", 
         FormBox[
          SubscriptBox["p", "+"],
          TraditionalForm]}]}]}], ")"}]}], "-", 
    RowBox[{
     SubsuperscriptBox["p", "-", 
      FormBox[
       FormBox["\[Mu]",
        TraditionalForm],
       TraditionalForm]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", 
        RowBox[{
         FormBox[
          SubscriptBox["p", "-"],
          TraditionalForm], "\[CenterDot]", 
         FormBox[
          SubscriptBox["k", "+"],
          TraditionalForm]}]}], "+", 
       RowBox[{"6", " ", 
        RowBox[{
         FormBox[
          SubscriptBox["k", "+"],
          TraditionalForm], "\[CenterDot]", 
         FormBox[
          SubscriptBox["p", "+"],
          TraditionalForm]}]}], "+", 
       SubsuperscriptBox["M", "K", "2"], "+", 
       RowBox[{"3", " ", 
        SubsuperscriptBox["M", "\[Pi]", "2"]}], "+", 
       RowBox[{"3", " ", 
        RowBox[{
         FormBox[
          SubscriptBox["p", "-"],
          TraditionalForm], "\[CenterDot]", 
         FormBox[
          SubscriptBox["p", "+"],
          TraditionalForm]}]}]}], ")"}]}]}], 
   RowBox[{"3", " ", 
    SqrtBox["2"], " ", 
    SubscriptBox["F", "\[Pi]"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       FormBox[
        SubscriptBox["p", "-"],
        TraditionalForm], "\[CenterDot]", 
       FormBox[
        SubscriptBox["k", "+"],
        TraditionalForm]}], "+", 
      RowBox[{
       FormBox[
        SubscriptBox["k", "+"],
        TraditionalForm], "\[CenterDot]", 
       FormBox[
        SubscriptBox["p", "+"],
        TraditionalForm]}], "+", 
      SubsuperscriptBox["M", "\[Pi]", "2"], "+", 
      RowBox[{
       FormBox[
        SubscriptBox["p", "-"],
        TraditionalForm], "\[CenterDot]", 
       FormBox[
        SubscriptBox["p", "+"],
        TraditionalForm]}]}], ")"}]}]], TraditionalForm]], "Output",
 CellChangeTimes->{3.548172833875668*^9, 3.548871799326584*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Aub22", "=", 
  FormBox[
   FractionBox[
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SubsuperscriptBox["k", "+", 
         FormBox[
          FormBox["\[Mu]",
           TraditionalForm],
          TraditionalForm]], "+", 
        SubsuperscriptBox["p", "+", 
         FormBox[
          FormBox["\[Mu]",
           TraditionalForm],
          TraditionalForm]]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", " ", 
         RowBox[{
          FormBox[
           SubscriptBox["p", "-"],
           TraditionalForm], "\[CenterDot]", 
          FormBox[
           SubscriptBox["k", "+"],
           TraditionalForm]}]}], "-", 
        SubsuperscriptBox["M", "K", "2"], "+", 
        RowBox[{"3", " ", 
         SubsuperscriptBox["M", "\[Pi]", "2"]}], "+", 
        RowBox[{"3", " ", 
         RowBox[{
          FormBox[
           SubscriptBox["p", "-"],
           TraditionalForm], "\[CenterDot]", 
          FormBox[
           SubscriptBox["p", "+"],
           TraditionalForm]}]}]}], ")"}]}], "-", 
     RowBox[{
      SubsuperscriptBox["p", "-", 
       FormBox[
        FormBox["\[Mu]",
         TraditionalForm],
        TraditionalForm]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", " ", 
         RowBox[{
          FormBox[
           SubscriptBox["p", "-"],
           TraditionalForm], "\[CenterDot]", 
          FormBox[
           SubscriptBox["k", "+"],
           TraditionalForm]}]}], "+", 
        RowBox[{"6", " ", 
         RowBox[{
          FormBox[
           SubscriptBox["k", "+"],
           TraditionalForm], "\[CenterDot]", 
          FormBox[
           SubscriptBox["p", "+"],
           TraditionalForm]}]}], "+", 
        SubsuperscriptBox["M", "K", "2"], "+", 
        RowBox[{"3", " ", 
         SubsuperscriptBox["M", "\[Pi]", "2"]}], "+", 
        RowBox[{"3", " ", 
         RowBox[{
          FormBox[
           SubscriptBox["p", "-"],
           TraditionalForm], "\[CenterDot]", 
          FormBox[
           SubscriptBox["p", "+"],
           TraditionalForm]}]}]}], ")"}]}]}], 
    RowBox[{"3", " ", 
     SqrtBox["2"], " ", 
     SubscriptBox["F", "\[Pi]"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FormBox[
         SubscriptBox["p", "-"],
         TraditionalForm], "\[CenterDot]", 
        FormBox[
         SubscriptBox["k", "+"],
         TraditionalForm]}], "+", 
       RowBox[{
        FormBox[
         SubscriptBox["k", "+"],
         TraditionalForm], "\[CenterDot]", 
        FormBox[
         SubscriptBox["p", "+"],
         TraditionalForm]}], "+", 
       SubsuperscriptBox["M", "\[Pi]", "2"], "+", 
       RowBox[{
        FormBox[
         SubscriptBox["p", "-"],
         TraditionalForm], "\[CenterDot]", 
        FormBox[
         SubscriptBox["p", "+"],
         TraditionalForm]}]}], ")"}]}]],
   TraditionalForm]}]], "Input",
 CellChangeTimes->{{3.548172854833796*^9, 3.548172864925367*^9}}],

Cell[BoxData[
 FormBox[
  FractionBox[
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SubsuperscriptBox["k", "+", "\[Mu]"], "+", 
       SubsuperscriptBox["p", "+", "\[Mu]"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", 
        RowBox[{
         SubscriptBox["p", "-"], "\[CenterDot]", 
         SubscriptBox["k", "+"]}]}], "-", 
       SubsuperscriptBox["M", "K", "2"], "+", 
       RowBox[{"3", " ", 
        SubsuperscriptBox["M", "\[Pi]", "2"]}], "+", 
       RowBox[{"3", " ", 
        RowBox[{
         SubscriptBox["p", "-"], "\[CenterDot]", 
         SubscriptBox["p", "+"]}]}]}], ")"}]}], "-", 
    RowBox[{
     SubsuperscriptBox["p", "-", "\[Mu]"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", 
        RowBox[{
         SubscriptBox["p", "-"], "\[CenterDot]", 
         SubscriptBox["k", "+"]}]}], "+", 
       RowBox[{"6", " ", 
        RowBox[{
         SubscriptBox["k", "+"], "\[CenterDot]", 
         SubscriptBox["p", "+"]}]}], "+", 
       SubsuperscriptBox["M", "K", "2"], "+", 
       RowBox[{"3", " ", 
        SubsuperscriptBox["M", "\[Pi]", "2"]}], "+", 
       RowBox[{"3", " ", 
        RowBox[{
         SubscriptBox["p", "-"], "\[CenterDot]", 
         SubscriptBox["p", "+"]}]}]}], ")"}]}]}], 
   RowBox[{"3", " ", 
    SqrtBox["2"], " ", 
    SubscriptBox["F", "\[Pi]"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SubscriptBox["p", "-"], "\[CenterDot]", 
       SubscriptBox["k", "+"]}], "+", 
      RowBox[{
       SubscriptBox["k", "+"], "\[CenterDot]", 
       SubscriptBox["p", "+"]}], "+", 
      SubsuperscriptBox["M", "\[Pi]", "2"], "+", 
      RowBox[{
       SubscriptBox["p", "-"], "\[CenterDot]", 
       SubscriptBox["p", "+"]}]}], ")"}]}]], TraditionalForm]], "Output",
 CellChangeTimes->{3.548172866534722*^9, 3.548221860371483*^9, 
  3.548871802418036*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AubCoef22", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{"Aub22", ",", 
      FormBox[
       SubsuperscriptBox["p", "+", "\[Mu]"],
       TraditionalForm]}], "]"}], ",", 
    RowBox[{"Coefficient", "[", 
     RowBox[{"Aub22", ",", 
      FormBox[
       FormBox[
        SubsuperscriptBox["p", "-", "\[Mu]"],
        TraditionalForm],
       TraditionalForm]}], "]"}], ",", 
    RowBox[{"Coefficient", "[", 
     RowBox[{"Aub22", ",", 
      FormBox[
       FormBox[
        SubsuperscriptBox["k", "+", "\[Mu]"],
        TraditionalForm],
       TraditionalForm]}], "]"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.547294196588253*^9, 3.547294218265341*^9}, {
   3.547294257046071*^9, 3.547294257714566*^9}, {3.547294312530117*^9, 
   3.547294350967757*^9}, {3.547297854143265*^9, 3.547297906532965*^9}, {
   3.547355295425757*^9, 3.547355327133949*^9}, {3.547357059228457*^9, 
   3.547357086569911*^9}, {3.547357174543852*^9, 3.547357193369892*^9}, {
   3.547357818955783*^9, 3.54735781932257*^9}, {3.547359556644476*^9, 
   3.547359581573916*^9}, {3.547391684046294*^9, 3.547391734741734*^9}, {
   3.547396339757636*^9, 3.547396398835542*^9}, {3.547397628098058*^9, 
   3.547397658659878*^9}, {3.548172882347971*^9, 3.548172913404083*^9}, 
   3.548221863007159*^9, 3.548871807110856*^9},
 Background->RGBColor[0.88, 1, 0.88]],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"3", " ", 
       RowBox[{
        SubscriptBox["p", "-"], "\[CenterDot]", 
        SubscriptBox["k", "+"]}]}], "-", 
      SubsuperscriptBox["M", "K", "2"], "+", 
      RowBox[{"3", " ", 
       SubsuperscriptBox["M", "\[Pi]", "2"]}], "+", 
      RowBox[{"3", " ", 
       RowBox[{
        SubscriptBox["p", "-"], "\[CenterDot]", 
        SubscriptBox["p", "+"]}]}]}], 
     RowBox[{"3", " ", 
      SqrtBox["2"], " ", 
      SubscriptBox["F", "\[Pi]"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SubscriptBox["p", "-"], "\[CenterDot]", 
         SubscriptBox["k", "+"]}], "+", 
        RowBox[{
         SubscriptBox["k", "+"], "\[CenterDot]", 
         SubscriptBox["p", "+"]}], "+", 
        SubsuperscriptBox["M", "\[Pi]", "2"], "+", 
        RowBox[{
         SubscriptBox["p", "-"], "\[CenterDot]", 
         SubscriptBox["p", "+"]}]}], ")"}]}]], ",", 
    FractionBox[
     RowBox[{
      RowBox[{"-", 
       RowBox[{"3", " ", 
        RowBox[{
         SubscriptBox["p", "-"], "\[CenterDot]", 
         SubscriptBox["k", "+"]}]}]}], "-", 
      RowBox[{"6", " ", 
       RowBox[{
        SubscriptBox["k", "+"], "\[CenterDot]", 
        SubscriptBox["p", "+"]}]}], "-", 
      SubsuperscriptBox["M", "K", "2"], "-", 
      RowBox[{"3", " ", 
       SubsuperscriptBox["M", "\[Pi]", "2"]}], "-", 
      RowBox[{"3", " ", 
       RowBox[{
        SubscriptBox["p", "-"], "\[CenterDot]", 
        SubscriptBox["p", "+"]}]}]}], 
     RowBox[{"3", " ", 
      SqrtBox["2"], " ", 
      SubscriptBox["F", "\[Pi]"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SubscriptBox["p", "-"], "\[CenterDot]", 
         SubscriptBox["k", "+"]}], "+", 
        RowBox[{
         SubscriptBox["k", "+"], "\[CenterDot]", 
         SubscriptBox["p", "+"]}], "+", 
        SubsuperscriptBox["M", "\[Pi]", "2"], "+", 
        RowBox[{
         SubscriptBox["p", "-"], "\[CenterDot]", 
         SubscriptBox["p", "+"]}]}], ")"}]}]], ",", 
    FractionBox[
     RowBox[{
      RowBox[{"3", " ", 
       RowBox[{
        SubscriptBox["p", "-"], "\[CenterDot]", 
        SubscriptBox["k", "+"]}]}], "-", 
      SubsuperscriptBox["M", "K", "2"], "+", 
      RowBox[{"3", " ", 
       SubsuperscriptBox["M", "\[Pi]", "2"]}], "+", 
      RowBox[{"3", " ", 
       RowBox[{
        SubscriptBox["p", "-"], "\[CenterDot]", 
        SubscriptBox["p", "+"]}]}]}], 
     RowBox[{"3", " ", 
      SqrtBox["2"], " ", 
      SubscriptBox["F", "\[Pi]"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SubscriptBox["p", "-"], "\[CenterDot]", 
         SubscriptBox["k", "+"]}], "+", 
        RowBox[{
         SubscriptBox["k", "+"], "\[CenterDot]", 
         SubscriptBox["p", "+"]}], "+", 
        SubsuperscriptBox["M", "\[Pi]", "2"], "+", 
        RowBox[{
         SubscriptBox["p", "-"], "\[CenterDot]", 
         SubscriptBox["p", "+"]}]}], ")"}]}]]}], "}"}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{3.548172917407345*^9, 3.548221864132526*^9, 
  3.548871808197791*^9}]
}, Open  ]],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 3}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{Inherited, 5}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["J", "\[Mu]"], "(", 
    RowBox[{"\[Pi]", " ", 
     SuperscriptBox["\[Pi]", "+"], "K"}], ")"}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 ": External particles and definition of scalar products:"
}], "Section",
 CellChangeTimes->{{3.548873750498001*^9, 3.548873754449781*^9}, {
  3.550633574342059*^9, 3.550633592743266*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    SubscriptBox["\[Pi]", "0"], "[", 
    RowBox[{"-", "p"}], "]"}], ",", 
   RowBox[{
    SubscriptBox["\[Pi]", "-"], "[", 
    RowBox[{"-", 
     SubscriptBox["p", "+"]}], "]"}], ",", 
   RowBox[{
    SubscriptBox[
     OverscriptBox["K", "_"], "0"], "[", 
    RowBox[{"-", 
     SubscriptBox["k", "0"]}], "]"}], ",", 
   RowBox[{
    SubscriptBox["W", "+"], "[", 
    RowBox[{"p", "+", 
     SubscriptBox["p", "+"], "+", 
     SubscriptBox["k", "0"]}], "]"}]}], "}"}]], "Input"],

Cell[BoxData[
 RowBox[{"{", "}"}]], "Input"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Tree level amplitude of O(p^2):", "Section"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{"\[ImaginaryI]", " ", 
    SubscriptBox["G", "F"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"3", " ", 
       SuperscriptBox["p", "\[Mu]"], " ", 
       RowBox[{
        SubscriptBox["p", "+"], ".", 
        SubscriptBox["k", "0"]}]}], "-", 
      RowBox[{
       RowBox[{
        SubscriptBox["p", "+"], ".", 
        SubscriptBox["k", "0"]}], " ", 
       SubsuperscriptBox["p", "+", "\[Mu]"]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"p", ".", 
        SubscriptBox["p", "+"]}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["p", "\[Mu]"], "-", 
         SubsuperscriptBox["p", "+", "\[Mu]"]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{
        SubscriptBox["p", "+"], ".", 
        SubscriptBox["k", "0"]}], " ", 
       SubsuperscriptBox["k", "0", "\[Mu]"]}], "+", 
      RowBox[{
       RowBox[{"p", ".", 
        SubscriptBox["k", "0"]}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["p", "\[Mu]"], "-", 
         RowBox[{"3", " ", 
          SubsuperscriptBox["p", "+", "\[Mu]"]}], "-", 
         SubsuperscriptBox["k", "0", "\[Mu]"]}], ")"}]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["p", "\[Mu]"], " ", 
       SubsuperscriptBox["M", "\[Pi]", "2"]}], "-", 
      RowBox[{"2", " ", 
       SubsuperscriptBox["p", "+", "\[Mu]"], " ", 
       SubsuperscriptBox["M", "\[Pi]", "2"]}]}], ")"}], " ", 
    SubscriptBox["V", "us"], " ", 
    SubscriptBox[
     OverscriptBox["l", "^"], "\[Mu]"]}], ")"}], "/", 
  RowBox[{"(", 
   RowBox[{"2", " ", 
    SqrtBox["2"], " ", 
    SubscriptBox["F", "\[Pi]"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"p", ".", 
       SubscriptBox["p", "+"]}], "+", 
      RowBox[{"p", ".", 
       SubscriptBox["k", "0"]}], "+", 
      RowBox[{
       SubscriptBox["p", "+"], ".", 
       SubscriptBox["k", "0"]}], "+", 
      SubsuperscriptBox["M", "\[Pi]", "2"]}], ")"}]}], ")"}]}]], "Input"],

Cell["Runtime:  0.04149 hours", "Input"],

Cell[CellGroupData[{

Cell["Comparison with AMPC", "Subsection",
 CellChangeTimes->{{3.547276698713152*^9, 3.54727670956617*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"<<", "HighEnergyPhysics`FeynCalc`"}], ";"}]], "Input",
 CellChangeTimes->{{3.547276507629883*^9, 3.547276517398946*^9}}],

Cell["\<\
Loading FeynCalc from \
/home/diganta/.Mathematica/Applications/HighEnergyPhysics\
\>", "Text",
 CellMargins->{{Inherited, Inherited}, {1, 0}},
 GeneratedCell->True,
 CellAutoOverwrite->True,
 CellChangeTimes->{3.548873546031561*^9}],

Cell[TextData[{
 StyleBox["FeynCalc",
  FontWeight->"Bold"],
 " ",
 "8.1.0",
 " For help, type ?FeynCalc, open ",
 ButtonBox["FeynCalcRef8.nb",
  BaseStyle->"AddOnsLink",
  ButtonFunction:>NotebookOpen[
   "/home/diganta/.Mathematica/Applications/HighEnergyPhysics/Documentation/\
English/FeynCalcRef8.nb"],
  ButtonData:>{"Short Overview", "intro"},
  ButtonNote->"Open FeynCalcRef8.nb"],
 " or visit ",
 ButtonBox["www.feyncalc.org",
  BaseStyle->"Hyperlink",
  ButtonData:>{
    URL["http://www.feyncalc.org/"], None},
  ButtonNote->"http://www.feyncalc.org/"]
}], "Text",
 CellMargins->{{Inherited, Inherited}, {1, 0}},
 GeneratedCell->True,
 CellAutoOverwrite->True,
 CellChangeTimes->{3.548873546860585*^9}],

Cell[TextData[{
 "Loading FeynArts, see ",
 ButtonBox["www.feynarts.de",
  BaseStyle->"Hyperlink",
  ButtonData:>{
    URL["http://www.feynarts.de/"], None},
  ButtonNote->"http://www.feynarts.de/"],
 " for documentation"
}], "Text",
 CellMargins->{{Inherited, Inherited}, {1, 0}},
 GeneratedCell->True,
 CellAutoOverwrite->True,
 CellChangeTimes->{3.548873546988313*^9}],

Cell["FeynArts 3.4 patched for use with FeynCalc", "Text",
 CellMargins->{{Inherited, Inherited}, {1, 0}},
 GeneratedCell->True,
 CellAutoOverwrite->True,
 CellChangeTimes->{3.548873547089039*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AMPC23", "=", 
  RowBox[{
   RowBox[{"(", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"3", " ", 
       SuperscriptBox["p", "\[Mu]"], " ", 
       RowBox[{
        SubscriptBox["p", "+"], ".", 
        SubscriptBox["k", "0"]}]}], "-", 
      RowBox[{
       RowBox[{
        SubscriptBox["p", "+"], ".", 
        SubscriptBox["k", "0"]}], " ", 
       SubsuperscriptBox["p", "+", "\[Mu]"]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"p", ".", 
        SubscriptBox["p", "+"]}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["p", "\[Mu]"], "-", 
         SubsuperscriptBox["p", "+", "\[Mu]"]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{
        SubscriptBox["p", "+"], ".", 
        SubscriptBox["k", "0"]}], " ", 
       SubsuperscriptBox["k", "0", "\[Mu]"]}], "+", 
      RowBox[{
       RowBox[{"p", ".", 
        SubscriptBox["k", "0"]}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["p", "\[Mu]"], "-", 
         RowBox[{"3", " ", 
          SubsuperscriptBox["p", "+", "\[Mu]"]}], "-", 
         SubsuperscriptBox["k", "0", "\[Mu]"]}], ")"}]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["p", "\[Mu]"], " ", 
       SubsuperscriptBox["M", "\[Pi]", "2"]}], "-", 
      RowBox[{"2", " ", 
       SubsuperscriptBox["p", "+", "\[Mu]"], " ", 
       SubsuperscriptBox["M", "\[Pi]", "2"]}]}], ")"}], " ", ")"}], "/", 
   RowBox[{"(", 
    RowBox[{"2", " ", 
     SqrtBox["2"], " ", 
     SubscriptBox["F", "\[Pi]"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"p", ".", 
        SubscriptBox["p", "+"]}], "+", 
       RowBox[{"p", ".", 
        SubscriptBox["k", "0"]}], "+", 
       RowBox[{
        SubscriptBox["p", "+"], ".", 
        SubscriptBox["k", "0"]}], "+", 
       SubsuperscriptBox["M", "\[Pi]", "2"]}], ")"}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.548173869387044*^9, 3.548173894701712*^9}, {
  3.54887304930874*^9, 3.548873057895353*^9}, {3.548873533274751*^9, 
  3.548873541277483*^9}}],

Cell[BoxData[
 FormBox[
  FractionBox[
   RowBox[{
    RowBox[{"3", " ", 
     RowBox[{
      SubscriptBox["p", "+"], ".", 
      SubscriptBox["k", "0"]}], " ", 
     SuperscriptBox["p", "\[Mu]"]}], "+", 
    RowBox[{
     RowBox[{"p", ".", 
      SubscriptBox["k", "0"]}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        SubsuperscriptBox["k", "0", "\[Mu]"]}], "+", 
       SuperscriptBox["p", "\[Mu]"], "-", 
       RowBox[{"3", " ", 
        SubsuperscriptBox["p", "+", "\[Mu]"]}]}], ")"}]}], "-", 
    RowBox[{
     RowBox[{
      SubscriptBox["p", "+"], ".", 
      SubscriptBox["k", "0"]}], " ", 
     SubsuperscriptBox["p", "+", "\[Mu]"]}], "+", 
    RowBox[{
     RowBox[{
      SubscriptBox["p", "+"], ".", 
      SubscriptBox["k", "0"]}], " ", 
     SubsuperscriptBox["k", "0", "\[Mu]"]}], "+", 
    RowBox[{"2", " ", 
     SubsuperscriptBox["M", "\[Pi]", "2"], " ", 
     SuperscriptBox["p", "\[Mu]"]}], "-", 
    RowBox[{"2", " ", 
     SubsuperscriptBox["M", "\[Pi]", "2"], " ", 
     SubsuperscriptBox["p", "+", "\[Mu]"]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"p", ".", 
      SubscriptBox["p", "+"]}], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["p", "\[Mu]"], "-", 
       SubsuperscriptBox["p", "+", "\[Mu]"]}], ")"}]}]}], 
   RowBox[{"2", " ", 
    SqrtBox["2"], " ", 
    SubscriptBox["F", "\[Pi]"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"p", ".", 
       SubscriptBox["k", "0"]}], "+", 
      RowBox[{
       SubscriptBox["p", "+"], ".", 
       SubscriptBox["k", "0"]}], "+", 
      SubsuperscriptBox["M", "\[Pi]", "2"], "+", 
      RowBox[{"p", ".", 
       SubscriptBox["p", "+"]}]}], ")"}]}]], TraditionalForm]], "Output",
 CellChangeTimes->{3.548173898749733*^9, 3.548174137885889*^9, 
  3.54817455052805*^9, 3.548873059604106*^9, 3.548873551861268*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AMPcCoef23", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{"AMPC23", ",", 
      FormBox[
       SubsuperscriptBox["p", "+", "\[Mu]"],
       TraditionalForm]}], "]"}], ",", 
    RowBox[{"Coefficient", "[", 
     RowBox[{"AMPC23", ",", 
      FormBox[
       SuperscriptBox["p", "\[Mu]"],
       TraditionalForm]}], "]"}], ",", 
    RowBox[{"Coefficient", "[", 
     RowBox[{"AMPC23", ",", 
      FormBox[
       FormBox[
        FormBox[
         SubsuperscriptBox["k", "0", "\[Mu]"],
         TraditionalForm],
        TraditionalForm],
       TraditionalForm]}], "]"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.547294196588253*^9, 3.547294218265341*^9}, {
  3.547294257046071*^9, 3.547294257714566*^9}, {3.547294312530117*^9, 
  3.547294350967757*^9}, {3.547297854143265*^9, 3.547297906532965*^9}, {
  3.547355295425757*^9, 3.547355327133949*^9}, {3.547357059228457*^9, 
  3.547357086569911*^9}, {3.547357174543852*^9, 3.547357193369892*^9}, {
  3.547357818955783*^9, 3.54735781932257*^9}, {3.547359556644476*^9, 
  3.547359581573916*^9}, {3.547391684046294*^9, 3.547391734741734*^9}, {
  3.547396339757636*^9, 3.547396398835542*^9}, {3.54739643144923*^9, 
  3.547396455101899*^9}, {3.547397704368309*^9, 3.547397756370218*^9}, {
  3.548172961744775*^9, 3.548172990317456*^9}, {3.548174536344007*^9, 
  3.548174596464873*^9}},
 Background->RGBColor[0.88, 1, 0.88]],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"-", 
       RowBox[{"3", " ", 
        RowBox[{"p", ".", 
         SubscriptBox["k", "0"]}]}]}], "-", 
      RowBox[{
       SubscriptBox["p", "+"], ".", 
       SubscriptBox["k", "0"]}], "-", 
      RowBox[{"2", " ", 
       SubsuperscriptBox["M", "\[Pi]", "2"]}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"p", ".", 
        SubscriptBox["p", "+"]}]}]}], 
     RowBox[{"2", " ", 
      SqrtBox["2"], " ", 
      SubscriptBox["F", "\[Pi]"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"p", ".", 
         SubscriptBox["k", "0"]}], "+", 
        RowBox[{
         SubscriptBox["p", "+"], ".", 
         SubscriptBox["k", "0"]}], "+", 
        SubsuperscriptBox["M", "\[Pi]", "2"], "+", 
        RowBox[{"p", ".", 
         SubscriptBox["p", "+"]}]}], ")"}]}]], ",", 
    FractionBox[
     RowBox[{
      RowBox[{"p", ".", 
       SubscriptBox["k", "0"]}], "+", 
      RowBox[{"3", " ", 
       RowBox[{
        SubscriptBox["p", "+"], ".", 
        SubscriptBox["k", "0"]}]}], "+", 
      RowBox[{"2", " ", 
       SubsuperscriptBox["M", "\[Pi]", "2"]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"p", ".", 
        SubscriptBox["p", "+"]}]}]}], 
     RowBox[{"2", " ", 
      SqrtBox["2"], " ", 
      SubscriptBox["F", "\[Pi]"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"p", ".", 
         SubscriptBox["k", "0"]}], "+", 
        RowBox[{
         SubscriptBox["p", "+"], ".", 
         SubscriptBox["k", "0"]}], "+", 
        SubsuperscriptBox["M", "\[Pi]", "2"], "+", 
        RowBox[{"p", ".", 
         SubscriptBox["p", "+"]}]}], ")"}]}]], ",", 
    FractionBox[
     RowBox[{
      RowBox[{
       SubscriptBox["p", "+"], ".", 
       SubscriptBox["k", "0"]}], "-", 
      RowBox[{"p", ".", 
       SubscriptBox["k", "0"]}]}], 
     RowBox[{"2", " ", 
      SqrtBox["2"], " ", 
      SubscriptBox["F", "\[Pi]"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"p", ".", 
         SubscriptBox["k", "0"]}], "+", 
        RowBox[{
         SubscriptBox["p", "+"], ".", 
         SubscriptBox["k", "0"]}], "+", 
        SubsuperscriptBox["M", "\[Pi]", "2"], "+", 
        RowBox[{"p", ".", 
         SubscriptBox["p", "+"]}]}], ")"}]}]]}], "}"}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{3.548174600144299*^9, 3.548873080149981*^9, 
  3.548873575585667*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"ScriptP23", "[", 
   RowBox[{"\[Mu]_", ",", "\[Nu]_"}], "]"}], "=", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"MetricTensor", "[", 
     RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"FourVector", "[", 
        RowBox[{
         SubscriptBox["p", "+"], ",", "\[Mu]"}], "]"}], "+", 
       RowBox[{"FourVector", "[", 
        RowBox[{"p", ",", "\[Mu]"}], "]"}], "+", 
       RowBox[{"FourVector", "[", 
        RowBox[{
         SubscriptBox["k", "0"], ",", "\[Mu]"}], "]"}]}], ")"}], " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"FourVector", "[", 
         RowBox[{
          SubscriptBox["p", "+"], ",", "\[Nu]"}], "]"}], "+", 
        RowBox[{"FourVector", "[", 
         RowBox[{"p", ",", "\[Nu]"}], "]"}], "+", 
        RowBox[{"FourVector", "[", 
         RowBox[{
          SubscriptBox["k", "0"], ",", "\[Nu]"}], "]"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"ScalarProduct", "[", 
         RowBox[{
          RowBox[{
           SubscriptBox["p", "+"], "+", "p", "+", 
           SubscriptBox["k", "0"]}], ",", 
          RowBox[{
           SubscriptBox["p", "+"], "+", "p", "+", 
           SubscriptBox["k", "0"]}]}], "]"}], "-", 
        SubsuperscriptBox["M", "K", "2"]}], ")"}]}]}]}], ")"}]}]], "Input",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGAQA2IQnWV7f96T3FeOG50h9LWEvsUg+kJv5HoQXbnAU/Et
kH67ba4KiF7OvscARLsuPAqmLxxLCH8HpGeopoHpv9MKY0C0c5JeCoi2Pjrz
A1feK8cNPXu+gehS1sIV3EA6a/LuVSB6kijzHhC9W1sJTG/7LOzBA6QPNyp4
gejXNeoCvEA6JGG3EIiOcfORBdGT9kWB6eVnr6fJAOmKd3fzQfS3bbfKQfS7
PJ0KEJ05L+WyHJB2Ko+/B6K96krnyQPp+Ie7loDo9b+YFWflv3J8k1OmBaK9
3hbZg+gl/1rAtNjpX5dA9OG06Csg+uzzkw9ANOOPc2A6WrXqC4hOm+L/DUQf
q5X/DaK3rdUA0wCnWblG
  "]],

Cell[BoxData[
 FormBox[
  RowBox[{
   SuperscriptBox["g", 
    RowBox[{"\[Mu]", "\[Nu]"}]], "-", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SubscriptBox[
        SubscriptBox["k", "0"], "\[Mu]"], "+", 
       SubscriptBox["p", "\[Mu]"], "+", 
       SubscriptBox[
        FormBox[
         SubscriptBox["p", "+"],
         TraditionalForm], "\[Mu]"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       SubscriptBox[
        SubscriptBox["k", "0"], "\[Nu]"], "+", 
       SubscriptBox["p", "\[Nu]"], "+", 
       SubscriptBox[
        FormBox[
         SubscriptBox["p", "+"],
         TraditionalForm], "\[Nu]"]}], ")"}]}], 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       FormBox[
        RowBox[{
         SubscriptBox["k", "0"], "+", "p", "+", 
         SubscriptBox["p", "+"]}],
        TraditionalForm], ")"}], "2"], "-", 
     SubsuperscriptBox["M", "K", "2"]}]]}], TraditionalForm]], "Output",
 CellChangeTimes->{{3.548174269404222*^9, 3.548174300095031*^9}, 
   3.548873064900114*^9, 3.548873559828193*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Contract", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"-", 
        FractionBox["1", 
         FormBox[
          SubscriptBox["F", "\[Pi]"],
          TraditionalForm]]}], ")"}], 
      RowBox[{"(", " ", 
       RowBox[{
        RowBox[{"FourVector", "[", 
         RowBox[{
          SubscriptBox["p", "+"], ",", "\[Nu]"}], "]"}], "-", 
        RowBox[{"FourVector", "[", 
         RowBox[{"p", ",", "\[Nu]"}], "]"}]}], ")"}], " ", 
      RowBox[{"ScriptP23", "[", 
       RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], "]"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"ScalarProduct", "[", 
        RowBox[{
         SubscriptBox["k", "0"], ",", 
         SubscriptBox["k", "0"]}], "]"}], "\[Rule]", 
       SubsuperscriptBox["M", "K", "2"]}], ",", 
      RowBox[{
       RowBox[{"ScalarProduct", "[", 
        RowBox[{
         SubscriptBox["p", "+"], ",", 
         SubscriptBox["p", "+"]}], "]"}], "\[Rule]", 
       SubsuperscriptBox["M", "\[Pi]", "2"]}], ",", 
      RowBox[{
       RowBox[{"ScalarProduct", "[", 
        RowBox[{"p", ",", "p"}], "]"}], "\[Rule]", 
       SubsuperscriptBox["M", "\[Pi]", "2"]}]}], "}"}]}], "//", "ExpandAll"}],
   "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.547294112528186*^9, 3.54729414030746*^9}, {
   3.547294536472992*^9, 3.547294554040799*^9}, {3.547296587529139*^9, 
   3.547296698369587*^9}, {3.54735520028772*^9, 3.547355243954911*^9}, {
   3.547356660711643*^9, 3.547356768323165*^9}, 3.547356860495594*^9, {
   3.547357864998399*^9, 3.547357869483*^9}, {3.547359419927336*^9, 
   3.54735948828413*^9}, {3.54739093007983*^9, 3.547391008707719*^9}, {
   3.547395859992562*^9, 3.547395889791388*^9}, {3.547396257988252*^9, 
   3.547396300355646*^9}, {3.5473974441993*^9, 3.547397551312506*^9}, {
   3.54817275899872*^9, 3.548172830505866*^9}, {3.548174025224549*^9, 
   3.548174090006407*^9}, {3.548174864711362*^9, 3.54817486994373*^9}}],

Cell[BoxData[
 FormBox[
  FractionBox[
   RowBox[{
    RowBox[{"-", 
     RowBox[{
      SubsuperscriptBox["p", "+", 
       FormBox[
        FormBox["\[Mu]",
         TraditionalForm],
        TraditionalForm]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", " ", 
         RowBox[{
          FormBox["p",
           TraditionalForm], "\[CenterDot]", 
          FormBox[
           SubscriptBox["k", "0"],
           TraditionalForm]}]}], "+", 
        RowBox[{
         FormBox[
          SubscriptBox["p", "+"],
          TraditionalForm], "\[CenterDot]", 
         FormBox[
          SubscriptBox["k", "0"],
          TraditionalForm]}], "+", 
        RowBox[{"2", " ", 
         SubsuperscriptBox["M", "\[Pi]", "2"]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{
          FormBox["p",
           TraditionalForm], "\[CenterDot]", 
          FormBox[
           SubscriptBox["p", "+"],
           TraditionalForm]}]}]}], ")"}]}]}], "+", 
    RowBox[{
     SuperscriptBox[
      FormBox["p",
       TraditionalForm], 
      FormBox[
       FormBox["\[Mu]",
        TraditionalForm],
       TraditionalForm]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FormBox["p",
         TraditionalForm], "\[CenterDot]", 
        FormBox[
         SubscriptBox["k", "0"],
         TraditionalForm]}], "+", 
       RowBox[{"3", " ", 
        RowBox[{
         FormBox[
          SubscriptBox["p", "+"],
          TraditionalForm], "\[CenterDot]", 
         FormBox[
          SubscriptBox["k", "0"],
          TraditionalForm]}]}], "+", 
       RowBox[{"2", " ", 
        SubsuperscriptBox["M", "\[Pi]", "2"]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{
         FormBox["p",
          TraditionalForm], "\[CenterDot]", 
         FormBox[
          SubscriptBox["p", "+"],
          TraditionalForm]}]}]}], ")"}]}], "+", 
    RowBox[{
     SubsuperscriptBox["k", 
      FormBox["0",
       TraditionalForm], 
      FormBox[
       FormBox["\[Mu]",
        TraditionalForm],
       TraditionalForm]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FormBox[
         SubscriptBox["p", "+"],
         TraditionalForm], "\[CenterDot]", 
        FormBox[
         SubscriptBox["k", "0"],
         TraditionalForm]}], "-", 
       RowBox[{
        FormBox["p",
         TraditionalForm], "\[CenterDot]", 
        FormBox[
         SubscriptBox["k", "0"],
         TraditionalForm]}]}], ")"}]}]}], 
   RowBox[{"2", " ", 
    SubscriptBox["F", "\[Pi]"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       FormBox["p",
        TraditionalForm], "\[CenterDot]", 
       FormBox[
        SubscriptBox["k", "0"],
        TraditionalForm]}], "+", 
      RowBox[{
       FormBox[
        SubscriptBox["p", "+"],
        TraditionalForm], "\[CenterDot]", 
       FormBox[
        SubscriptBox["k", "0"],
        TraditionalForm]}], "+", 
      SubsuperscriptBox["M", "\[Pi]", "2"], "+", 
      RowBox[{
       FormBox["p",
        TraditionalForm], "\[CenterDot]", 
       FormBox[
        SubscriptBox["p", "+"],
        TraditionalForm]}]}], ")"}]}]], TraditionalForm]], "Output",
 CellChangeTimes->{3.5481740978185*^9, 3.548174153837765*^9, 
  3.548174309719587*^9, 3.548174878512021*^9, 3.548873067901898*^9, 
  3.54887356323407*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Aub23", "=", 
  FormBox[
   FractionBox[
    RowBox[{
     RowBox[{"-", 
      RowBox[{
       SubsuperscriptBox["p", "+", 
        FormBox[
         FormBox["\[Mu]",
          TraditionalForm],
         TraditionalForm]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", 
          RowBox[{
           FormBox["p",
            TraditionalForm], "\[CenterDot]", 
           FormBox[
            SubscriptBox["k", "0"],
            TraditionalForm]}]}], "+", 
         RowBox[{
          FormBox[
           SubscriptBox["p", "+"],
           TraditionalForm], "\[CenterDot]", 
          FormBox[
           SubscriptBox["k", "0"],
           TraditionalForm]}], "+", 
         RowBox[{"2", " ", 
          SubsuperscriptBox["M", "\[Pi]", "2"]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{
           FormBox["p",
            TraditionalForm], "\[CenterDot]", 
           FormBox[
            SubscriptBox["p", "+"],
            TraditionalForm]}]}]}], ")"}]}]}], "+", 
     RowBox[{
      SuperscriptBox[
       FormBox["p",
        TraditionalForm], 
       FormBox[
        FormBox["\[Mu]",
         TraditionalForm],
        TraditionalForm]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         FormBox["p",
          TraditionalForm], "\[CenterDot]", 
         FormBox[
          SubscriptBox["k", "0"],
          TraditionalForm]}], "+", 
        RowBox[{"3", " ", 
         RowBox[{
          FormBox[
           SubscriptBox["p", "+"],
           TraditionalForm], "\[CenterDot]", 
          FormBox[
           SubscriptBox["k", "0"],
           TraditionalForm]}]}], "+", 
        RowBox[{"2", " ", 
         SubsuperscriptBox["M", "\[Pi]", "2"]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{
          FormBox["p",
           TraditionalForm], "\[CenterDot]", 
          FormBox[
           SubscriptBox["p", "+"],
           TraditionalForm]}]}]}], ")"}]}], "+", 
     RowBox[{
      SubsuperscriptBox["k", 
       FormBox["0",
        TraditionalForm], 
       FormBox[
        FormBox["\[Mu]",
         TraditionalForm],
        TraditionalForm]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         FormBox[
          SubscriptBox["p", "+"],
          TraditionalForm], "\[CenterDot]", 
         FormBox[
          SubscriptBox["k", "0"],
          TraditionalForm]}], "-", 
        RowBox[{
         FormBox["p",
          TraditionalForm], "\[CenterDot]", 
         FormBox[
          SubscriptBox["k", "0"],
          TraditionalForm]}]}], ")"}]}]}], 
    RowBox[{"2", " ", 
     SubscriptBox["F", "\[Pi]"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FormBox["p",
         TraditionalForm], "\[CenterDot]", 
        FormBox[
         SubscriptBox["k", "0"],
         TraditionalForm]}], "+", 
       RowBox[{
        FormBox[
         SubscriptBox["p", "+"],
         TraditionalForm], "\[CenterDot]", 
        FormBox[
         SubscriptBox["k", "0"],
         TraditionalForm]}], "+", 
       SubsuperscriptBox["M", "\[Pi]", "2"], "+", 
       RowBox[{
        FormBox["p",
         TraditionalForm], "\[CenterDot]", 
        FormBox[
         SubscriptBox["p", "+"],
         TraditionalForm]}]}], ")"}]}]],
   TraditionalForm]}]], "Input",
 CellChangeTimes->{{3.548174156930833*^9, 3.548174170155084*^9}, 
   3.548174322173556*^9, 3.548174888683158*^9}],

Cell[BoxData[
 FormBox[
  FractionBox[
   RowBox[{
    RowBox[{
     SuperscriptBox["p", "\[Mu]"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"p", "\[CenterDot]", 
        SubscriptBox["k", "0"]}], "+", 
       RowBox[{"3", " ", 
        RowBox[{
         SubscriptBox["p", "+"], "\[CenterDot]", 
         SubscriptBox["k", "0"]}]}], "+", 
       RowBox[{"2", " ", 
        SubsuperscriptBox["M", "\[Pi]", "2"]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"p", "\[CenterDot]", 
         SubscriptBox["p", "+"]}]}]}], ")"}]}], "-", 
    RowBox[{
     SubsuperscriptBox["p", "+", "\[Mu]"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", 
        RowBox[{"p", "\[CenterDot]", 
         SubscriptBox["k", "0"]}]}], "+", 
       RowBox[{
        SubscriptBox["p", "+"], "\[CenterDot]", 
        SubscriptBox["k", "0"]}], "+", 
       RowBox[{"2", " ", 
        SubsuperscriptBox["M", "\[Pi]", "2"]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"p", "\[CenterDot]", 
         SubscriptBox["p", "+"]}]}]}], ")"}]}], "+", 
    RowBox[{
     SubsuperscriptBox["k", "0", "\[Mu]"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SubscriptBox["p", "+"], "\[CenterDot]", 
        SubscriptBox["k", "0"]}], "-", 
       RowBox[{"p", "\[CenterDot]", 
        SubscriptBox["k", "0"]}]}], ")"}]}]}], 
   RowBox[{"2", " ", 
    SubscriptBox["F", "\[Pi]"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"p", "\[CenterDot]", 
       SubscriptBox["k", "0"]}], "+", 
      RowBox[{
       SubscriptBox["p", "+"], "\[CenterDot]", 
       SubscriptBox["k", "0"]}], "+", 
      SubsuperscriptBox["M", "\[Pi]", "2"], "+", 
      RowBox[{"p", "\[CenterDot]", 
       SubscriptBox["p", "+"]}]}], ")"}]}]], TraditionalForm]], "Output",
 CellChangeTimes->{3.548174172492714*^9, 3.548174323520708*^9, 
  3.548174890032822*^9, 3.548221884149866*^9, 3.548873070580954*^9, 
  3.548873566515794*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AubCoef23", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{"Aub23", ",", 
      FormBox[
       SubsuperscriptBox["p", "+", "\[Mu]"],
       TraditionalForm]}], "]"}], ",", 
    RowBox[{"Coefficient", "[", 
     RowBox[{"Aub23", ",", 
      FormBox[
       SuperscriptBox["p", "\[Mu]"],
       TraditionalForm]}], "]"}], ",", 
    RowBox[{"Coefficient", "[", 
     RowBox[{"Aub23", ",", 
      FormBox[
       SubsuperscriptBox["k", "0", "\[Mu]"],
       TraditionalForm]}], "]"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.547294196588253*^9, 3.547294218265341*^9}, {
   3.547294257046071*^9, 3.547294257714566*^9}, {3.547294312530117*^9, 
   3.547294350967757*^9}, {3.547297854143265*^9, 3.547297906532965*^9}, {
   3.547355295425757*^9, 3.547355327133949*^9}, {3.547357059228457*^9, 
   3.547357086569911*^9}, {3.547357174543852*^9, 3.547357193369892*^9}, {
   3.547357818955783*^9, 3.54735781932257*^9}, {3.547359556644476*^9, 
   3.547359581573916*^9}, {3.547391684046294*^9, 3.547391734741734*^9}, {
   3.547396339757636*^9, 3.547396398835542*^9}, {3.547397628098058*^9, 
   3.547397658659878*^9}, {3.548172882347971*^9, 3.548172913404083*^9}, {
   3.548174382213465*^9, 3.548174416313739*^9}, {3.54817444669365*^9, 
   3.548174446754829*^9}, 3.548221887007289*^9, 3.54887307438932*^9},
 Background->RGBColor[0.88, 1, 0.88]],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"-", 
       RowBox[{"3", " ", 
        RowBox[{"p", "\[CenterDot]", 
         SubscriptBox["k", "0"]}]}]}], "-", 
      RowBox[{
       SubscriptBox["p", "+"], "\[CenterDot]", 
       SubscriptBox["k", "0"]}], "-", 
      RowBox[{"2", " ", 
       SubsuperscriptBox["M", "\[Pi]", "2"]}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"p", "\[CenterDot]", 
        SubscriptBox["p", "+"]}]}]}], 
     RowBox[{"2", " ", 
      SubscriptBox["F", "\[Pi]"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"p", "\[CenterDot]", 
         SubscriptBox["k", "0"]}], "+", 
        RowBox[{
         SubscriptBox["p", "+"], "\[CenterDot]", 
         SubscriptBox["k", "0"]}], "+", 
        SubsuperscriptBox["M", "\[Pi]", "2"], "+", 
        RowBox[{"p", "\[CenterDot]", 
         SubscriptBox["p", "+"]}]}], ")"}]}]], ",", 
    FractionBox[
     RowBox[{
      RowBox[{"p", "\[CenterDot]", 
       SubscriptBox["k", "0"]}], "+", 
      RowBox[{"3", " ", 
       RowBox[{
        SubscriptBox["p", "+"], "\[CenterDot]", 
        SubscriptBox["k", "0"]}]}], "+", 
      RowBox[{"2", " ", 
       SubsuperscriptBox["M", "\[Pi]", "2"]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"p", "\[CenterDot]", 
        SubscriptBox["p", "+"]}]}]}], 
     RowBox[{"2", " ", 
      SubscriptBox["F", "\[Pi]"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"p", "\[CenterDot]", 
         SubscriptBox["k", "0"]}], "+", 
        RowBox[{
         SubscriptBox["p", "+"], "\[CenterDot]", 
         SubscriptBox["k", "0"]}], "+", 
        SubsuperscriptBox["M", "\[Pi]", "2"], "+", 
        RowBox[{"p", "\[CenterDot]", 
         SubscriptBox["p", "+"]}]}], ")"}]}]], ",", 
    FractionBox[
     RowBox[{
      RowBox[{
       SubscriptBox["p", "+"], "\[CenterDot]", 
       SubscriptBox["k", "0"]}], "-", 
      RowBox[{"p", "\[CenterDot]", 
       SubscriptBox["k", "0"]}]}], 
     RowBox[{"2", " ", 
      SubscriptBox["F", "\[Pi]"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"p", "\[CenterDot]", 
         SubscriptBox["k", "0"]}], "+", 
        RowBox[{
         SubscriptBox["p", "+"], "\[CenterDot]", 
         SubscriptBox["k", "0"]}], "+", 
        SubsuperscriptBox["M", "\[Pi]", "2"], "+", 
        RowBox[{"p", "\[CenterDot]", 
         SubscriptBox["p", "+"]}]}], ")"}]}]]}], "}"}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{{3.548174418560164*^9, 3.548174447596472*^9}, 
   3.548174893753533*^9, 3.54822188797151*^9, 3.548873075347683*^9, 
   3.548873569544125*^9}]
}, Open  ]],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 3}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{Inherited, 5}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["J", "\[Mu]"], "(", 
    RowBox[{"\[Eta]", " ", 
     SuperscriptBox["\[Pi]", "+"], "K"}], ")"}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 ": External particles and definition of scalar products:"
}], "Section",
 CellChangeTimes->{{3.548935095494364*^9, 3.548935099478007*^9}, {
  3.55063360827774*^9, 3.550633627773886*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    SubscriptBox["\[Eta]", "8"], "[", 
    RowBox[{"-", "\[Eta]"}], "]"}], ",", 
   RowBox[{
    SubscriptBox["\[Pi]", "-"], "[", 
    RowBox[{"-", 
     SubscriptBox["p", "+"]}], "]"}], ",", 
   RowBox[{
    SubscriptBox[
     OverscriptBox["K", "_"], "0"], "[", 
    RowBox[{"-", "k"}], "]"}], ",", 
   RowBox[{
    SubscriptBox["W", "+"], "[", 
    RowBox[{"k", "+", "\[Eta]", "+", 
     SubscriptBox["p", "+"]}], "]"}]}], "}"}]], "Input"],

Cell[BoxData[
 RowBox[{"{", "}"}]], "Input"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Tree level amplitude of O(p^2):", "Section"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{"\[ImaginaryI]", " ", 
    SubscriptBox["G", "F"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"36", " ", 
       SuperscriptBox["k", "\[Mu]"], " ", 
       RowBox[{"\[Eta]", ".", 
        SubscriptBox["p", "+"]}]}], "+", 
      RowBox[{"18", " ", 
       RowBox[{"k", ".", "\[Eta]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["k", "\[Mu]"], "-", 
         SuperscriptBox["\[Eta]", "\[Mu]"], "-", 
         SubsuperscriptBox["p", "+", "\[Mu]"]}], ")"}]}], "+", 
      RowBox[{"18", " ", 
       RowBox[{"k", ".", 
        SubscriptBox["p", "+"]}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["k", "\[Mu]"], "-", 
         SuperscriptBox["\[Eta]", "\[Mu]"], "-", 
         SubsuperscriptBox["p", "+", "\[Mu]"]}], ")"}]}], "-", 
      RowBox[{"8", " ", 
       SuperscriptBox["k", "\[Mu]"], " ", 
       SubsuperscriptBox["M", "K", "2"]}], "-", 
      RowBox[{"8", " ", 
       SuperscriptBox["\[Eta]", "\[Mu]"], " ", 
       SubsuperscriptBox["M", "K", "2"]}], "-", 
      RowBox[{"8", " ", 
       SubsuperscriptBox["p", "+", "\[Mu]"], " ", 
       SubsuperscriptBox["M", "K", "2"]}], "+", 
      RowBox[{"17", " ", 
       SuperscriptBox["k", "\[Mu]"], " ", 
       SubsuperscriptBox["M", "\[Pi]", "2"]}], "-", 
      RowBox[{
       SuperscriptBox["\[Eta]", "\[Mu]"], " ", 
       SubsuperscriptBox["M", "\[Pi]", "2"]}], "-", 
      RowBox[{
       SubsuperscriptBox["p", "+", "\[Mu]"], " ", 
       SubsuperscriptBox["M", "\[Pi]", "2"]}], "+", 
      RowBox[{"15", " ", 
       SuperscriptBox["k", "\[Mu]"], " ", 
       SubsuperscriptBox["M", "\[Eta]", "2"]}], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["\[Eta]", "\[Mu]"], " ", 
       SubsuperscriptBox["M", "\[Eta]", "2"]}], "-", 
      RowBox[{"3", " ", 
       SubsuperscriptBox["p", "+", "\[Mu]"], " ", 
       SubsuperscriptBox["M", "\[Eta]", "2"]}]}], ")"}], " ", 
    SubscriptBox["V", "us"], " ", 
    SubscriptBox[
     OverscriptBox["l", "^"], "\[Mu]"]}], ")"}], "/", 
  RowBox[{"(", 
   RowBox[{"6", " ", 
    SqrtBox["6"], " ", 
    SubscriptBox["F", "\[Pi]"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", 
       RowBox[{"k", ".", "\[Eta]"}]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"k", ".", 
        SubscriptBox["p", "+"]}]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"\[Eta]", ".", 
        SubscriptBox["p", "+"]}]}], "+", 
      SubsuperscriptBox["M", "\[Pi]", "2"], "+", 
      SubsuperscriptBox["M", "\[Eta]", "2"]}], ")"}]}], ")"}]}]], "Input"],

Cell["Runtime:  0.04218 hours", "Input"],

Cell[CellGroupData[{

Cell["Comparison with AMPC", "Subsection",
 CellChangeTimes->{{3.547276698713152*^9, 3.54727670956617*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"<<", "HighEnergyPhysics`FeynCalc`"}], ";"}]], "Input",
 CellChangeTimes->{{3.547276507629883*^9, 3.547276517398946*^9}}],

Cell["\<\
Loading FeynCalc from \
/home/diganta/.Mathematica/Applications/HighEnergyPhysics\
\>", "Text",
 CellMargins->{{Inherited, Inherited}, {1, 0}},
 GeneratedCell->True,
 CellAutoOverwrite->True,
 CellChangeTimes->{3.548934908149959*^9}],

Cell[TextData[{
 StyleBox["FeynCalc",
  FontWeight->"Bold"],
 " ",
 "8.1.0",
 " For help, type ?FeynCalc, open ",
 ButtonBox["FeynCalcRef8.nb",
  BaseStyle->"AddOnsLink",
  ButtonFunction:>NotebookOpen[
   "/home/diganta/.Mathematica/Applications/HighEnergyPhysics/Documentation/\
English/FeynCalcRef8.nb"],
  ButtonData:>{"Short Overview", "intro"},
  ButtonNote->"Open FeynCalcRef8.nb"],
 " or visit ",
 ButtonBox["www.feyncalc.org",
  BaseStyle->"Hyperlink",
  ButtonData:>{
    URL["http://www.feyncalc.org/"], None},
  ButtonNote->"http://www.feyncalc.org/"]
}], "Text",
 CellMargins->{{Inherited, Inherited}, {1, 0}},
 GeneratedCell->True,
 CellAutoOverwrite->True,
 CellChangeTimes->{3.548934909343045*^9}],

Cell[TextData[{
 "Loading FeynArts, see ",
 ButtonBox["www.feynarts.de",
  BaseStyle->"Hyperlink",
  ButtonData:>{
    URL["http://www.feynarts.de/"], None},
  ButtonNote->"http://www.feynarts.de/"],
 " for documentation"
}], "Text",
 CellMargins->{{Inherited, Inherited}, {1, 0}},
 GeneratedCell->True,
 CellAutoOverwrite->True,
 CellChangeTimes->{3.548934909667323*^9}],

Cell["FeynArts 3.4 patched for use with FeynCalc", "Text",
 CellMargins->{{Inherited, Inherited}, {1, 0}},
 GeneratedCell->True,
 CellAutoOverwrite->True,
 CellChangeTimes->{3.548934909801674*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AMPC24", "=", 
  RowBox[{
   RowBox[{"(", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"36", " ", 
       SuperscriptBox["k", "\[Mu]"], " ", 
       RowBox[{"\[Eta]", ".", 
        SubscriptBox["p", "+"]}]}], "+", 
      RowBox[{"18", " ", 
       RowBox[{"k", ".", "\[Eta]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["k", "\[Mu]"], "-", 
         SuperscriptBox["\[Eta]", "\[Mu]"], "-", 
         SubsuperscriptBox["p", "+", "\[Mu]"]}], ")"}]}], "+", 
      RowBox[{"18", " ", 
       RowBox[{"k", ".", 
        SubscriptBox["p", "+"]}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["k", "\[Mu]"], "-", 
         SuperscriptBox["\[Eta]", "\[Mu]"], "-", 
         SubsuperscriptBox["p", "+", "\[Mu]"]}], ")"}]}], "-", 
      RowBox[{"8", " ", 
       SuperscriptBox["k", "\[Mu]"], " ", 
       SubsuperscriptBox["M", "K", "2"]}], "-", 
      RowBox[{"8", " ", 
       SuperscriptBox["\[Eta]", "\[Mu]"], " ", 
       SubsuperscriptBox["M", "K", "2"]}], "-", 
      RowBox[{"8", " ", 
       SubsuperscriptBox["p", "+", "\[Mu]"], " ", 
       SubsuperscriptBox["M", "K", "2"]}], "+", 
      RowBox[{"17", " ", 
       SuperscriptBox["k", "\[Mu]"], " ", 
       SubsuperscriptBox["M", "\[Pi]", "2"]}], "-", 
      RowBox[{
       SuperscriptBox["\[Eta]", "\[Mu]"], " ", 
       SubsuperscriptBox["M", "\[Pi]", "2"]}], "-", 
      RowBox[{
       SubsuperscriptBox["p", "+", "\[Mu]"], " ", 
       SubsuperscriptBox["M", "\[Pi]", "2"]}], "+", 
      RowBox[{"15", " ", 
       SuperscriptBox["k", "\[Mu]"], " ", 
       SubsuperscriptBox["M", "\[Eta]", "2"]}], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["\[Eta]", "\[Mu]"], " ", 
       SubsuperscriptBox["M", "\[Eta]", "2"]}], "-", 
      RowBox[{"3", " ", 
       SubsuperscriptBox["p", "+", "\[Mu]"], " ", 
       SubsuperscriptBox["M", "\[Eta]", "2"]}]}], ")"}], " ", ")"}], "/", 
   RowBox[{"(", 
    RowBox[{"6", " ", 
     SqrtBox["6"], " ", 
     SubscriptBox["F", "\[Pi]"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        RowBox[{"k", ".", "\[Eta]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"k", ".", 
         SubscriptBox["p", "+"]}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"\[Eta]", ".", 
         SubscriptBox["p", "+"]}]}], "+", 
       SubsuperscriptBox["M", "\[Pi]", "2"], "+", 
       SubsuperscriptBox["M", "\[Eta]", "2"]}], ")"}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.548176062887281*^9, 3.548176081447331*^9}, {
  3.548176439458238*^9, 3.54817644317562*^9}, {3.548934897606338*^9, 
  3.548934903941213*^9}}],

Cell[BoxData[
 FormBox[
  FractionBox[
   RowBox[{
    RowBox[{"-", 
     RowBox[{"8", " ", 
      SuperscriptBox["k", "\[Mu]"], " ", 
      SubsuperscriptBox["M", "K", "2"]}]}], "+", 
    RowBox[{"15", " ", 
     SuperscriptBox["k", "\[Mu]"], " ", 
     SubsuperscriptBox["M", "\[Eta]", "2"]}], "+", 
    RowBox[{"17", " ", 
     SubsuperscriptBox["M", "\[Pi]", "2"], " ", 
     SuperscriptBox["k", "\[Mu]"]}], "+", 
    RowBox[{"18", " ", 
     RowBox[{"k", ".", "\[Eta]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["k", "\[Mu]"], "-", 
       SubsuperscriptBox["p", "+", "\[Mu]"], "-", 
       SuperscriptBox["\[Eta]", "\[Mu]"]}], ")"}]}], "+", 
    RowBox[{"18", " ", 
     RowBox[{"k", ".", 
      SubscriptBox["p", "+"]}], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["k", "\[Mu]"], "-", 
       SubsuperscriptBox["p", "+", "\[Mu]"], "-", 
       SuperscriptBox["\[Eta]", "\[Mu]"]}], ")"}]}], "+", 
    RowBox[{"36", " ", 
     SuperscriptBox["k", "\[Mu]"], " ", 
     RowBox[{"\[Eta]", ".", 
      SubscriptBox["p", "+"]}]}], "-", 
    RowBox[{"8", " ", 
     SubsuperscriptBox["M", "K", "2"], " ", 
     SubsuperscriptBox["p", "+", "\[Mu]"]}], "-", 
    RowBox[{"8", " ", 
     SubsuperscriptBox["M", "K", "2"], " ", 
     SuperscriptBox["\[Eta]", "\[Mu]"]}], "-", 
    RowBox[{"3", " ", 
     SubsuperscriptBox["M", "\[Eta]", "2"], " ", 
     SubsuperscriptBox["p", "+", "\[Mu]"]}], "-", 
    RowBox[{
     SubsuperscriptBox["M", "\[Pi]", "2"], " ", 
     SubsuperscriptBox["p", "+", "\[Mu]"]}], "-", 
    RowBox[{
     SubsuperscriptBox["M", "\[Pi]", "2"], " ", 
     SuperscriptBox["\[Eta]", "\[Mu]"]}], "-", 
    RowBox[{"3", " ", 
     SubsuperscriptBox["M", "\[Eta]", "2"], " ", 
     SuperscriptBox["\[Eta]", "\[Mu]"]}]}], 
   RowBox[{"6", " ", 
    SqrtBox["6"], " ", 
    SubscriptBox["F", "\[Pi]"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", 
       RowBox[{"k", ".", 
        SubscriptBox["p", "+"]}]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"k", ".", "\[Eta]"}]}], "+", 
      SubsuperscriptBox["M", "\[Eta]", "2"], "+", 
      SubsuperscriptBox["M", "\[Pi]", "2"], "+", 
      RowBox[{"2", " ", 
       RowBox[{"\[Eta]", ".", 
        SubscriptBox["p", "+"]}]}]}], ")"}]}]], TraditionalForm]], "Output",
 CellChangeTimes->{3.548176084852729*^9, 3.548176458270476*^9, 
  3.548934912832929*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AMPcCoef24", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{"AMPC24", ",", 
      FormBox[
       FormBox[
        SuperscriptBox["\[Eta]", "\[Mu]"],
        TraditionalForm],
       TraditionalForm]}], "]"}], ",", 
    RowBox[{"Coefficient", "[", 
     RowBox[{"AMPC24", ",", 
      FormBox[
       SubsuperscriptBox["p", "+", "\[Mu]"],
       TraditionalForm]}], "]"}], ",", 
    RowBox[{"Coefficient", "[", 
     RowBox[{"AMPC24", ",", 
      FormBox[
       FormBox[
        FormBox[
         FormBox[
          SuperscriptBox["k", "\[Mu]"],
          TraditionalForm],
         TraditionalForm],
        TraditionalForm],
       TraditionalForm]}], "]"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.547294196588253*^9, 3.547294218265341*^9}, {
  3.547294257046071*^9, 3.547294257714566*^9}, {3.547294312530117*^9, 
  3.547294350967757*^9}, {3.547297854143265*^9, 3.547297906532965*^9}, {
  3.547355295425757*^9, 3.547355327133949*^9}, {3.547357059228457*^9, 
  3.547357086569911*^9}, {3.547357174543852*^9, 3.547357193369892*^9}, {
  3.547357818955783*^9, 3.54735781932257*^9}, {3.547359556644476*^9, 
  3.547359581573916*^9}, {3.547391684046294*^9, 3.547391734741734*^9}, {
  3.547396339757636*^9, 3.547396398835542*^9}, {3.54739643144923*^9, 
  3.547396455101899*^9}, {3.547397704368309*^9, 3.547397756370218*^9}, {
  3.548172961744775*^9, 3.548172990317456*^9}, {3.548174536344007*^9, 
  3.548174596464873*^9}, {3.54817657647766*^9, 3.548176618590871*^9}},
 Background->RGBColor[0.88, 1, 0.88]],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"-", 
       RowBox[{"18", " ", 
        RowBox[{"k", ".", 
         SubscriptBox["p", "+"]}]}]}], "-", 
      RowBox[{"18", " ", 
       RowBox[{"k", ".", "\[Eta]"}]}], "-", 
      RowBox[{"8", " ", 
       SubsuperscriptBox["M", "K", "2"]}], "-", 
      RowBox[{"3", " ", 
       SubsuperscriptBox["M", "\[Eta]", "2"]}], "-", 
      SubsuperscriptBox["M", "\[Pi]", "2"]}], 
     RowBox[{"6", " ", 
      SqrtBox["6"], " ", 
      SubscriptBox["F", "\[Pi]"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         RowBox[{"k", ".", 
          SubscriptBox["p", "+"]}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"k", ".", "\[Eta]"}]}], "+", 
        SubsuperscriptBox["M", "\[Eta]", "2"], "+", 
        SubsuperscriptBox["M", "\[Pi]", "2"], "+", 
        RowBox[{"2", " ", 
         RowBox[{"\[Eta]", ".", 
          SubscriptBox["p", "+"]}]}]}], ")"}]}]], ",", 
    FractionBox[
     RowBox[{
      RowBox[{"-", 
       RowBox[{"18", " ", 
        RowBox[{"k", ".", 
         SubscriptBox["p", "+"]}]}]}], "-", 
      RowBox[{"18", " ", 
       RowBox[{"k", ".", "\[Eta]"}]}], "-", 
      RowBox[{"8", " ", 
       SubsuperscriptBox["M", "K", "2"]}], "-", 
      RowBox[{"3", " ", 
       SubsuperscriptBox["M", "\[Eta]", "2"]}], "-", 
      SubsuperscriptBox["M", "\[Pi]", "2"]}], 
     RowBox[{"6", " ", 
      SqrtBox["6"], " ", 
      SubscriptBox["F", "\[Pi]"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         RowBox[{"k", ".", 
          SubscriptBox["p", "+"]}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"k", ".", "\[Eta]"}]}], "+", 
        SubsuperscriptBox["M", "\[Eta]", "2"], "+", 
        SubsuperscriptBox["M", "\[Pi]", "2"], "+", 
        RowBox[{"2", " ", 
         RowBox[{"\[Eta]", ".", 
          SubscriptBox["p", "+"]}]}]}], ")"}]}]], ",", 
    FractionBox[
     RowBox[{
      RowBox[{"18", " ", 
       RowBox[{"k", ".", 
        SubscriptBox["p", "+"]}]}], "+", 
      RowBox[{"18", " ", 
       RowBox[{"k", ".", "\[Eta]"}]}], "-", 
      RowBox[{"8", " ", 
       SubsuperscriptBox["M", "K", "2"]}], "+", 
      RowBox[{"15", " ", 
       SubsuperscriptBox["M", "\[Eta]", "2"]}], "+", 
      RowBox[{"17", " ", 
       SubsuperscriptBox["M", "\[Pi]", "2"]}], "+", 
      RowBox[{"36", " ", 
       RowBox[{"\[Eta]", ".", 
        SubscriptBox["p", "+"]}]}]}], 
     RowBox[{"6", " ", 
      SqrtBox["6"], " ", 
      SubscriptBox["F", "\[Pi]"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         RowBox[{"k", ".", 
          SubscriptBox["p", "+"]}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"k", ".", "\[Eta]"}]}], "+", 
        SubsuperscriptBox["M", "\[Eta]", "2"], "+", 
        SubsuperscriptBox["M", "\[Pi]", "2"], "+", 
        RowBox[{"2", " ", 
         RowBox[{"\[Eta]", ".", 
          SubscriptBox["p", "+"]}]}]}], ")"}]}]]}], "}"}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{3.548176621767344*^9, 3.548934944507077*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"ScriptP24", "[", 
   RowBox[{"\[Mu]_", ",", "\[Nu]_"}], "]"}], "=", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"MetricTensor", "[", 
     RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"FourVector", "[", 
        RowBox[{
         SubscriptBox["p", "+"], ",", "\[Mu]"}], "]"}], "+", 
       RowBox[{"FourVector", "[", 
        RowBox[{"\[Eta]", ",", "\[Mu]"}], "]"}], "+", 
       RowBox[{"FourVector", "[", 
        RowBox[{"k", ",", "\[Mu]"}], "]"}]}], ")"}], " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"FourVector", "[", 
         RowBox[{
          SubscriptBox["p", "+"], ",", "\[Nu]"}], "]"}], "+", 
        RowBox[{"FourVector", "[", 
         RowBox[{"\[Eta]", ",", "\[Nu]"}], "]"}], "+", 
        RowBox[{"FourVector", "[", 
         RowBox[{"k", ",", "\[Nu]"}], "]"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"ScalarProduct", "[", 
         RowBox[{
          RowBox[{
           SubscriptBox["p", "+"], "+", "\[Eta]", "+", "k"}], ",", 
          RowBox[{
           SubscriptBox["p", "+"], "+", "\[Eta]", "+", "k"}]}], "]"}], "-", 
        SubsuperscriptBox["M", "K", "2"]}], ")"}]}]}]}], ")"}]}]], "Input",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGAQB2IQnWV7f96T3FeOG50h9LWEvsUg+kJv5HoQXbnAU/Et
kH67ba4KiF7OvscARLsuPAqmLxxLCH8HpGeopoHpv9MKY0C0c5JeCoi2Pjrz
A1feK8cNPXu+gehS1sIV3EA6a/LuVSB6kijzHhC9W1sJTG/7LOzBA6QPNyp4
gejXNeoCvEA6JGG3EIiOcfORBdGT9kWB6eVnr6fJAOmKd3fzQfS3bbfKQfS7
PJ0KEJ05L+WyHJB2Ko+/B6K96krnyQPp+Ie7loDo9b+YFWflv3J8k1OmBaK9
3hbZg+gl/1rAtNjpX5dA9OG06Csg+uzzkw9ANOOPc2A6WrXqC4hOm+L/DUQf
q5X/DaK3rdUA02ekHe7PBtIPXd4+BdEAizzCrg==
  "]],

Cell[BoxData[
 FormBox[
  RowBox[{
   SuperscriptBox["g", 
    RowBox[{"\[Mu]", "\[Nu]"}]], "-", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SubscriptBox["k", "\[Mu]"], "+", 
       SubscriptBox[
        FormBox[
         SubscriptBox["p", "+"],
         TraditionalForm], "\[Mu]"], "+", 
       SubscriptBox["\[Eta]", "\[Mu]"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       SubscriptBox["k", "\[Nu]"], "+", 
       SubscriptBox[
        FormBox[
         SubscriptBox["p", "+"],
         TraditionalForm], "\[Nu]"], "+", 
       SubscriptBox["\[Eta]", "\[Nu]"]}], ")"}]}], 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       FormBox[
        RowBox[{"k", "+", 
         SubscriptBox["p", "+"], "+", "\[Eta]"}],
        TraditionalForm], ")"}], "2"], "-", 
     SubsuperscriptBox["M", "K", "2"]}]]}], TraditionalForm]], "Output",
 CellChangeTimes->{3.548176185095232*^9, 3.548934917509198*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Contract", "[", 
     RowBox[{
      RowBox[{"(", 
       FractionBox["1", 
        RowBox[{
         SqrtBox["3"], 
         FormBox[
          SubscriptBox["F", "\[Pi]"],
          TraditionalForm]}]], ")"}], 
      RowBox[{"(", " ", 
       RowBox[{
        RowBox[{"2", 
         RowBox[{"FourVector", "[", 
          RowBox[{"k", ",", "\[Nu]"}], "]"}]}], "-", 
        RowBox[{"FourVector", "[", 
         RowBox[{
          SubscriptBox["p", "+"], ",", "\[Nu]"}], "]"}], "-", 
        RowBox[{"FourVector", "[", 
         RowBox[{"\[Eta]", ",", "\[Nu]"}], "]"}]}], ")"}], " ", 
      RowBox[{"ScriptP24", "[", 
       RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], "]"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"ScalarProduct", "[", 
        RowBox[{"k", ",", "k"}], "]"}], "\[Rule]", 
       SubsuperscriptBox["M", "K", "2"]}], ",", 
      RowBox[{
       RowBox[{"ScalarProduct", "[", 
        RowBox[{
         SubscriptBox["p", "+"], ",", 
         SubscriptBox["p", "+"]}], "]"}], "\[Rule]", 
       SubsuperscriptBox["M", "\[Pi]", "2"]}], ",", 
      RowBox[{
       RowBox[{"ScalarProduct", "[", 
        RowBox[{"\[Eta]", ",", "\[Eta]"}], "]"}], "\[Rule]", 
       SubsuperscriptBox["M", "\[Eta]", "2"]}]}], "}"}]}], "//", 
   "ExpandAll"}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.547294112528186*^9, 3.54729414030746*^9}, {
   3.547294536472992*^9, 3.547294554040799*^9}, {3.547296587529139*^9, 
   3.547296698369587*^9}, {3.54735520028772*^9, 3.547355243954911*^9}, {
   3.547356660711643*^9, 3.547356768323165*^9}, 3.547356860495594*^9, {
   3.547357864998399*^9, 3.547357869483*^9}, {3.547359419927336*^9, 
   3.54735948828413*^9}, {3.54739093007983*^9, 3.547391008707719*^9}, {
   3.547395859992562*^9, 3.547395889791388*^9}, {3.547396257988252*^9, 
   3.547396300355646*^9}, {3.5473974441993*^9, 3.547397551312506*^9}, {
   3.54817275899872*^9, 3.548172830505866*^9}, {3.548174025224549*^9, 
   3.548174090006407*^9}, {3.548174864711362*^9, 3.54817486994373*^9}, {
   3.548176212860737*^9, 3.548176320077434*^9}}],

Cell[BoxData[
 FormBox[
  FractionBox[
   RowBox[{
    RowBox[{
     SuperscriptBox[
      FormBox["k",
       TraditionalForm], 
      FormBox[
       FormBox["\[Mu]",
        TraditionalForm],
       TraditionalForm]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", 
        RowBox[{
         FormBox["k",
          TraditionalForm], "\[CenterDot]", 
         FormBox[
          SubscriptBox["p", "+"],
          TraditionalForm]}]}], "+", 
       RowBox[{"3", " ", 
        RowBox[{
         FormBox["k",
          TraditionalForm], "\[CenterDot]", 
         FormBox["\[Eta]",
          TraditionalForm]}]}], "-", 
       RowBox[{"2", " ", 
        SubsuperscriptBox["M", "K", "2"]}], "+", 
       RowBox[{"3", " ", 
        SubsuperscriptBox["M", "\[Eta]", "2"]}], "+", 
       RowBox[{"3", " ", 
        SubsuperscriptBox["M", "\[Pi]", "2"]}], "+", 
       RowBox[{"6", " ", 
        RowBox[{
         FormBox["\[Eta]",
          TraditionalForm], "\[CenterDot]", 
         FormBox[
          SubscriptBox["p", "+"],
          TraditionalForm]}]}]}], ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SubsuperscriptBox["p", "+", 
        FormBox[
         FormBox["\[Mu]",
          TraditionalForm],
         TraditionalForm]], "+", 
       SuperscriptBox[
        FormBox["\[Eta]",
         TraditionalForm], 
        FormBox[
         FormBox["\[Mu]",
          TraditionalForm],
         TraditionalForm]]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", 
        RowBox[{
         FormBox["k",
          TraditionalForm], "\[CenterDot]", 
         FormBox[
          SubscriptBox["p", "+"],
          TraditionalForm]}]}], "+", 
       RowBox[{"3", " ", 
        RowBox[{
         FormBox["k",
          TraditionalForm], "\[CenterDot]", 
         FormBox["\[Eta]",
          TraditionalForm]}]}], "+", 
       RowBox[{"2", " ", 
        SubsuperscriptBox["M", "K", "2"]}]}], ")"}]}]}], 
   RowBox[{
    SqrtBox["3"], " ", 
    SubscriptBox["F", "\[Pi]"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", 
       RowBox[{
        FormBox["k",
         TraditionalForm], "\[CenterDot]", 
        FormBox[
         SubscriptBox["p", "+"],
         TraditionalForm]}]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{
        FormBox["k",
         TraditionalForm], "\[CenterDot]", 
        FormBox["\[Eta]",
         TraditionalForm]}]}], "+", 
      SubsuperscriptBox["M", "\[Eta]", "2"], "+", 
      SubsuperscriptBox["M", "\[Pi]", "2"], "+", 
      RowBox[{"2", " ", 
       RowBox[{
        FormBox["\[Eta]",
         TraditionalForm], "\[CenterDot]", 
        FormBox[
         SubscriptBox["p", "+"],
         TraditionalForm]}]}]}], ")"}]}]], TraditionalForm]], "Output",
 CellChangeTimes->{3.548176361864152*^9, 3.548934929308371*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Aub24", "=", 
  FormBox[
   FractionBox[
    RowBox[{
     RowBox[{
      SuperscriptBox[
       FormBox["k",
        TraditionalForm], 
       FormBox[
        FormBox["\[Mu]",
         TraditionalForm],
        TraditionalForm]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", " ", 
         RowBox[{
          FormBox["k",
           TraditionalForm], "\[CenterDot]", 
          FormBox["\[Eta]",
           TraditionalForm]}]}], "+", 
        RowBox[{"3", " ", 
         RowBox[{
          FormBox["k",
           TraditionalForm], "\[CenterDot]", 
          FormBox[
           SubscriptBox["p", "+"],
           TraditionalForm]}]}], "-", 
        RowBox[{"2", " ", 
         SubsuperscriptBox["M", "K", "2"]}], "+", 
        RowBox[{"3", " ", 
         SubsuperscriptBox["M", "\[Eta]", "2"]}], "+", 
        RowBox[{"3", " ", 
         SubsuperscriptBox["M", "\[Pi]", "2"]}], "+", 
        RowBox[{"6", " ", 
         RowBox[{
          FormBox["\[Eta]",
           TraditionalForm], "\[CenterDot]", 
          FormBox[
           SubscriptBox["p", "+"],
           TraditionalForm]}]}]}], ")"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox[
         FormBox["\[Eta]",
          TraditionalForm], 
         FormBox[
          FormBox["\[Mu]",
           TraditionalForm],
          TraditionalForm]], "+", 
        SubsuperscriptBox["p", "+", 
         FormBox[
          FormBox["\[Mu]",
           TraditionalForm],
          TraditionalForm]]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", " ", 
         RowBox[{
          FormBox["k",
           TraditionalForm], "\[CenterDot]", 
          FormBox["\[Eta]",
           TraditionalForm]}]}], "+", 
        RowBox[{"3", " ", 
         RowBox[{
          FormBox["k",
           TraditionalForm], "\[CenterDot]", 
          FormBox[
           SubscriptBox["p", "+"],
           TraditionalForm]}]}], "+", 
        RowBox[{"2", " ", 
         SubsuperscriptBox["M", "K", "2"]}]}], ")"}]}]}], 
    RowBox[{
     SqrtBox["3"], " ", 
     SubscriptBox["F", "\[Pi]"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        RowBox[{
         FormBox["k",
          TraditionalForm], "\[CenterDot]", 
         FormBox["\[Eta]",
          TraditionalForm]}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{
         FormBox["k",
          TraditionalForm], "\[CenterDot]", 
         FormBox[
          SubscriptBox["p", "+"],
          TraditionalForm]}]}], "+", 
       SubsuperscriptBox["M", "\[Eta]", "2"], "+", 
       SubsuperscriptBox["M", "\[Pi]", "2"], "+", 
       RowBox[{"2", " ", 
        RowBox[{
         FormBox["\[Eta]",
          TraditionalForm], "\[CenterDot]", 
         FormBox[
          SubscriptBox["p", "+"],
          TraditionalForm]}]}]}], ")"}]}]],
   TraditionalForm]}]], "Input",
 CellChangeTimes->{{3.548176364285136*^9, 3.548176374099796*^9}}],

Cell[BoxData[
 FormBox[
  FractionBox[
   RowBox[{
    RowBox[{
     SuperscriptBox["k", "\[Mu]"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", 
        RowBox[{"k", "\[CenterDot]", 
         SubscriptBox["p", "+"]}]}], "+", 
       RowBox[{"3", " ", 
        RowBox[{"k", "\[CenterDot]", "\[Eta]"}]}], "-", 
       RowBox[{"2", " ", 
        SubsuperscriptBox["M", "K", "2"]}], "+", 
       RowBox[{"3", " ", 
        SubsuperscriptBox["M", "\[Eta]", "2"]}], "+", 
       RowBox[{"3", " ", 
        SubsuperscriptBox["M", "\[Pi]", "2"]}], "+", 
       RowBox[{"6", " ", 
        RowBox[{"\[Eta]", "\[CenterDot]", 
         SubscriptBox["p", "+"]}]}]}], ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SubsuperscriptBox["p", "+", "\[Mu]"], "+", 
       SuperscriptBox["\[Eta]", "\[Mu]"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", 
        RowBox[{"k", "\[CenterDot]", 
         SubscriptBox["p", "+"]}]}], "+", 
       RowBox[{"3", " ", 
        RowBox[{"k", "\[CenterDot]", "\[Eta]"}]}], "+", 
       RowBox[{"2", " ", 
        SubsuperscriptBox["M", "K", "2"]}]}], ")"}]}]}], 
   RowBox[{
    SqrtBox["3"], " ", 
    SubscriptBox["F", "\[Pi]"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", 
       RowBox[{"k", "\[CenterDot]", 
        SubscriptBox["p", "+"]}]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"k", "\[CenterDot]", "\[Eta]"}]}], "+", 
      SubsuperscriptBox["M", "\[Eta]", "2"], "+", 
      SubsuperscriptBox["M", "\[Pi]", "2"], "+", 
      RowBox[{"2", " ", 
       RowBox[{"\[Eta]", "\[CenterDot]", 
        SubscriptBox["p", "+"]}]}]}], ")"}]}]], TraditionalForm]], "Output",
 CellChangeTimes->{3.548176375367526*^9, 3.54817647557139*^9, 
  3.548222182633737*^9, 3.548934932489851*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AubCoef24", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{"Aub24", ",", 
      FormBox[
       SuperscriptBox["\[Eta]", "\[Mu]"],
       TraditionalForm]}], "]"}], ",", 
    RowBox[{"Coefficient", "[", 
     RowBox[{"Aub24", ",", 
      FormBox[
       FormBox[
        SubsuperscriptBox["p", "+", "\[Mu]"],
        TraditionalForm],
       TraditionalForm]}], "]"}], ",", 
    RowBox[{"Coefficient", "[", 
     RowBox[{"Aub24", ",", 
      FormBox[
       SuperscriptBox["k", "\[Mu]"],
       TraditionalForm]}], "]"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.547294196588253*^9, 3.547294218265341*^9}, {
   3.547294257046071*^9, 3.547294257714566*^9}, {3.547294312530117*^9, 
   3.547294350967757*^9}, {3.547297854143265*^9, 3.547297906532965*^9}, {
   3.547355295425757*^9, 3.547355327133949*^9}, {3.547357059228457*^9, 
   3.547357086569911*^9}, {3.547357174543852*^9, 3.547357193369892*^9}, {
   3.547357818955783*^9, 3.54735781932257*^9}, {3.547359556644476*^9, 
   3.547359581573916*^9}, {3.547391684046294*^9, 3.547391734741734*^9}, {
   3.547396339757636*^9, 3.547396398835542*^9}, {3.547397628098058*^9, 
   3.547397658659878*^9}, {3.548172882347971*^9, 3.548172913404083*^9}, {
   3.548174382213465*^9, 3.548174416313739*^9}, {3.54817444669365*^9, 
   3.548174446754829*^9}, {3.548176493919343*^9, 3.548176541225956*^9}, 
   3.548222186555491*^9, 3.54893493609209*^9},
 Background->RGBColor[0.88, 1, 0.88]],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"-", 
       RowBox[{"3", " ", 
        RowBox[{"k", "\[CenterDot]", 
         SubscriptBox["p", "+"]}]}]}], "-", 
      RowBox[{"3", " ", 
       RowBox[{"k", "\[CenterDot]", "\[Eta]"}]}], "-", 
      RowBox[{"2", " ", 
       SubsuperscriptBox["M", "K", "2"]}]}], 
     RowBox[{
      SqrtBox["3"], " ", 
      SubscriptBox["F", "\[Pi]"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         RowBox[{"k", "\[CenterDot]", 
          SubscriptBox["p", "+"]}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"k", "\[CenterDot]", "\[Eta]"}]}], "+", 
        SubsuperscriptBox["M", "\[Eta]", "2"], "+", 
        SubsuperscriptBox["M", "\[Pi]", "2"], "+", 
        RowBox[{"2", " ", 
         RowBox[{"\[Eta]", "\[CenterDot]", 
          SubscriptBox["p", "+"]}]}]}], ")"}]}]], ",", 
    FractionBox[
     RowBox[{
      RowBox[{"-", 
       RowBox[{"3", " ", 
        RowBox[{"k", "\[CenterDot]", 
         SubscriptBox["p", "+"]}]}]}], "-", 
      RowBox[{"3", " ", 
       RowBox[{"k", "\[CenterDot]", "\[Eta]"}]}], "-", 
      RowBox[{"2", " ", 
       SubsuperscriptBox["M", "K", "2"]}]}], 
     RowBox[{
      SqrtBox["3"], " ", 
      SubscriptBox["F", "\[Pi]"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         RowBox[{"k", "\[CenterDot]", 
          SubscriptBox["p", "+"]}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"k", "\[CenterDot]", "\[Eta]"}]}], "+", 
        SubsuperscriptBox["M", "\[Eta]", "2"], "+", 
        SubsuperscriptBox["M", "\[Pi]", "2"], "+", 
        RowBox[{"2", " ", 
         RowBox[{"\[Eta]", "\[CenterDot]", 
          SubscriptBox["p", "+"]}]}]}], ")"}]}]], ",", 
    FractionBox[
     RowBox[{
      RowBox[{"3", " ", 
       RowBox[{"k", "\[CenterDot]", 
        SubscriptBox["p", "+"]}]}], "+", 
      RowBox[{"3", " ", 
       RowBox[{"k", "\[CenterDot]", "\[Eta]"}]}], "-", 
      RowBox[{"2", " ", 
       SubsuperscriptBox["M", "K", "2"]}], "+", 
      RowBox[{"3", " ", 
       SubsuperscriptBox["M", "\[Eta]", "2"]}], "+", 
      RowBox[{"3", " ", 
       SubsuperscriptBox["M", "\[Pi]", "2"]}], "+", 
      RowBox[{"6", " ", 
       RowBox[{"\[Eta]", "\[CenterDot]", 
        SubscriptBox["p", "+"]}]}]}], 
     RowBox[{
      SqrtBox["3"], " ", 
      SubscriptBox["F", "\[Pi]"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         RowBox[{"k", "\[CenterDot]", 
          SubscriptBox["p", "+"]}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"k", "\[CenterDot]", "\[Eta]"}]}], "+", 
        SubsuperscriptBox["M", "\[Eta]", "2"], "+", 
        SubsuperscriptBox["M", "\[Pi]", "2"], "+", 
        RowBox[{"2", " ", 
         RowBox[{"\[Eta]", "\[CenterDot]", 
          SubscriptBox["p", "+"]}]}]}], ")"}]}]]}], "}"}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{3.548176543536754*^9, 3.5482221891093*^9, 
  3.548934937123218*^9}]
}, Open  ]],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 3}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{Inherited, 5}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["J", "\[Mu]"], "(", 
    RowBox[{"\[Eta]", " ", "\[Pi]", " ", 
     SuperscriptBox["K", "+"]}], ")"}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 ": External particles and definition of scalar products:"
}], "Section",
 CellChangeTimes->{{3.550632182427731*^9, 3.550632186717874*^9}, {
  3.550633641799168*^9, 3.550633660799736*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    SubscriptBox["\[Eta]", "8"], "[", 
    RowBox[{"-", "\[Eta]"}], "]"}], ",", 
   RowBox[{
    SubscriptBox["\[Pi]", "0"], "[", 
    RowBox[{"-", "p"}], "]"}], ",", 
   RowBox[{
    SubscriptBox["K", "-"], "[", 
    RowBox[{"-", 
     SubscriptBox["k", "+"]}], "]"}], ",", 
   RowBox[{
    SubscriptBox["W", "+"], "[", 
    RowBox[{"p", "+", "\[Eta]", "+", 
     SubscriptBox["k", "+"]}], "]"}]}], "}"}]], "Input"],

Cell[BoxData[
 RowBox[{"{", "}"}]], "Input"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Tree level amplitude of O(p^2):", "Section"],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"\[ImaginaryI]", " ", 
     SubscriptBox["G", "F"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "36"}], " ", 
        RowBox[{"p", ".", "\[Eta]"}], " ", 
        SubsuperscriptBox["k", "+", "\[Mu]"]}], "+", 
       RowBox[{"18", " ", 
        RowBox[{"p", ".", 
         SubscriptBox["k", "+"]}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["p", "\[Mu]"], "+", 
          SuperscriptBox["\[Eta]", "\[Mu]"], "-", 
          SubsuperscriptBox["k", "+", "\[Mu]"]}], ")"}]}], "+", 
       RowBox[{"18", " ", 
        RowBox[{"\[Eta]", ".", 
         SubscriptBox["k", "+"]}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["p", "\[Mu]"], "+", 
          SuperscriptBox["\[Eta]", "\[Mu]"], "-", 
          SubsuperscriptBox["k", "+", "\[Mu]"]}], ")"}]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["p", "\[Mu]"], " ", 
        SubsuperscriptBox["M", "K", "2"]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["\[Eta]", "\[Mu]"], " ", 
        SubsuperscriptBox["M", "K", "2"]}], "+", 
       RowBox[{"8", " ", 
        SubsuperscriptBox["k", "+", "\[Mu]"], " ", 
        SubsuperscriptBox["M", "K", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["p", "\[Mu]"], " ", 
        SubsuperscriptBox["M", "\[Pi]", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["\[Eta]", "\[Mu]"], " ", 
        SubsuperscriptBox["M", "\[Pi]", "2"]}], "-", 
       RowBox[{"17", " ", 
        SubsuperscriptBox["k", "+", "\[Mu]"], " ", 
        SubsuperscriptBox["M", "\[Pi]", "2"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["p", "\[Mu]"], " ", 
        SubsuperscriptBox["M", "\[Eta]", "2"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["\[Eta]", "\[Mu]"], " ", 
        SubsuperscriptBox["M", "\[Eta]", "2"]}], "-", 
       RowBox[{"15", " ", 
        SubsuperscriptBox["k", "+", "\[Mu]"], " ", 
        SubsuperscriptBox["M", "\[Eta]", "2"]}]}], ")"}], " ", 
     SubscriptBox["V", "us"], " ", 
     SubscriptBox[
      OverscriptBox["l", "^"], "\[Mu]"]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{"12", " ", 
     SqrtBox["3"], " ", 
     SubscriptBox["F", "\[Pi]"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        RowBox[{"p", ".", "\[Eta]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"p", ".", 
         SubscriptBox["k", "+"]}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"\[Eta]", ".", 
         SubscriptBox["k", "+"]}]}], "+", 
       SubsuperscriptBox["M", "\[Pi]", "2"], "+", 
       SubsuperscriptBox["M", "\[Eta]", "2"]}], ")"}]}], ")"}]}]}]], "Input"],

Cell["Runtime:  0.05882 hours", "Input"],

Cell[CellGroupData[{

Cell["Comparison with AMPC", "Subsection",
 CellChangeTimes->{{3.547276698713152*^9, 3.54727670956617*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"<<", "HighEnergyPhysics`FeynCalc`"}], ";"}]], "Input",
 CellChangeTimes->{{3.547276507629883*^9, 3.547276517398946*^9}}],

Cell["\<\
Loading FeynCalc from \
/home/diganta/.Mathematica/Applications/HighEnergyPhysics\
\>", "Text",
 CellMargins->{{Inherited, Inherited}, {1, 0}},
 GeneratedCell->True,
 CellAutoOverwrite->True,
 CellChangeTimes->{3.548936489760043*^9}],

Cell[TextData[{
 StyleBox["FeynCalc",
  FontWeight->"Bold"],
 " ",
 "8.1.0",
 " For help, type ?FeynCalc, open ",
 ButtonBox["FeynCalcRef8.nb",
  BaseStyle->"AddOnsLink",
  ButtonFunction:>NotebookOpen[
   "/home/diganta/.Mathematica/Applications/HighEnergyPhysics/Documentation/\
English/FeynCalcRef8.nb"],
  ButtonData:>{"Short Overview", "intro"},
  ButtonNote->"Open FeynCalcRef8.nb"],
 " or visit ",
 ButtonBox["www.feyncalc.org",
  BaseStyle->"Hyperlink",
  ButtonData:>{
    URL["http://www.feyncalc.org/"], None},
  ButtonNote->"http://www.feyncalc.org/"]
}], "Text",
 CellMargins->{{Inherited, Inherited}, {1, 0}},
 GeneratedCell->True,
 CellAutoOverwrite->True,
 CellChangeTimes->{3.548936490990353*^9}],

Cell[TextData[{
 "Loading FeynArts, see ",
 ButtonBox["www.feynarts.de",
  BaseStyle->"Hyperlink",
  ButtonData:>{
    URL["http://www.feynarts.de/"], None},
  ButtonNote->"http://www.feynarts.de/"],
 " for documentation"
}], "Text",
 CellMargins->{{Inherited, Inherited}, {1, 0}},
 GeneratedCell->True,
 CellAutoOverwrite->True,
 CellChangeTimes->{3.548936491154405*^9}],

Cell["FeynArts 3.4 patched for use with FeynCalc", "Text",
 CellMargins->{{Inherited, Inherited}, {1, 0}},
 GeneratedCell->True,
 CellAutoOverwrite->True,
 CellChangeTimes->{3.548936491282359*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AMPC25", "=", 
  RowBox[{
   RowBox[{"-", 
    RowBox[{"(", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "36"}], " ", 
        RowBox[{"p", ".", "\[Eta]"}], " ", 
        SubsuperscriptBox["k", "+", "\[Mu]"]}], "+", 
       RowBox[{"18", " ", 
        RowBox[{"p", ".", 
         SubscriptBox["k", "+"]}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["p", "\[Mu]"], "+", 
          SuperscriptBox["\[Eta]", "\[Mu]"], "-", 
          SubsuperscriptBox["k", "+", "\[Mu]"]}], ")"}]}], "+", 
       RowBox[{"18", " ", 
        RowBox[{"\[Eta]", ".", 
         SubscriptBox["k", "+"]}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["p", "\[Mu]"], "+", 
          SuperscriptBox["\[Eta]", "\[Mu]"], "-", 
          SubsuperscriptBox["k", "+", "\[Mu]"]}], ")"}]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["p", "\[Mu]"], " ", 
        SubsuperscriptBox["M", "K", "2"]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["\[Eta]", "\[Mu]"], " ", 
        SubsuperscriptBox["M", "K", "2"]}], "+", 
       RowBox[{"8", " ", 
        SubsuperscriptBox["k", "+", "\[Mu]"], " ", 
        SubsuperscriptBox["M", "K", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["p", "\[Mu]"], " ", 
        SubsuperscriptBox["M", "\[Pi]", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["\[Eta]", "\[Mu]"], " ", 
        SubsuperscriptBox["M", "\[Pi]", "2"]}], "-", 
       RowBox[{"17", " ", 
        SubsuperscriptBox["k", "+", "\[Mu]"], " ", 
        SubsuperscriptBox["M", "\[Pi]", "2"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["p", "\[Mu]"], " ", 
        SubsuperscriptBox["M", "\[Eta]", "2"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["\[Eta]", "\[Mu]"], " ", 
        SubsuperscriptBox["M", "\[Eta]", "2"]}], "-", 
       RowBox[{"15", " ", 
        SubsuperscriptBox["k", "+", "\[Mu]"], " ", 
        SubsuperscriptBox["M", "\[Eta]", "2"]}]}], ")"}], " ", ")"}]}], "/", 
   RowBox[{"(", 
    RowBox[{"12", " ", 
     SqrtBox["3"], " ", 
     SubscriptBox["F", "\[Pi]"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        RowBox[{"p", ".", "\[Eta]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"p", ".", 
         SubscriptBox["k", "+"]}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"\[Eta]", ".", 
         SubscriptBox["k", "+"]}]}], "+", 
       SubsuperscriptBox["M", "\[Pi]", "2"], "+", 
       SubsuperscriptBox["M", "\[Eta]", "2"]}], ")"}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.548179217907279*^9, 3.548179247694375*^9}, {
  3.548936479007555*^9, 3.548936486303774*^9}}],

Cell[BoxData[
 FormBox[
  FractionBox[
   RowBox[{
    RowBox[{"-", 
     RowBox[{"8", " ", 
      SubsuperscriptBox["k", "+", "\[Mu]"], " ", 
      SubsuperscriptBox["M", "K", "2"]}]}], "+", 
    RowBox[{"15", " ", 
     SubsuperscriptBox["k", "+", "\[Mu]"], " ", 
     SubsuperscriptBox["M", "\[Eta]", "2"]}], "+", 
    RowBox[{"17", " ", 
     SubsuperscriptBox["M", "\[Pi]", "2"], " ", 
     SubsuperscriptBox["k", "+", "\[Mu]"]}], "-", 
    RowBox[{"18", " ", 
     RowBox[{"p", ".", 
      SubscriptBox["k", "+"]}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        SubsuperscriptBox["k", "+", "\[Mu]"]}], "+", 
       SuperscriptBox["p", "\[Mu]"], "+", 
       SuperscriptBox["\[Eta]", "\[Mu]"]}], ")"}]}], "-", 
    RowBox[{"18", " ", 
     RowBox[{"\[Eta]", ".", 
      SubscriptBox["k", "+"]}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        SubsuperscriptBox["k", "+", "\[Mu]"]}], "+", 
       SuperscriptBox["p", "\[Mu]"], "+", 
       SuperscriptBox["\[Eta]", "\[Mu]"]}], ")"}]}], "+", 
    RowBox[{"36", " ", 
     SubsuperscriptBox["k", "+", "\[Mu]"], " ", 
     RowBox[{"p", ".", "\[Eta]"}]}], "-", 
    RowBox[{"8", " ", 
     SubsuperscriptBox["M", "K", "2"], " ", 
     SuperscriptBox["p", "\[Mu]"]}], "-", 
    RowBox[{"8", " ", 
     SubsuperscriptBox["M", "K", "2"], " ", 
     SuperscriptBox["\[Eta]", "\[Mu]"]}], "-", 
    RowBox[{"3", " ", 
     SubsuperscriptBox["M", "\[Eta]", "2"], " ", 
     SuperscriptBox["p", "\[Mu]"]}], "-", 
    RowBox[{
     SubsuperscriptBox["M", "\[Pi]", "2"], " ", 
     SuperscriptBox["p", "\[Mu]"]}], "-", 
    RowBox[{
     SubsuperscriptBox["M", "\[Pi]", "2"], " ", 
     SuperscriptBox["\[Eta]", "\[Mu]"]}], "-", 
    RowBox[{"3", " ", 
     SubsuperscriptBox["M", "\[Eta]", "2"], " ", 
     SuperscriptBox["\[Eta]", "\[Mu]"]}]}], 
   RowBox[{"12", " ", 
    SqrtBox["3"], " ", 
    SubscriptBox["F", "\[Pi]"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", 
       RowBox[{"p", ".", 
        SubscriptBox["k", "+"]}]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"\[Eta]", ".", 
        SubscriptBox["k", "+"]}]}], "+", 
      SubsuperscriptBox["M", "\[Eta]", "2"], "+", 
      SubsuperscriptBox["M", "\[Pi]", "2"], "+", 
      RowBox[{"2", " ", 
       RowBox[{"p", ".", "\[Eta]"}]}]}], ")"}]}]], TraditionalForm]], "Output",\

 CellChangeTimes->{3.548179252182578*^9, 3.548179717375512*^9, 
  3.548936496862609*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AMPcCoef25", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{"AMPC25", ",", 
      FormBox[
       FormBox[
        SuperscriptBox["\[Eta]", "\[Mu]"],
        TraditionalForm],
       TraditionalForm]}], "]"}], ",", 
    RowBox[{"Coefficient", "[", 
     RowBox[{"AMPC25", ",", 
      FormBox[
       SuperscriptBox["p", "\[Mu]"],
       TraditionalForm]}], "]"}], ",", 
    RowBox[{"Coefficient", "[", 
     RowBox[{"AMPC25", ",", 
      FormBox[
       FormBox[
        FormBox[
         FormBox[
          FormBox[
           SubsuperscriptBox["k", "+", "\[Mu]"],
           TraditionalForm],
          TraditionalForm],
         TraditionalForm],
        TraditionalForm],
       TraditionalForm]}], "]"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.547294196588253*^9, 3.547294218265341*^9}, {
  3.547294257046071*^9, 3.547294257714566*^9}, {3.547294312530117*^9, 
  3.547294350967757*^9}, {3.547297854143265*^9, 3.547297906532965*^9}, {
  3.547355295425757*^9, 3.547355327133949*^9}, {3.547357059228457*^9, 
  3.547357086569911*^9}, {3.547357174543852*^9, 3.547357193369892*^9}, {
  3.547357818955783*^9, 3.54735781932257*^9}, {3.547359556644476*^9, 
  3.547359581573916*^9}, {3.547391684046294*^9, 3.547391734741734*^9}, {
  3.547396339757636*^9, 3.547396398835542*^9}, {3.54739643144923*^9, 
  3.547396455101899*^9}, {3.547397704368309*^9, 3.547397756370218*^9}, {
  3.548172961744775*^9, 3.548172990317456*^9}, {3.548174536344007*^9, 
  3.548174596464873*^9}, {3.54817657647766*^9, 3.548176618590871*^9}, {
  3.548179633665294*^9, 3.548179670568591*^9}},
 Background->RGBColor[0.88, 1, 0.88]],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"-", 
       RowBox[{"18", " ", 
        RowBox[{"p", ".", 
         SubscriptBox["k", "+"]}]}]}], "-", 
      RowBox[{"18", " ", 
       RowBox[{"\[Eta]", ".", 
        SubscriptBox["k", "+"]}]}], "-", 
      RowBox[{"8", " ", 
       SubsuperscriptBox["M", "K", "2"]}], "-", 
      RowBox[{"3", " ", 
       SubsuperscriptBox["M", "\[Eta]", "2"]}], "-", 
      SubsuperscriptBox["M", "\[Pi]", "2"]}], 
     RowBox[{"12", " ", 
      SqrtBox["3"], " ", 
      SubscriptBox["F", "\[Pi]"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         RowBox[{"p", ".", 
          SubscriptBox["k", "+"]}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"\[Eta]", ".", 
          SubscriptBox["k", "+"]}]}], "+", 
        SubsuperscriptBox["M", "\[Eta]", "2"], "+", 
        SubsuperscriptBox["M", "\[Pi]", "2"], "+", 
        RowBox[{"2", " ", 
         RowBox[{"p", ".", "\[Eta]"}]}]}], ")"}]}]], ",", 
    FractionBox[
     RowBox[{
      RowBox[{"-", 
       RowBox[{"18", " ", 
        RowBox[{"p", ".", 
         SubscriptBox["k", "+"]}]}]}], "-", 
      RowBox[{"18", " ", 
       RowBox[{"\[Eta]", ".", 
        SubscriptBox["k", "+"]}]}], "-", 
      RowBox[{"8", " ", 
       SubsuperscriptBox["M", "K", "2"]}], "-", 
      RowBox[{"3", " ", 
       SubsuperscriptBox["M", "\[Eta]", "2"]}], "-", 
      SubsuperscriptBox["M", "\[Pi]", "2"]}], 
     RowBox[{"12", " ", 
      SqrtBox["3"], " ", 
      SubscriptBox["F", "\[Pi]"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         RowBox[{"p", ".", 
          SubscriptBox["k", "+"]}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"\[Eta]", ".", 
          SubscriptBox["k", "+"]}]}], "+", 
        SubsuperscriptBox["M", "\[Eta]", "2"], "+", 
        SubsuperscriptBox["M", "\[Pi]", "2"], "+", 
        RowBox[{"2", " ", 
         RowBox[{"p", ".", "\[Eta]"}]}]}], ")"}]}]], ",", 
    FractionBox[
     RowBox[{
      RowBox[{"18", " ", 
       RowBox[{"p", ".", 
        SubscriptBox["k", "+"]}]}], "+", 
      RowBox[{"18", " ", 
       RowBox[{"\[Eta]", ".", 
        SubscriptBox["k", "+"]}]}], "-", 
      RowBox[{"8", " ", 
       SubsuperscriptBox["M", "K", "2"]}], "+", 
      RowBox[{"15", " ", 
       SubsuperscriptBox["M", "\[Eta]", "2"]}], "+", 
      RowBox[{"17", " ", 
       SubsuperscriptBox["M", "\[Pi]", "2"]}], "+", 
      RowBox[{"36", " ", 
       RowBox[{"p", ".", "\[Eta]"}]}]}], 
     RowBox[{"12", " ", 
      SqrtBox["3"], " ", 
      SubscriptBox["F", "\[Pi]"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         RowBox[{"p", ".", 
          SubscriptBox["k", "+"]}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"\[Eta]", ".", 
          SubscriptBox["k", "+"]}]}], "+", 
        SubsuperscriptBox["M", "\[Eta]", "2"], "+", 
        SubsuperscriptBox["M", "\[Pi]", "2"], "+", 
        RowBox[{"2", " ", 
         RowBox[{"p", ".", "\[Eta]"}]}]}], ")"}]}]]}], "}"}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{{3.548179672951918*^9, 3.54817972200569*^9}, 
   3.548936522457461*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"ScriptP25", "[", 
   RowBox[{"\[Mu]_", ",", "\[Nu]_"}], "]"}], "=", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"MetricTensor", "[", 
     RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"FourVector", "[", 
        RowBox[{"p", ",", "\[Mu]"}], "]"}], "+", 
       RowBox[{"FourVector", "[", 
        RowBox[{"\[Eta]", ",", "\[Mu]"}], "]"}], "+", 
       RowBox[{"FourVector", "[", 
        RowBox[{
         SubscriptBox["k", "+"], ",", "\[Mu]"}], "]"}]}], ")"}], " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"FourVector", "[", 
         RowBox[{"p", ",", "\[Nu]"}], "]"}], "+", 
        RowBox[{"FourVector", "[", 
         RowBox[{"\[Eta]", ",", "\[Nu]"}], "]"}], "+", 
        RowBox[{"FourVector", "[", 
         RowBox[{
          SubscriptBox["k", "+"], ",", "\[Nu]"}], "]"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"ScalarProduct", "[", 
         RowBox[{
          RowBox[{"p", "+", "\[Eta]", "+", 
           SubscriptBox["k", "+"]}], ",", 
          RowBox[{"p", "+", "\[Eta]", "+", 
           SubscriptBox["k", "+"]}]}], "]"}], "-", 
        SubsuperscriptBox["M", "K", "2"]}], ")"}]}]}]}], ")"}]}]], "Input",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGCQAGIQnWV7f96T3FeOG50h9LWEvsUg+kJv5HoQXbnAU/Et
kH67ba4KiF7OvscARLsuPAqmLxxLCH8HpGeopoHpv9MKY0C0c5JeCoi2Pjrz
A1feK8cNPXu+gehS1sIV3EA6a/LuVSB6kijzHhC9W1sJTG/7LOzBA6QPNyp4
gejXNeoCvEA6JGG3EIiOcfORBdGT9kWB6eVnr6fJAOmKd3fzQfS3bbfKQfS7
PJ0KEJ05L+WyHJB2Ko+/B6K96krnyQPp+Ie7loDo9b+YFWflv3J8k1OmBaK9
3hbZg+gl/1rAtNjpX5dA9OG06Csg+uzzkw9ANOOPc2A6WrXqC4hOm+L/DUQf
q5X/DaK3rdUA02ekHe7PBtIPXd4+BdFH2k7nzAXSrL8WF4NoAAeKy7M=
  "]],

Cell[BoxData[
 FormBox[
  RowBox[{
   SuperscriptBox["g", 
    RowBox[{"\[Mu]", "\[Nu]"}]], "-", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SubscriptBox[
        FormBox[
         SubscriptBox["k", "+"],
         TraditionalForm], "\[Mu]"], "+", 
       SubscriptBox["p", "\[Mu]"], "+", 
       SubscriptBox["\[Eta]", "\[Mu]"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       SubscriptBox[
        FormBox[
         SubscriptBox["k", "+"],
         TraditionalForm], "\[Nu]"], "+", 
       SubscriptBox["p", "\[Nu]"], "+", 
       SubscriptBox["\[Eta]", "\[Nu]"]}], ")"}]}], 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       FormBox[
        RowBox[{
         SubscriptBox["k", "+"], "+", "p", "+", "\[Eta]"}],
        TraditionalForm], ")"}], "2"], "-", 
     SubsuperscriptBox["M", "K", "2"]}]]}], TraditionalForm]], "Output",
 CellChangeTimes->{3.5481794436516*^9, 3.548936500259157*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Contract", "[", 
     RowBox[{
      RowBox[{"(", 
       FractionBox["1", 
        RowBox[{
         SqrtBox["6"], 
         FormBox[
          SubscriptBox["F", "\[Pi]"],
          TraditionalForm]}]], ")"}], 
      RowBox[{"(", " ", 
       RowBox[{
        RowBox[{"2", 
         RowBox[{"FourVector", "[", 
          RowBox[{
           SubscriptBox["k", "+"], ",", "\[Nu]"}], "]"}]}], "-", 
        RowBox[{"FourVector", "[", 
         RowBox[{"p", ",", "\[Nu]"}], "]"}], "-", 
        RowBox[{"FourVector", "[", 
         RowBox[{"\[Eta]", ",", "\[Nu]"}], "]"}]}], ")"}], " ", 
      RowBox[{"ScriptP25", "[", 
       RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], "]"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"ScalarProduct", "[", 
        RowBox[{
         SubscriptBox["k", "+"], ",", 
         SubscriptBox["k", "+"]}], "]"}], "\[Rule]", 
       SubsuperscriptBox["M", "K", "2"]}], ",", 
      RowBox[{
       RowBox[{"ScalarProduct", "[", 
        RowBox[{"p", ",", "p"}], "]"}], "\[Rule]", 
       SubsuperscriptBox["M", "\[Pi]", "2"]}], ",", 
      RowBox[{
       RowBox[{"ScalarProduct", "[", 
        RowBox[{"\[Eta]", ",", "\[Eta]"}], "]"}], "\[Rule]", 
       SubsuperscriptBox["M", "\[Eta]", "2"]}]}], "}"}]}], "//", 
   "ExpandAll"}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.547294112528186*^9, 3.54729414030746*^9}, {
   3.547294536472992*^9, 3.547294554040799*^9}, {3.547296587529139*^9, 
   3.547296698369587*^9}, {3.54735520028772*^9, 3.547355243954911*^9}, {
   3.547356660711643*^9, 3.547356768323165*^9}, 3.547356860495594*^9, {
   3.547357864998399*^9, 3.547357869483*^9}, {3.547359419927336*^9, 
   3.54735948828413*^9}, {3.54739093007983*^9, 3.547391008707719*^9}, {
   3.547395859992562*^9, 3.547395889791388*^9}, {3.547396257988252*^9, 
   3.547396300355646*^9}, {3.5473974441993*^9, 3.547397551312506*^9}, {
   3.54817275899872*^9, 3.548172830505866*^9}, {3.548174025224549*^9, 
   3.548174090006407*^9}, {3.548174864711362*^9, 3.54817486994373*^9}, {
   3.548176212860737*^9, 3.548176320077434*^9}, {3.548179470407827*^9, 
   3.548179510191607*^9}}],

Cell[BoxData[
 FormBox[
  FractionBox[
   RowBox[{
    RowBox[{
     SubsuperscriptBox["k", "+", 
      FormBox[
       FormBox["\[Mu]",
        TraditionalForm],
       TraditionalForm]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", 
        RowBox[{
         FormBox["p",
          TraditionalForm], "\[CenterDot]", 
         FormBox[
          SubscriptBox["k", "+"],
          TraditionalForm]}]}], "+", 
       RowBox[{"3", " ", 
        RowBox[{
         FormBox["\[Eta]",
          TraditionalForm], "\[CenterDot]", 
         FormBox[
          SubscriptBox["k", "+"],
          TraditionalForm]}]}], "-", 
       RowBox[{"2", " ", 
        SubsuperscriptBox["M", "K", "2"]}], "+", 
       RowBox[{"3", " ", 
        SubsuperscriptBox["M", "\[Eta]", "2"]}], "+", 
       RowBox[{"3", " ", 
        SubsuperscriptBox["M", "\[Pi]", "2"]}], "+", 
       RowBox[{"6", " ", 
        RowBox[{
         FormBox["p",
          TraditionalForm], "\[CenterDot]", 
         FormBox["\[Eta]",
          TraditionalForm]}]}]}], ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox[
        FormBox["p",
         TraditionalForm], 
        FormBox[
         FormBox["\[Mu]",
          TraditionalForm],
         TraditionalForm]], "+", 
       SuperscriptBox[
        FormBox["\[Eta]",
         TraditionalForm], 
        FormBox[
         FormBox["\[Mu]",
          TraditionalForm],
         TraditionalForm]]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", 
        RowBox[{
         FormBox["p",
          TraditionalForm], "\[CenterDot]", 
         FormBox[
          SubscriptBox["k", "+"],
          TraditionalForm]}]}], "+", 
       RowBox[{"3", " ", 
        RowBox[{
         FormBox["\[Eta]",
          TraditionalForm], "\[CenterDot]", 
         FormBox[
          SubscriptBox["k", "+"],
          TraditionalForm]}]}], "+", 
       RowBox[{"2", " ", 
        SubsuperscriptBox["M", "K", "2"]}]}], ")"}]}]}], 
   RowBox[{
    SqrtBox["6"], " ", 
    SubscriptBox["F", "\[Pi]"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", 
       RowBox[{
        FormBox["p",
         TraditionalForm], "\[CenterDot]", 
        FormBox[
         SubscriptBox["k", "+"],
         TraditionalForm]}]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{
        FormBox["\[Eta]",
         TraditionalForm], "\[CenterDot]", 
        FormBox[
         SubscriptBox["k", "+"],
         TraditionalForm]}]}], "+", 
      SubsuperscriptBox["M", "\[Eta]", "2"], "+", 
      SubsuperscriptBox["M", "\[Pi]", "2"], "+", 
      RowBox[{"2", " ", 
       RowBox[{
        FormBox["p",
         TraditionalForm], "\[CenterDot]", 
        FormBox["\[Eta]",
         TraditionalForm]}]}]}], ")"}]}]], TraditionalForm]], "Output",
 CellChangeTimes->{3.548179516316409*^9, 3.548936509119092*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Aub25", "=", 
  FormBox[
   FractionBox[
    RowBox[{
     RowBox[{
      SubsuperscriptBox["k", "+", 
       FormBox[
        FormBox["\[Mu]",
         TraditionalForm],
        TraditionalForm]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", " ", 
         RowBox[{
          FormBox["\[Eta]",
           TraditionalForm], "\[CenterDot]", 
          FormBox[
           SubscriptBox["k", "+"],
           TraditionalForm]}]}], "+", 
        RowBox[{"3", " ", 
         RowBox[{
          FormBox["p",
           TraditionalForm], "\[CenterDot]", 
          FormBox[
           SubscriptBox["k", "+"],
           TraditionalForm]}]}], "-", 
        RowBox[{"2", " ", 
         SubsuperscriptBox["M", "K", "2"]}], "+", 
        RowBox[{"3", " ", 
         SubsuperscriptBox["M", "\[Eta]", "2"]}], "+", 
        RowBox[{"3", " ", 
         SubsuperscriptBox["M", "\[Pi]", "2"]}], "+", 
        RowBox[{"6", " ", 
         RowBox[{
          FormBox["p",
           TraditionalForm], "\[CenterDot]", 
          FormBox["\[Eta]",
           TraditionalForm]}]}]}], ")"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox[
         FormBox["\[Eta]",
          TraditionalForm], 
         FormBox[
          FormBox["\[Mu]",
           TraditionalForm],
          TraditionalForm]], "+", 
        SuperscriptBox[
         FormBox["p",
          TraditionalForm], 
         FormBox[
          FormBox["\[Mu]",
           TraditionalForm],
          TraditionalForm]]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", " ", 
         RowBox[{
          FormBox["\[Eta]",
           TraditionalForm], "\[CenterDot]", 
          FormBox[
           SubscriptBox["k", "+"],
           TraditionalForm]}]}], "+", 
        RowBox[{"3", " ", 
         RowBox[{
          FormBox["p",
           TraditionalForm], "\[CenterDot]", 
          FormBox[
           SubscriptBox["k", "+"],
           TraditionalForm]}]}], "+", 
        RowBox[{"2", " ", 
         SubsuperscriptBox["M", "K", "2"]}]}], ")"}]}]}], 
    RowBox[{
     SqrtBox["6"], " ", 
     SubscriptBox["F", "\[Pi]"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        RowBox[{
         FormBox["\[Eta]",
          TraditionalForm], "\[CenterDot]", 
         FormBox[
          SubscriptBox["k", "+"],
          TraditionalForm]}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{
         FormBox["p",
          TraditionalForm], "\[CenterDot]", 
         FormBox[
          SubscriptBox["k", "+"],
          TraditionalForm]}]}], "+", 
       SubsuperscriptBox["M", "\[Eta]", "2"], "+", 
       SubsuperscriptBox["M", "\[Pi]", "2"], "+", 
       RowBox[{"2", " ", 
        RowBox[{
         FormBox["p",
          TraditionalForm], "\[CenterDot]", 
         FormBox["\[Eta]",
          TraditionalForm]}]}]}], ")"}]}]],
   TraditionalForm]}]], "Input",
 CellChangeTimes->{{3.548179519278386*^9, 3.548179529060836*^9}}],

Cell[BoxData[
 FormBox[
  FractionBox[
   RowBox[{
    RowBox[{
     SubsuperscriptBox["k", "+", "\[Mu]"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", 
        RowBox[{"p", "\[CenterDot]", 
         SubscriptBox["k", "+"]}]}], "+", 
       RowBox[{"3", " ", 
        RowBox[{"\[Eta]", "\[CenterDot]", 
         SubscriptBox["k", "+"]}]}], "-", 
       RowBox[{"2", " ", 
        SubsuperscriptBox["M", "K", "2"]}], "+", 
       RowBox[{"3", " ", 
        SubsuperscriptBox["M", "\[Eta]", "2"]}], "+", 
       RowBox[{"3", " ", 
        SubsuperscriptBox["M", "\[Pi]", "2"]}], "+", 
       RowBox[{"6", " ", 
        RowBox[{"p", "\[CenterDot]", "\[Eta]"}]}]}], ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["p", "\[Mu]"], "+", 
       SuperscriptBox["\[Eta]", "\[Mu]"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", 
        RowBox[{"p", "\[CenterDot]", 
         SubscriptBox["k", "+"]}]}], "+", 
       RowBox[{"3", " ", 
        RowBox[{"\[Eta]", "\[CenterDot]", 
         SubscriptBox["k", "+"]}]}], "+", 
       RowBox[{"2", " ", 
        SubsuperscriptBox["M", "K", "2"]}]}], ")"}]}]}], 
   RowBox[{
    SqrtBox["6"], " ", 
    SubscriptBox["F", "\[Pi]"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", 
       RowBox[{"p", "\[CenterDot]", 
        SubscriptBox["k", "+"]}]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"\[Eta]", "\[CenterDot]", 
        SubscriptBox["k", "+"]}]}], "+", 
      SubsuperscriptBox["M", "\[Eta]", "2"], "+", 
      SubsuperscriptBox["M", "\[Pi]", "2"], "+", 
      RowBox[{"2", " ", 
       RowBox[{"p", "\[CenterDot]", "\[Eta]"}]}]}], ")"}]}]], 
  TraditionalForm]], "Output",
 CellChangeTimes->{3.548179530914484*^9, 3.548222260041079*^9, 
  3.548936511674167*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AubCoef25", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{"Aub25", ",", 
      FormBox[
       SuperscriptBox["\[Eta]", "\[Mu]"],
       TraditionalForm]}], "]"}], ",", 
    RowBox[{"Coefficient", "[", 
     RowBox[{"Aub25", ",", 
      FormBox[
       SuperscriptBox["p", "\[Mu]"],
       TraditionalForm]}], "]"}], ",", 
    RowBox[{"Coefficient", "[", 
     RowBox[{"Aub25", ",", 
      FormBox[
       FormBox[
        SubsuperscriptBox["k", "+", "\[Mu]"],
        TraditionalForm],
       TraditionalForm]}], "]"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.547294196588253*^9, 3.547294218265341*^9}, {
   3.547294257046071*^9, 3.547294257714566*^9}, {3.547294312530117*^9, 
   3.547294350967757*^9}, {3.547297854143265*^9, 3.547297906532965*^9}, {
   3.547355295425757*^9, 3.547355327133949*^9}, {3.547357059228457*^9, 
   3.547357086569911*^9}, {3.547357174543852*^9, 3.547357193369892*^9}, {
   3.547357818955783*^9, 3.54735781932257*^9}, {3.547359556644476*^9, 
   3.547359581573916*^9}, {3.547391684046294*^9, 3.547391734741734*^9}, {
   3.547396339757636*^9, 3.547396398835542*^9}, {3.547397628098058*^9, 
   3.547397658659878*^9}, {3.548172882347971*^9, 3.548172913404083*^9}, {
   3.548174382213465*^9, 3.548174416313739*^9}, {3.54817444669365*^9, 
   3.548174446754829*^9}, {3.548176493919343*^9, 3.548176541225956*^9}, {
   3.548179552050966*^9, 3.548179588351444*^9}, 3.54822226307228*^9, 
   3.548936515157521*^9},
 Background->RGBColor[0.88, 1, 0.88]],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"-", 
       RowBox[{"3", " ", 
        RowBox[{"p", "\[CenterDot]", 
         SubscriptBox["k", "+"]}]}]}], "-", 
      RowBox[{"3", " ", 
       RowBox[{"\[Eta]", "\[CenterDot]", 
        SubscriptBox["k", "+"]}]}], "-", 
      RowBox[{"2", " ", 
       SubsuperscriptBox["M", "K", "2"]}]}], 
     RowBox[{
      SqrtBox["6"], " ", 
      SubscriptBox["F", "\[Pi]"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         RowBox[{"p", "\[CenterDot]", 
          SubscriptBox["k", "+"]}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"\[Eta]", "\[CenterDot]", 
          SubscriptBox["k", "+"]}]}], "+", 
        SubsuperscriptBox["M", "\[Eta]", "2"], "+", 
        SubsuperscriptBox["M", "\[Pi]", "2"], "+", 
        RowBox[{"2", " ", 
         RowBox[{"p", "\[CenterDot]", "\[Eta]"}]}]}], ")"}]}]], ",", 
    FractionBox[
     RowBox[{
      RowBox[{"-", 
       RowBox[{"3", " ", 
        RowBox[{"p", "\[CenterDot]", 
         SubscriptBox["k", "+"]}]}]}], "-", 
      RowBox[{"3", " ", 
       RowBox[{"\[Eta]", "\[CenterDot]", 
        SubscriptBox["k", "+"]}]}], "-", 
      RowBox[{"2", " ", 
       SubsuperscriptBox["M", "K", "2"]}]}], 
     RowBox[{
      SqrtBox["6"], " ", 
      SubscriptBox["F", "\[Pi]"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         RowBox[{"p", "\[CenterDot]", 
          SubscriptBox["k", "+"]}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"\[Eta]", "\[CenterDot]", 
          SubscriptBox["k", "+"]}]}], "+", 
        SubsuperscriptBox["M", "\[Eta]", "2"], "+", 
        SubsuperscriptBox["M", "\[Pi]", "2"], "+", 
        RowBox[{"2", " ", 
         RowBox[{"p", "\[CenterDot]", "\[Eta]"}]}]}], ")"}]}]], ",", 
    FractionBox[
     RowBox[{
      RowBox[{"3", " ", 
       RowBox[{"p", "\[CenterDot]", 
        SubscriptBox["k", "+"]}]}], "+", 
      RowBox[{"3", " ", 
       RowBox[{"\[Eta]", "\[CenterDot]", 
        SubscriptBox["k", "+"]}]}], "-", 
      RowBox[{"2", " ", 
       SubsuperscriptBox["M", "K", "2"]}], "+", 
      RowBox[{"3", " ", 
       SubsuperscriptBox["M", "\[Eta]", "2"]}], "+", 
      RowBox[{"3", " ", 
       SubsuperscriptBox["M", "\[Pi]", "2"]}], "+", 
      RowBox[{"6", " ", 
       RowBox[{"p", "\[CenterDot]", "\[Eta]"}]}]}], 
     RowBox[{
      SqrtBox["6"], " ", 
      SubscriptBox["F", "\[Pi]"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         RowBox[{"p", "\[CenterDot]", 
          SubscriptBox["k", "+"]}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"\[Eta]", "\[CenterDot]", 
          SubscriptBox["k", "+"]}]}], "+", 
        SubsuperscriptBox["M", "\[Eta]", "2"], "+", 
        SubsuperscriptBox["M", "\[Pi]", "2"], "+", 
        RowBox[{"2", " ", 
         RowBox[{"p", "\[CenterDot]", "\[Eta]"}]}]}], ")"}]}]]}], "}"}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{3.548179591331999*^9, 3.548222265648852*^9, 
  3.548936516249908*^9}]
}, Open  ]],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 3}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{Inherited, 5}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["J", "\[Mu]"], "(", 
    RowBox[{
     SubscriptBox["\[Eta]", "1"], 
     SubscriptBox["\[Eta]", "2"], 
     SuperscriptBox["K", "+"]}], ")"}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 ": External particles and definition of scalar products:"
}], "Section",
 CellChangeTimes->{{3.550632277419902*^9, 3.550632281252571*^9}, {
  3.550633675270678*^9, 3.550633723492236*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    SubscriptBox["\[Eta]", "8"], "[", 
    RowBox[{"-", 
     SubscriptBox["\[Eta]", "1"]}], "]"}], ",", 
   RowBox[{
    SubscriptBox["\[Eta]", "8"], "[", 
    RowBox[{"-", 
     SubscriptBox["\[Eta]", "2"]}], "]"}], ",", 
   RowBox[{
    SubscriptBox["K", "-"], "[", 
    RowBox[{"-", 
     SubscriptBox["k", "+"]}], "]"}], ",", 
   RowBox[{
    SubscriptBox["W", "+"], "[", 
    RowBox[{
     SubscriptBox["k", "+"], "+", 
     SubscriptBox["\[Eta]", "1"], "+", 
     SubscriptBox["\[Eta]", "2"]}], "]"}]}], "}"}]], "Input"],

Cell[BoxData[
 RowBox[{"{", "}"}]], "Input"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Tree level amplitude of O(p^2):", "Section"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{"\[ImaginaryI]", " ", 
    SubscriptBox["G", "F"], " ", 
    SubscriptBox["V", "us"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"18", " ", 
       RowBox[{
        SubscriptBox["\[Eta]", "1"], ".", 
        SubscriptBox["\[Eta]", "2"]}], " ", 
       SubsuperscriptBox["k", "+", "\[Mu]"]}], "-", 
      RowBox[{
       SubsuperscriptBox["k", "+", "\[Mu]"], " ", 
       SubsuperscriptBox["M", "\[Pi]", "2"]}], "+", 
      RowBox[{"15", " ", 
       SubsuperscriptBox["k", "+", "\[Mu]"], " ", 
       SubsuperscriptBox["M", "\[Eta]", "2"]}], "-", 
      RowBox[{
       SubsuperscriptBox["M", "\[Pi]", "2"], " ", 
       SubsuperscriptBox["\[Eta]", "1", "\[Mu]"]}], "-", 
      RowBox[{"3", " ", 
       SubsuperscriptBox["M", "\[Eta]", "2"], " ", 
       SubsuperscriptBox["\[Eta]", "1", "\[Mu]"]}], "-", 
      RowBox[{
       SubsuperscriptBox["M", "\[Pi]", "2"], " ", 
       SubsuperscriptBox["\[Eta]", "2", "\[Mu]"]}], "-", 
      RowBox[{"3", " ", 
       SubsuperscriptBox["M", "\[Eta]", "2"], " ", 
       SubsuperscriptBox["\[Eta]", "2", "\[Mu]"]}], "+", 
      RowBox[{"9", " ", 
       RowBox[{
        SubscriptBox["k", "+"], ".", 
        SubscriptBox["\[Eta]", "1"]}], " ", 
       RowBox[{"(", 
        RowBox[{
         SubsuperscriptBox["k", "+", "\[Mu]"], "-", 
         SubsuperscriptBox["\[Eta]", "1", "\[Mu]"], "-", 
         SubsuperscriptBox["\[Eta]", "2", "\[Mu]"]}], ")"}]}], "+", 
      RowBox[{"9", " ", 
       RowBox[{
        SubscriptBox["k", "+"], ".", 
        SubscriptBox["\[Eta]", "2"]}], " ", 
       RowBox[{"(", 
        RowBox[{
         SubsuperscriptBox["k", "+", "\[Mu]"], "-", 
         SubsuperscriptBox["\[Eta]", "1", "\[Mu]"], "-", 
         SubsuperscriptBox["\[Eta]", "2", "\[Mu]"]}], ")"}]}]}], ")"}], " ", 
    SubscriptBox[
     OverscriptBox["l", "^"], "\[Mu]"]}], ")"}], "/", 
  RowBox[{"(", 
   RowBox[{"12", " ", 
    SubscriptBox["F", "\[Pi]"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "+"], ".", 
       SubscriptBox["\[Eta]", "1"]}], "+", 
      RowBox[{
       SubscriptBox["k", "+"], ".", 
       SubscriptBox["\[Eta]", "2"]}], "+", 
      RowBox[{
       SubscriptBox["\[Eta]", "1"], ".", 
       SubscriptBox["\[Eta]", "2"]}], "+", 
      SubsuperscriptBox["M", "\[Eta]", "2"]}], ")"}]}], ")"}]}]], "Input"],

Cell["Runtime:  0.04485 hours", "Input"],

Cell[CellGroupData[{

Cell["Comparison with AMPC", "Subsection",
 CellChangeTimes->{{3.547276698713152*^9, 3.54727670956617*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"<<", "HighEnergyPhysics`FeynCalc`"}], ";"}]], "Input",
 CellChangeTimes->{{3.547276507629883*^9, 3.547276517398946*^9}}],

Cell["\<\
Loading FeynCalc from \
/home/diganta/.Mathematica/Applications/HighEnergyPhysics\
\>", "Text",
 CellMargins->{{Inherited, Inherited}, {1, 0}},
 GeneratedCell->True,
 CellAutoOverwrite->True,
 CellChangeTimes->{3.548938659208606*^9}],

Cell[TextData[{
 StyleBox["FeynCalc",
  FontWeight->"Bold"],
 " ",
 "8.1.0",
 " For help, type ?FeynCalc, open ",
 ButtonBox["FeynCalcRef8.nb",
  BaseStyle->"AddOnsLink",
  ButtonFunction:>NotebookOpen[
   "/home/diganta/.Mathematica/Applications/HighEnergyPhysics/Documentation/\
English/FeynCalcRef8.nb"],
  ButtonData:>{"Short Overview", "intro"},
  ButtonNote->"Open FeynCalcRef8.nb"],
 " or visit ",
 ButtonBox["www.feyncalc.org",
  BaseStyle->"Hyperlink",
  ButtonData:>{
    URL["http://www.feyncalc.org/"], None},
  ButtonNote->"http://www.feyncalc.org/"]
}], "Text",
 CellMargins->{{Inherited, Inherited}, {1, 0}},
 GeneratedCell->True,
 CellAutoOverwrite->True,
 CellChangeTimes->{3.548938660270586*^9}],

Cell[TextData[{
 "Loading FeynArts, see ",
 ButtonBox["www.feynarts.de",
  BaseStyle->"Hyperlink",
  ButtonData:>{
    URL["http://www.feynarts.de/"], None},
  ButtonNote->"http://www.feynarts.de/"],
 " for documentation"
}], "Text",
 CellMargins->{{Inherited, Inherited}, {1, 0}},
 GeneratedCell->True,
 CellAutoOverwrite->True,
 CellChangeTimes->{3.548938660383649*^9}],

Cell["FeynArts 3.4 patched for use with FeynCalc", "Text",
 CellMargins->{{Inherited, Inherited}, {1, 0}},
 GeneratedCell->True,
 CellAutoOverwrite->True,
 CellChangeTimes->{3.548938660475199*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AMPC26", "=", 
  RowBox[{
   RowBox[{"(", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"18", " ", 
       RowBox[{
        SubscriptBox["\[Eta]", "1"], ".", 
        SubscriptBox["\[Eta]", "2"]}], " ", 
       SubsuperscriptBox["k", "+", "\[Mu]"]}], "-", 
      RowBox[{
       SubsuperscriptBox["k", "+", "\[Mu]"], " ", 
       SubsuperscriptBox["M", "\[Pi]", "2"]}], "+", 
      RowBox[{"15", " ", 
       SubsuperscriptBox["k", "+", "\[Mu]"], " ", 
       SubsuperscriptBox["M", "\[Eta]", "2"]}], "-", 
      RowBox[{
       SubsuperscriptBox["M", "\[Pi]", "2"], " ", 
       SubsuperscriptBox["\[Eta]", "1", "\[Mu]"]}], "-", 
      RowBox[{"3", " ", 
       SubsuperscriptBox["M", "\[Eta]", "2"], " ", 
       SubsuperscriptBox["\[Eta]", "1", "\[Mu]"]}], "-", 
      RowBox[{
       SubsuperscriptBox["M", "\[Pi]", "2"], " ", 
       SubsuperscriptBox["\[Eta]", "2", "\[Mu]"]}], "-", 
      RowBox[{"3", " ", 
       SubsuperscriptBox["M", "\[Eta]", "2"], " ", 
       SubsuperscriptBox["\[Eta]", "2", "\[Mu]"]}], "+", 
      RowBox[{"9", " ", 
       RowBox[{
        SubscriptBox["k", "+"], ".", 
        SubscriptBox["\[Eta]", "1"]}], " ", 
       RowBox[{"(", 
        RowBox[{
         SubsuperscriptBox["k", "+", "\[Mu]"], "-", 
         SubsuperscriptBox["\[Eta]", "1", "\[Mu]"], "-", 
         SubsuperscriptBox["\[Eta]", "2", "\[Mu]"]}], ")"}]}], "+", 
      RowBox[{"9", " ", 
       RowBox[{
        SubscriptBox["k", "+"], ".", 
        SubscriptBox["\[Eta]", "2"]}], " ", 
       RowBox[{"(", 
        RowBox[{
         SubsuperscriptBox["k", "+", "\[Mu]"], "-", 
         SubsuperscriptBox["\[Eta]", "1", "\[Mu]"], "-", 
         SubsuperscriptBox["\[Eta]", "2", "\[Mu]"]}], ")"}]}]}], ")"}], " ", 
    ")"}], "/", 
   RowBox[{"(", 
    RowBox[{"12", " ", 
     SubscriptBox["F", "\[Pi]"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SubscriptBox["k", "+"], ".", 
        SubscriptBox["\[Eta]", "1"]}], "+", 
       RowBox[{
        SubscriptBox["k", "+"], ".", 
        SubscriptBox["\[Eta]", "2"]}], "+", 
       RowBox[{
        SubscriptBox["\[Eta]", "1"], ".", 
        SubscriptBox["\[Eta]", "2"]}], "+", 
       SubsuperscriptBox["M", "\[Eta]", "2"]}], ")"}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.548181975681442*^9, 3.548181998201773*^9}, {
  3.548938671174958*^9, 3.548938679280637*^9}}],

Cell[BoxData[
 FormBox[
  FractionBox[
   RowBox[{
    RowBox[{"15", " ", 
     SubsuperscriptBox["k", "+", "\[Mu]"], " ", 
     SubsuperscriptBox["M", "\[Eta]", "2"]}], "-", 
    RowBox[{
     SubsuperscriptBox["M", "\[Pi]", "2"], " ", 
     SubsuperscriptBox["k", "+", "\[Mu]"]}], "+", 
    RowBox[{"18", " ", 
     RowBox[{
      SubscriptBox["\[Eta]", "1"], ".", 
      SubscriptBox["\[Eta]", "2"]}], " ", 
     SubsuperscriptBox["k", "+", "\[Mu]"]}], "+", 
    RowBox[{"9", " ", 
     RowBox[{
      SubscriptBox["k", "+"], ".", 
      SubscriptBox["\[Eta]", "1"]}], " ", 
     RowBox[{"(", 
      RowBox[{
       SubsuperscriptBox["k", "+", "\[Mu]"], "-", 
       SubsuperscriptBox["\[Eta]", "1", "\[Mu]"], "-", 
       SubsuperscriptBox["\[Eta]", "2", "\[Mu]"]}], ")"}]}], "+", 
    RowBox[{"9", " ", 
     RowBox[{
      SubscriptBox["k", "+"], ".", 
      SubscriptBox["\[Eta]", "2"]}], " ", 
     RowBox[{"(", 
      RowBox[{
       SubsuperscriptBox["k", "+", "\[Mu]"], "-", 
       SubsuperscriptBox["\[Eta]", "1", "\[Mu]"], "-", 
       SubsuperscriptBox["\[Eta]", "2", "\[Mu]"]}], ")"}]}], "-", 
    RowBox[{
     SubsuperscriptBox["M", "\[Pi]", "2"], " ", 
     SubsuperscriptBox["\[Eta]", "1", "\[Mu]"]}], "-", 
    RowBox[{"3", " ", 
     SubsuperscriptBox["M", "\[Eta]", "2"], " ", 
     SubsuperscriptBox["\[Eta]", "1", "\[Mu]"]}], "-", 
    RowBox[{
     SubsuperscriptBox["M", "\[Pi]", "2"], " ", 
     SubsuperscriptBox["\[Eta]", "2", "\[Mu]"]}], "-", 
    RowBox[{"3", " ", 
     SubsuperscriptBox["M", "\[Eta]", "2"], " ", 
     SubsuperscriptBox["\[Eta]", "2", "\[Mu]"]}]}], 
   RowBox[{"12", " ", 
    SubscriptBox["F", "\[Pi]"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "+"], ".", 
       SubscriptBox["\[Eta]", "1"]}], "+", 
      RowBox[{
       SubscriptBox["k", "+"], ".", 
       SubscriptBox["\[Eta]", "2"]}], "+", 
      SubsuperscriptBox["M", "\[Eta]", "2"], "+", 
      RowBox[{
       SubscriptBox["\[Eta]", "1"], ".", 
       SubscriptBox["\[Eta]", "2"]}]}], ")"}]}]], TraditionalForm]], "Output",\

 CellChangeTimes->{3.54818200161865*^9, 3.5481824341772*^9, 
  3.548213625313958*^9, 3.548938680837676*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AMPcCoef26", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{"AMPC26", ",", 
      FormBox[
       SubsuperscriptBox["\[Eta]", "1", "\[Mu]"],
       TraditionalForm]}], "]"}], ",", 
    RowBox[{"Coefficient", "[", 
     RowBox[{"AMPC26", ",", 
      FormBox[
       FormBox[
        SubsuperscriptBox["\[Eta]", "2", "\[Mu]"],
        TraditionalForm],
       TraditionalForm]}], "]"}], ",", 
    RowBox[{"Coefficient", "[", 
     RowBox[{"AMPC26", ",", 
      FormBox[
       SubsuperscriptBox["k", "+", "\[Mu]"],
       TraditionalForm]}], "]"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.547294196588253*^9, 3.547294218265341*^9}, {
  3.547294257046071*^9, 3.547294257714566*^9}, {3.547294312530117*^9, 
  3.547294350967757*^9}, {3.547297854143265*^9, 3.547297906532965*^9}, {
  3.547355295425757*^9, 3.547355327133949*^9}, {3.547357059228457*^9, 
  3.547357086569911*^9}, {3.547357174543852*^9, 3.547357193369892*^9}, {
  3.547357818955783*^9, 3.54735781932257*^9}, {3.547359556644476*^9, 
  3.547359581573916*^9}, {3.547391684046294*^9, 3.547391734741734*^9}, {
  3.547396339757636*^9, 3.547396398835542*^9}, {3.54739643144923*^9, 
  3.547396455101899*^9}, {3.547397704368309*^9, 3.547397756370218*^9}, {
  3.548172961744775*^9, 3.548172990317456*^9}, {3.548174536344007*^9, 
  3.548174596464873*^9}, {3.54817657647766*^9, 3.548176618590871*^9}, {
  3.548179633665294*^9, 3.548179670568591*^9}, {3.548182362389842*^9, 
  3.548182407624119*^9}},
 Background->RGBColor[0.88, 1, 0.88]],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"-", 
       RowBox[{"9", " ", 
        RowBox[{
         SubscriptBox["k", "+"], ".", 
         SubscriptBox["\[Eta]", "1"]}]}]}], "-", 
      RowBox[{"9", " ", 
       RowBox[{
        SubscriptBox["k", "+"], ".", 
        SubscriptBox["\[Eta]", "2"]}]}], "-", 
      RowBox[{"3", " ", 
       SubsuperscriptBox["M", "\[Eta]", "2"]}], "-", 
      SubsuperscriptBox["M", "\[Pi]", "2"]}], 
     RowBox[{"12", " ", 
      SubscriptBox["F", "\[Pi]"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SubscriptBox["k", "+"], ".", 
         SubscriptBox["\[Eta]", "1"]}], "+", 
        RowBox[{
         SubscriptBox["k", "+"], ".", 
         SubscriptBox["\[Eta]", "2"]}], "+", 
        SubsuperscriptBox["M", "\[Eta]", "2"], "+", 
        RowBox[{
         SubscriptBox["\[Eta]", "1"], ".", 
         SubscriptBox["\[Eta]", "2"]}]}], ")"}]}]], ",", 
    FractionBox[
     RowBox[{
      RowBox[{"-", 
       RowBox[{"9", " ", 
        RowBox[{
         SubscriptBox["k", "+"], ".", 
         SubscriptBox["\[Eta]", "1"]}]}]}], "-", 
      RowBox[{"9", " ", 
       RowBox[{
        SubscriptBox["k", "+"], ".", 
        SubscriptBox["\[Eta]", "2"]}]}], "-", 
      RowBox[{"3", " ", 
       SubsuperscriptBox["M", "\[Eta]", "2"]}], "-", 
      SubsuperscriptBox["M", "\[Pi]", "2"]}], 
     RowBox[{"12", " ", 
      SubscriptBox["F", "\[Pi]"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SubscriptBox["k", "+"], ".", 
         SubscriptBox["\[Eta]", "1"]}], "+", 
        RowBox[{
         SubscriptBox["k", "+"], ".", 
         SubscriptBox["\[Eta]", "2"]}], "+", 
        SubsuperscriptBox["M", "\[Eta]", "2"], "+", 
        RowBox[{
         SubscriptBox["\[Eta]", "1"], ".", 
         SubscriptBox["\[Eta]", "2"]}]}], ")"}]}]], ",", 
    FractionBox[
     RowBox[{
      RowBox[{"9", " ", 
       RowBox[{
        SubscriptBox["k", "+"], ".", 
        SubscriptBox["\[Eta]", "1"]}]}], "+", 
      RowBox[{"9", " ", 
       RowBox[{
        SubscriptBox["k", "+"], ".", 
        SubscriptBox["\[Eta]", "2"]}]}], "+", 
      RowBox[{"15", " ", 
       SubsuperscriptBox["M", "\[Eta]", "2"]}], "-", 
      SubsuperscriptBox["M", "\[Pi]", "2"], "+", 
      RowBox[{"18", " ", 
       RowBox[{
        SubscriptBox["\[Eta]", "1"], ".", 
        SubscriptBox["\[Eta]", "2"]}]}]}], 
     RowBox[{"12", " ", 
      SubscriptBox["F", "\[Pi]"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SubscriptBox["k", "+"], ".", 
         SubscriptBox["\[Eta]", "1"]}], "+", 
        RowBox[{
         SubscriptBox["k", "+"], ".", 
         SubscriptBox["\[Eta]", "2"]}], "+", 
        SubsuperscriptBox["M", "\[Eta]", "2"], "+", 
        RowBox[{
         SubscriptBox["\[Eta]", "1"], ".", 
         SubscriptBox["\[Eta]", "2"]}]}], ")"}]}]]}], "}"}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{{3.548182410376362*^9, 3.548182439083767*^9}, 
   3.548213777645142*^9, 3.548938723893988*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"ScriptP26", "[", 
   RowBox[{"\[Mu]_", ",", "\[Nu]_"}], "]"}], "=", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"MetricTensor", "[", 
     RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"FourVector", "[", 
        RowBox[{
         SubscriptBox["\[Eta]", "1"], ",", "\[Mu]"}], "]"}], "+", 
       RowBox[{"FourVector", "[", 
        RowBox[{
         SubscriptBox["\[Eta]", "2"], ",", "\[Mu]"}], "]"}], "+", 
       RowBox[{"FourVector", "[", 
        RowBox[{
         SubscriptBox["k", "+"], ",", "\[Mu]"}], "]"}]}], ")"}], " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"FourVector", "[", 
         RowBox[{
          SubscriptBox["\[Eta]", "1"], ",", "\[Nu]"}], "]"}], "+", 
        RowBox[{"FourVector", "[", 
         RowBox[{
          SubscriptBox["\[Eta]", "2"], ",", "\[Nu]"}], "]"}], "+", 
        RowBox[{"FourVector", "[", 
         RowBox[{
          SubscriptBox["k", "+"], ",", "\[Nu]"}], "]"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"ScalarProduct", "[", 
         RowBox[{
          RowBox[{
           SubscriptBox["\[Eta]", "1"], "+", 
           SubscriptBox["\[Eta]", "2"], "+", 
           SubscriptBox["k", "+"]}], ",", 
          RowBox[{
           SubscriptBox["\[Eta]", "1"], "+", 
           SubscriptBox["\[Eta]", "2"], "+", 
           SubscriptBox["k", "+"]}]}], "]"}], "-", 
        SubsuperscriptBox["M", "K", "2"]}], ")"}]}]}]}], ")"}]}]], "Input",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGCQBGIQnWV7f96T3FeOG50h9LWEvsUg+kJv5HoQXbnAU/Et
kH67ba4KiF7OvscARLsuPAqmLxxLCH8HpGeopoHpv9MKY0C0c5JeCoi2Pjrz
A1feK8cNPXu+gehS1sIV3EA6a/LuVSB6kijzHhC9W1sJTG/7LOzBA6QPNyp4
gejXNeoCvEA6JGG3EIiOcfORBdGT9kWB6eVnr6fJAOmKd3fzQfS3bbfKQfS7
PJ0KEJ05L+WyHJB2Ko+/B6K96krnyQPp+Ie7loDo9b+YFWflv3J8k1OmBaK9
3hbZg+gl/1rAtNjpX5dA9OG06Csg+uzzkw9ANOOPc2A6WrXqC4hOm+L/DUQf
q5X/DaK3rdUA02ekHe7PBtIPXd4+BdFH2k7nzAXSrL8WF4PoQsaHh+YB6TyO
iadANAAK0NQK
  "]],

Cell[BoxData[
 FormBox[
  RowBox[{
   SuperscriptBox["g", 
    RowBox[{"\[Mu]", "\[Nu]"}]], "-", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SubscriptBox[
        FormBox[
         SubscriptBox["k", "+"],
         TraditionalForm], "\[Mu]"], "+", 
       SubscriptBox[
        SubscriptBox["\[Eta]", "1"], "\[Mu]"], "+", 
       SubscriptBox[
        SubscriptBox["\[Eta]", "2"], "\[Mu]"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       SubscriptBox[
        FormBox[
         SubscriptBox["k", "+"],
         TraditionalForm], "\[Nu]"], "+", 
       SubscriptBox[
        SubscriptBox["\[Eta]", "1"], "\[Nu]"], "+", 
       SubscriptBox[
        SubscriptBox["\[Eta]", "2"], "\[Nu]"]}], ")"}]}], 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       FormBox[
        RowBox[{
         SubscriptBox["k", "+"], "+", 
         SubscriptBox["\[Eta]", "1"], "+", 
         SubscriptBox["\[Eta]", "2"]}],
        TraditionalForm], ")"}], "2"], "-", 
     SubsuperscriptBox["M", "K", "2"]}]]}], TraditionalForm]], "Output",
 CellChangeTimes->{3.5481794436516*^9, 3.54818211605804*^9, 
  3.548213636995713*^9, 3.548938685579424*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Contract", "[", 
     RowBox[{
      RowBox[{"(", 
       FractionBox["1", 
        RowBox[{
         SqrtBox["2"], 
         FormBox[
          SubscriptBox["F", "\[Pi]"],
          TraditionalForm]}]], ")"}], 
      RowBox[{"(", " ", 
       RowBox[{
        RowBox[{"2", 
         RowBox[{"FourVector", "[", 
          RowBox[{
           SubscriptBox["k", "+"], ",", "\[Nu]"}], "]"}]}], "-", 
        RowBox[{"FourVector", "[", 
         RowBox[{
          SubscriptBox["\[Eta]", "1"], ",", "\[Nu]"}], "]"}], "-", 
        RowBox[{"FourVector", "[", 
         RowBox[{
          SubscriptBox["\[Eta]", "2"], ",", "\[Nu]"}], "]"}]}], ")"}], " ", 
      RowBox[{"ScriptP26", "[", 
       RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], "]"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"ScalarProduct", "[", 
        RowBox[{
         SubscriptBox["k", "+"], ",", 
         SubscriptBox["k", "+"]}], "]"}], "\[Rule]", 
       SubsuperscriptBox["M", "K", "2"]}], ",", 
      RowBox[{
       RowBox[{"ScalarProduct", "[", 
        RowBox[{
         SubscriptBox["\[Eta]", "1"], ",", 
         SubscriptBox["\[Eta]", "1"]}], "]"}], "\[Rule]", 
       SubsuperscriptBox["M", "\[Eta]", "2"]}], ",", 
      RowBox[{
       RowBox[{"ScalarProduct", "[", 
        RowBox[{
         SubscriptBox["\[Eta]", "2"], ",", 
         SubscriptBox["\[Eta]", "2"]}], "]"}], "\[Rule]", 
       SubsuperscriptBox["M", "\[Eta]", "2"]}]}], "}"}]}], "//", 
   "ExpandAll"}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.547294112528186*^9, 3.54729414030746*^9}, {
   3.547294536472992*^9, 3.547294554040799*^9}, {3.547296587529139*^9, 
   3.547296698369587*^9}, {3.54735520028772*^9, 3.547355243954911*^9}, {
   3.547356660711643*^9, 3.547356768323165*^9}, 3.547356860495594*^9, {
   3.547357864998399*^9, 3.547357869483*^9}, {3.547359419927336*^9, 
   3.54735948828413*^9}, {3.54739093007983*^9, 3.547391008707719*^9}, {
   3.547395859992562*^9, 3.547395889791388*^9}, {3.547396257988252*^9, 
   3.547396300355646*^9}, {3.5473974441993*^9, 3.547397551312506*^9}, {
   3.54817275899872*^9, 3.548172830505866*^9}, {3.548174025224549*^9, 
   3.548174090006407*^9}, {3.548174864711362*^9, 3.54817486994373*^9}, {
   3.548176212860737*^9, 3.548176320077434*^9}, {3.548179470407827*^9, 
   3.548179510191607*^9}, {3.548182125481111*^9, 3.548182184400199*^9}}],

Cell[BoxData[
 FormBox[
  FractionBox[
   RowBox[{
    RowBox[{
     SubsuperscriptBox["k", "+", 
      FormBox[
       FormBox["\[Mu]",
        TraditionalForm],
       TraditionalForm]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", 
        RowBox[{
         FormBox[
          SubscriptBox["k", "+"],
          TraditionalForm], "\[CenterDot]", 
         FormBox[
          SubscriptBox["\[Eta]", "1"],
          TraditionalForm]}]}], "+", 
       RowBox[{"3", " ", 
        RowBox[{
         FormBox[
          SubscriptBox["k", "+"],
          TraditionalForm], "\[CenterDot]", 
         FormBox[
          SubscriptBox["\[Eta]", "2"],
          TraditionalForm]}]}], "-", 
       RowBox[{"2", " ", 
        SubsuperscriptBox["M", "K", "2"]}], "+", 
       RowBox[{"6", " ", 
        SubsuperscriptBox["M", "\[Eta]", "2"]}], "+", 
       RowBox[{"6", " ", 
        RowBox[{
         FormBox[
          SubscriptBox["\[Eta]", "1"],
          TraditionalForm], "\[CenterDot]", 
         FormBox[
          SubscriptBox["\[Eta]", "2"],
          TraditionalForm]}]}]}], ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SubsuperscriptBox["\[Eta]", 
        FormBox["1",
         TraditionalForm], 
        FormBox[
         FormBox["\[Mu]",
          TraditionalForm],
         TraditionalForm]], "+", 
       SubsuperscriptBox["\[Eta]", 
        FormBox["2",
         TraditionalForm], 
        FormBox[
         FormBox["\[Mu]",
          TraditionalForm],
         TraditionalForm]]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", 
        RowBox[{
         FormBox[
          SubscriptBox["k", "+"],
          TraditionalForm], "\[CenterDot]", 
         FormBox[
          SubscriptBox["\[Eta]", "1"],
          TraditionalForm]}]}], "+", 
       RowBox[{"3", " ", 
        RowBox[{
         FormBox[
          SubscriptBox["k", "+"],
          TraditionalForm], "\[CenterDot]", 
         FormBox[
          SubscriptBox["\[Eta]", "2"],
          TraditionalForm]}]}], "+", 
       RowBox[{"2", " ", 
        SubsuperscriptBox["M", "K", "2"]}]}], ")"}]}]}], 
   RowBox[{"2", " ", 
    SqrtBox["2"], " ", 
    SubscriptBox["F", "\[Pi]"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       FormBox[
        SubscriptBox["k", "+"],
        TraditionalForm], "\[CenterDot]", 
       FormBox[
        SubscriptBox["\[Eta]", "1"],
        TraditionalForm]}], "+", 
      RowBox[{
       FormBox[
        SubscriptBox["k", "+"],
        TraditionalForm], "\[CenterDot]", 
       FormBox[
        SubscriptBox["\[Eta]", "2"],
        TraditionalForm]}], "+", 
      SubsuperscriptBox["M", "\[Eta]", "2"], "+", 
      RowBox[{
       FormBox[
        SubscriptBox["\[Eta]", "1"],
        TraditionalForm], "\[CenterDot]", 
       FormBox[
        SubscriptBox["\[Eta]", "2"],
        TraditionalForm]}]}], ")"}]}]], TraditionalForm]], "Output",
 CellChangeTimes->{3.548182188053606*^9, 3.548213753731294*^9, 
  3.548938692634205*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Aub26", "=", 
  FormBox[
   FractionBox[
    RowBox[{
     RowBox[{
      SubsuperscriptBox["k", "+", 
       FormBox[
        FormBox["\[Mu]",
         TraditionalForm],
        TraditionalForm]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", " ", 
         RowBox[{
          FormBox[
           SubscriptBox["k", "+"],
           TraditionalForm], "\[CenterDot]", 
          FormBox[
           SubscriptBox["\[Eta]", "1"],
           TraditionalForm]}]}], "+", 
        RowBox[{"3", " ", 
         RowBox[{
          FormBox[
           SubscriptBox["k", "+"],
           TraditionalForm], "\[CenterDot]", 
          FormBox[
           SubscriptBox["\[Eta]", "2"],
           TraditionalForm]}]}], "-", 
        RowBox[{"2", " ", 
         SubsuperscriptBox["M", "K", "2"]}], "+", 
        RowBox[{"6", " ", 
         SubsuperscriptBox["M", "\[Eta]", "2"]}], "+", 
        RowBox[{"6", " ", 
         RowBox[{
          FormBox[
           SubscriptBox["\[Eta]", "1"],
           TraditionalForm], "\[CenterDot]", 
          FormBox[
           SubscriptBox["\[Eta]", "2"],
           TraditionalForm]}]}]}], ")"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SubsuperscriptBox["\[Eta]", 
         FormBox["1",
          TraditionalForm], 
         FormBox[
          FormBox["\[Mu]",
           TraditionalForm],
          TraditionalForm]], "+", 
        SubsuperscriptBox["\[Eta]", 
         FormBox["2",
          TraditionalForm], 
         FormBox[
          FormBox["\[Mu]",
           TraditionalForm],
          TraditionalForm]]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", " ", 
         RowBox[{
          FormBox[
           SubscriptBox["k", "+"],
           TraditionalForm], "\[CenterDot]", 
          FormBox[
           SubscriptBox["\[Eta]", "1"],
           TraditionalForm]}]}], "+", 
        RowBox[{"3", " ", 
         RowBox[{
          FormBox[
           SubscriptBox["k", "+"],
           TraditionalForm], "\[CenterDot]", 
          FormBox[
           SubscriptBox["\[Eta]", "2"],
           TraditionalForm]}]}], "+", 
        RowBox[{"2", " ", 
         SubsuperscriptBox["M", "K", "2"]}]}], ")"}]}]}], 
    RowBox[{"2", " ", 
     SqrtBox["2"], " ", 
     SubscriptBox["F", "\[Pi]"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FormBox[
         SubscriptBox["k", "+"],
         TraditionalForm], "\[CenterDot]", 
        FormBox[
         SubscriptBox["\[Eta]", "1"],
         TraditionalForm]}], "+", 
       RowBox[{
        FormBox[
         SubscriptBox["k", "+"],
         TraditionalForm], "\[CenterDot]", 
        FormBox[
         SubscriptBox["\[Eta]", "2"],
         TraditionalForm]}], "+", 
       SubsuperscriptBox["M", "\[Eta]", "2"], "+", 
       RowBox[{
        FormBox[
         SubscriptBox["\[Eta]", "1"],
         TraditionalForm], "\[CenterDot]", 
        FormBox[
         SubscriptBox["\[Eta]", "2"],
         TraditionalForm]}]}], ")"}]}]],
   TraditionalForm]}]], "Input",
 CellChangeTimes->{{3.548182190687027*^9, 3.548182201313889*^9}, 
   3.54821376297516*^9, 3.548938704597273*^9}],

Cell[BoxData[
 FormBox[
  FractionBox[
   RowBox[{
    RowBox[{
     SubsuperscriptBox["k", "+", "\[Mu]"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", 
        RowBox[{
         SubscriptBox["k", "+"], "\[CenterDot]", 
         SubscriptBox["\[Eta]", "1"]}]}], "+", 
       RowBox[{"3", " ", 
        RowBox[{
         SubscriptBox["k", "+"], "\[CenterDot]", 
         SubscriptBox["\[Eta]", "2"]}]}], "-", 
       RowBox[{"2", " ", 
        SubsuperscriptBox["M", "K", "2"]}], "+", 
       RowBox[{"6", " ", 
        SubsuperscriptBox["M", "\[Eta]", "2"]}], "+", 
       RowBox[{"6", " ", 
        RowBox[{
         SubscriptBox["\[Eta]", "1"], "\[CenterDot]", 
         SubscriptBox["\[Eta]", "2"]}]}]}], ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SubsuperscriptBox["\[Eta]", "1", "\[Mu]"], "+", 
       SubsuperscriptBox["\[Eta]", "2", "\[Mu]"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", 
        RowBox[{
         SubscriptBox["k", "+"], "\[CenterDot]", 
         SubscriptBox["\[Eta]", "1"]}]}], "+", 
       RowBox[{"3", " ", 
        RowBox[{
         SubscriptBox["k", "+"], "\[CenterDot]", 
         SubscriptBox["\[Eta]", "2"]}]}], "+", 
       RowBox[{"2", " ", 
        SubsuperscriptBox["M", "K", "2"]}]}], ")"}]}]}], 
   RowBox[{"2", " ", 
    SqrtBox["2"], " ", 
    SubscriptBox["F", "\[Pi]"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "+"], "\[CenterDot]", 
       SubscriptBox["\[Eta]", "1"]}], "+", 
      RowBox[{
       SubscriptBox["k", "+"], "\[CenterDot]", 
       SubscriptBox["\[Eta]", "2"]}], "+", 
      SubsuperscriptBox["M", "\[Eta]", "2"], "+", 
      RowBox[{
       SubscriptBox["\[Eta]", "1"], "\[CenterDot]", 
       SubscriptBox["\[Eta]", "2"]}]}], ")"}]}]], TraditionalForm]], "Output",\

 CellChangeTimes->{3.54818220266859*^9, 3.548213765537644*^9, 
  3.54822229159274*^9, 3.548938707108174*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AubCoef26", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{"Aub26", ",", 
      FormBox[
       SubsuperscriptBox["\[Eta]", "1", "\[Mu]"],
       TraditionalForm]}], "]"}], ",", 
    RowBox[{"Coefficient", "[", 
     RowBox[{"Aub26", ",", 
      FormBox[
       SubsuperscriptBox["\[Eta]", "2", "\[Mu]"],
       TraditionalForm]}], "]"}], ",", 
    RowBox[{"Coefficient", "[", 
     RowBox[{"Aub26", ",", 
      FormBox[
       FormBox[
        FormBox[
         SubsuperscriptBox["k", "+", "\[Mu]"],
         TraditionalForm],
        TraditionalForm],
       TraditionalForm]}], "]"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.547294196588253*^9, 3.547294218265341*^9}, {
   3.547294257046071*^9, 3.547294257714566*^9}, {3.547294312530117*^9, 
   3.547294350967757*^9}, {3.547297854143265*^9, 3.547297906532965*^9}, {
   3.547355295425757*^9, 3.547355327133949*^9}, {3.547357059228457*^9, 
   3.547357086569911*^9}, {3.547357174543852*^9, 3.547357193369892*^9}, {
   3.547357818955783*^9, 3.54735781932257*^9}, {3.547359556644476*^9, 
   3.547359581573916*^9}, {3.547391684046294*^9, 3.547391734741734*^9}, {
   3.547396339757636*^9, 3.547396398835542*^9}, {3.547397628098058*^9, 
   3.547397658659878*^9}, {3.548172882347971*^9, 3.548172913404083*^9}, {
   3.548174382213465*^9, 3.548174416313739*^9}, {3.54817444669365*^9, 
   3.548174446754829*^9}, {3.548176493919343*^9, 3.548176541225956*^9}, {
   3.548179552050966*^9, 3.548179588351444*^9}, {3.548182276943938*^9, 
   3.548182320614344*^9}, 3.548222293948041*^9, {3.548938713990108*^9, 
   3.548938715012791*^9}},
 Background->RGBColor[0.88, 1, 0.88]],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"-", 
       RowBox[{"3", " ", 
        RowBox[{
         SubscriptBox["k", "+"], "\[CenterDot]", 
         SubscriptBox["\[Eta]", "1"]}]}]}], "-", 
      RowBox[{"3", " ", 
       RowBox[{
        SubscriptBox["k", "+"], "\[CenterDot]", 
        SubscriptBox["\[Eta]", "2"]}]}], "-", 
      RowBox[{"2", " ", 
       SubsuperscriptBox["M", "K", "2"]}]}], 
     RowBox[{"2", " ", 
      SqrtBox["2"], " ", 
      SubscriptBox["F", "\[Pi]"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SubscriptBox["k", "+"], "\[CenterDot]", 
         SubscriptBox["\[Eta]", "1"]}], "+", 
        RowBox[{
         SubscriptBox["k", "+"], "\[CenterDot]", 
         SubscriptBox["\[Eta]", "2"]}], "+", 
        SubsuperscriptBox["M", "\[Eta]", "2"], "+", 
        RowBox[{
         SubscriptBox["\[Eta]", "1"], "\[CenterDot]", 
         SubscriptBox["\[Eta]", "2"]}]}], ")"}]}]], ",", 
    FractionBox[
     RowBox[{
      RowBox[{"-", 
       RowBox[{"3", " ", 
        RowBox[{
         SubscriptBox["k", "+"], "\[CenterDot]", 
         SubscriptBox["\[Eta]", "1"]}]}]}], "-", 
      RowBox[{"3", " ", 
       RowBox[{
        SubscriptBox["k", "+"], "\[CenterDot]", 
        SubscriptBox["\[Eta]", "2"]}]}], "-", 
      RowBox[{"2", " ", 
       SubsuperscriptBox["M", "K", "2"]}]}], 
     RowBox[{"2", " ", 
      SqrtBox["2"], " ", 
      SubscriptBox["F", "\[Pi]"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SubscriptBox["k", "+"], "\[CenterDot]", 
         SubscriptBox["\[Eta]", "1"]}], "+", 
        RowBox[{
         SubscriptBox["k", "+"], "\[CenterDot]", 
         SubscriptBox["\[Eta]", "2"]}], "+", 
        SubsuperscriptBox["M", "\[Eta]", "2"], "+", 
        RowBox[{
         SubscriptBox["\[Eta]", "1"], "\[CenterDot]", 
         SubscriptBox["\[Eta]", "2"]}]}], ")"}]}]], ",", 
    FractionBox[
     RowBox[{
      RowBox[{"3", " ", 
       RowBox[{
        SubscriptBox["k", "+"], "\[CenterDot]", 
        SubscriptBox["\[Eta]", "1"]}]}], "+", 
      RowBox[{"3", " ", 
       RowBox[{
        SubscriptBox["k", "+"], "\[CenterDot]", 
        SubscriptBox["\[Eta]", "2"]}]}], "-", 
      RowBox[{"2", " ", 
       SubsuperscriptBox["M", "K", "2"]}], "+", 
      RowBox[{"6", " ", 
       SubsuperscriptBox["M", "\[Eta]", "2"]}], "+", 
      RowBox[{"6", " ", 
       RowBox[{
        SubscriptBox["\[Eta]", "1"], "\[CenterDot]", 
        SubscriptBox["\[Eta]", "2"]}]}]}], 
     RowBox[{"2", " ", 
      SqrtBox["2"], " ", 
      SubscriptBox["F", "\[Pi]"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SubscriptBox["k", "+"], "\[CenterDot]", 
         SubscriptBox["\[Eta]", "1"]}], "+", 
        RowBox[{
         SubscriptBox["k", "+"], "\[CenterDot]", 
         SubscriptBox["\[Eta]", "2"]}], "+", 
        SubsuperscriptBox["M", "\[Eta]", "2"], "+", 
        RowBox[{
         SubscriptBox["\[Eta]", "1"], "\[CenterDot]", 
         SubscriptBox["\[Eta]", "2"]}]}], ")"}]}]]}], "}"}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{3.548182323793391*^9, 3.548213773068919*^9, 
  3.548222295506193*^9, 3.548938715939532*^9}]
}, Open  ]],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 3}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{Inherited, 5}],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 3}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{Inherited, 5}]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1318, 817},
WindowMargins->{{10, Automatic}, {Automatic, 0}},
FrontEndVersion->"8.0 for Linux x86 (32-bit) (February 23, 2011)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[567, 22, 422, 12, 77, "Section"],
Cell[992, 36, 364, 13, 30, "Input"],
Cell[1359, 51, 44, 1, 30, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[1440, 57, 50, 0, 74, "Section"],
Cell[1493, 59, 300, 10, 33, "Input"],
Cell[1796, 71, 40, 0, 30, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[1873, 76, 408, 12, 79, "Section"],
Cell[2284, 90, 408, 15, 37, "Input"],
Cell[2695, 107, 44, 1, 30, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[2776, 113, 50, 0, 74, "Section"],
Cell[2829, 115, 347, 12, 69, "Input"],
Cell[3179, 129, 40, 0, 30, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[3256, 134, 400, 11, 77, "Section"],
Cell[3659, 147, 360, 13, 30, "Input"],
Cell[4022, 162, 44, 1, 30, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[4103, 168, 50, 0, 74, "Section"],
Cell[4156, 170, 331, 11, 54, "Input"],
Cell[4490, 183, 40, 0, 30, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[4567, 188, 400, 11, 77, "Section"],
Cell[4970, 201, 427, 14, 36, "Input"],
Cell[5400, 217, 44, 1, 30, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[5481, 223, 50, 0, 74, "Section"],
Cell[5534, 225, 320, 11, 67, "Input"],
Cell[5857, 238, 40, 0, 30, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[5934, 243, 401, 11, 77, "Section"],
Cell[6338, 256, 371, 13, 30, "Input"],
Cell[6712, 271, 44, 1, 30, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[6793, 277, 50, 0, 74, "Section"],
Cell[6846, 279, 358, 12, 54, "Input"],
Cell[7207, 293, 40, 0, 30, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[7284, 298, 487, 13, 77, "Section"],
Cell[7774, 313, 561, 20, 30, "Input"],
Cell[8338, 335, 44, 1, 30, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[8419, 341, 50, 0, 74, "Section"],
Cell[8472, 343, 1834, 55, 64, "Input"],
Cell[10309, 400, 40, 0, 30, "Input"],
Cell[CellGroupData[{
Cell[10374, 404, 107, 1, 39, "Subsection"],
Cell[10484, 407, 155, 3, 30, "Input"],
Cell[10642, 412, 243, 7, 17, "Text"],
Cell[10888, 421, 713, 23, 17, "Text"],
Cell[11604, 446, 371, 12, 17, "Text"],
Cell[11978, 460, 196, 4, 17, "Text"],
Cell[CellGroupData[{
Cell[12199, 468, 1882, 54, 61, "Input"],
Cell[14084, 524, 1741, 52, 57, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[15862, 581, 813, 23, 46, "Input"],
Cell[16678, 606, 2749, 87, 73, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[19464, 698, 1609, 47, 77, "Input"],
Cell[21076, 747, 1146, 38, 59, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[22259, 790, 2266, 59, 69, "Input"],
Cell[24528, 851, 3384, 109, 61, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[27949, 965, 3206, 107, 68, "Input"],
Cell[31158, 1074, 1971, 58, 61, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[33166, 1137, 888, 25, 46, "Input"],
Cell[34057, 1164, 3345, 100, 77, "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[37463, 1271, 458, 13, 77, "Section"],
Cell[37924, 1286, 561, 20, 30, "Input"],
Cell[38488, 1308, 44, 1, 30, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[38569, 1314, 50, 0, 74, "Section"],
Cell[38622, 1316, 1803, 54, 64, "Input"],
Cell[40428, 1372, 40, 0, 30, "Input"],
Cell[CellGroupData[{
Cell[40493, 1376, 107, 1, 39, "Subsection"],
Cell[40603, 1379, 155, 3, 30, "Input"],
Cell[40761, 1384, 243, 7, 17, "Text"],
Cell[41007, 1393, 713, 23, 17, "Text"],
Cell[41723, 1418, 371, 12, 17, "Text"],
Cell[42097, 1432, 196, 4, 17, "Text"],
Cell[CellGroupData[{
Cell[42318, 1440, 1876, 53, 61, "Input"],
Cell[44197, 1495, 1790, 52, 57, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[46024, 1552, 1705, 48, 77, "Input"],
Cell[47732, 1602, 1199, 39, 59, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[48968, 1646, 1672, 50, 97, "Input"],
Cell[50643, 1698, 3097, 105, 61, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[53777, 1808, 3210, 107, 68, "Input"],
Cell[56990, 1917, 1973, 58, 61, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[59000, 1980, 944, 28, 46, "Input"],
Cell[59947, 2010, 3296, 100, 77, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[63280, 2115, 948, 28, 46, "Input"],
Cell[64231, 2145, 2717, 88, 57, "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[67009, 2240, 452, 13, 77, "Section"],
Cell[67464, 2255, 553, 20, 30, "Input"],
Cell[68020, 2277, 44, 1, 30, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[68101, 2283, 50, 0, 74, "Section"],
Cell[68154, 2285, 1828, 55, 63, "Input"],
Cell[69985, 2342, 40, 0, 30, "Input"],
Cell[CellGroupData[{
Cell[70050, 2346, 107, 1, 39, "Subsection"],
Cell[70160, 2349, 155, 3, 30, "Input"],
Cell[70318, 2354, 243, 7, 17, "Text"],
Cell[70564, 2363, 713, 23, 17, "Text"],
Cell[71280, 2388, 371, 12, 17, "Text"],
Cell[71654, 2402, 196, 4, 17, "Text"],
Cell[CellGroupData[{
Cell[71875, 2410, 1923, 55, 60, "Input"],
Cell[73801, 2467, 1738, 53, 57, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[75576, 2525, 997, 29, 46, "Input"],
Cell[76576, 2556, 2602, 84, 57, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[79215, 2645, 1803, 50, 77, "Input"],
Cell[81021, 2697, 1304, 46, 59, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[82362, 2748, 1688, 50, 97, "Input"],
Cell[84053, 2800, 2851, 101, 61, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[86941, 2906, 2977, 102, 67, "Input"],
Cell[89921, 3010, 1886, 58, 61, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[91844, 3073, 994, 29, 46, "Input"],
Cell[92841, 3104, 3110, 95, 60, "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[96012, 3206, 431, 12, 79, "Section"],
Cell[96446, 3220, 531, 19, 37, "Input"],
Cell[96980, 3241, 44, 1, 30, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[97061, 3247, 50, 0, 74, "Section"],
Cell[97114, 3249, 1757, 54, 71, "Input"],
Cell[98874, 3305, 40, 0, 30, "Input"],
Cell[CellGroupData[{
Cell[98939, 3309, 107, 1, 39, "Subsection"],
Cell[99049, 3312, 155, 3, 30, "Input"],
Cell[99207, 3317, 243, 7, 17, "Text"],
Cell[99453, 3326, 713, 23, 17, "Text"],
Cell[100169, 3351, 371, 12, 17, "Text"],
Cell[100543, 3365, 196, 4, 17, "Text"],
Cell[CellGroupData[{
Cell[100764, 3373, 1804, 53, 71, "Input"],
Cell[102571, 3428, 1691, 53, 62, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[104299, 3486, 1106, 33, 53, "Input"],
Cell[105408, 3521, 2237, 71, 61, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[107682, 3597, 1781, 47, 81, "Input"],
Cell[109466, 3646, 1132, 39, 64, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[110635, 3690, 1696, 48, 99, "Input"],
Cell[112334, 3740, 2778, 100, 63, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[115149, 3845, 2903, 101, 74, "Input"],
Cell[118055, 3948, 1734, 53, 63, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[119826, 4006, 1014, 29, 53, "Input"],
Cell[120843, 4037, 2779, 83, 62, "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[123683, 4127, 436, 12, 79, "Section"],
Cell[124122, 4141, 505, 18, 37, "Input"],
Cell[124630, 4161, 44, 1, 30, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[124711, 4167, 50, 0, 74, "Section"],
Cell[124764, 4169, 1676, 54, 74, "Input"],
Cell[126443, 4225, 40, 0, 30, "Input"],
Cell[CellGroupData[{
Cell[126508, 4229, 107, 1, 39, "Subsection"],
Cell[126618, 4232, 155, 3, 30, "Input"],
Cell[126776, 4237, 243, 7, 17, "Text"],
Cell[127022, 4246, 713, 23, 17, "Text"],
Cell[127738, 4271, 371, 12, 17, "Text"],
Cell[128112, 4285, 196, 4, 17, "Text"],
Cell[CellGroupData[{
Cell[128333, 4293, 1775, 54, 74, "Input"],
Cell[130111, 4349, 1586, 51, 63, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[131734, 4405, 1158, 32, 53, "Input"],
Cell[132895, 4439, 2480, 79, 62, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[135412, 4523, 1873, 48, 81, "Input"],
Cell[137288, 4573, 1175, 39, 63, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[138500, 4617, 1637, 45, 85, "Input"],
Cell[140140, 4664, 3356, 121, 62, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[143533, 4790, 3627, 123, 71, "Input"],
Cell[147163, 4915, 2011, 61, 62, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[149211, 4981, 1116, 29, 53, "Input"],
Cell[150330, 5012, 2590, 77, 61, "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[152981, 5096, 432, 12, 79, "Section"],
Cell[153416, 5110, 516, 18, 37, "Input"],
Cell[153935, 5130, 44, 1, 30, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[154016, 5136, 50, 0, 74, "Section"],
Cell[154069, 5138, 2933, 82, 72, "Input"],
Cell[157005, 5222, 40, 0, 30, "Input"],
Cell[CellGroupData[{
Cell[157070, 5226, 107, 1, 39, "Subsection"],
Cell[157180, 5229, 155, 3, 30, "Input"],
Cell[157338, 5234, 243, 7, 17, "Text"],
Cell[157584, 5243, 713, 23, 17, "Text"],
Cell[158300, 5268, 371, 12, 17, "Text"],
Cell[158674, 5282, 196, 4, 17, "Text"],
Cell[CellGroupData[{
Cell[158895, 5290, 2933, 80, 72, "Input"],
Cell[161831, 5372, 2823, 81, 65, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[164691, 5458, 1257, 35, 53, "Input"],
Cell[165951, 5495, 3743, 111, 65, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[169731, 5611, 2085, 51, 81, "Input"],
Cell[171819, 5664, 1260, 40, 63, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[173116, 5709, 1880, 50, 98, "Input"],
Cell[174999, 5761, 3187, 109, 65, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[178223, 5875, 3406, 111, 74, "Input"],
Cell[181632, 5988, 2053, 60, 65, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[183722, 6053, 1240, 32, 53, "Input"],
Cell[184965, 6087, 3627, 104, 65, "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[188653, 6198, 476, 13, 77, "Section"],
Cell[189132, 6213, 549, 20, 30, "Input"],
Cell[189684, 6235, 44, 1, 30, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[189765, 6241, 50, 0, 74, "Section"],
Cell[189818, 6243, 1818, 55, 63, "Input"],
Cell[191639, 6300, 40, 0, 30, "Input"],
Cell[CellGroupData[{
Cell[191704, 6304, 107, 1, 39, "Subsection"],
Cell[191814, 6307, 155, 3, 30, "Input"],
Cell[191972, 6312, 243, 7, 17, "Text"],
Cell[192218, 6321, 713, 23, 17, "Text"],
Cell[192934, 6346, 371, 12, 17, "Text"],
Cell[193308, 6360, 196, 4, 17, "Text"],
Cell[CellGroupData[{
Cell[193529, 6368, 1866, 54, 60, "Input"],
Cell[195398, 6424, 1750, 53, 57, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[197185, 6482, 1290, 33, 46, "Input"],
Cell[198478, 6517, 2597, 84, 57, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[201112, 6606, 2176, 54, 77, "Input"],
Cell[203291, 6662, 1161, 38, 58, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[204489, 6705, 2047, 56, 97, "Input"],
Cell[206539, 6763, 3093, 107, 61, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[209669, 6875, 3198, 107, 68, "Input"],
Cell[212870, 6984, 1939, 58, 61, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[214846, 7047, 1291, 33, 46, "Input"],
Cell[216140, 7082, 3210, 98, 61, "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[219411, 7187, 432, 12, 79, "Section"],
Cell[219846, 7201, 527, 19, 37, "Input"],
Cell[220376, 7222, 44, 1, 30, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[220457, 7228, 50, 0, 74, "Section"],
Cell[220510, 7230, 1737, 55, 71, "Input"],
Cell[222250, 7287, 40, 0, 30, "Input"],
Cell[CellGroupData[{
Cell[222315, 7291, 107, 1, 39, "Subsection"],
Cell[222425, 7294, 155, 3, 30, "Input"],
Cell[222583, 7299, 243, 7, 17, "Text"],
Cell[222829, 7308, 713, 23, 17, "Text"],
Cell[223545, 7333, 371, 12, 17, "Text"],
Cell[223919, 7347, 196, 4, 17, "Text"],
Cell[CellGroupData[{
Cell[224140, 7355, 1789, 54, 71, "Input"],
Cell[225932, 7411, 1674, 54, 62, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[227643, 7470, 1259, 31, 53, "Input"],
Cell[228905, 7503, 2144, 69, 61, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[231086, 7577, 2108, 51, 81, "Input"],
Cell[233197, 7630, 1150, 39, 63, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[234384, 7674, 1987, 53, 99, "Input"],
Cell[236374, 7729, 3232, 118, 63, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[239643, 7852, 3346, 118, 74, "Input"],
Cell[242992, 7972, 1992, 62, 63, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[245021, 8039, 1261, 31, 53, "Input"],
Cell[246285, 8072, 2686, 82, 62, "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[249032, 8161, 459, 13, 77, "Section"],
Cell[249494, 8176, 557, 20, 30, "Input"],
Cell[250054, 8198, 44, 1, 30, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[250135, 8204, 50, 0, 74, "Section"],
Cell[250188, 8206, 1528, 48, 64, "Input"],
Cell[251719, 8256, 40, 0, 30, "Input"],
Cell[CellGroupData[{
Cell[251784, 8260, 107, 1, 39, "Subsection"],
Cell[251894, 8263, 155, 3, 30, "Input"],
Cell[252052, 8268, 243, 7, 17, "Text"],
Cell[252298, 8277, 713, 23, 17, "Text"],
Cell[253014, 8302, 371, 12, 17, "Text"],
Cell[253388, 8316, 196, 4, 17, "Text"],
Cell[CellGroupData[{
Cell[253609, 8324, 1573, 47, 61, "Input"],
Cell[255185, 8373, 1445, 45, 58, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[256667, 8423, 1292, 30, 46, "Input"],
Cell[257962, 8455, 2422, 80, 57, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[260421, 8540, 2271, 55, 77, "Input"],
Cell[262695, 8597, 1095, 37, 59, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[263827, 8639, 2095, 55, 97, "Input"],
Cell[265925, 8696, 2918, 104, 61, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[268880, 8805, 3051, 106, 67, "Input"],
Cell[271934, 8913, 1865, 57, 61, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[273836, 8975, 1295, 30, 46, "Input"],
Cell[275134, 9007, 3077, 95, 60, "Output"]
}, Open  ]],
Cell[278226, 9105, 271, 9, 10, "Text"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[278546, 9120, 458, 13, 77, "Section"],
Cell[279007, 9135, 557, 20, 30, "Input"],
Cell[279567, 9157, 44, 1, 30, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[279648, 9163, 50, 0, 74, "Section"],
Cell[279701, 9165, 1844, 55, 64, "Input"],
Cell[281548, 9222, 40, 0, 30, "Input"],
Cell[CellGroupData[{
Cell[281613, 9226, 107, 1, 39, "Subsection"],
Cell[281723, 9229, 155, 3, 30, "Input"],
Cell[281881, 9234, 243, 7, 17, "Text"],
Cell[282127, 9243, 711, 23, 17, "Text"],
Cell[282841, 9268, 371, 12, 17, "Text"],
Cell[283215, 9282, 196, 4, 17, "Text"],
Cell[CellGroupData[{
Cell[283436, 9290, 1941, 55, 61, "Input"],
Cell[285380, 9347, 1799, 54, 57, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[287216, 9406, 1341, 31, 46, "Input"],
Cell[288560, 9439, 2601, 83, 57, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[291198, 9527, 2369, 57, 77, "Input"],
Cell[293570, 9586, 1300, 46, 59, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[294907, 9637, 2144, 56, 97, "Input"],
Cell[297054, 9695, 2852, 100, 61, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[299943, 9800, 2981, 102, 67, "Input"],
Cell[302927, 9904, 1887, 57, 61, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[304851, 9966, 1388, 33, 46, "Input"],
Cell[306242, 10001, 3123, 95, 60, "Output"]
}, Open  ]],
Cell[309380, 10099, 271, 9, 10, "Text"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[309700, 10114, 409, 11, 77, "Section"],
Cell[310112, 10127, 533, 19, 36, "Input"],
Cell[310648, 10148, 44, 1, 30, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[310729, 10154, 50, 0, 74, "Section"],
Cell[310782, 10156, 1969, 60, 44, "Input"],
Cell[312754, 10218, 40, 0, 30, "Input"],
Cell[CellGroupData[{
Cell[312819, 10222, 107, 1, 39, "Subsection"],
Cell[312929, 10225, 155, 3, 30, "Input"],
Cell[313087, 10230, 243, 7, 17, "Text"],
Cell[313333, 10239, 713, 23, 17, "Text"],
Cell[314049, 10264, 371, 12, 17, "Text"],
Cell[314423, 10278, 196, 4, 17, "Text"],
Cell[CellGroupData[{
Cell[314644, 10286, 2016, 59, 44, "Input"],
Cell[316663, 10347, 1837, 56, 60, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[318537, 10408, 1427, 34, 46, "Input"],
Cell[319967, 10444, 2419, 79, 60, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[322423, 10528, 1799, 49, 77, "Input"],
Cell[324225, 10579, 1060, 35, 59, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[325322, 10619, 1990, 49, 83, "Input"],
Cell[327315, 10670, 3289, 118, 58, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[330641, 10793, 3391, 119, 61, "Input"],
Cell[334035, 10914, 1928, 57, 58, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[336000, 10976, 1388, 30, 46, "Input"],
Cell[337391, 11008, 2600, 77, 57, "Output"]
}, Open  ]],
Cell[340006, 11088, 271, 9, 10, "Text"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[340326, 11103, 409, 11, 77, "Section"],
Cell[340738, 11116, 494, 17, 36, "Input"],
Cell[341235, 11135, 44, 1, 30, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[341316, 11141, 50, 0, 74, "Section"],
Cell[341369, 11143, 2572, 71, 72, "Input"],
Cell[343944, 11216, 40, 0, 30, "Input"],
Cell[CellGroupData[{
Cell[344009, 11220, 107, 1, 39, "Subsection"],
Cell[344119, 11223, 155, 3, 30, "Input"],
Cell[344277, 11228, 243, 7, 17, "Text"],
Cell[344523, 11237, 713, 23, 17, "Text"],
Cell[345239, 11262, 371, 12, 17, "Text"],
Cell[345613, 11276, 196, 4, 17, "Text"],
Cell[CellGroupData[{
Cell[345834, 11284, 2621, 70, 72, "Input"],
Cell[348458, 11356, 2378, 67, 63, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[350873, 11428, 1559, 38, 46, "Input"],
Cell[352435, 11468, 3077, 92, 63, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[355549, 11565, 1718, 45, 77, "Input"],
Cell[357270, 11612, 940, 31, 59, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[358247, 11648, 2131, 52, 96, "Input"],
Cell[360381, 11702, 2826, 99, 63, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[363244, 11806, 2954, 101, 69, "Input"],
Cell[366201, 11909, 1797, 52, 63, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[368035, 11966, 1478, 33, 46, "Input"],
Cell[369516, 12001, 2979, 87, 63, "Output"]
}, Open  ]],
Cell[372510, 12091, 271, 9, 10, "Text"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[372830, 12106, 415, 11, 77, "Section"],
Cell[373248, 12119, 468, 16, 30, "Input"],
Cell[373719, 12137, 44, 1, 30, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[373800, 12143, 50, 0, 74, "Section"],
Cell[373853, 12145, 2693, 73, 66, "Input"],
Cell[376549, 12220, 40, 0, 30, "Input"],
Cell[CellGroupData[{
Cell[376614, 12224, 107, 1, 39, "Subsection"],
Cell[376724, 12227, 155, 3, 30, "Input"],
Cell[376882, 12232, 243, 7, 17, "Text"],
Cell[377128, 12241, 713, 23, 17, "Text"],
Cell[377844, 12266, 371, 12, 17, "Text"],
Cell[378218, 12280, 196, 4, 17, "Text"],
Cell[CellGroupData[{
Cell[378439, 12288, 2669, 71, 72, "Input"],
Cell[381111, 12361, 2437, 70, 63, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[383585, 12436, 1657, 41, 46, "Input"],
Cell[385245, 12479, 3163, 95, 63, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[388445, 12579, 1734, 45, 77, "Input"],
Cell[390182, 12626, 938, 31, 58, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[391157, 12662, 2182, 53, 96, "Input"],
Cell[393342, 12717, 2860, 100, 63, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[396239, 12822, 2989, 102, 69, "Input"],
Cell[399231, 12926, 1808, 54, 63, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[401076, 12985, 1528, 34, 46, "Input"],
Cell[402607, 13021, 3037, 89, 63, "Output"]
}, Open  ]],
Cell[405659, 13113, 271, 9, 10, "Text"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[405979, 13128, 456, 13, 77, "Section"],
Cell[406438, 13143, 579, 20, 30, "Input"],
Cell[407020, 13165, 44, 1, 30, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[407101, 13171, 50, 0, 74, "Section"],
Cell[407154, 13173, 2368, 65, 60, "Input"],
Cell[409525, 13240, 40, 0, 30, "Input"],
Cell[CellGroupData[{
Cell[409590, 13244, 107, 1, 39, "Subsection"],
Cell[409700, 13247, 155, 3, 30, "Input"],
Cell[409858, 13252, 243, 7, 17, "Text"],
Cell[410104, 13261, 713, 23, 17, "Text"],
Cell[410820, 13286, 371, 12, 17, "Text"],
Cell[411194, 13300, 196, 4, 17, "Text"],
Cell[CellGroupData[{
Cell[411415, 13308, 2373, 64, 57, "Input"],
Cell[413791, 13374, 2182, 61, 60, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[416010, 13440, 1543, 34, 46, "Input"],
Cell[417556, 13476, 3043, 93, 60, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[420636, 13574, 2013, 54, 77, "Input"],
Cell[422652, 13630, 1169, 38, 58, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[423858, 13673, 2420, 59, 96, "Input"],
Cell[426281, 13734, 3005, 105, 63, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[429323, 13844, 3160, 107, 69, "Input"],
Cell[432486, 13953, 1949, 58, 63, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[434472, 14016, 1669, 37, 46, "Input"],
Cell[436144, 14055, 3203, 95, 63, "Output"]
}, Open  ]],
Cell[439362, 14153, 271, 9, 10, "Text"],
Cell[439636, 14164, 271, 9, 10, "Text"]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> anc/ampcalculatorsub_new.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 7.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[    748026,      22004]
NotebookOptionsPosition[    721477,      21370]
NotebookOutlinePosition[    721982,      21389]
CellTagsIndexPosition[    721939,      21386]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Subroutine", " ", "for", " ", "program", " ", "Ampcalculator"}], 
  " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"sestimebegin", "=", 
   RowBox[{"SessionTime", "[", "]"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{"If", "[", 
  RowBox[{
   RowBox[{"$VersionNumber", "<", "4."}], ",", 
   RowBox[{
    RowBox[{"Tr", "[", "ject_", "]"}], ":=", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{"ject", "[", 
       RowBox[{"[", 
        RowBox[{"ii", ",", "ii"}], "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"ii", ",", "1", ",", 
        RowBox[{"First", "[", 
         RowBox[{"Dimensions", "[", "ject", "]"}], "]"}]}], "}"}]}], 
     "]"}]}]}], "]"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"AllParticles", "=", 
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["\[Phi]", "1"], ",", 
     SubscriptBox["\[Phi]", "2"], ",", 
     SubscriptBox["\[Phi]", "3"], ",", 
     SubscriptBox["\[Phi]", "4"], ",", 
     SubscriptBox["\[Phi]", "5"], ",", 
     SubscriptBox["\[Phi]", "6"], ",", 
     SubscriptBox["\[Phi]", "7"], ",", 
     SubscriptBox["\[Phi]", "8"], ",", "\[Gamma]", ",", 
     SubscriptBox["W", "1"], ",", 
     SubscriptBox["W", "2"]}], "}"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"erroroutput", "[", "ject_", "]"}], ":=", 
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{"resnb", "=", 
     RowBox[{"CreateWindow", "[", 
      RowBox[{"WindowSize", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"800", ",", "700"}], "}"}]}], "]"}]}], ";", 
    RowBox[{"NotebookWrite", "[", 
     RowBox[{"resnb", ",", "ject"}], "]"}], ";"}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
    RowBox[{"strangenesscheck", "[", 
     StyleBox["ject",
      FontWeight->"Plain",
      FontSlant->"Plain",
      FontTracking->"Plain",
      FontVariations->{"CompatibilityType"->0,
      "Masked"->False,
      "Outline"->False,
      "RotationAngle"->0,
      "Shadow"->False,
      "StrikeThrough"->False,
      "Underline"->False}], "]"}], " ", "and", " ", "its", " ", 
    "subfunctions", " ", 
    RowBox[{"nummeson", "[", 
     StyleBox["ject",
      FontWeight->"Plain",
      FontSlant->"Plain",
      FontTracking->"Plain",
      FontVariations->{"CompatibilityType"->0,
      "Masked"->False,
      "Outline"->False,
      "RotationAngle"->0,
      "Shadow"->False,
      "StrikeThrough"->False,
      "Underline"->False}], "]"}], " ", "and", " ", 
    RowBox[{"indizes", "[", 
     StyleBox["ject",
      FontWeight->"Plain",
      FontSlant->"Plain",
      FontTracking->"Plain",
      FontVariations->{"CompatibilityType"->0,
      "Masked"->False,
      "Outline"->False,
      "RotationAngle"->0,
      "Shadow"->False,
      "StrikeThrough"->False,
      "Underline"->False}], "]"}], " ", "check", " ", "if", " ", "the", " ", 
    "weak", " ", "part", " ", "of", " ", "the", " ", "generating", " ", 
    "functional", " ", "is", " ", 
    RowBox[{"needed", ".", " ", "Apart"}], " ", "from", " ", "that"}], ",", 
   " ", 
   RowBox[{
   "the", " ", "program", " ", "stops", " ", "if", " ", "the", " ", "process",
     " ", "is", " ", "of", " ", "order", " ", "2", " ", "or", " ", "higher", 
    " ", "in", " ", 
    RowBox[{
     SubscriptBox["G", "F"], "."}]}]}], " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"strangenesscheck", "[", "ject_", "]"}], ":=", 
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{"stlist", "=", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "0"}], "}"}]}], ";", 
    RowBox[{"wblist", "=", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "1", ",", "1"}], "}"}]}], ";", 
    RowBox[{"stp", "=", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{"stlist", "[", 
        RowBox[{"[", 
         RowBox[{
          RowBox[{"nummeson", "[", "ject", "]"}], "[", 
          RowBox[{"[", "ii", "]"}], "]"}], "]"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"ii", ",", 
         RowBox[{"Length", "[", 
          RowBox[{"nummeson", "[", "ject", "]"}], "]"}]}], "}"}]}], "]"}]}], 
    ";", 
    RowBox[{"wbp", "=", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{"wblist", "[", 
        RowBox[{"[", 
         RowBox[{
          RowBox[{"indizes", "[", "ject", "]"}], "[", 
          RowBox[{"[", "ii", "]"}], "]"}], "]"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"ii", ",", 
         RowBox[{"Length", "[", 
          RowBox[{"indizes", "[", "ject", "]"}], "]"}]}], "}"}]}], "]"}]}], 
    ";", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"wbp", ">", "1"}], ",", 
      RowBox[{
       RowBox[{
       "erroroutput", "[", 
        "\"\<Program terminated: more than one W boson is not allowed.\>\"", 
        "]"}], ";", 
       RowBox[{"Exit", "[", "]"}]}]}], "]"}], ";", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Abs", "[", "stp", "]"}], ">", "1"}], ",", 
      RowBox[{
       RowBox[{
       "erroroutput", "[", 
        "\"\<Program terminated: processes with |\[CapitalDelta]S|>1 are not \
allowed.\>\"", "]"}], ";", 
       RowBox[{"Exit", "[", "]"}]}]}], "]"}], ";", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"wbp", "\[Equal]", "1"}], ",", 
      RowBox[{"stcheck", "=", "0"}], ",", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Abs", "[", "stp", "]"}], "\[Equal]", "0"}], ",", 
        RowBox[{"stcheck", "=", "0"}], ",", 
        RowBox[{"stcheck", "=", "1"}]}], "]"}]}], "]"}]}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"nummeson", "[", "ject_", "]"}], ":=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"intern", "[", 
     RowBox[{"[", 
      RowBox[{"ii", ",", "2"}], "]"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"ii", ",", 
      RowBox[{"Length", "[", 
       RowBox[{"intern", "=", 
        RowBox[{"DeleteCases", "[", 
         RowBox[{
          RowBox[{"DeleteCases", "[", 
           RowBox[{"ject", ",", 
            SubscriptBox["W", "ii_"]}], "]"}], ",", "\[Gamma]"}], "]"}]}], 
       "]"}]}], "}"}]}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"indizes", "[", "ject_", "]"}], ":=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"intern", "[", 
     RowBox[{"[", 
      RowBox[{"ii", ",", "2"}], "]"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"ii", ",", 
      RowBox[{"Length", "[", 
       RowBox[{"intern", "=", 
        RowBox[{"DeleteCases", "[", 
         RowBox[{
          RowBox[{"ReplaceAll", "[", 
           RowBox[{"ject", ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               SubscriptBox["W", "1"], "\[Rule]", 
               SubscriptBox["W", "9"]}], ",", 
              RowBox[{
               SubscriptBox["W", "2"], "\[Rule]", 
               SubscriptBox["W", "10"]}]}], "}"}]}], "]"}], ",", "\[Gamma]"}],
          "]"}]}], "]"}]}], "}"}]}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"chargecheck", "[", 
    StyleBox["ject",
     FontWeight->"Plain",
     FontSlant->"Plain",
     FontTracking->"Plain",
     FontVariations->{"CompatibilityType"->0,
     "Masked"->False,
     "Outline"->False,
     "RotationAngle"->0,
     "Shadow"->False,
     "StrikeThrough"->False,
     "Underline"->False}], "]"}], " ", "stops", " ", "the", " ", "program", 
   " ", "if", " ", "charge", " ", "is", " ", "not", " ", 
   RowBox[{"conserved", "."}]}], " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"chargecheck", "[", "ject_", "]"}], ":=", 
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{"qlist", "=", 
     RowBox[{"{", 
      RowBox[{"1", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "1", ",", 
       RowBox[{"-", "1"}]}], "}"}]}], ";", 
    RowBox[{"charge", "=", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{"qlist", "[", 
        RowBox[{"[", 
         RowBox[{
          RowBox[{"indizes", "[", "ject", "]"}], "[", 
          RowBox[{"[", "ii", "]"}], "]"}], "]"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"ii", ",", 
         RowBox[{"Length", "[", 
          RowBox[{"indizes", "[", "ject", "]"}], "]"}]}], "}"}]}], "]"}]}], 
    ";", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"charge", "\[NotEqual]", "0"}], ",", 
      RowBox[{
       RowBox[{
       "erroroutput", "[", 
        "\"\<Program terminated: charge is not conserved.\>\"", "]"}], ";", 
       RowBox[{"Exit", "[", "]"}]}]}], "]"}]}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"particlecheck", "[", 
    StyleBox["ject",
     FontWeight->"Plain",
     FontSlant->"Plain",
     FontTracking->"Plain",
     FontVariations->{"CompatibilityType"->0,
     "Masked"->False,
     "Outline"->False,
     "RotationAngle"->0,
     "Shadow"->False,
     "StrikeThrough"->False,
     "Underline"->False}], "]"}], " ", "stops", " ", "the", " ", "program", 
   " ", "if", " ", "the", " ", "list", " ", "ExternalParticles", " ", "has", 
   " ", "been", " ", "chosen", " ", 
   RowBox[{"incorrectly", "."}]}], " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"particlecheck", "[", "ject_", "]"}], ":=", 
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"\[Not]", 
       RowBox[{"MemberQ", "[", 
        RowBox[{"AllParticles", ",", 
         RowBox[{"ject", "[", 
          RowBox[{"[", "ii", "]"}], "]"}]}], "]"}]}], ",", 
      RowBox[{
       RowBox[{
       "erroroutput", "[", 
        "\"\<Program terminated: the list ExternalParticles has been chosen \
incorrectly.\>\"", "]"}], ";", 
       RowBox[{"Exit", "[", "]"}]}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"ii", ",", 
      RowBox[{"Length", "[", "ject", "]"}]}], "}"}]}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"removemomenta", "[", 
    StyleBox["ject",
     FontWeight->"Plain",
     FontSlant->"Plain",
     FontTracking->"Plain",
     FontVariations->{"CompatibilityType"->0,
     "Masked"->False,
     "Outline"->False,
     "RotationAngle"->0,
     "Shadow"->False,
     "StrikeThrough"->False,
     "Underline"->False}], "]"}], " ", "removes", " ", "the", " ", "momentum",
    " ", "arguments", " ", "from", " ", "the", " ", "list", " ", "of", " ", 
   "external", " ", 
   RowBox[{"particles", "."}]}], " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"removemomenta", "[", "ject_", "]"}], ":=", 
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{"expar", "=", 
     RowBox[{"{", "}"}]}], ";", 
    RowBox[{"Do", "[", 
     RowBox[{
      RowBox[{"expar", "=", 
       RowBox[{"Append", "[", 
        RowBox[{"expar", ",", 
         RowBox[{
          RowBox[{"Part", "[", 
           RowBox[{"ject", ",", "ii"}], "]"}], "[", 
          RowBox[{"[", "0", "]"}], "]"}]}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"ii", ",", 
        RowBox[{"Length", "[", "ject", "]"}]}], "}"}]}], "]"}]}], 
   "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"expar1", "=", "ExternalParticles"}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "expar2", " ", "is", " ", "the", " ", "list", " ", "of", " ", "the", " ", 
   "external", " ", "particles", " ", "in", " ", "the", " ", "form", " ", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       SubscriptBox["\[Phi]", "1"], "[", 
       SubscriptBox["p", "1"], "]"}], ",", "..."}], "}"}], "."}]}], "  ", 
  "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"expar2", "=", 
   RowBox[{"ReplaceAll", "[", 
    RowBox[{"expar1", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SubscriptBox["\[Pi]", "+"], "\[Rule]", 
        SubscriptBox["\[Phi]", "1"]}], ",", 
       RowBox[{
        SubscriptBox["\[Pi]", "-"], "\[Rule]", 
        SubscriptBox["\[Phi]", "2"]}], ",", 
       RowBox[{
        SubscriptBox["\[Pi]", "0"], "\[Rule]", 
        SubscriptBox["\[Phi]", "3"]}], ",", 
       RowBox[{
        SubscriptBox["K", "+"], "\[Rule]", 
        SubscriptBox["\[Phi]", "4"]}], ",", 
       RowBox[{
        SubscriptBox["K", "-"], "\[Rule]", 
        SubscriptBox["\[Phi]", "5"]}], ",", 
       RowBox[{
        SubscriptBox["K", "0"], "\[Rule]", 
        SubscriptBox["\[Phi]", "6"]}], ",", 
       RowBox[{
        SubscriptBox[
         OverscriptBox["K", "_"], "0"], "\[Rule]", 
        SubscriptBox["\[Phi]", "7"]}], ",", 
       RowBox[{
        SubscriptBox["\[Eta]", "8"], "\[Rule]", 
        SubscriptBox["\[Phi]", "8"]}], ",", 
       RowBox[{
        SubscriptBox["W", "+"], "\[Rule]", 
        SubscriptBox["W", "1"]}], ",", 
       RowBox[{
        SubscriptBox["W", "-"], "\[Rule]", 
        SubscriptBox["W", "2"]}]}], "}"}]}], "]"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"removemomenta", "[", "expar2", "]"}], " ", "generates", " ", 
   "the", " ", "list", " ", "expar", " ", "that", " ", "is", " ", "of", " ", 
   "the", " ", "form", " ", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      SubscriptBox["\[Phi]", "1"], ",", "..."}], "}"}], "."}]}], "  ", 
  "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{"removemomenta", "[", "expar2", "]"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"chargecheck", "[", "expar", "]"}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"strangenesscheck", "[", "expar", "]"}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"particlecheck", "[", "expar", "]"}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
  "protitle", "=", 
   "\"\<External particles and definition of scalar products:\>\""}], 
  ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"contitle1", "=", "ExternalParticles"}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"contitle2", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"replist1", "[", 
       RowBox[{"[", "ii", "]"}], "]"}], "\[Rule]", 
      RowBox[{"replist2", "[", 
       RowBox[{"[", "ii", "]"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"ii", ",", 
       RowBox[{"Length", "[", "replist1", "]"}]}], "}"}]}], "]"}]}], 
  ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"sestimetitle", "=", "\"\<Runtime:  \>\""}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"sesunit", "=", " ", "\"\< hours\>\""}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"sesstyle", "=", "\"\<Section\>\""}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"output", "[", "ject_", "]"}], ":=", 
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{"sestimeend", "=", 
     RowBox[{"SessionTime", "[", "]"}]}], ";", 
    RowBox[{"sestime", "=", 
     RowBox[{"N", "[", 
      RowBox[{
       FractionBox[
        RowBox[{"sestimeend", "-", "sestimebegin"}], "3600"], ",", "4"}], 
      "]"}]}], ";", 
    RowBox[{"resnb", "=", 
     RowBox[{"CreateWindow", "[", 
      RowBox[{"WindowSize", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"800", ",", "700"}], "}"}]}], "]"}]}], ";", 
    RowBox[{"NotebookWrite", "[", 
     RowBox[{"resnb", ",", 
      RowBox[{"Cell", "[", 
       RowBox[{"protitle", ",", "sesstyle"}], "]"}]}], "]"}], ";", 
    RowBox[{"NotebookWrite", "[", 
     RowBox[{"resnb", ",", 
      RowBox[{"Cell", "[", 
       RowBox[{
        RowBox[{"RowBox", "[", 
         RowBox[{"{", 
          RowBox[{"ToBoxes", "[", "contitle1", "]"}], "}"}], "]"}], ",", 
        "\"\<Input\>\""}], "]"}]}], "]"}], ";", 
    RowBox[{"NotebookWrite", "[", 
     RowBox[{"resnb", ",", 
      RowBox[{"Cell", "[", 
       RowBox[{
        RowBox[{"RowBox", "[", 
         RowBox[{"{", 
          RowBox[{"ToBoxes", "[", "contitle2", "]"}], "}"}], "]"}], ",", 
        "\"\<Input\>\""}], "]"}]}], "]"}], ";", 
    RowBox[{"NotebookWrite", "[", 
     RowBox[{"resnb", ",", 
      RowBox[{"Cell", "[", 
       RowBox[{"title", ",", "sesstyle"}], "]"}]}], "]"}], ";", 
    RowBox[{"NotebookWrite", "[", 
     RowBox[{"resnb", ",", 
      RowBox[{"Cell", "[", 
       RowBox[{
        RowBox[{"RowBox", "[", 
         RowBox[{"{", 
          RowBox[{"ToBoxes", "[", "result", "]"}], "}"}], "]"}], ",", 
        "\"\<Input\>\""}], "]"}]}], "]"}], ";", 
    RowBox[{"NotebookWrite", "[", 
     RowBox[{"resnb", ",", 
      RowBox[{"Cell", "[", 
       RowBox[{
        RowBox[{"TextData", "[", 
         RowBox[{"{", 
          RowBox[{"sestimetitle", ",", 
           RowBox[{"ToString", "[", "sestime", "]"}], ",", "sesunit"}], "}"}],
          "]"}], ",", "\"\<Input\>\""}], "]"}]}], "]"}], ";"}], 
   "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Length", "[", "expar", "]"}], "\[Equal]", "6"}], ",", 
    RowBox[{"phi6", "=", "1"}], ",", 
    RowBox[{"phi6", "=", "0"}]}], "]"}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
   "If", " ", "the", " ", "lists", " ", "replist1", " ", "and", " ", 
    "replist2", " ", "have", " ", "not", " ", "been", " ", "defined", " ", 
    "by", " ", "the", " ", "user"}], ",", " ", 
   RowBox[{
   "they", " ", "are", " ", "set", " ", "equal", " ", "to", " ", "empty", " ", 
    RowBox[{"lists", "."}]}]}], " ", "*)"}]], "Input"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"If", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Length", "[", "replist1", "]"}], "\[Equal]", "0"}], "||", 
    RowBox[{
     RowBox[{"Length", "[", "replist2", "]"}], "\[Equal]", "0"}]}], ",", 
   RowBox[{
    RowBox[{"replist1", "=", 
     RowBox[{"{", "}"}]}], ";", 
    RowBox[{"replist2", "=", 
     RowBox[{"{", "}"}]}]}]}], "]"}]], "Input"],

Cell[BoxData[
 RowBox[{"{", "}"}]], "Output",
 CellChangeTimes->{3.546567078487841*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"SortsOfParticles", "=", "11"}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "In", " ", "the", " ", "next", " ", "line", " ", "the", " ", "warning", " ",
    "message", " ", 
   RowBox[{"Part", "::", "pspec"}], " ", "is", " ", "turned", " ", 
   RowBox[{"off", "."}]}], " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Off", "[", 
   RowBox[{"Part", "::", "pspec"}], "]"}], ";", 
  RowBox[{"Off", "[", 
   RowBox[{"General", "::", "spell1"}], "]"}], ";", 
  RowBox[{"Off", "[", 
   RowBox[{"General", "::", "spell"}], "]"}], ";", 
  RowBox[{"Off", "[", 
   RowBox[{"Simplify", "::", "time"}], "]"}], ";", 
  RowBox[{"Off", "[", 
   RowBox[{"Power", "::", "infy"}], "]"}], ";", 
  RowBox[{"Off", "[", 
   RowBox[{"Coefficient", "::", "ivar"}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"conj", "[", 
    StyleBox["ject",
     FontWeight->"Plain",
     FontSlant->"Plain",
     FontTracking->"Plain",
     FontVariations->{"CompatibilityType"->0,
     "Masked"->False,
     "Outline"->False,
     "RotationAngle"->0,
     "Shadow"->False,
     "StrikeThrough"->False,
     "Underline"->False}], "]"}], " ", "performs", " ", "a", " ", "complex", 
   " ", 
   RowBox[{"conjugation", "."}]}], " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"conj", "[", "ject_", "]"}], ":=", 
  RowBox[{"ReplaceAll", "[", 
   RowBox[{"ject", ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Complex", "[", 
       RowBox[{"m_", ",", "n_"}], "]"}], "\[Rule]", 
      RowBox[{"Complex", "[", 
       RowBox[{"m", ",", 
        RowBox[{"-", "n"}]}], "]"}]}], "}"}]}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"de", "[", 
     StyleBox[
      RowBox[{"ject", ",", "var", ",", "ind"}],
      FontWeight->"Plain",
      FontSlant->"Plain",
      FontTracking->"Plain",
      FontVariations->{"CompatibilityType"->0,
      "Masked"->False,
      "Outline"->False,
      "RotationAngle"->0,
      "Shadow"->False,
      "StrikeThrough"->False,
      "Underline"->False}], "]"}], " ", "transforms", " ", "the", " ", 
    "derivatives", " ", "of", " ", "the", " ", "fields", " ", "occurring", 
    " ", "in", " ", 
    StyleBox["ject",
     FontWeight->"Plain",
     FontVariations->{"CompatibilityType"->0}], " ", "into", " ", "special", 
    " ", "functions", " ", "so", " ", "that", " ", "a", " ", "vector", " ", 
    "index", " ", 
    StyleBox["ind",
     FontWeight->"Plain",
     FontVariations->{"CompatibilityType"->0}], " ", "can", " ", "be", " ", 
    RowBox[{"introduced", "."}]}], " ", "*)"}], " "}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"de", "[", 
   RowBox[{"ject_", ",", "var_", ",", "ind_"}], "]"}], ":=", 
  RowBox[{"ReplaceAll", "[", 
   RowBox[{
    RowBox[{
     SubscriptBox["\[PartialD]", "var"], "ject"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{
        SubscriptBox["\[PartialD]", "var"], 
        RowBox[{
         SubscriptBox["\[Phi]", "cc_"], "[", "var", "]"}]}], "\[Rule]", 
       RowBox[{
        SubscriptBox["D\[Phi]", "cc"], "[", 
        RowBox[{"var", ",", "ind"}], "]"}]}], ",", 
      RowBox[{
       RowBox[{
        SubsuperscriptBox["D\[Phi]", "cc_", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"var", ",", "ind1_"}], "]"}], "\[Rule]", 
       RowBox[{
        SubscriptBox["DD\[Phi]", "cc"], "[", 
        RowBox[{"var", ",", "ind1", ",", "ind"}], "]"}]}], ",", 
      RowBox[{
       RowBox[{
        SuperscriptBox["Subscript", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"_", ",", "_"}], "]"}], "\[Rule]", "0"}], " ", ",", 
      RowBox[{
       RowBox[{
        SuperscriptBox["A", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"var", ",", "ind1_"}], "]"}], "\[Rule]", 
       RowBox[{"DA", "[", 
        RowBox[{"var", ",", "ind", ",", "ind1"}], "]"}]}], ",", 
      RowBox[{
       RowBox[{
        SuperscriptBox["DA", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "0", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"var", ",", "ind1_", ",", "ind2_"}], "]"}], "\[Rule]", 
       RowBox[{"DDA", "[", 
        RowBox[{"var", ",", "ind", ",", "ind1", ",", "ind2"}], "]"}]}], ",", 
      RowBox[{
       RowBox[{
        SuperscriptBox[
         SubscriptBox["W", "dd_"], 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"var", ",", "ind1_"}], "]"}], "\[Rule]", 
       RowBox[{
        SubscriptBox["DW", "dd"], "[", 
        RowBox[{"var", ",", "ind", ",", "ind1"}], "]"}]}], ",", 
      RowBox[{
       RowBox[{
        SuperscriptBox[
         SubscriptBox["DW", "dd_"], 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "0", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"var", ",", "ind1_", ",", "ind2_"}], "]"}], "\[Rule]", 
       RowBox[{
        SubscriptBox["DDW", "dd"], "[", 
        RowBox[{"var", ",", "ind", ",", "ind1", ",", "ind2"}], "]"}]}]}], 
     "}"}]}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"simp", "[", "ject_", "]"}], ":=", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"phi6", "==", "0"}], ",", 
    RowBox[{"Simplify", "[", "ject", "]"}], ",", "ject"}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"simp2", "[", "ject_", "]"}], ":=", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"norecurs", "==", "0"}], ",", 
    RowBox[{"Simplify", "[", "ject", "]"}], ",", 
    RowBox[{"ReplaceAll", "[", 
     RowBox[{
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"stcheck", "\[Equal]", "0"}], ",", 
        RowBox[{"simpfast", "[", "ject", "]"}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{"ject", ",", 
            SubscriptBox["G", "8"]}], "]"}], "*", 
          SubscriptBox["G", "8"]}], "+", 
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{"ject", ",", 
            SubscriptBox["G", "27"]}], "]"}], "*", 
          SubscriptBox["G", "27"]}]}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["F", "\[Pi]"], "\[Rule]", "F"}], "}"}]}], "]"}]}], 
   "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
    RowBox[{"getord", "[", 
     RowBox[{
      StyleBox["ject",
       FontWeight->"Plain",
       FontSlant->"Plain",
       FontTracking->"Plain",
       FontVariations->{"CompatibilityType"->0,
       "Masked"->False,
       "Outline"->False,
       "RotationAngle"->0,
       "Shadow"->False,
       "StrikeThrough"->False,
       "Underline"->False}], ",", " ", 
      StyleBox["ord",
       FontWeight->"Plain",
       FontSlant->"Plain",
       FontTracking->"Plain",
       FontVariations->{"CompatibilityType"->0,
       "Masked"->False,
       "Outline"->False,
       "RotationAngle"->0,
       "Shadow"->False,
       "StrikeThrough"->False,
       "Underline"->False}]}], "]"}], " ", "and", " ", 
    RowBox[{"getord", "[", 
     StyleBox[
      RowBox[{"ject", ",", " ", "ord", ",", " ", "par"}],
      FontWeight->"Plain",
      FontSlant->"Plain",
      FontTracking->"Plain",
      FontVariations->{"CompatibilityType"->0,
      "Masked"->False,
      "Outline"->False,
      "RotationAngle"->0,
      "Shadow"->False,
      "StrikeThrough"->False,
      "Underline"->False}], "]"}], " ", "evaluate", " ", 
    StyleBox["ject",
     FontWeight->"Plain",
     FontSlant->"Plain",
     FontTracking->"Plain",
     FontVariations->{"CompatibilityType"->0,
     "Masked"->False,
     "Outline"->False,
     "RotationAngle"->0,
     "Shadow"->False,
     "StrikeThrough"->False,
     "Underline"->False}], " ", "at", " ", "order", " ", 
    StyleBox["ord",
     FontWeight->"Plain",
     FontSlant->"Plain",
     FontTracking->"Plain",
     FontVariations->{"CompatibilityType"->0,
     "Masked"->False,
     "Outline"->False,
     "RotationAngle"->0,
     "Shadow"->False,
     "StrikeThrough"->False,
     "Underline"->False}], " ", "in", " ", "f"}], ",", " ", 
   RowBox[{
   "which", " ", "is", " ", "the", " ", "number", " ", "of", " ", "external", 
    " ", "particles", " ", 
    RowBox[{"(", 
     RowBox[{
     "a", " ", "photon", " ", "counts", " ", "as", " ", "two", " ", 
      "particles"}], ")"}]}], ",", " ", 
   RowBox[{"or", " ", "in", " ", 
    StyleBox["par",
     FontWeight->"Plain",
     FontSlant->"Plain",
     FontTracking->"Plain",
     FontVariations->{"CompatibilityType"->0,
     "Masked"->False,
     "Outline"->False,
     "RotationAngle"->0,
     "Shadow"->False,
     "StrikeThrough"->False,
     "Underline"->False}]}], 
   StyleBox[",",
    FontSlant->"Plain",
    FontTracking->"Plain",
    FontVariations->{"CompatibilityType"->0,
    "Masked"->False,
    "Outline"->False,
    "RotationAngle"->0,
    "Shadow"->False,
    "StrikeThrough"->False,
    "Underline"->False}], 
   StyleBox[" ",
    FontSlant->"Plain",
    FontTracking->"Plain",
    FontVariations->{"CompatibilityType"->0,
    "Masked"->False,
    "Outline"->False,
    "RotationAngle"->0,
    "Shadow"->False,
    "StrikeThrough"->False,
    "Underline"->False}], 
   RowBox[{
    StyleBox["which",
     FontSlant->"Plain",
     FontTracking->"Plain",
     FontVariations->{"CompatibilityType"->0,
     "Masked"->False,
     "Outline"->False,
     "RotationAngle"->0,
     "Shadow"->False,
     "StrikeThrough"->False,
     "Underline"->False}], 
    StyleBox[" ",
     FontSlant->"Plain",
     FontTracking->"Plain",
     FontVariations->{"CompatibilityType"->0,
     "Masked"->False,
     "Outline"->False,
     "RotationAngle"->0,
     "Shadow"->False,
     "StrikeThrough"->False,
     "Underline"->False}], 
    StyleBox["is",
     FontSlant->"Plain",
     FontTracking->"Plain",
     FontVariations->{"CompatibilityType"->0,
     "Masked"->False,
     "Outline"->False,
     "RotationAngle"->0,
     "Shadow"->False,
     "StrikeThrough"->False,
     "Underline"->False}], 
    StyleBox[" ",
     FontSlant->"Plain",
     FontTracking->"Plain",
     FontVariations->{"CompatibilityType"->0,
     "Masked"->False,
     "Outline"->False,
     "RotationAngle"->0,
     "Shadow"->False,
     "StrikeThrough"->False,
     "Underline"->False}], 
    StyleBox["a",
     FontSlant->"Plain",
     FontTracking->"Plain",
     FontVariations->{"CompatibilityType"->0,
     "Masked"->False,
     "Outline"->False,
     "RotationAngle"->0,
     "Shadow"->False,
     "StrikeThrough"->False,
     "Underline"->False}], 
    StyleBox[" ",
     FontSlant->"Plain",
     FontTracking->"Plain",
     FontVariations->{"CompatibilityType"->0,
     "Masked"->False,
     "Outline"->False,
     "RotationAngle"->0,
     "Shadow"->False,
     "StrikeThrough"->False,
     "Underline"->False}], 
    RowBox[{
     StyleBox["variable",
      FontSlant->"Plain",
      FontTracking->"Plain",
      FontVariations->{"CompatibilityType"->0,
      "Masked"->False,
      "Outline"->False,
      "RotationAngle"->0,
      "Shadow"->False,
      "StrikeThrough"->False,
      "Underline"->False}], "."}]}]}], " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"getord", "[", 
   RowBox[{"ject_", ",", "ord_"}], "]"}], ":=", 
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"ord", "<", "0"}], ",", 
      RowBox[{"ordn", "=", "0"}], ",", 
      RowBox[{"ordn", "=", "ord"}]}], "]"}], ";", 
    RowBox[{"Return", "[", 
     RowBox[{
      RowBox[{"simp", "[", 
       RowBox[{"ReplaceAll", "[", 
        RowBox[{
         RowBox[{"D", "[", 
          RowBox[{"ject", ",", 
           RowBox[{"{", 
            RowBox[{"f", ",", "ordn"}], "}"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"f", "->", "0"}], "}"}]}], "]"}], "]"}], "*", 
      FractionBox[
       SuperscriptBox["f", "ordn"], 
       RowBox[{"ordn", " ", "!"}]]}], "]"}]}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"getord", "[", 
   RowBox[{"ject_", ",", "ord_", ",", "par_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"simp", "[", 
    RowBox[{"ReplaceAll", "[", 
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{"ject", ",", 
        RowBox[{"{", 
         RowBox[{"par", ",", "ord"}], "}"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"par", "\[Rule]", "0"}], "}"}]}], "]"}], "]"}], "*", 
   FractionBox[
    SuperscriptBox["par", "ord"], 
    RowBox[{"ord", " ", "!"}]]}]}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"getordns", "[", 
    RowBox[{
     StyleBox["ject",
      FontWeight->"Plain",
      FontSlant->"Plain",
      FontTracking->"Plain",
      FontVariations->{"CompatibilityType"->0,
      "Masked"->False,
      "Outline"->False,
      "RotationAngle"->0,
      "Shadow"->False,
      "StrikeThrough"->False,
      "Underline"->False}], ",", " ", 
     StyleBox["ord",
      FontWeight->"Plain",
      FontSlant->"Plain",
      FontTracking->"Plain",
      FontVariations->{"CompatibilityType"->0,
      "Masked"->False,
      "Outline"->False,
      "RotationAngle"->0,
      "Shadow"->False,
      "StrikeThrough"->False,
      "Underline"->False}]}], "]"}], " ", "is", " ", "the", " ", "same", " ", 
   "as", " ", 
   RowBox[{"getord", "[", 
    RowBox[{
     StyleBox["ject",
      FontWeight->"Plain",
      FontSlant->"Plain",
      FontTracking->"Plain",
      FontVariations->{"CompatibilityType"->0,
      "Masked"->False,
      "Outline"->False,
      "RotationAngle"->0,
      "Shadow"->False,
      "StrikeThrough"->False,
      "Underline"->False}], ",", " ", 
     StyleBox["ord",
      FontWeight->"Plain",
      FontSlant->"Plain",
      FontTracking->"Plain",
      FontVariations->{"CompatibilityType"->0,
      "Masked"->False,
      "Outline"->False,
      "RotationAngle"->0,
      "Shadow"->False,
      "StrikeThrough"->False,
      "Underline"->False}]}], "]"}], " ", "without", " ", 
   RowBox[{"Simplify", "."}]}], " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"getordns", "[", 
   RowBox[{"ject_", ",", "ord_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"ReplaceAll", "[", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"ject", ",", 
       RowBox[{"{", 
        RowBox[{"f", ",", "ord"}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"f", "\[Rule]", "0"}], "}"}]}], "]"}], "*", 
   FractionBox[
    SuperscriptBox["f", "ord"], 
    RowBox[{"ord", " ", "!"}]]}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"getordns", "[", 
   RowBox[{"ject_", ",", "ord_", ",", "par_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"ReplaceAll", "[", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"ject", ",", 
       RowBox[{"{", 
        RowBox[{"par", ",", "ord"}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"par", "\[Rule]", "0"}], "}"}]}], "]"}], "*", 
   FractionBox[
    SuperscriptBox["par", "ord"], 
    RowBox[{"ord", " ", "!"}]]}]}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"ex2ord", "[", 
    RowBox[{
     StyleBox["ject",
      FontWeight->"Plain",
      FontSlant->"Plain",
      FontTracking->"Plain",
      FontVariations->{"CompatibilityType"->0,
      "Masked"->False,
      "Outline"->False,
      "RotationAngle"->0,
      "Shadow"->False,
      "StrikeThrough"->False,
      "Underline"->False}], ",", " ", 
     StyleBox["ord",
      FontWeight->"Plain",
      FontSlant->"Plain",
      FontTracking->"Plain",
      FontVariations->{"CompatibilityType"->0,
      "Masked"->False,
      "Outline"->False,
      "RotationAngle"->0,
      "Shadow"->False,
      "StrikeThrough"->False,
      "Underline"->False}]}], "]"}], " ", "and", " ", 
   RowBox[{"ex2ord", "[", 
    StyleBox[
     RowBox[{"ject", ",", " ", "ord", ",", " ", "par"}],
     FontWeight->"Plain",
     FontSlant->"Plain",
     FontTracking->"Plain",
     FontVariations->{"CompatibilityType"->0,
     "Masked"->False,
     "Outline"->False,
     "RotationAngle"->0,
     "Shadow"->False,
     "StrikeThrough"->False,
     "Underline"->False}], "]"}], " ", "supply", " ", 
   StyleBox["ject",
    FontWeight->"Plain",
    FontSlant->"Plain",
    FontTracking->"Plain",
    FontVariations->{"CompatibilityType"->0,
    "Masked"->False,
    "Outline"->False,
    "RotationAngle"->0,
    "Shadow"->False,
    "StrikeThrough"->False,
    "Underline"->False}], " ", "up", " ", "to", " ", "order", " ", 
   StyleBox["ord",
    FontWeight->"Plain",
    FontSlant->"Plain",
    FontTracking->"Plain",
    FontVariations->{"CompatibilityType"->0,
    "Masked"->False,
    "Outline"->False,
    "RotationAngle"->0,
    "Shadow"->False,
    "StrikeThrough"->False,
    "Underline"->False}], " ", "in", " ", "f", " ", "or", " ", "in", " ", 
   RowBox[{
    StyleBox["par",
     FontWeight->"Plain",
     FontSlant->"Plain",
     FontTracking->"Plain",
     FontVariations->{"CompatibilityType"->0,
     "Masked"->False,
     "Outline"->False,
     "RotationAngle"->0,
     "Shadow"->False,
     "StrikeThrough"->False,
     "Underline"->False}], "."}]}], " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ex2ord", "[", 
   RowBox[{"ject_", ",", "ord_"}], "]"}], ":=", 
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"ord", "<", "0"}], ",", 
      RowBox[{"ordn", "=", "0"}], ",", 
      RowBox[{"ordn", "=", "ord"}]}], "]"}], ";", 
    RowBox[{"Return", "[", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{"getord", "[", 
        RowBox[{"ject", ",", "ii"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"ii", ",", "0", ",", "ordn"}], "}"}]}], "]"}], "]"}]}], 
   "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ex2ord", "[", 
   RowBox[{"ject_", ",", "ord_", ",", "par_"}], "]"}], ":=", 
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"ord", "<", "0"}], ",", 
      RowBox[{"ordn", "=", "0"}], ",", 
      RowBox[{"ordn", "=", "ord"}]}], "]"}], ";", 
    RowBox[{"Return", "[", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{"getord", "[", 
        RowBox[{"ject", ",", "ii", ",", "par"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"ii", ",", "0", ",", "ordn"}], "}"}]}], "]"}], "]"}]}], 
   "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"ex2ordns", "[", 
    RowBox[{
     StyleBox["ject",
      FontWeight->"Plain",
      FontSlant->"Plain",
      FontTracking->"Plain",
      FontVariations->{"CompatibilityType"->0,
      "Masked"->False,
      "Outline"->False,
      "RotationAngle"->0,
      "Shadow"->False,
      "StrikeThrough"->False,
      "Underline"->False}], ",", " ", 
     StyleBox["ord",
      FontWeight->"Plain",
      FontSlant->"Plain",
      FontTracking->"Plain",
      FontVariations->{"CompatibilityType"->0,
      "Masked"->False,
      "Outline"->False,
      "RotationAngle"->0,
      "Shadow"->False,
      "StrikeThrough"->False,
      "Underline"->False}]}], "]"}], " ", "is", " ", "the", " ", "same", " ", 
   "as", " ", 
   RowBox[{"ex2ord", "[", 
    RowBox[{
     StyleBox["ject",
      FontWeight->"Plain",
      FontSlant->"Plain",
      FontTracking->"Plain",
      FontVariations->{"CompatibilityType"->0,
      "Masked"->False,
      "Outline"->False,
      "RotationAngle"->0,
      "Shadow"->False,
      "StrikeThrough"->False,
      "Underline"->False}], ",", " ", 
     StyleBox["ord",
      FontWeight->"Plain",
      FontSlant->"Plain",
      FontTracking->"Plain",
      FontVariations->{"CompatibilityType"->0,
      "Masked"->False,
      "Outline"->False,
      "RotationAngle"->0,
      "Shadow"->False,
      "StrikeThrough"->False,
      "Underline"->False}]}], "]"}], " ", "without", " ", 
   RowBox[{"Simplify", "."}]}], " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ex2ordns", "[", 
   RowBox[{"ject_", ",", "ord_"}], "]"}], ":=", 
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{"getordns", "[", 
     RowBox[{"ject", ",", "ii"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"ii", ",", "0", ",", "ord"}], "}"}]}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ex2ordns", "[", 
   RowBox[{"ject_", ",", "ord_", ",", "par_"}], "]"}], ":=", 
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"ord", "<", "0"}], ",", 
      RowBox[{"ordn", "=", "0"}], ",", 
      RowBox[{"ordn", "=", "ord"}]}], "]"}], ";", 
    RowBox[{"Return", "[", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{"getordns", "[", 
        RowBox[{"ject", ",", "ii", ",", "par"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"ii", ",", "0", ",", "ordn"}], "}"}]}], "]"}], "]"}]}], 
   "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ex2ordns2", "[", 
   RowBox[{"ject_", ",", "ord_", ",", "par_"}], "]"}], ":=", 
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{"Do", "[", 
     RowBox[{
      RowBox[{"zxc", "=", "0"}], ";", 
      RowBox[{"Do", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"jj", "=", 
          RowBox[{"-", "ii"}]}], ";", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Position", "[", 
             RowBox[{"ject", ",", 
              RowBox[{"Power", "[", 
               RowBox[{"par", ",", "jj"}], "]"}]}], "]"}], "\[NotEqual]", 
            RowBox[{"{", "}"}]}], ",", 
           RowBox[{"zxc", "=", "1"}]}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"ii", ",", "1", ",", "8"}], "}"}]}], "]"}]}], "]"}], ";", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"zxc", "\[Equal]", "0"}], ",", 
      RowBox[{"Return", "[", 
       RowBox[{"ex2ordns", "[", 
        RowBox[{"ject", ",", "ord", ",", "par"}], "]"}], "]"}], ",", 
      RowBox[{
       RowBox[{"tject", "=", 
        RowBox[{"ReplaceAll", "[", 
         RowBox[{"ject", ",", 
          RowBox[{"{", 
           RowBox[{"par", "\[Rule]", 
            FractionBox["1", "par"]}], "}"}]}], "]"}]}], ";", 
       RowBox[{"Return", "[", 
        RowBox[{"ReplaceAll", "[", 
         RowBox[{
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{"getordns", "[", 
             RowBox[{"tject", ",", "ii", ",", "par"}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"ii", ",", "0", ",", "ord"}], "}"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"par", "\[Rule]", 
            FractionBox["1", "par"]}], "}"}]}], "]"}], "]"}]}]}], "]"}]}], 
   "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"Tr2ord", "[", 
    RowBox[{
     StyleBox["ject",
      FontWeight->"Plain",
      FontSlant->"Plain",
      FontTracking->"Plain",
      FontVariations->{"CompatibilityType"->0,
      "Masked"->False,
      "Outline"->False,
      "RotationAngle"->0,
      "Shadow"->False,
      "StrikeThrough"->False,
      "Underline"->False}], ",", " ", 
     StyleBox["ord",
      FontWeight->"Plain",
      FontSlant->"Plain",
      FontTracking->"Plain",
      FontVariations->{"CompatibilityType"->0,
      "Masked"->False,
      "Outline"->False,
      "RotationAngle"->0,
      "Shadow"->False,
      "StrikeThrough"->False,
      "Underline"->False}]}], "]"}], " ", "evaluates", " ", "the", " ", 
   "trace", " ", "of", " ", 
   StyleBox["ject",
    FontWeight->"Plain",
    FontSlant->"Plain",
    FontTracking->"Plain",
    FontVariations->{"CompatibilityType"->0,
    "Masked"->False,
    "Outline"->False,
    "RotationAngle"->0,
    "Shadow"->False,
    "StrikeThrough"->False,
    "Underline"->False}], " ", "up", " ", "to", " ", "order", " ", 
   StyleBox["ord",
    FontWeight->"Plain",
    FontSlant->"Plain",
    FontTracking->"Plain",
    FontVariations->{"CompatibilityType"->0,
    "Masked"->False,
    "Outline"->False,
    "RotationAngle"->0,
    "Shadow"->False,
    "StrikeThrough"->False,
    "Underline"->False}], " ", "in", " ", 
   RowBox[{"f", "."}]}], " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Tr2ord", "[", 
   RowBox[{"ject_", ",", "ord_"}], "]"}], ":=", 
  RowBox[{"ex2ord", "[", 
   RowBox[{
    RowBox[{"Tr", "[", "ject", "]"}], ",", "ord"}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"funcchange", "[", 
    StyleBox["ject",
     FontWeight->"Plain",
     FontSlant->"Plain",
     FontTracking->"Plain",
     FontVariations->{"CompatibilityType"->0,
     "Masked"->False,
     "Outline"->False,
     "RotationAngle"->0,
     "Shadow"->False,
     "StrikeThrough"->False,
     "Underline"->False}], "]"}], " ", "transforms", " ", "the", " ", 
   "fields", " ", "so", " ", "that", " ", "they", " ", "can", " ", "be", " ", 
   "used", " ", "as", " ", "arguments", " ", "of", " ", "a", " ", 
   RowBox[{"function", "."}]}], " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"funcchange", "[", "ject_", "]"}], ":=", 
  RowBox[{"ReplaceAll", "[", 
   RowBox[{"ject", ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Phi]", "[", "1", "]"}], "\[Rule]", "\[Phi]1"}], ",", 
      RowBox[{
       RowBox[{"\[Phi]", "[", "2", "]"}], "\[Rule]", "\[Phi]2"}], ",", 
      RowBox[{
       RowBox[{"\[Phi]", "[", "3", "]"}], "\[Rule]", "\[Phi]3"}], ",", 
      RowBox[{
       RowBox[{"\[Phi]", "[", "4", "]"}], "\[Rule]", "\[Phi]4"}], ",", 
      RowBox[{
       RowBox[{"\[Phi]", "[", "5", "]"}], "\[Rule]", "\[Phi]5"}], ",", 
      RowBox[{
       RowBox[{"\[Phi]", "[", "6", "]"}], "\[Rule]", "\[Phi]6"}], ",", 
      RowBox[{
       RowBox[{"\[Phi]", "[", "7", "]"}], "\[Rule]", "\[Phi]7"}], ",", 
      RowBox[{
       RowBox[{"\[Phi]", "[", "8", "]"}], "\[Rule]", "\[Phi]8"}], ",", 
      RowBox[{
       RowBox[{"W", "[", "1", "]"}], "\[Rule]", "W1"}], ",", 
      RowBox[{
       RowBox[{"W", "[", "2", "]"}], "\[Rule]", "W2"}]}], "}"}]}], 
   "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"dephi", "[", 
    StyleBox[
     RowBox[{"ject", ",", "i"}],
     FontWeight->"Plain",
     FontSlant->"Plain",
     FontTracking->"Plain",
     FontVariations->{"CompatibilityType"->0,
     "Masked"->False,
     "Outline"->False,
     "RotationAngle"->0,
     "Shadow"->False,
     "StrikeThrough"->False,
     "Underline"->False}], "]"}], " ", "is", " ", "needed", " ", "for", " ", 
   "derivatives", " ", "with", " ", "respect", " ", "to", " ", 
   RowBox[{
    SubscriptBox["\[Phi]", 
     StyleBox["i",
      FontWeight->"Plain",
      FontSlant->"Plain",
      FontTracking->"Plain",
      FontVariations->{"CompatibilityType"->0,
      "Masked"->False,
      "Outline"->False,
      "RotationAngle"->0,
      "Shadow"->False,
      "StrikeThrough"->False,
      "Underline"->False}]], "."}]}], " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"dephi", "[", 
   RowBox[{"ject_", ",", "i_"}], "]"}], ":=", 
  RowBox[{"ReplaceAll", "[", 
   RowBox[{
    RowBox[{"ReplaceAll", "[", 
     RowBox[{
      RowBox[{"ReplaceAll", "[", 
       RowBox[{
        RowBox[{"Expand", "[", 
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{"ReplaceAll", "[", 
            RowBox[{"ject", ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{
                SubscriptBox["D\[Phi]", "cc_"], "[", 
                RowBox[{"n_", ",", "m_"}], "]"}], "\[Rule]", 
               RowBox[{"ab", "[", 
                RowBox[{
                 RowBox[{
                  SubscriptBox["\[Phi]", "cc"], "[", "n", "]"}], ",", "n"}], 
                "]"}]}], "}"}]}], "]"}], ",", 
           RowBox[{
            SubscriptBox["\[Phi]", "i"], "[", "var", "]"}]}], "]"}], "]"}], 
        ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"(", "tt_", ")"}], "*", 
           RowBox[{
            SuperscriptBox["ab", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"1", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"m_", ",", "n_"}], "]"}]}], "\[Rule]", 
          RowBox[{"-", 
           RowBox[{"ab", "[", 
            RowBox[{"tt", ",", "n"}], "]"}]}]}], "}"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"ab", "\[Rule]", "D"}], "}"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{
        SubsuperscriptBox["\[Phi]", "cc_", "\[Prime]",
         MultilineFunction->None], "[", "var_", "]"}], "\[Rule]", 
       RowBox[{
        SubscriptBox["D\[Phi]", "cc"], "[", 
        RowBox[{"var", ",", 
         SubscriptBox["\[Alpha]", "var"]}], "]"}]}], ",", 
      RowBox[{
       RowBox[{
        SubsuperscriptBox["\[Phi]", "cc_", "\[DoublePrime]",
         MultilineFunction->None], "[", "var", "]"}], "\[Rule]", 
       RowBox[{
        SubscriptBox["DD\[Phi]", "cc"], "[", 
        RowBox[{"var", ",", 
         SubscriptBox["\[Alpha]", "var"], ",", 
         SubscriptBox["\[Alpha]", "var"]}], "]"}]}], ",", 
      RowBox[{
       RowBox[{
        SuperscriptBox["A", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"var_", ",", "ind_"}], "]"}], "\[Rule]", 
       RowBox[{"DA", "[", 
        RowBox[{"var", ",", 
         SubscriptBox["\[Alpha]", "var"], ",", "ind"}], "]"}]}], ",", 
      RowBox[{
       RowBox[{
        SuperscriptBox["DA", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "0", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"var_", ",", "inde_", ",", "ind_"}], "]"}], "\[Rule]", 
       RowBox[{"DA", "[", 
        RowBox[{"var", ",", "inde", ",", 
         SubscriptBox["\[Alpha]", "var"], ",", "ind"}], "]"}]}], ",", 
      RowBox[{
       RowBox[{
        SuperscriptBox[
         SubscriptBox["W", "dd_"], 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"var_", ",", "ind_"}], "]"}], "\[Rule]", 
       RowBox[{
        SubscriptBox["DW", "dd"], "[", 
        RowBox[{"var", ",", 
         SubscriptBox["\[Alpha]", "var"], ",", "ind"}], "]"}]}], ",", 
      RowBox[{
       RowBox[{
        SuperscriptBox[
         SubscriptBox["DW", "dd_"], 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "0", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"var_", ",", "inde_", ",", "ind_"}], "]"}], "\[Rule]", 
       RowBox[{
        SubscriptBox["DDW", "dd"], "[", 
        RowBox[{"var", ",", 
         SubscriptBox["\[Alpha]", "var"], ",", "inde", ",", "ind"}], "]"}]}], 
      ",", 
      RowBox[{
       RowBox[{
        SuperscriptBox["Subscript", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"_", ",", "_"}], "]"}], "\[Rule]", "0"}]}], "}"}]}], 
   "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"wkorr", "[", 
    StyleBox["ject",
     FontWeight->"Plain",
     FontSlant->"Plain",
     FontTracking->"Plain",
     FontVariations->{"CompatibilityType"->0,
     "Masked"->False,
     "Outline"->False,
     "RotationAngle"->0,
     "Shadow"->False,
     "StrikeThrough"->False,
     "Underline"->False}], "]"}], " ", "extracts", " ", "the", " ", "squared",
    " ", "momentum", " ", "of", " ", "a", " ", "W", " ", 
   RowBox[{"boson", "."}]}], " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"wkorr", "[", "ject_", "]"}], ":=", 
  RowBox[{"ReplaceAll", "[", 
   RowBox[{"ject", ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       SubsuperscriptBox["DDW", "cc_", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "0", ",", "0", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"var_", ",", "ind1_", ",", "ind2_", ",", "ind2_"}], "]"}], 
      "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"sp", "[", 
         RowBox[{"wmo", ",", "wmo"}], "]"}]}], 
       RowBox[{
        SubscriptBox["DW", "cc"], "[", 
        RowBox[{"var", ",", "ind2", ",", "ind2"}], "]"}]}]}], "}"}]}], 
   "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"trans", "[", 
     StyleBox["ject",
      FontWeight->"Plain",
      FontSlant->"Plain",
      FontTracking->"Plain",
      FontVariations->{"CompatibilityType"->0,
      "Masked"->False,
      "Outline"->False,
      "RotationAngle"->0,
      "Shadow"->False,
      "StrikeThrough"->False,
      "Underline"->False}], "]"}], " ", "introduces", " ", "the", " ", 
    "functions", " ", 
    RowBox[{
     SubscriptBox["e", "cc"], "[", "var", "]"}], " ", "and", " ", "their", 
    " ", "derivatives", " ", "that", " ", "are", " ", "used", " ", "in", " ", 
    "the", " ", "following", " ", "for", " ", "the", " ", "Fourier", " ", 
    RowBox[{"transformation", "."}]}], " ", "*)"}], " "}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"trans", "[", "ject_", "]"}], ":=", 
  RowBox[{"ReplaceAll", "[", 
   RowBox[{"ject", ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{
        SubscriptBox["\[Phi]", "cc_"], "[", "var_", "]"}], "\[Rule]", 
       RowBox[{
        RowBox[{"\[Phi]", "[", "cc", "]"}], " ", 
        RowBox[{
         SubscriptBox["e", "cc"], "[", "var", "]"}]}]}], ",", 
      RowBox[{
       RowBox[{
        SubscriptBox["D\[Phi]", "cc_"], "[", 
        RowBox[{"var_", ",", "ind_"}], "]"}], "\[Rule]", 
       RowBox[{
        RowBox[{"\[Phi]", "[", "cc", "]"}], " ", 
        RowBox[{
         SubscriptBox["De", "cc"], "[", 
         RowBox[{"var", ",", "ind"}], "]"}]}]}], ",", 
      RowBox[{
       RowBox[{
        SubscriptBox["DD\[Phi]", "cc_"], "[", 
        RowBox[{"var_", ",", "ind1_", ",", "ind2_"}], "]"}], "\[Rule]", 
       RowBox[{
        RowBox[{"\[Phi]", "[", "cc", "]"}], " ", 
        RowBox[{
         SubscriptBox["DDe", "cc"], "[", 
         RowBox[{"var", ",", "ind1", ",", "ind2"}], "]"}]}]}], ",", 
      RowBox[{
       RowBox[{"A", "[", 
        RowBox[{"var_", ",", "ind_"}], "]"}], "\[Rule]", 
       RowBox[{
        RowBox[{
         SubscriptBox["e", "9"], "[", 
         RowBox[{"var", ",", "ind"}], "]"}], " ", "\[Gamma]"}]}], ",", 
      RowBox[{
       RowBox[{"DA", "[", 
        RowBox[{"var_", ",", "ind1_", ",", "ind2_"}], "]"}], "\[Rule]", 
       RowBox[{
        RowBox[{
         SubscriptBox["De", "9"], "[", 
         RowBox[{"var", ",", "ind1", ",", "ind2"}], "]"}], " ", 
        "\[Gamma]"}]}], ",", 
      RowBox[{
       RowBox[{"DDA", "[", 
        RowBox[{"var_", ",", "ind1_", ",", "ind2_", ",", "ind3_"}], "]"}], 
       "\[Rule]", 
       RowBox[{
        RowBox[{
         SubscriptBox["DDe", "9"], "[", 
         RowBox[{"var", ",", "ind1", ",", "ind2", ",", "ind3"}], "]"}], " ", 
        "\[Gamma]"}]}], ",", 
      RowBox[{
       RowBox[{
        SubscriptBox["W", "dd_"], "[", 
        RowBox[{"var_", ",", "ind_"}], "]"}], "\[Rule]", 
       RowBox[{
        RowBox[{
         SubscriptBox["e", 
          RowBox[{"dd", "+", "9"}]], "[", 
         RowBox[{"var", ",", "ind"}], "]"}], " ", 
        RowBox[{"W", "[", "dd", "]"}]}]}], ",", 
      RowBox[{
       RowBox[{
        SubscriptBox["DW", "dd_"], "[", 
        RowBox[{"var_", ",", "ind1_", ",", "ind2_"}], "]"}], "\[Rule]", 
       RowBox[{
        RowBox[{
         SubscriptBox["De", 
          RowBox[{"dd", "+", "9"}]], "[", 
         RowBox[{"var", ",", "ind1", ",", "ind2"}], "]"}], " ", 
        RowBox[{"W", "[", "dd", "]"}]}]}], ",", 
      RowBox[{
       RowBox[{
        SubscriptBox["DDW", "dd_"], "[", 
        RowBox[{"var_", ",", "ind1_", ",", "ind2_", ",", "ind3_"}], "]"}], 
       "\[Rule]", 
       RowBox[{
        RowBox[{
         SubscriptBox["DDe", 
          RowBox[{"dd", "+", "9"}]], "[", 
         RowBox[{"var", ",", "ind1", ",", "ind2", ",", "ind3"}], "]"}], " ", 
        RowBox[{"W", "[", "dd", "]"}]}]}]}], "}"}]}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"numbers", "[", 
    StyleBox["ject",
     FontWeight->"Plain",
     FontSlant->"Plain",
     FontTracking->"Plain",
     FontVariations->{"CompatibilityType"->0,
     "Masked"->False,
     "Outline"->False,
     "RotationAngle"->0,
     "Shadow"->False,
     "StrikeThrough"->False,
     "Underline"->False}], "]"}], " ", "extracts", " ", "the", " ", "indices",
    " ", "of", " ", "the", " ", 
   RowBox[{"fields", "."}]}], " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"numbers", "[", "ject_", "]"}], ":=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Complement", "[", 
      RowBox[{"ject", ",", 
       RowBox[{"{", 
        RowBox[{"\[Gamma]", ",", 
         SubscriptBox["W", "1"], ",", 
         SubscriptBox["W", "2"]}], "}"}]}], "]"}], "[", 
     RowBox[{"[", 
      RowBox[{"ii", ",", "2"}], "]"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"ii", ",", 
      RowBox[{"Length", "[", 
       RowBox[{"Complement", "[", 
        RowBox[{"ject", ",", 
         RowBox[{"{", 
          RowBox[{"\[Gamma]", ",", 
           SubscriptBox["W", "1"], ",", 
           SubscriptBox["W", "2"]}], "}"}]}], "]"}], "]"}]}], "}"}]}], 
   "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"setzero", "[", 
    StyleBox["ject",
     FontWeight->"Plain",
     FontSlant->"Plain",
     FontTracking->"Plain",
     FontVariations->{"CompatibilityType"->0,
     "Masked"->False,
     "Outline"->False,
     "RotationAngle"->0,
     "Shadow"->False,
     "StrikeThrough"->False,
     "Underline"->False}], "]"}], " ", "deletes", " ", "the", " ", "fields", 
   " ", "that", " ", "do", " ", "not", " ", "occur", " ", "as", " ", 
   "external", " ", 
   RowBox[{"fields", "."}]}], "  ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"setzero", "[", "ject_", "]"}], ":=", 
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{"tempject", "=", "ject"}], ";", 
    RowBox[{"Do", "[", 
     RowBox[{
      RowBox[{"tempject", "=", 
       RowBox[{"ReplaceAll", "[", 
        RowBox[{"tempject", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"Subscript", "[", 
              RowBox[{"\[Phi]", ",", 
               RowBox[{"nonexnumbers", "[", 
                RowBox[{"[", "bb", "]"}], "]"}]}], "]"}], "[", "x_", "]"}], 
            "\[Rule]", "0"}], ",", 
           RowBox[{
            RowBox[{
             RowBox[{"Subscript", "[", 
              RowBox[{"D\[Phi]", ",", 
               RowBox[{"nonexnumbers", "[", 
                RowBox[{"[", "bb", "]"}], "]"}]}], "]"}], "[", 
             RowBox[{"a_", ",", "b_"}], "]"}], "\[Rule]", "0"}], ",", 
           RowBox[{
            RowBox[{
             RowBox[{"Subscript", "[", 
              RowBox[{"DD\[Phi]", ",", 
               RowBox[{"nonexnumbers", "[", 
                RowBox[{"[", "bb", "]"}], "]"}]}], "]"}], "[", 
             RowBox[{"a_", ",", "b_", ",", "c_"}], "]"}], "\[Rule]", "0"}]}], 
          "}"}]}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"bb", ",", 
        RowBox[{"Length", "[", "nonexnumbers", "]"}]}], "}"}]}], "]"}], ";", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"MemberQ", "[", 
       RowBox[{"nonexpar", ",", "\[Gamma]"}], "]"}], ",", 
      RowBox[{"tempject", "=", 
       RowBox[{"ReplaceAll", "[", 
        RowBox[{"tempject", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"A", "[", "__", "]"}], "\[Rule]", "0"}], ",", 
           RowBox[{
            RowBox[{"DA", "[", "__", "]"}], "\[Rule]", "0"}], ",", 
           RowBox[{
            RowBox[{"DDA", "[", "__", "]"}], "\[Rule]", "0"}]}], "}"}]}], 
        "]"}]}]}], "]"}], ";", 
    RowBox[{"Do", "[", 
     RowBox[{
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"MemberQ", "[", 
         RowBox[{"nonexpar", ",", 
          SubscriptBox["W", "ii"]}], "]"}], ",", 
        RowBox[{"tempject", "=", 
         RowBox[{"ReplaceAll", "[", 
          RowBox[{"tempject", ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{
               SubscriptBox["W", "ii"], "[", "__", "]"}], "\[Rule]", "0"}], 
             ",", 
             RowBox[{
              RowBox[{
               SubscriptBox["DW", "ii"], "[", "__", "]"}], "\[Rule]", "0"}], 
             ",", 
             RowBox[{
              RowBox[{
               SubscriptBox["DDW", "ii"], "[", "__", "]"}], "\[Rule]", 
              "0"}]}], "}"}]}], "]"}]}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"ii", ",", "8"}], "}"}]}], "]"}], ";", 
    RowBox[{"Return", "[", "tempject", "]"}]}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"eom", "[", 
     StyleBox[
      RowBox[{"ject", ",", "ord"}],
      FontWeight->"Plain",
      FontSlant->"Plain",
      FontTracking->"Plain",
      FontVariations->{"CompatibilityType"->0,
      "Masked"->False,
      "Outline"->False,
      "RotationAngle"->0,
      "Shadow"->False,
      "StrikeThrough"->False,
      "Underline"->False}], "]"}], " ", "inserts", " ", "the", " ", 
    "solution", " ", "of", " ", "the", " ", "classical", " ", "equation", " ",
     "of", " ", 
    RowBox[{"motion", "."}]}], " ", "*)"}], " "}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"eom", "[", 
   RowBox[{"ject_", ",", "ord_"}], "]"}], ":=", 
  RowBox[{"Do", "[", 
   RowBox[{"Return", "[", 
    RowBox[{"ex2ord", "[", 
     RowBox[{
      RowBox[{"setzero", "[", 
       RowBox[{"ReplaceAll", "[", 
        RowBox[{"ject", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{
             SubscriptBox["\[Phi]", "cc_"], "[", "var_", "]"}], "\[Rule]", 
            RowBox[{
             RowBox[{
              SubscriptBox["\[Phi]", "cc"], "[", "var", "]"}], "+", 
             RowBox[{
              SuperscriptBox["f", "2"], " ", 
              RowBox[{
               SubscriptBox["pg", "cc"], "[", "var", "]"}], " ", 
              RowBox[{
               SubscriptBox["\[CapitalPhi]", "cc"], "[", 
               RowBox[{
                RowBox[{"\[Phi]", "[", "1", "]"}], ",", 
                RowBox[{"\[Phi]", "[", "2", "]"}], ",", 
                RowBox[{"\[Phi]", "[", "3", "]"}], ",", 
                RowBox[{"\[Phi]", "[", "4", "]"}], ",", 
                RowBox[{"\[Phi]", "[", "5", "]"}], ",", 
                RowBox[{"\[Phi]", "[", "6", "]"}], ",", 
                RowBox[{"\[Phi]", "[", "7", "]"}], ",", 
                RowBox[{"\[Phi]", "[", "8", "]"}], ",", "\[Gamma]", ",", 
                RowBox[{"W", "[", "1", "]"}], ",", 
                RowBox[{"W", "[", "2", "]"}], ",", "ext"}], "]"}]}]}]}], ",", 
           
           RowBox[{
            RowBox[{
             SubscriptBox["D\[Phi]", "cc_"], "[", 
             RowBox[{"var_", ",", "ind_"}], "]"}], "\[Rule]", 
            RowBox[{
             RowBox[{
              SubscriptBox["D\[Phi]", "cc"], "[", 
              RowBox[{"var", ",", "ind"}], "]"}], "+", 
             RowBox[{
              SuperscriptBox["f", "2"], " ", 
              RowBox[{
               SubscriptBox["Dpg", "cc"], "[", 
               RowBox[{"var", ",", "ind"}], "]"}], 
              RowBox[{
               SubscriptBox["\[CapitalPhi]", "cc"], "[", 
               RowBox[{
                RowBox[{"\[Phi]", "[", "1", "]"}], ",", 
                RowBox[{"\[Phi]", "[", "2", "]"}], ",", 
                RowBox[{"\[Phi]", "[", "3", "]"}], ",", 
                RowBox[{"\[Phi]", "[", "4", "]"}], ",", 
                RowBox[{"\[Phi]", "[", "5", "]"}], ",", 
                RowBox[{"\[Phi]", "[", "6", "]"}], ",", 
                RowBox[{"\[Phi]", "[", "7", "]"}], ",", 
                RowBox[{"\[Phi]", "[", "8", "]"}], ",", "\[Gamma]", ",", 
                RowBox[{"W", "[", "1", "]"}], ",", 
                RowBox[{"W", "[", "2", "]"}], ",", "ext"}], "]"}]}]}]}], ",", 
           
           RowBox[{
            RowBox[{
             SubscriptBox["DD\[Phi]", "cc_"], "[", 
             RowBox[{"var_", ",", "ind1_", ",", "ind2_"}], "]"}], "\[Rule]", 
            RowBox[{
             RowBox[{
              SubscriptBox["DD\[Phi]", "cc"], "[", 
              RowBox[{"var", ",", "ind1", ",", "ind2"}], "]"}], "+", 
             RowBox[{
              SuperscriptBox["f", "2"], " ", 
              RowBox[{
               SubscriptBox["DDpg", "cc"], "[", 
               RowBox[{"var", ",", "ind1", ",", "ind2"}], "]"}], 
              RowBox[{
               SubscriptBox["\[CapitalPhi]", "cc"], "[", 
               RowBox[{
                RowBox[{"\[Phi]", "[", "1", "]"}], ",", 
                RowBox[{"\[Phi]", "[", "2", "]"}], ",", 
                RowBox[{"\[Phi]", "[", "3", "]"}], ",", 
                RowBox[{"\[Phi]", "[", "4", "]"}], ",", 
                RowBox[{"\[Phi]", "[", "5", "]"}], ",", 
                RowBox[{"\[Phi]", "[", "6", "]"}], ",", 
                RowBox[{"\[Phi]", "[", "7", "]"}], ",", 
                RowBox[{"\[Phi]", "[", "8", "]"}], ",", "\[Gamma]", ",", 
                RowBox[{"W", "[", "1", "]"}], ",", 
                RowBox[{"W", "[", "2", "]"}], ",", "ext"}], "]"}]}]}]}]}], 
          "}"}]}], "]"}], "]"}], ",", "ord"}], "]"}], "]"}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"eomp2", "[", 
    StyleBox[
     RowBox[{"ject", ",", "ord", ",", "ftr"}],
     FontWeight->"Plain",
     FontSlant->"Plain",
     FontTracking->"Plain",
     FontVariations->{"CompatibilityType"->0,
     "Masked"->False,
     "Outline"->False,
     "RotationAngle"->0,
     "Shadow"->False,
     "StrikeThrough"->False,
     "Underline"->False}], "]"}], " ", "is", " ", "the", " ", "same", " ", 
   "as", " ", 
   RowBox[{"eom", "[", 
    StyleBox[
     RowBox[{"ject", ",", "ord"}],
     FontWeight->"Plain",
     FontSlant->"Plain",
     FontTracking->"Plain",
     FontVariations->{"CompatibilityType"->0,
     "Masked"->False,
     "Outline"->False,
     "RotationAngle"->0,
     "Shadow"->False,
     "StrikeThrough"->False,
     "Underline"->False}], "]"}], " ", "with", " ", "an", " ", "additional", 
   " ", "factor", " ", "ftr", " ", "and", " ", "the", " ", "inclusion", " ", 
   "of", " ", "the", " ", "physical", " ", "decay", " ", 
   RowBox[{"constants", "."}]}], " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"eomp2", "[", 
   RowBox[{"ject_", ",", "ord_", ",", "ftr_"}], "]"}], ":=", 
  RowBox[{"Do", "[", 
   RowBox[{"Return", "[", 
    RowBox[{"ex2ord", "[", 
     RowBox[{
      RowBox[{"setzero", "[", 
       RowBox[{"ReplaceAll", "[", 
        RowBox[{"ject", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{
             SubscriptBox["\[Phi]", "cc_"], "[", "var_", "]"}], "\[Rule]", 
            RowBox[{
             RowBox[{
              RowBox[{
               SubscriptBox["\[Phi]", "cc"], "[", "var", "]"}], 
              RowBox[{"fp", "[", 
               RowBox[{"[", "cc", "]"}], "]"}]}], "+", 
             RowBox[{"ftr", "*", 
              SuperscriptBox["f", "2"], " ", 
              RowBox[{
               SubscriptBox["pg", "cc"], "[", "var", "]"}], 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"fp", "[", 
                 RowBox[{"[", "cc", "]"}], "]"}], ")"}], "2"], 
              RowBox[{
               SubscriptBox["\[CapitalPhi]", "cc"], "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"\[Phi]", "[", "1", "]"}], 
                 RowBox[{"fp", "[", 
                  RowBox[{"[", "1", "]"}], "]"}]}], ",", 
                RowBox[{
                 RowBox[{"\[Phi]", "[", "2", "]"}], 
                 RowBox[{"fp", "[", 
                  RowBox[{"[", "2", "]"}], "]"}]}], ",", 
                RowBox[{
                 RowBox[{"\[Phi]", "[", "3", "]"}], 
                 RowBox[{"fp", "[", 
                  RowBox[{"[", "3", "]"}], "]"}]}], ",", 
                RowBox[{
                 RowBox[{"\[Phi]", "[", "4", "]"}], 
                 RowBox[{"fp", "[", 
                  RowBox[{"[", "4", "]"}], "]"}]}], ",", 
                RowBox[{
                 RowBox[{"\[Phi]", "[", "5", "]"}], 
                 RowBox[{"fp", "[", 
                  RowBox[{"[", "5", "]"}], "]"}]}], ",", 
                RowBox[{
                 RowBox[{"\[Phi]", "[", "6", "]"}], 
                 RowBox[{"fp", "[", 
                  RowBox[{"[", "6", "]"}], "]"}]}], ",", 
                RowBox[{
                 RowBox[{"\[Phi]", "[", "7", "]"}], 
                 RowBox[{"fp", "[", 
                  RowBox[{"[", "7", "]"}], "]"}]}], ",", 
                RowBox[{
                 RowBox[{"\[Phi]", "[", "8", "]"}], 
                 RowBox[{"fp", "[", 
                  RowBox[{"[", "8", "]"}], "]"}]}], ",", "\[Gamma]", ",", 
                RowBox[{"W", "[", "1", "]"}], ",", 
                RowBox[{"W", "[", "2", "]"}], ",", "ext"}], "]"}]}]}]}], ",", 
           
           RowBox[{
            RowBox[{
             SubscriptBox["D\[Phi]", "cc_"], "[", 
             RowBox[{"var_", ",", "ind_"}], "]"}], "\[Rule]", 
            RowBox[{
             RowBox[{
              RowBox[{
               SubscriptBox["D\[Phi]", "cc"], "[", 
               RowBox[{"var", ",", "ind"}], "]"}], 
              RowBox[{"fp", "[", 
               RowBox[{"[", "cc", "]"}], "]"}]}], "+", 
             RowBox[{"ftr", "*", 
              SuperscriptBox["f", "2"], " ", 
              RowBox[{
               SubscriptBox["Dpg", "cc"], "[", 
               RowBox[{"var", ",", "ind"}], "]"}], 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"fp", "[", 
                 RowBox[{"[", "cc", "]"}], "]"}], ")"}], "2"], 
              RowBox[{
               SubscriptBox["\[CapitalPhi]", "cc"], "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"\[Phi]", "[", "1", "]"}], 
                 RowBox[{"fp", "[", 
                  RowBox[{"[", "1", "]"}], "]"}]}], ",", 
                RowBox[{
                 RowBox[{"\[Phi]", "[", "2", "]"}], 
                 RowBox[{"fp", "[", 
                  RowBox[{"[", "2", "]"}], "]"}]}], ",", 
                RowBox[{
                 RowBox[{"\[Phi]", "[", "3", "]"}], 
                 RowBox[{"fp", "[", 
                  RowBox[{"[", "3", "]"}], "]"}]}], ",", 
                RowBox[{
                 RowBox[{"\[Phi]", "[", "4", "]"}], 
                 RowBox[{"fp", "[", 
                  RowBox[{"[", "4", "]"}], "]"}]}], ",", 
                RowBox[{
                 RowBox[{"\[Phi]", "[", "5", "]"}], 
                 RowBox[{"fp", "[", 
                  RowBox[{"[", "5", "]"}], "]"}]}], ",", 
                RowBox[{
                 RowBox[{"\[Phi]", "[", "6", "]"}], 
                 RowBox[{"fp", "[", 
                  RowBox[{"[", "6", "]"}], "]"}]}], ",", 
                RowBox[{
                 RowBox[{"\[Phi]", "[", "7", "]"}], 
                 RowBox[{"fp", "[", 
                  RowBox[{"[", "7", "]"}], "]"}]}], ",", 
                RowBox[{
                 RowBox[{"\[Phi]", "[", "8", "]"}], 
                 RowBox[{"fp", "[", 
                  RowBox[{"[", "8", "]"}], "]"}]}], ",", "\[Gamma]", ",", 
                RowBox[{"W", "[", "1", "]"}], ",", 
                RowBox[{"W", "[", "2", "]"}], ",", "ext"}], "]"}]}]}]}], ",", 
           
           RowBox[{
            RowBox[{
             SubscriptBox["DD\[Phi]", "cc_"], "[", 
             RowBox[{"var_", ",", "ind1_", ",", "ind2_"}], "]"}], "\[Rule]", 
            RowBox[{
             RowBox[{
              RowBox[{
               SubscriptBox["DD\[Phi]", "cc"], "[", 
               RowBox[{"var", ",", "ind1", ",", "ind2"}], "]"}], 
              RowBox[{"fp", "[", 
               RowBox[{"[", "cc", "]"}], "]"}]}], "+", 
             RowBox[{"ftr", "*", 
              SuperscriptBox["f", "2"], " ", 
              RowBox[{
               SubscriptBox["DDpg", "cc"], "[", 
               RowBox[{"var", ",", "ind1", ",", "ind2"}], "]"}], 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"fp", "[", 
                 RowBox[{"[", "cc", "]"}], "]"}], ")"}], "2"], 
              RowBox[{
               SubscriptBox["\[CapitalPhi]", "cc"], "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"\[Phi]", "[", "1", "]"}], 
                 RowBox[{"fp", "[", 
                  RowBox[{"[", "1", "]"}], "]"}]}], ",", 
                RowBox[{
                 RowBox[{"\[Phi]", "[", "2", "]"}], 
                 RowBox[{"fp", "[", 
                  RowBox[{"[", "2", "]"}], "]"}]}], ",", 
                RowBox[{
                 RowBox[{"\[Phi]", "[", "3", "]"}], 
                 RowBox[{"fp", "[", 
                  RowBox[{"[", "3", "]"}], "]"}]}], ",", 
                RowBox[{
                 RowBox[{"\[Phi]", "[", "4", "]"}], 
                 RowBox[{"fp", "[", 
                  RowBox[{"[", "4", "]"}], "]"}]}], ",", 
                RowBox[{
                 RowBox[{"\[Phi]", "[", "5", "]"}], 
                 RowBox[{"fp", "[", 
                  RowBox[{"[", "5", "]"}], "]"}]}], ",", 
                RowBox[{
                 RowBox[{"\[Phi]", "[", "6", "]"}], 
                 RowBox[{"fp", "[", 
                  RowBox[{"[", "6", "]"}], "]"}]}], ",", 
                RowBox[{
                 RowBox[{"\[Phi]", "[", "7", "]"}], 
                 RowBox[{"fp", "[", 
                  RowBox[{"[", "7", "]"}], "]"}]}], ",", 
                RowBox[{
                 RowBox[{"\[Phi]", "[", "8", "]"}], 
                 RowBox[{"fp", "[", 
                  RowBox[{"[", "8", "]"}], "]"}]}], ",", "\[Gamma]", ",", 
                RowBox[{"W", "[", "1", "]"}], ",", 
                RowBox[{"W", "[", "2", "]"}], ",", "ext"}], "]"}]}]}]}]}], 
          "}"}]}], "]"}], "]"}], ",", "ord"}], "]"}], "]"}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"At", " ", "order", " ", 
   SuperscriptBox["p", "2"], " ", "the", " ", "decay", " ", "constant", " ", 
   "in", " ", "the", " ", "chiral", " ", "limit", " ", "F", " ", "has", " ", 
   "to", " ", "be", " ", "replaced", " ", "by", " ", "the", " ", "physical", 
   " ", "decay", " ", "constant", " ", 
   RowBox[{"(", 
    RowBox[{
     SubscriptBox["F", "\[Pi]"], ",", " ", 
     RowBox[{
      SubscriptBox["F", "K"], " ", "or", " ", 
      SubscriptBox["F", "\[Eta]"]}]}], ")"}], " ", "for", " ", "each", " ", 
   "pseudoscalar", " ", "meson", " ", "by", " ", "multiplying", " ", "with", 
   " ", "the", " ", "corresponding", " ", "factor", " ", 
   RowBox[{
    RowBox[{"fp", "[", 
     RowBox[{"[", "cc", "]"}], "]"}], "."}]}], " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"fp", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"F", "/", 
      SubscriptBox["F", "\[Pi]"]}], ",", 
     RowBox[{"F", "/", 
      SubscriptBox["F", "\[Pi]"]}], ",", 
     RowBox[{"F", "/", 
      SubscriptBox["F", "\[Pi]"]}], ",", 
     RowBox[{"F", "/", 
      SubscriptBox["F", "K"]}], ",", 
     RowBox[{"F", "/", 
      SubscriptBox["F", "K"]}], ",", 
     RowBox[{"F", "/", 
      SubscriptBox["F", "K"]}], ",", 
     RowBox[{"F", "/", 
      SubscriptBox["F", "K"]}], ",", 
     RowBox[{"F", "/", 
      SubscriptBox["F", "\[Eta]"]}]}], "}"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"diff", "[", 
    StyleBox["ject",
     FontWeight->"Plain",
     FontSlant->"Plain",
     FontTracking->"Plain",
     FontVariations->{"CompatibilityType"->0,
     "Masked"->False,
     "Outline"->False,
     "RotationAngle"->0,
     "Shadow"->False,
     "StrikeThrough"->False,
     "Underline"->False}], "]"}], " ", "and", " ", "its", " ", "subfunctions",
    " ", 
   RowBox[{"deriv", "[", 
    StyleBox[
     RowBox[{"ject", ",", "list"}],
     FontWeight->"Plain",
     FontSlant->"Plain",
     FontTracking->"Plain",
     FontVariations->{"CompatibilityType"->0,
     "Masked"->False,
     "Outline"->False,
     "RotationAngle"->0,
     "Shadow"->False,
     "StrikeThrough"->False,
     "Underline"->False}], "]"}], " ", "and", " ", 
   RowBox[{"listtrans", "[", 
    StyleBox["ject",
     FontWeight->"Plain",
     FontSlant->"Plain",
     FontTracking->"Plain",
     FontVariations->{"CompatibilityType"->0,
     "Masked"->False,
     "Outline"->False,
     "RotationAngle"->0,
     "Shadow"->False,
     "StrikeThrough"->False,
     "Underline"->False}], "]"}], "perform", " ", "the", " ", "functional", 
   " ", "differentiation", " ", "with", " ", "respect", " ", "to", " ", "the",
    " ", "external", " ", 
   RowBox[{"fields", "."}]}], " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"diff", "[", "ject_", "]"}], ":=", 
  RowBox[{"deriv", "[", 
   RowBox[{
    RowBox[{"trans", "[", "ject", "]"}], ",", 
    RowBox[{"listtrans", "[", "expar", "]"}]}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"deriv", "[", 
   RowBox[{"ject_", ",", "list_"}], "]"}], ":=", 
  RowBox[{"ReplaceAll", "[", 
   RowBox[{
    RowBox[{"Fold", "[", 
     RowBox[{"D", ",", "ject", ",", "list"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Phi]", "[", "cc_", "]"}], "\[Rule]", "0"}], ",", 
      RowBox[{"\[Gamma]", "\[Rule]", "0"}], ",", 
      RowBox[{
       RowBox[{"W", "[", "cc_", "]"}], "\[Rule]", "0"}]}], "}"}]}], 
   "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"listtrans", "[", "ject_", "]"}], ":=", 
  RowBox[{"ReplaceAll", "[", 
   RowBox[{"ject", ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       SubscriptBox["\[Phi]", "cc_"], "\[Rule]", 
       RowBox[{"\[Phi]", "[", "cc", "]"}]}], ",", 
      RowBox[{
       SubscriptBox["W", "cc_"], "\[Rule]", 
       RowBox[{"W", "[", "cc", "]"}]}]}], "}"}]}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
    RowBox[{"fourier", "[", 
     StyleBox["ject",
      FontWeight->"Plain",
      FontSlant->"Plain",
      FontTracking->"Plain",
      FontVariations->{"CompatibilityType"->0,
      "Masked"->False,
      "Outline"->False,
      "RotationAngle"->0,
      "Shadow"->False,
      "StrikeThrough"->False,
      "Underline"->False}], "]"}], " ", "and", " ", "its", " ", 
    "subfunctions", " ", "change"}], ",", " ", 
   RowBox[{
   "fourphi", " ", "and", " ", "fourmultiphi", " ", "perform", " ", "a", " ", 
    "Fourier", " ", 
    RowBox[{"transformation", "."}]}]}], " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"fourier", "[", "ject_", "]"}], ":=", 
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{"object", "=", 
     RowBox[{"Expand", "[", "ject", "]"}]}], ";", 
    RowBox[{"elist", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SubscriptBox["e", "aaa"], "[", "var_", "]"}], ",", 
       RowBox[{
        SubscriptBox["De", "aaa"], "[", 
        RowBox[{"var_", ",", "ind_"}], "]"}], ",", 
       RowBox[{
        SubscriptBox["DDe", "aaa"], "[", 
        RowBox[{"var_", ",", "ind1_", ",", "ind2_"}], "]"}], ",", 
       RowBox[{
        SubscriptBox["e", "aaa"], "[", 
        RowBox[{"var_", ",", "ind1_"}], "]"}], ",", 
       RowBox[{
        SubscriptBox["De", "aaa"], "[", 
        RowBox[{"var_", ",", "ind1_", ",", "ind2_"}], "]"}], ",", 
       RowBox[{
        SubscriptBox["DDe", "aaa"], "[", 
        RowBox[{"var_", ",", "ind1_", ",", "ind2_", ",", "ind3_"}], "]"}]}], 
      "}"}]}], ";", 
    RowBox[{"clist", "=", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6"}], 
      "}"}]}], ";", 
    RowBox[{"out", "=", "0"}], ";", 
    RowBox[{"Do", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Length", "[", 
           RowBox[{"1", "+", "object"}], "]"}], ">", "2"}], ",", 
         RowBox[{"arb", "=", 
          RowBox[{"object", "[", 
           RowBox[{"[", "ii", "]"}], "]"}]}], ",", 
         RowBox[{"arb", "=", "object"}]}], "]"}], ";", 
       RowBox[{"Do", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"count", "=", "1"}], ";", 
          RowBox[{"se", "=", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{"aaa", "<", "9"}], ",", "1", ",", "4"}], "]"}]}], ";", 
          RowBox[{"Do", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"tl", "=", 
              RowBox[{"Position", "[", 
               RowBox[{"arb", ",", 
                SuperscriptBox[
                 RowBox[{"elist", "[", 
                  RowBox[{"[", "ll", "]"}], "]"}], "expo_"]}], "]"}]}], ";", 
             RowBox[{"fourmultiphi", "[", 
              RowBox[{"arb", ",", "tl", ",", 
               RowBox[{"clist", "[", 
                RowBox[{"[", "ll", "]"}], "]"}]}], "]"}], ";", 
             RowBox[{"tl", "=", 
              RowBox[{"Position", "[", 
               RowBox[{"arb", ",", 
                RowBox[{"elist", "[", 
                 RowBox[{"[", "ll", "]"}], "]"}]}], "]"}]}], ";", 
             RowBox[{"fourphi", "[", 
              RowBox[{"arb", ",", "tl", ",", 
               RowBox[{"clist", "[", 
                RowBox[{"[", "ll", "]"}], "]"}]}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"ll", ",", "se", ",", 
              RowBox[{"se", "+", "2"}]}], "}"}]}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"aaa", ",", "1", ",", "12"}], "}"}]}], "]"}], ";", 
       RowBox[{"out", "+=", "arb"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"ii", ",", "1", ",", 
        RowBox[{
         RowBox[{"Length", "[", 
          RowBox[{"1", "+", "object"}], "]"}], "-", "1"}]}], "}"}]}], "]"}], 
    ";", 
    RowBox[{"Return", "[", "out", "]"}]}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"change", "[", 
   RowBox[{
   "num_", ",", "1", ",", "vari_", ",", "inde_", ",", "inde2_", ",", 
    "inde3_"}], "]"}], ":=", 
  SuperscriptBox["\[ExponentialE]", 
   RowBox[{"\[ImaginaryI]", " ", 
    SubscriptBox[
     RowBox[{"(", 
      RowBox[{"p", "[", "num", "]"}], ")"}], "sub"], " ", 
    "vari"}]]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"change", "[", 
   RowBox[{
   "num_", ",", "2", ",", "vari_", ",", "inde_", ",", "inde2_", ",", 
    "inde3_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"-", "\[ImaginaryI]"}], " ", 
   SubscriptBox[
    SubscriptBox[
     RowBox[{"(", 
      RowBox[{"p", "[", "num", "]"}], ")"}], "sub"], "inde"], 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{"\[ImaginaryI]", " ", 
     SubscriptBox[
      RowBox[{"(", 
       RowBox[{"p", "[", "num", "]"}], ")"}], "sub"], " ", 
     "vari"}]]}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"change", "[", 
   RowBox[{
   "num_", ",", "3", ",", "vari_", ",", "inde_", ",", "inde2_", ",", 
    "inde3_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"-", "1"}], ")"}], " ", 
   SubscriptBox[
    SubscriptBox[
     RowBox[{"(", 
      RowBox[{"p", "[", "num", "]"}], ")"}], "sub"], "inde"], " ", 
   SubscriptBox[
    SubscriptBox[
     RowBox[{"(", 
      RowBox[{"p", "[", "num", "]"}], ")"}], "sub"], "inde2"], 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{"\[ImaginaryI]", " ", 
     SubscriptBox[
      RowBox[{"(", 
       RowBox[{"p", "[", "num", "]"}], ")"}], "sub"], " ", 
     "vari"}]]}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"change", "[", 
   RowBox[{
   "num_", ",", "4", ",", "vari_", ",", "inde_", ",", "inde2_", ",", 
    "inde3_"}], "]"}], ":=", 
  RowBox[{
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{"\[ImaginaryI]", " ", 
     SubscriptBox[
      RowBox[{"(", 
       RowBox[{"p", "[", "num", "]"}], ")"}], "sub"], " ", "vari"}]], 
   SubscriptBox[
    RowBox[{"(", 
     RowBox[{"\[Epsilon]", "[", 
      SubscriptBox[
       RowBox[{"(", 
        RowBox[{"p", "[", "num", "]"}], ")"}], "sub"], "]"}], ")"}], 
    "inde3"]}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"change", "[", 
   RowBox[{
   "num_", ",", "5", ",", "vari_", ",", "inde_", ",", "inde2_", ",", 
    "inde3_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"-", "\[ImaginaryI]"}], " ", 
   SubscriptBox[
    SubscriptBox[
     RowBox[{"(", 
      RowBox[{"p", "[", "num", "]"}], ")"}], "sub"], "inde"], 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{"\[ImaginaryI]", " ", 
     SubscriptBox[
      RowBox[{"(", 
       RowBox[{"p", "[", "num", "]"}], ")"}], "sub"], " ", "vari"}]], 
   SubscriptBox[
    RowBox[{"(", 
     RowBox[{"\[Epsilon]", "[", 
      SubscriptBox[
       RowBox[{"(", 
        RowBox[{"p", "[", "num", "]"}], ")"}], "sub"], "]"}], ")"}], 
    "inde3"]}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"change", "[", 
   RowBox[{
   "num_", ",", "6", ",", "vari_", ",", "inde_", ",", "inde2_", ",", 
    "inde3_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"-", "1"}], ")"}], " ", 
   SubscriptBox[
    SubscriptBox[
     RowBox[{"(", 
      RowBox[{"p", "[", "num", "]"}], ")"}], "sub"], "inde"], " ", 
   SubscriptBox[
    SubscriptBox[
     RowBox[{"(", 
      RowBox[{"p", "[", "num", "]"}], ")"}], "sub"], "inde2"], 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{"\[ImaginaryI]", " ", 
     SubscriptBox[
      RowBox[{"(", 
       RowBox[{"p", "[", "num", "]"}], ")"}], "sub"], " ", "vari"}]], 
   SubscriptBox[
    RowBox[{"(", 
     RowBox[{"\[Epsilon]", "[", 
      SubscriptBox[
       RowBox[{"(", 
        RowBox[{"p", "[", "num", "]"}], ")"}], "sub"], "]"}], ")"}], 
    "inde3"]}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"fourphi", "[", 
   RowBox[{"barb_", ",", "tl_", ",", "gate_"}], "]"}], ":=", 
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{"Do", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"sub", "=", 
        RowBox[{
         RowBox[{"barb", "[", 
          RowBox[{"[", 
           RowBox[{"Part", "[", 
            RowBox[{"tl", ",", "ii"}], "]"}], "]"}], "]"}], "[", 
         RowBox[{"[", 
          RowBox[{"0", ",", "2"}], "]"}], "]"}]}], ";", 
       RowBox[{
        RowBox[{"vari", "[", "ii", "]"}], "=", 
        RowBox[{
         RowBox[{"barb", "[", 
          RowBox[{"[", 
           RowBox[{"Part", "[", 
            RowBox[{"tl", ",", "ii"}], "]"}], "]"}], "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], ";", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Length", "[", 
           RowBox[{"barb", "[", 
            RowBox[{"[", 
             RowBox[{"Part", "[", 
              RowBox[{"tl", ",", "ii"}], "]"}], "]"}], "]"}], "]"}], ">", 
          "1"}], ",", 
         RowBox[{
          RowBox[{"inde", "[", "ii", "]"}], "=", 
          RowBox[{
           RowBox[{"barb", "[", 
            RowBox[{"[", 
             RowBox[{"Part", "[", 
              RowBox[{"tl", ",", "ii"}], "]"}], "]"}], "]"}], "[", 
           RowBox[{"[", "2", "]"}], "]"}]}]}], "]"}], ";", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Length", "[", 
           RowBox[{"barb", "[", 
            RowBox[{"[", 
             RowBox[{"Part", "[", 
              RowBox[{"tl", ",", "ii"}], "]"}], "]"}], "]"}], "]"}], ">", 
          "2"}], ",", 
         RowBox[{
          RowBox[{"inde2", "[", "ii", "]"}], "=", 
          RowBox[{
           RowBox[{"barb", "[", 
            RowBox[{"[", 
             RowBox[{"Part", "[", 
              RowBox[{"tl", ",", "ii"}], "]"}], "]"}], "]"}], "[", 
           RowBox[{"[", "3", "]"}], "]"}]}]}], "]"}], ";", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"gate", ">", "3"}], ",", 
         RowBox[{
          RowBox[{"inde3", "[", "ii", "]"}], "=", 
          RowBox[{
           RowBox[{"barb", "[", 
            RowBox[{"[", 
             RowBox[{"Part", "[", 
              RowBox[{"tl", ",", "ii"}], "]"}], "]"}], "]"}], "[", 
           RowBox[{"[", 
            RowBox[{"-", "1"}], "]"}], "]"}]}]}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"ii", ",", "1", ",", 
        RowBox[{"Length", "[", "tl", "]"}]}], "}"}]}], "]"}], ";", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"tl", "\[NotEqual]", 
       RowBox[{"{", "}"}]}], ",", 
      RowBox[{
       RowBox[{"new", "=", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"change", "[", 
           RowBox[{
            RowBox[{"count", "+", "ll", "-", "1"}], ",", "gate", ",", 
            RowBox[{"vari", "[", "ll", "]"}], ",", 
            RowBox[{"inde", "[", "ll", "]"}], ",", 
            RowBox[{"inde2", "[", "ll", "]"}], ",", 
            RowBox[{"inde3", "[", "ll", "]"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"ll", ",", "1", ",", 
            RowBox[{"Length", "[", "tl", "]"}]}], "}"}]}], "]"}]}], ";", 
       RowBox[{"rlist", "=", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"barb", "[", 
            RowBox[{"[", 
             RowBox[{"tl", "[", 
              RowBox[{"[", "nn", "]"}], "]"}], "]"}], "]"}], "\[Rule]", 
           RowBox[{"new", "[", 
            RowBox[{"[", "nn", "]"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"nn", ",", 
            RowBox[{"Length", "[", "tl", "]"}]}], "}"}]}], "]"}]}], ";", 
       RowBox[{"arb", "=", 
        RowBox[{"ReplaceAll", "[", 
         RowBox[{"barb", ",", "rlist"}], "]"}]}], ";", 
       RowBox[{"count", "+=", 
        RowBox[{"Length", "[", "tl", "]"}]}]}]}], "]"}]}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"fourmultiphi", "[", 
   RowBox[{"barb_", ",", "tl_", ",", "gate_"}], "]"}], ":=", 
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{"Clear", "[", "temp", "]"}], ";", 
    RowBox[{"Do", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"sub", "=", 
        RowBox[{
         RowBox[{"barb", "[", 
          RowBox[{"[", 
           RowBox[{"Part", "[", 
            RowBox[{"tl", ",", "ii"}], "]"}], "]"}], "]"}], "[", 
         RowBox[{"[", 
          RowBox[{"1", ",", "0", ",", "2"}], "]"}], "]"}]}], ";", 
       RowBox[{
        RowBox[{"vari", "[", "ii", "]"}], "=", 
        RowBox[{
         RowBox[{"barb", "[", 
          RowBox[{"[", 
           RowBox[{"Part", "[", 
            RowBox[{"tl", ",", "ii"}], "]"}], "]"}], "]"}], "[", 
         RowBox[{"[", 
          RowBox[{"1", ",", "1"}], "]"}], "]"}]}], ";", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Length", "[", 
           RowBox[{
            RowBox[{"barb", "[", 
             RowBox[{"[", 
              RowBox[{"Part", "[", 
               RowBox[{"tl", ",", "ii"}], "]"}], "]"}], "]"}], "[", 
            RowBox[{"[", "1", "]"}], "]"}], "]"}], ">", "1"}], ",", 
         RowBox[{
          RowBox[{"inde", "[", "ii", "]"}], "=", 
          RowBox[{
           RowBox[{"barb", "[", 
            RowBox[{"[", 
             RowBox[{"Part", "[", 
              RowBox[{"tl", ",", "ii"}], "]"}], "]"}], "]"}], "[", 
           RowBox[{"[", 
            RowBox[{"1", ",", "2"}], "]"}], "]"}]}]}], "]"}], ";", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Length", "[", 
           RowBox[{
            RowBox[{"barb", "[", 
             RowBox[{"[", 
              RowBox[{"Part", "[", 
               RowBox[{"tl", ",", "ii"}], "]"}], "]"}], "]"}], "[", 
            RowBox[{"[", "1", "]"}], "]"}], "]"}], ">", "2"}], ",", 
         RowBox[{
          RowBox[{"inde2", "[", "ii", "]"}], "=", 
          RowBox[{
           RowBox[{"barb", "[", 
            RowBox[{"[", 
             RowBox[{"Part", "[", 
              RowBox[{"tl", ",", "ii"}], "]"}], "]"}], "]"}], "[", 
           RowBox[{"[", 
            RowBox[{"1", ",", "3"}], "]"}], "]"}]}]}], "]"}], ";", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"gate", ">", "3"}], ",", 
         RowBox[{
          RowBox[{"inde3", "[", "ii", "]"}], "=", 
          RowBox[{
           RowBox[{"barb", "[", 
            RowBox[{"[", 
             RowBox[{"Part", "[", 
              RowBox[{"tl", ",", "ii"}], "]"}], "]"}], "]"}], "[", 
           RowBox[{"[", 
            RowBox[{"1", ",", 
             RowBox[{"-", "1"}]}], "]"}], "]"}]}]}], "]"}], ";", 
       RowBox[{
        RowBox[{"expo", "[", "ii", "]"}], "=", 
        RowBox[{
         RowBox[{"barb", "[", 
          RowBox[{"[", 
           RowBox[{"Part", "[", 
            RowBox[{"tl", ",", "ii"}], "]"}], "]"}], "]"}], "[", 
         RowBox[{"[", "2", "]"}], "]"}]}], ";", 
       RowBox[{
        RowBox[{"temp", "[", "ii", "]"}], "=", "1"}], ";", 
       RowBox[{"Do", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"temp", "[", "ii", "]"}], "*=", 
          RowBox[{"change", "[", 
           RowBox[{
            RowBox[{"count", "+", "kk", "-", "1"}], ",", "gate", ",", 
            RowBox[{"vari", "[", "ii", "]"}], ",", 
            RowBox[{"inde", "[", "ii", "]"}], ",", 
            RowBox[{"inde2", "[", "ii", "]"}], ",", 
            RowBox[{"inde3", "[", "ii", "]"}]}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"kk", ",", "1", ",", 
           RowBox[{"expo", "[", "ii", "]"}]}], "}"}]}], "]"}], ";", 
       RowBox[{"count", "+=", 
        RowBox[{"expo", "[", "ii", "]"}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"ii", ",", "1", ",", 
        RowBox[{"Length", "[", "tl", "]"}]}], "}"}]}], "]"}], ";", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"tl", "\[NotEqual]", 
       RowBox[{"{", "}"}]}], ",", 
      RowBox[{
       RowBox[{"new", "=", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"temp", "[", "ll", "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"ll", ",", 
            RowBox[{"Length", "[", "tl", "]"}]}], "}"}]}], "]"}]}], ";", 
       RowBox[{"rlist", "=", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"barb", "[", 
            RowBox[{"[", 
             RowBox[{"tl", "[", 
              RowBox[{"[", "nn", "]"}], "]"}], "]"}], "]"}], "\[Rule]", 
           RowBox[{"new", "[", 
            RowBox[{"[", "nn", "]"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"nn", ",", 
            RowBox[{"Length", "[", "tl", "]"}]}], "}"}]}], "]"}]}], ";", 
       RowBox[{"arb", "=", 
        RowBox[{"ReplaceAll", "[", 
         RowBox[{"barb", ",", "rlist"}], "]"}]}]}]}], "]"}]}], 
   "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
    RowBox[{"extract", "[", 
     StyleBox[
      RowBox[{"ject", ",", "func"}],
      FontWeight->"Plain",
      FontSlant->"Plain",
      FontTracking->"Plain",
      FontVariations->{"CompatibilityType"->0,
      "Masked"->False,
      "Outline"->False,
      "RotationAngle"->0,
      "Shadow"->False,
      "StrikeThrough"->False,
      "Underline"->False}], "]"}], " ", "and", " ", "its", " ", 
    "subfunctions", " ", "changealph"}], ",", " ", 
   RowBox[{
   "countalph", " ", "and", " ", "zero", " ", "extract", " ", "the", " ", 
    "momenta", " ", "that", " ", "have", " ", "to", " ", "be", " ", 
    "inserted", " ", "in", " ", "the", " ", "constituent", " ", "functions", 
    " ", "of", " ", "the", " ", "generating", " ", 
    RowBox[{"functional", "."}]}]}], " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"extract", "[", 
   RowBox[{"ject_", ",", "func_"}], "]"}], ":=", 
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{"exobject", "=", 
     RowBox[{"Expand", "[", "ject", "]"}]}], ";", 
    RowBox[{"erge", "=", "0"}], ";", 
    RowBox[{"Do", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Length", "[", 
           RowBox[{"1", "+", "exobject"}], "]"}], ">", "2"}], ",", 
         RowBox[{"arb", "=", 
          RowBox[{"exobject", "[", 
           RowBox[{"[", "ii", "]"}], "]"}]}], ",", 
         RowBox[{"arb", "=", "exobject"}]}], "]"}], ";", 
       RowBox[{"zero", "[", "arb", "]"}], ";", 
       RowBox[{"tl", "=", 
        RowBox[{"Position", "[", 
         RowBox[{"arb", ",", "x"}], "]"}]}], ";", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"tl", "!=", 
          RowBox[{"{", "}"}]}], ",", 
         RowBox[{"Do", "[", 
          RowBox[{
           RowBox[{"xx", "-=", 
            RowBox[{"Extract", "[", 
             RowBox[{"arb", ",", 
              RowBox[{"ReplacePart", "[", 
               RowBox[{
                RowBox[{"tl", "[", 
                 RowBox[{"[", "jj", "]"}], "]"}], ",", 
                RowBox[{
                 RowBox[{"Last", "[", 
                  RowBox[{"tl", "[", 
                   RowBox[{"[", "jj", "]"}], "]"}], "]"}], "+", "1"}], ",", 
                RowBox[{"-", "1"}]}], "]"}]}], "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"jj", ",", "1", ",", 
             RowBox[{"Length", "[", "tl", "]"}]}], "}"}]}], "]"}]}], "]"}], 
       ";", 
       RowBox[{"tl", "=", 
        RowBox[{"Position", "[", 
         RowBox[{"arb", ",", "y"}], "]"}]}], ";", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"tl", "!=", 
          RowBox[{"{", "}"}]}], ",", 
         RowBox[{"Do", "[", 
          RowBox[{
           RowBox[{"yy", "+=", 
            RowBox[{"Extract", "[", 
             RowBox[{"arb", ",", 
              RowBox[{"ReplacePart", "[", 
               RowBox[{
                RowBox[{"tl", "[", 
                 RowBox[{"[", "jj", "]"}], "]"}], ",", 
                RowBox[{
                 RowBox[{"Last", "[", 
                  RowBox[{"tl", "[", 
                   RowBox[{"[", "jj", "]"}], "]"}], "]"}], "+", "1"}], ",", 
                RowBox[{"-", "1"}]}], "]"}]}], "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"jj", ",", "1", ",", 
             RowBox[{"Length", "[", "tl", "]"}]}], "}"}]}], "]"}]}], "]"}], 
       ";", 
       RowBox[{"arb", "=", 
        RowBox[{"ReplaceAll", "[", 
         RowBox[{"arb", ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"x", "->", "0"}], ",", 
            RowBox[{"y", "->", "0"}], ",", 
            RowBox[{"z", "->", "0"}]}], "}"}]}], "]"}]}], ";", 
       RowBox[{"tl", "=", 
        RowBox[{"Position", "[", 
         RowBox[{"arb", ",", "\[Mu]"}], "]"}]}], ";", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"tl", "!=", 
          RowBox[{"{", "}"}]}], ",", 
         RowBox[{"uu", "=", 
          RowBox[{"Extract", "[", 
           RowBox[{"arb", ",", 
            RowBox[{"ReplacePart", "[", 
             RowBox[{
              RowBox[{"tl", "[", 
               RowBox[{"[", "1", "]"}], "]"}], ",", 
              RowBox[{
               RowBox[{"Last", "[", 
                RowBox[{"tl", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "]"}], "-", "1"}], ",", 
              RowBox[{"-", "1"}]}], "]"}]}], "]"}]}]}], "]"}], ";", 
       RowBox[{"tl", "=", 
        RowBox[{"Position", "[", 
         RowBox[{"arb", ",", "\[Nu]"}], "]"}]}], ";", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"tl", "!=", 
          RowBox[{"{", "}"}]}], ",", 
         RowBox[{"vv", "=", 
          RowBox[{"Extract", "[", 
           RowBox[{"arb", ",", 
            RowBox[{"ReplacePart", "[", 
             RowBox[{
              RowBox[{"tl", "[", 
               RowBox[{"[", "1", "]"}], "]"}], ",", 
              RowBox[{
               RowBox[{"Last", "[", 
                RowBox[{"tl", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "]"}], "-", "1"}], ",", 
              RowBox[{"-", "1"}]}], "]"}]}], "]"}]}]}], "]"}], ";", 
       RowBox[{"tl", "=", 
        RowBox[{"Position", "[", 
         RowBox[{"arb", ",", "\[Lambda]"}], "]"}]}], ";", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"tl", "!=", 
          RowBox[{"{", "}"}]}], ",", 
         RowBox[{"ww", "=", 
          RowBox[{"Extract", "[", 
           RowBox[{"arb", ",", 
            RowBox[{"ReplacePart", "[", 
             RowBox[{
              RowBox[{"tl", "[", 
               RowBox[{"[", "1", "]"}], "]"}], ",", 
              RowBox[{
               RowBox[{"Last", "[", 
                RowBox[{"tl", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "]"}], "-", "1"}], ",", 
              RowBox[{"-", "1"}]}], "]"}]}], "]"}]}]}], "]"}], ";", 
       RowBox[{"arb", "=", 
        RowBox[{"ReplaceAll", "[", 
         RowBox[{"arb", ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             SuperscriptBox[
              SubscriptBox[
               SubscriptBox[
                RowBox[{"(", 
                 RowBox[{"p", "[", "var_", "]"}], ")"}], "ind1_"], "ind2_"], 
              "2"], "->", 
             RowBox[{"sp", "[", 
              RowBox[{
               SubscriptBox[
                RowBox[{"(", 
                 RowBox[{"p", "[", "var", "]"}], ")"}], "ind1"], ",", 
               SubscriptBox[
                RowBox[{"(", 
                 RowBox[{"p", "[", "var", "]"}], ")"}], "ind1"]}], "]"}]}], 
            ",", 
            RowBox[{
             SubsuperscriptBox["\[Epsilon]", "ind1_", "2"], "->", 
             RowBox[{"sp", "[", 
              RowBox[{"\[Epsilon]", ",", "\[Epsilon]"}], "]"}]}], ",", 
            RowBox[{
             SubscriptBox["any_", 
              RowBox[{"\[Alpha]", "[", "7", "]"}]], "\[Rule]", 
             RowBox[{"epst", "[", 
              RowBox[{"\[Xi]", ",", "any"}], "]"}]}], ",", 
            RowBox[{
             SubscriptBox["any_", 
              RowBox[{"\[Alpha]", "[", "8", "]"}]], "->", 
             RowBox[{"epst", "[", 
              RowBox[{"\[Rho]", ",", "any"}], "]"}]}], ",", 
            RowBox[{
             SubscriptBox["any_", 
              RowBox[{"\[Alpha]", "[", "9", "]"}]], "->", 
             RowBox[{"epst", "[", 
              RowBox[{"\[Sigma]", ",", "any"}], "]"}]}], ",", 
            RowBox[{
             SubscriptBox["any_", 
              RowBox[{"\[Alpha]", "[", "10", "]"}]], "->", 
             RowBox[{"epst", "[", 
              RowBox[{"\[Tau]", ",", "any"}], "]"}]}]}], "}"}]}], "]"}]}], 
       ";", 
       RowBox[{"countalph", "[", "arb", "]"}], ";", 
       RowBox[{"Do", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"tl", "=", 
           RowBox[{"Position", "[", 
            RowBox[{"arb", ",", 
             RowBox[{"Part", "[", 
              RowBox[{"alphlist", ",", "kk"}], "]"}]}], "]"}]}], ";", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"tl", "!=", 
             RowBox[{"{", "}"}]}], ",", 
            RowBox[{
             RowBox[{"Do", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"alph", "[", "jj", "]"}], "=", 
                RowBox[{"Extract", "[", 
                 RowBox[{"arb", ",", 
                  RowBox[{"ReplacePart", "[", 
                   RowBox[{
                    RowBox[{"tl", "[", 
                    RowBox[{"[", "jj", "]"}], "]"}], ",", 
                    RowBox[{
                    RowBox[{"Last", "[", 
                    RowBox[{"tl", "[", 
                    RowBox[{"[", "jj", "]"}], "]"}], "]"}], "-", "1"}], ",", 
                    RowBox[{"-", "1"}]}], "]"}]}], "]"}]}], ",", 
               RowBox[{"{", 
                RowBox[{"jj", ",", "1", ",", 
                 RowBox[{"Length", "[", "tl", "]"}]}], "}"}]}], "]"}], ";", 
             RowBox[{
              RowBox[{"aa", "[", "kk", "]"}], "=", 
              RowBox[{"sp", "[", 
               RowBox[{
                RowBox[{"alph", "[", "1", "]"}], ",", 
                RowBox[{"alph", "[", "2", "]"}]}], "]"}]}]}]}], "]"}]}], ",", 
         
         RowBox[{"{", 
          RowBox[{"kk", ",", "1", ",", "numa"}], "}"}]}], "]"}], ";", 
       RowBox[{"arb2", "=", 
        RowBox[{"ReplaceAll", "[", 
         RowBox[{"arb", ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             SubscriptBox[
              SubscriptBox[
               RowBox[{"(", 
                RowBox[{"p", "[", "var_", "]"}], ")"}], "ind1_"], "ind2_"], "->",
              "1"}], ",", 
            RowBox[{
             SubscriptBox[
              RowBox[{"(", 
               RowBox[{"\[Epsilon]", "[", "xx_", "]"}], ")"}], "ind_"], "->", 
             "1"}], ",", 
            RowBox[{
             RowBox[{"epst", "[", 
              RowBox[{"ind_", ",", "any_"}], "]"}], "\[Rule]", 
             SubscriptBox["any", "ind"]}]}], "}"}]}], "]"}]}], ";", "\n", 
       "\t\t", 
       RowBox[{"factor", "=", "arb2"}], ";", 
       RowBox[{"Do", "[", 
        RowBox[{
         RowBox[{"factor", "=", 
          RowBox[{"factor", "*", 
           RowBox[{"aa", "[", "kk", "]"}]}]}], ",", 
         RowBox[{"{", 
          RowBox[{"kk", ",", "1", ",", "numa"}], "}"}]}], "]"}], ";", 
       RowBox[{"erge", "+=", 
        RowBox[{"factor", "*", 
         RowBox[{"func", "[", 
          RowBox[{
          "xx", ",", "yy", ",", "uu", ",", "vv", ",", "ww", ",", "0", ",", 
           "0", ",", "0"}], "]"}]}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"ii", ",", "1", ",", 
        RowBox[{
         RowBox[{"Length", "[", 
          RowBox[{"1", "+", "exobject"}], "]"}], "-", "1"}]}], "}"}]}], "]"}],
     ";", 
    RowBox[{"Return", "[", "erge", "]"}]}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"changealph", "[", "ject_", "]"}], ":=", 
  RowBox[{"ReplaceAll", "[", 
   RowBox[{"ject", ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       SubscriptBox["\[Alpha]", "x"], "->", 
       RowBox[{"\[Alpha]", "[", "1", "]"}]}], ",", 
      RowBox[{
       SubscriptBox["\[Alpha]", "y"], "->", 
       RowBox[{"\[Alpha]", "[", "2", "]"}]}], ",", 
      RowBox[{
       SubscriptBox["\[Alpha]", "z"], "->", 
       RowBox[{"\[Alpha]", "[", "3", "]"}]}], ",", 
      RowBox[{
       SubscriptBox["\[Alpha]", "ext"], "->", 
       RowBox[{"\[Alpha]", "[", "4", "]"}]}], ",", 
      RowBox[{
       SubscriptBox["\[Alpha]", "int"], "->", 
       RowBox[{"\[Alpha]", "[", "5", "]"}]}], ",", 
      RowBox[{
       SubscriptBox["\[Beta]", "x"], "->", 
       RowBox[{"\[Alpha]", "[", "6", "]"}]}], ",", 
      RowBox[{
       SubscriptBox["\[Xi]", "x"], "->", 
       RowBox[{"\[Alpha]", "[", "7", "]"}]}], ",", 
      RowBox[{
       SubscriptBox["\[Rho]", "x"], "->", 
       RowBox[{"\[Alpha]", "[", "8", "]"}]}], ",", 
      RowBox[{
       SubscriptBox["\[Sigma]", "x"], "->", 
       RowBox[{"\[Alpha]", "[", "9", "]"}]}], ",", 
      RowBox[{
       SubscriptBox["\[Tau]", "x"], "->", 
       RowBox[{"\[Alpha]", "[", "10", "]"}]}], ",", 
      RowBox[{
       SubscriptBox["\[Zeta]", "x"], "\[Rule]", 
       RowBox[{"\[Alpha]", "[", "11", "]"}]}], ",", 
      RowBox[{
       SubscriptBox["\[Zeta]", "y"], "\[Rule]", 
       RowBox[{"\[Alpha]", "[", "12", "]"}]}], ",", 
      RowBox[{
       SubscriptBox["\[Zeta]", "z"], "\[Rule]", 
       RowBox[{"\[Alpha]", "[", "13", "]"}]}]}], "}"}]}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"countalph", "[", "ject_", "]"}], ":=", 
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{"numa", "=", "0"}], ";", 
    RowBox[{"alphlist", "=", 
     RowBox[{"{", "}"}]}], ";", 
    RowBox[{"\[Alpha]\[Alpha]", "=", 
     RowBox[{"Array", "[", 
      RowBox[{"\[Alpha]", ",", "13"}], "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"Do", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"tl", "=", 
        RowBox[{"Position", "[", 
         RowBox[{"ject", ",", 
          RowBox[{"\[Alpha]\[Alpha]", "[", 
           RowBox[{"[", "kkk", "]"}], "]"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"tl", "\[NotEqual]", 
          RowBox[{"{", "}"}]}], ",", 
         RowBox[{
          RowBox[{"numa", "=", 
           RowBox[{"numa", "+", "1"}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"alphlist", "=", 
           RowBox[{"Append", "[", 
            RowBox[{"alphlist", ",", 
             RowBox[{"\[Alpha]\[Alpha]", "[", 
              RowBox[{"[", "kkk", "]"}], "]"}]}], "]"}]}]}]}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"kkk", ",", "1", ",", "13"}], "}"}]}], "]"}]}], 
   "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"zero", "[", "ject_", "]"}], ":=", 
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{"eext", "=", "0"}], ";", 
    RowBox[{"xx", "=", "0"}], ";", 
    RowBox[{"yy", "=", "0"}], ";", " ", 
    RowBox[{"uu", "=", "0"}], ";", 
    RowBox[{"vv", "=", "0"}], ";", 
    RowBox[{"ww", "=", "0"}], ";", 
    RowBox[{"Do", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"aa", "[", "kkk", "]"}], "=", "0"}], ",", 
      RowBox[{"{", 
       RowBox[{"kkk", ",", " ", "1", ",", " ", "20"}], "}"}]}], "]"}]}], 
   "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"extract", "[", 
      StyleBox[
       RowBox[{"ject", ",", "func", ",", "ms1", ",", "ms2", ",", "ms3"}],
       FontWeight->"Plain",
       FontSlant->"Plain",
       FontTracking->"Plain",
       FontVariations->{"CompatibilityType"->0,
       "Masked"->False,
       "Outline"->False,
       "RotationAngle"->0,
       "Shadow"->False,
       "StrikeThrough"->False,
       "Underline"->False}], "]"}], " ", "is", " ", "the", " ", "version", 
     " ", "of", " ", 
     RowBox[{"extract", "[", "]"}], "with", " ", "different", " ", "mass", 
     " ", "arguments", " ", "ms1"}], ",", " ", 
    RowBox[{
    "ms2", " ", "and", " ", "ms3", " ", "for", " ", "the", " ", "particles", 
     " ", "propagating", " ", "in", " ", "the", " ", 
     RowBox[{"loop", "."}]}]}], " ", "*)"}], " "}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"extract", "[", 
   RowBox[{"ject_", ",", "func_", ",", "ms1_", ",", "ms2_", ",", "ms3_"}], 
   "]"}], ":=", 
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{"exobject", "=", 
     RowBox[{"Expand", "[", "ject", "]"}]}], ";", 
    RowBox[{"erge", "=", "0"}], ";", 
    RowBox[{"Do", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Length", "[", 
           RowBox[{"1", "+", "exobject"}], "]"}], ">", "2"}], ",", 
         RowBox[{"arb", "=", 
          RowBox[{"exobject", "[", 
           RowBox[{"[", "ii", "]"}], "]"}]}], ",", 
         RowBox[{"arb", "=", "exobject"}]}], "]"}], ";", 
       RowBox[{"zero", "[", "arb", "]"}], ";", 
       RowBox[{"countalph", "[", "arb", "]"}], ";", 
       RowBox[{"tl", "=", 
        RowBox[{"Position", "[", 
         RowBox[{"arb", ",", "x"}], "]"}]}], ";", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"tl", "\[NotEqual]", 
          RowBox[{"{", "}"}]}], ",", 
         RowBox[{"Do", "[", 
          RowBox[{
           RowBox[{"xx", "-=", 
            RowBox[{"Extract", "[", 
             RowBox[{"arb", ",", 
              RowBox[{"ReplacePart", "[", 
               RowBox[{
                RowBox[{"tl", "[", 
                 RowBox[{"[", "jj", "]"}], "]"}], ",", 
                RowBox[{
                 RowBox[{"Last", "[", 
                  RowBox[{"tl", "[", 
                   RowBox[{"[", "jj", "]"}], "]"}], "]"}], "+", "1"}], ",", 
                RowBox[{"-", "1"}]}], "]"}]}], "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"jj", ",", "1", ",", 
             RowBox[{"Length", "[", "tl", "]"}]}], "}"}]}], "]"}]}], "]"}], 
       ";", 
       RowBox[{"tl", "=", 
        RowBox[{"Position", "[", 
         RowBox[{"arb", ",", "y"}], "]"}]}], ";", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"tl", "\[NotEqual]", 
          RowBox[{"{", "}"}]}], ",", 
         RowBox[{"Do", "[", 
          RowBox[{
           RowBox[{"yy", "+=", 
            RowBox[{"Extract", "[", 
             RowBox[{"arb", ",", 
              RowBox[{"ReplacePart", "[", 
               RowBox[{
                RowBox[{"tl", "[", 
                 RowBox[{"[", "jj", "]"}], "]"}], ",", 
                RowBox[{
                 RowBox[{"Last", "[", 
                  RowBox[{"tl", "[", 
                   RowBox[{"[", "jj", "]"}], "]"}], "]"}], "+", "1"}], ",", 
                RowBox[{"-", "1"}]}], "]"}]}], "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"jj", ",", "1", ",", 
             RowBox[{"Length", "[", "tl", "]"}]}], "}"}]}], "]"}]}], "]"}], 
       ";", 
       RowBox[{"arb", "=", 
        RowBox[{"ReplaceAll", "[", 
         RowBox[{"arb", ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"x", "\[Rule]", "0"}], ",", 
            RowBox[{"y", "\[Rule]", "0"}], ",", 
            RowBox[{"z", "\[Rule]", "0"}]}], "}"}]}], "]"}]}], ";", 
       RowBox[{"tl", "=", 
        RowBox[{"Position", "[", 
         RowBox[{"arb", ",", "\[Mu]"}], "]"}]}], ";", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"tl", "\[NotEqual]", 
          RowBox[{"{", "}"}]}], ",", 
         RowBox[{"uu", "=", 
          RowBox[{"Extract", "[", 
           RowBox[{"arb", ",", 
            RowBox[{"ReplacePart", "[", 
             RowBox[{
              RowBox[{"tl", "[", 
               RowBox[{"[", "1", "]"}], "]"}], ",", 
              RowBox[{
               RowBox[{"Last", "[", 
                RowBox[{"tl", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "]"}], "-", "1"}], ",", 
              RowBox[{"-", "1"}]}], "]"}]}], "]"}]}]}], "]"}], ";", 
       RowBox[{"tl", "=", 
        RowBox[{"Position", "[", 
         RowBox[{"arb", ",", "\[Nu]"}], "]"}]}], ";", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"tl", "\[NotEqual]", 
          RowBox[{"{", "}"}]}], ",", 
         RowBox[{"vv", "=", 
          RowBox[{"Extract", "[", 
           RowBox[{"arb", ",", 
            RowBox[{"ReplacePart", "[", 
             RowBox[{
              RowBox[{"tl", "[", 
               RowBox[{"[", "1", "]"}], "]"}], ",", 
              RowBox[{
               RowBox[{"Last", "[", 
                RowBox[{"tl", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "]"}], "-", "1"}], ",", 
              RowBox[{"-", "1"}]}], "]"}]}], "]"}]}]}], "]"}], ";", 
       RowBox[{"tl", "=", 
        RowBox[{"Position", "[", 
         RowBox[{"arb", ",", "\[Lambda]"}], "]"}]}], ";", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"tl", "\[NotEqual]", 
          RowBox[{"{", "}"}]}], ",", 
         RowBox[{"ww", "=", 
          RowBox[{"Extract", "[", 
           RowBox[{"arb", ",", 
            RowBox[{"ReplacePart", "[", 
             RowBox[{
              RowBox[{"tl", "[", 
               RowBox[{"[", "1", "]"}], "]"}], ",", 
              RowBox[{
               RowBox[{"Last", "[", 
                RowBox[{"tl", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "]"}], "-", "1"}], ",", 
              RowBox[{"-", "1"}]}], "]"}]}], "]"}]}]}], "]"}], ";", 
       RowBox[{"arb", "=", 
        RowBox[{"ReplaceAll", "[", 
         RowBox[{"arb", ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             SuperscriptBox[
              SubscriptBox[
               SubscriptBox[
                RowBox[{"(", 
                 RowBox[{"p", "[", "var_", "]"}], ")"}], "ind1_"], "ind2_"], 
              "2"], "\[Rule]", 
             RowBox[{"sp", "[", 
              RowBox[{
               SubscriptBox[
                RowBox[{"(", 
                 RowBox[{"p", "[", "var", "]"}], ")"}], "ind1"], ",", 
               SubscriptBox[
                RowBox[{"(", 
                 RowBox[{"p", "[", "var", "]"}], ")"}], "ind1"]}], "]"}]}], 
            ",", 
            RowBox[{
             SubsuperscriptBox["\[Epsilon]", "ind1_", "2"], "\[Rule]", 
             RowBox[{"sp", "[", 
              RowBox[{"\[Epsilon]", ",", "\[Epsilon]"}], "]"}]}]}], "}"}]}], 
         "]"}]}], ";", 
       RowBox[{"countalph", "[", "arb", "]"}], ";", 
       RowBox[{"Do", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"tl", "=", 
           RowBox[{"Position", "[", 
            RowBox[{"arb", ",", 
             RowBox[{"Part", "[", 
              RowBox[{"alphlist", ",", "kk"}], "]"}]}], "]"}]}], ";", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"tl", "\[NotEqual]", 
             RowBox[{"{", "}"}]}], ",", 
            RowBox[{
             RowBox[{"Do", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"alph", "[", "jj", "]"}], "=", 
                RowBox[{"Extract", "[", 
                 RowBox[{"arb", ",", 
                  RowBox[{"ReplacePart", "[", 
                   RowBox[{
                    RowBox[{"tl", "[", 
                    RowBox[{"[", "jj", "]"}], "]"}], ",", 
                    RowBox[{
                    RowBox[{"Last", "[", 
                    RowBox[{"tl", "[", 
                    RowBox[{"[", "jj", "]"}], "]"}], "]"}], "-", "1"}], ",", 
                    RowBox[{"-", "1"}]}], "]"}]}], "]"}]}], ",", 
               RowBox[{"{", 
                RowBox[{"jj", ",", "1", ",", 
                 RowBox[{"Length", "[", "tl", "]"}]}], "}"}]}], "]"}], ";", 
             RowBox[{
              RowBox[{"aa", "[", "kk", "]"}], "=", 
              RowBox[{"sp", "[", 
               RowBox[{
                RowBox[{"alph", "[", "1", "]"}], ",", 
                RowBox[{"alph", "[", "2", "]"}]}], "]"}]}]}]}], "]"}]}], ",", 
         
         RowBox[{"{", 
          RowBox[{"kk", ",", "1", ",", "numa"}], "}"}]}], "]"}], ";", 
       RowBox[{"arb", "=", 
        RowBox[{"ReplaceAll", "[", 
         RowBox[{"arb", ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             SubscriptBox[
              SubscriptBox[
               RowBox[{"(", 
                RowBox[{"p", "[", "var_", "]"}], ")"}], "ind1_"], "ind2_"], 
             "\[Rule]", "1"}], ",", 
            RowBox[{
             SubscriptBox[
              RowBox[{"(", 
               RowBox[{"\[Epsilon]", "[", "xx_", "]"}], ")"}], "ind_"], 
             "\[Rule]", "1"}]}], "}"}]}], "]"}]}], ";", "\n", "\t\t", 
       RowBox[{"factor", "=", "arb"}], ";", 
       RowBox[{"Do", "[", 
        RowBox[{
         RowBox[{"factor", "=", 
          RowBox[{"factor", "*", 
           RowBox[{"aa", "[", "kk", "]"}]}]}], ",", 
         RowBox[{"{", 
          RowBox[{"kk", ",", "1", ",", "numa"}], "}"}]}], "]"}], ";", 
       RowBox[{"erge", "+=", 
        RowBox[{"factor", "*", 
         RowBox[{"func", "[", 
          RowBox[{
          "xx", ",", "yy", ",", "uu", ",", "vv", ",", "ww", ",", "ms1", ",", 
           "ms2", ",", "ms3"}], "]"}]}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"ii", ",", "1", ",", 
        RowBox[{
         RowBox[{"Length", "[", 
          RowBox[{"1", "+", "exobject"}], "]"}], "-", "1"}]}], "}"}]}], "]"}],
     ";", 
    RowBox[{"Return", "[", "erge", "]"}]}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"momenta", "[", 
     StyleBox["ject",
      FontWeight->"Plain",
      FontSlant->"Plain",
      FontTracking->"Plain",
      FontVariations->{"CompatibilityType"->0,
      "Masked"->False,
      "Outline"->False,
      "RotationAngle"->0,
      "Shadow"->False,
      "StrikeThrough"->False,
      "Underline"->False}], "]"}], " ", "adds", " ", "the", " ", "extracted", 
    " ", "momenta", " ", "and", " ", "takes", " ", "the", " ", "minus", " ", 
    "signs", " ", "out", " ", "of", " ", "the", " ", "index", " ", 
    RowBox[{"brackets", "."}]}], " ", "*)"}], " "}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"momenta", "[", "ject_", "]"}], ":=", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Length", "[", 
      RowBox[{"1", "+", "ject"}], "]"}], ">", "2"}], ",", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{"ReplaceAll", "[", 
       RowBox[{
        SubscriptBox[
         RowBox[{"(", 
          RowBox[{"Part", "[", 
           RowBox[{
            RowBox[{"Expand", "[", "ject", "]"}], ",", "jj"}], "]"}], ")"}], 
         "ind"], ",", 
        RowBox[{"{", 
         RowBox[{
          SubscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "moment_"}], ")"}], "ind"], "\[Rule]", 
          RowBox[{"-", 
           SubscriptBox[
            RowBox[{"(", "moment", ")"}], "ind"]}]}], "}"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"jj", ",", "1", ",", 
        RowBox[{"Length", "[", "ject", "]"}]}], "}"}]}], "]"}], ",", 
    RowBox[{"ReplaceAll", "[", 
     RowBox[{
      SubscriptBox[
       RowBox[{"(", 
        RowBox[{"Expand", "[", "ject", "]"}], ")"}], "ind"], ",", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "moment_"}], ")"}], "ind"], "\[Rule]", 
        RowBox[{"-", 
         SubscriptBox[
          RowBox[{"(", "moment", ")"}], "ind"]}]}], "}"}]}], "]"}]}], 
   "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"momenta2", "[", 
     StyleBox["ject",
      FontWeight->"Plain",
      FontSlant->"Plain",
      FontTracking->"Plain",
      FontVariations->{"CompatibilityType"->0,
      "Masked"->False,
      "Outline"->False,
      "RotationAngle"->0,
      "Shadow"->False,
      "StrikeThrough"->False,
      "Underline"->False}], "]"}], " ", "acts", " ", "like", " ", 
    RowBox[{"momenta", "[", 
     StyleBox["ject",
      FontWeight->"Plain",
      FontSlant->"Plain",
      FontTracking->"Plain",
      FontVariations->{"CompatibilityType"->0,
      "Masked"->False,
      "Outline"->False,
      "RotationAngle"->0,
      "Shadow"->False,
      "StrikeThrough"->False,
      "Underline"->False}], "]"}], " ", "in", " ", "case", " ", "of", " ", 
    "a", " ", "product", " ", "of", " ", "extracted", " ", 
    RowBox[{"momenta", "."}]}], " ", "*)"}], " "}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"momenta2", "[", "ject_", "]"}], ":=", 
  RowBox[{
   RowBox[{"ReplaceAll", "[", 
    RowBox[{
     RowBox[{"momenta", "[", "ject", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"ind", "\[Rule]", "ind1"}], "}"}]}], "]"}], "*", 
   RowBox[{"ReplaceAll", "[", 
    RowBox[{
     RowBox[{"momenta", "[", "ject", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"ind", "\[Rule]", "ind2"}], "}"}]}], "]"}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"extracttree", "[", 
    StyleBox["ject",
     FontWeight->"Plain",
     FontSlant->"Plain",
     FontTracking->"Plain",
     FontVariations->{"CompatibilityType"->0,
     "Masked"->False,
     "Outline"->False,
     "RotationAngle"->0,
     "Shadow"->False,
     "StrikeThrough"->False,
     "Underline"->False}], "]"}], " ", "inserts", " ", "the", " ", 
   "propagators", " ", "that", " ", "are", " ", "outside", " ", "of", " ", 
   "the", " ", 
   RowBox[{"loop", "."}]}], " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"extracttree", "[", "ject_", "]"}], ":=", 
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{"erge", "=", "0"}], ";", 
    RowBox[{"exobject", "=", 
     RowBox[{"Expand", "[", "ject", "]"}]}], ";", 
    RowBox[{"Do", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Do", "[", 
        RowBox[{
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Length", "[", 
             RowBox[{"1", "+", "exobject"}], "]"}], ">", "2"}], ",", 
           RowBox[{"arb", "=", 
            RowBox[{"exobject", "[", 
             RowBox[{"[", "ii", "]"}], "]"}]}], ",", 
           RowBox[{"arb", "=", "exobject"}]}], "]"}], ";", 
         RowBox[{"tl", "=", 
          RowBox[{"Position", "[", 
           RowBox[{"arb", ",", "ext"}], "]"}]}], ";", 
         RowBox[{"eext", "=", "0"}], ";", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"tl", "\[NotEqual]", 
            RowBox[{"{", "}"}]}], ",", 
           RowBox[{"Do", "[", 
            RowBox[{
             RowBox[{"eext", "-=", 
              RowBox[{"Extract", "[", 
               RowBox[{"arb", ",", 
                RowBox[{"ReplacePart", "[", 
                 RowBox[{
                  RowBox[{"tl", "[", 
                   RowBox[{"[", "jj", "]"}], "]"}], ",", 
                  RowBox[{
                   RowBox[{"Last", "[", 
                    RowBox[{"tl", "[", 
                    RowBox[{"[", "jj", "]"}], "]"}], "]"}], "+", "1"}], ",", 
                  RowBox[{"-", "1"}]}], "]"}]}], "]"}]}], ",", 
             RowBox[{"{", 
              RowBox[{"jj", ",", "1", ",", 
               RowBox[{"Length", "[", "tl", "]"}]}], "}"}]}], "]"}]}], 
          "]"}]}], "]"}], ";", 
       RowBox[{"arb", "=", 
        RowBox[{"ReplaceAll", "[", 
         RowBox[{"arb", ",", 
          RowBox[{"{", 
           RowBox[{"ext", "\[Rule]", "0"}], "}"}]}], "]"}]}], ";", "\n", 
       RowBox[{"erge", "+=", 
        RowBox[{"Simplify", "[", 
         RowBox[{"ReplaceAll", "[", 
          RowBox[{"arb", ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{
               SubscriptBox["pg", "par_"], "[", "var_", "]"}], "\[Rule]", 
              RowBox[{"-", 
               FractionBox[
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{
                  RowBox[{"-", "\[ImaginaryI]"}], " ", "var", " ", "eext"}]], 
                
                RowBox[{
                 RowBox[{"sp", "[", 
                  RowBox[{"eext", ",", "eext"}], "]"}], "-", 
                 SuperscriptBox[
                  SubscriptBox["M", "par"], "2"]}]]}]}], ",", 
             RowBox[{
              RowBox[{
               SubscriptBox["Dpg", "par_"], "[", 
               RowBox[{"var_", ",", "ind_"}], "]"}], "\[Rule]", 
              RowBox[{
               RowBox[{"-", "\[ImaginaryI]"}], "*", 
               RowBox[{"momenta", "[", "eext", "]"}], "*", 
               FractionBox[
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{
                  RowBox[{"-", "\[ImaginaryI]"}], " ", "var", " ", "eext"}]], 
                
                RowBox[{
                 RowBox[{"sp", "[", 
                  RowBox[{"eext", ",", "eext"}], "]"}], "-", 
                 SuperscriptBox[
                  SubscriptBox["M", "par"], "2"]}]]}]}], ",", 
             RowBox[{
              RowBox[{
               SubscriptBox["DDpg", "par_"], "[", 
               RowBox[{"var_", ",", "ind1_", ",", "ind2_"}], "]"}], "\[Rule]", 
              RowBox[{
               RowBox[{"momenta2", "[", "eext", "]"}], "*", 
               FractionBox[
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{
                  RowBox[{"-", "\[ImaginaryI]"}], " ", "var", " ", "eext"}]], 
                
                RowBox[{
                 RowBox[{"sp", "[", 
                  RowBox[{"eext", ",", "eext"}], "]"}], "-", 
                 SuperscriptBox[
                  SubscriptBox["M", "par"], "2"]}]]}]}]}], "}"}]}], "]"}], 
         "]"}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"ii", ",", "1", ",", 
        RowBox[{
         RowBox[{"Length", "[", 
          RowBox[{"1", "+", "exobject"}], "]"}], "-", "1"}]}], "}"}]}], "]"}],
     ";", 
    RowBox[{"Return", "[", "erge", "]"}]}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
    RowBox[{"remnonex", "[", 
     StyleBox[
      RowBox[{"ject", ",", "func"}],
      FontWeight->"Plain",
      FontSlant->"Plain",
      FontTracking->"Plain",
      FontVariations->{"CompatibilityType"->0,
      "Masked"->False,
      "Outline"->False,
      "RotationAngle"->0,
      "Shadow"->False,
      "StrikeThrough"->False,
      "Underline"->False}], "]"}], " ", "generates", " ", "matrices", " ", 
    "where", " ", "the", " ", "non"}], "-", 
   RowBox[{"external", " ", "meson", " ", "fields", " ", "are", " ", 
    RowBox[{"removed", "."}]}]}], " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"remnonex", "[", 
   RowBox[{"ject_", ",", "func_"}], "]"}], ":=", 
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{"result", "=", "ject"}], ";", 
    RowBox[{"Do", "[", 
     RowBox[{
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"Not", "[", 
         RowBox[{"MemberQ", "[", 
          RowBox[{"expar", ",", 
           SubscriptBox["\[Phi]", "ii"]}], "]"}], "]"}], ",", 
        RowBox[{"result", "=", 
         RowBox[{"ReplaceAll", "[", 
          RowBox[{"result", ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              SubscriptBox["\[Phi]", "ii"], "[", "var", "]"}], "\[Rule]", 
             "0"}], "}"}]}], "]"}]}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"ii", ",", "1", ",", "8"}], "}"}]}], "]"}], ";", 
    RowBox[{"func", "=", 
     RowBox[{"ReplaceAll", "[", 
      RowBox[{
       RowBox[{"Function", "[", 
        RowBox[{"var", ",", "rtemp"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"rtemp", "\[Rule]", "result"}], "}"}]}], "]"}]}]}], 
   "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
    RowBox[{"remnonex", "[", 
     StyleBox[
      RowBox[{"ject", ",", "func"}],
      FontWeight->"Plain",
      FontSlant->"Plain",
      FontTracking->"Plain",
      FontVariations->{"CompatibilityType"->0,
      "Masked"->False,
      "Outline"->False,
      "RotationAngle"->0,
      "Shadow"->False,
      "StrikeThrough"->False,
      "Underline"->False}], "]"}], " ", "is", " ", "used", " ", "to", " ", 
    "remove", " ", "all", " ", "except", " ", "one", " ", "non"}], "-", 
   RowBox[{"external", " ", "meson", " ", 
    RowBox[{"fields", "."}]}]}], " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"remnonex", "[", 
   RowBox[{"ject_", ",", "func_", ",", "xxlist_"}], "]"}], ":=", 
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{"result", "=", "ject"}], ";", 
    RowBox[{"Do", "[", 
     RowBox[{
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"Not", "[", 
         RowBox[{"MemberQ", "[", 
          RowBox[{"xxlist", ",", 
           SubscriptBox["\[Phi]", "ii"]}], "]"}], "]"}], ",", 
        RowBox[{"result", "=", 
         RowBox[{"ReplaceAll", "[", 
          RowBox[{"result", ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              SubscriptBox["\[Phi]", "ii"], "[", "var", "]"}], "->", "0"}], 
            "}"}]}], "]"}]}], ",", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"MemberQ", "[", 
           RowBox[{"nonexpar", ",", 
            SubscriptBox["\[Phi]", "ii"]}], "]"}], ",", 
          RowBox[{"result", "=", 
           RowBox[{"ReplaceAll", "[", 
            RowBox[{"result", ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{
                SubscriptBox["\[Phi]", "ii"], "[", "var", "]"}], "\[Rule]", 
               RowBox[{
                RowBox[{
                 SubscriptBox["\[Phi]", "ii"], "[", "var", "]"}], "*", 
                RowBox[{"Length", "[", "nonexmeson", "]"}]}]}], "}"}]}], 
            "]"}]}]}], "]"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"ii", ",", "1", ",", "8"}], "}"}]}], "]"}], ";", 
    RowBox[{"func", "=", 
     RowBox[{"ReplaceAll", "[", 
      RowBox[{
       RowBox[{"Function", "[", 
        RowBox[{"var", ",", "rtemp"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"rtemp", "->", "result"}], "}"}]}], "]"}]}]}], 
   "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
    RowBox[{"parmomenta", "[", 
     StyleBox["ject",
      FontWeight->"Plain",
      FontSlant->"Plain",
      FontTracking->"Plain",
      FontVariations->{"CompatibilityType"->0,
      "Masked"->False,
      "Outline"->False,
      "RotationAngle"->0,
      "Shadow"->False,
      "StrikeThrough"->False,
      "Underline"->False}], "]"}], " ", "generates", " ", "a", " ", "list"}], 
   ",", " ", 
   RowBox[{"called", " ", "list1"}], ",", "  ", 
   RowBox[{
   "of", " ", "the", " ", "external", " ", "momenta", " ", "in", " ", "the", 
    " ", "standard", " ", "form", " ", 
    SubscriptBox[
     RowBox[{"p", "[", "j", "]"}], "i"], " ", "and", " ", "another", " ", 
    "list"}], ",", " ", 
   RowBox[{"called", " ", "list2"}], ",", " ", 
   RowBox[{
    RowBox[{
    "of", " ", "the", " ", "external", " ", "momenta", " ", "in", " ", "the", 
     " ", "user"}], "-", 
    RowBox[{"defined", " ", 
     RowBox[{"form", "."}]}]}]}], " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"parmomenta", "[", "ject_", "]"}], ":=", 
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{"list1", "=", 
     RowBox[{"{", "}"}]}], ";", 
    RowBox[{"list2", "=", 
     RowBox[{"{", "}"}]}], ";", 
    RowBox[{"Do", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"mult", "[", "jj", "]"}], "=", "1"}], ";", 
       RowBox[{
        RowBox[{"equalparmom", "[", "jj", "]"}], "=", 
        RowBox[{"{", "}"}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"jj", ",", "SortsOfParticles"}], "}"}]}], "]"}], ";", 
    RowBox[{"object", "=", 
     RowBox[{"ReplaceAll", "[", 
      RowBox[{"ject", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"\[Gamma]", "\[Rule]", 
          SubscriptBox["\[Gamma]", "9"]}], ",", 
         RowBox[{
          SubscriptBox["W", "dd_"], "\[Rule]", 
          SubscriptBox["W", 
           RowBox[{"dd", "+", "9"}]]}]}], "}"}]}], "]"}]}], ";", 
    RowBox[{"Do", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"sort", "=", 
        RowBox[{
         RowBox[{"Part", "[", 
          RowBox[{"object", ",", "ii"}], "]"}], "[", 
         RowBox[{"[", 
          RowBox[{"0", ",", "2"}], "]"}], "]"}]}], ";", 
       RowBox[{"list1", "=", 
        RowBox[{"Append", "[", 
         RowBox[{"list1", ",", 
          RowBox[{"Subscript", "[", 
           RowBox[{
            RowBox[{"p", "[", 
             RowBox[{"mult", "[", "sort", "]"}], "]"}], ",", 
            RowBox[{
             RowBox[{"Part", "[", 
              RowBox[{"object", ",", "ii"}], "]"}], "[", 
             RowBox[{"[", 
              RowBox[{"0", ",", "2"}], "]"}], "]"}]}], "]"}]}], "]"}]}], ";", 
       
       RowBox[{"list2", "=", 
        RowBox[{"Append", "[", 
         RowBox[{"list2", ",", 
          RowBox[{
           RowBox[{"Part", "[", 
            RowBox[{"object", ",", "ii"}], "]"}], "[", 
           RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], ";", 
       RowBox[{
        RowBox[{"mult", "[", "sort", "]"}], "+=", "1"}], ";", 
       RowBox[{
        RowBox[{"equalparmom", "[", "sort", "]"}], "=", 
        RowBox[{"Append", "[", 
         RowBox[{
          RowBox[{"equalparmom", "[", "sort", "]"}], ",", 
          RowBox[{"list2", "[", 
           RowBox[{"[", "ii", "]"}], "]"}]}], "]"}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"ii", ",", 
        RowBox[{"Length", "[", "object", "]"}]}], "}"}]}], "]"}]}], 
   "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
    RowBox[{"changemomenta", "[", 
     StyleBox["ject",
      FontWeight->"Plain",
      FontSlant->"Plain",
      FontTracking->"Plain",
      FontVariations->{"CompatibilityType"->0,
      "Masked"->False,
      "Outline"->False,
      "RotationAngle"->0,
      "Shadow"->False,
      "StrikeThrough"->False,
      "Underline"->False}], "]"}], " ", "replaces", " ", "the", " ", 
    "standard", " ", "momenta", " ", "by", " ", "the", " ", "user"}], "-", 
   RowBox[{"defined", " ", 
    RowBox[{"momenta", "."}]}]}], " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"changemomenta", "[", "ject_", "]"}], ":=", 
  RowBox[{"ReplaceAll", "[", 
   RowBox[{"ject", ",", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"list1", "[", 
        RowBox[{"[", "ii", "]"}], "]"}], "\[Rule]", 
       RowBox[{"list2", "[", 
        RowBox[{"[", "ii", "]"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"ii", ",", 
        RowBox[{"Length", "[", "list1", "]"}]}], "}"}]}], "]"}]}], 
   "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"sym", "[", 
     StyleBox["ject",
      FontWeight->"Plain",
      FontSlant->"Plain",
      FontTracking->"Plain",
      FontVariations->{"CompatibilityType"->0,
      "Masked"->False,
      "Outline"->False,
      "RotationAngle"->0,
      "Shadow"->False,
      "StrikeThrough"->False,
      "Underline"->False}], "]"}], " ", "takes", " ", "indistinguishable", 
    " ", "particles", " ", "into", " ", 
    RowBox[{"account", "."}]}], " ", "*)"}], "  "}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"sym", "[", "ject_", "]"}], ":=", 
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{"temp", "=", "ject"}], ";", 
    RowBox[{"Do", "[", 
     RowBox[{
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Length", "[", 
          RowBox[{"equalparmom", "[", "kk", "]"}], "]"}], ">", "1"}], ",", 
        RowBox[{
         RowBox[{"permu", "=", 
          RowBox[{"Permutations", "[", 
           RowBox[{"equalparmom", "[", "kk", "]"}], "]"}]}], ";", 
         RowBox[{"temp", "=", 
          RowBox[{
           FractionBox["1", 
            RowBox[{
             RowBox[{"Length", "[", 
              RowBox[{"permu", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "]"}], "!"}]], 
           RowBox[{"(", 
            RowBox[{"temp", "+", 
             RowBox[{"Sum", "[", 
              RowBox[{
               RowBox[{"ReplaceAll", "[", 
                RowBox[{"temp", ",", 
                 RowBox[{"Table", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"permu", "[", 
                    RowBox[{"[", 
                    RowBox[{"1", ",", "ii"}], "]"}], "]"}], "\[Rule]", 
                    RowBox[{"permu", "[", 
                    RowBox[{"[", 
                    RowBox[{"jj", ",", "ii"}], "]"}], "]"}]}], ",", 
                   RowBox[{"{", 
                    RowBox[{"ii", ",", "1", ",", 
                    RowBox[{"Length", "[", 
                    RowBox[{"permu", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "}"}]}], "]"}]}],
                 "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"jj", ",", "2", ",", 
                 RowBox[{"Length", "[", "permu", "]"}]}], "}"}]}], "]"}]}], 
            ")"}]}]}]}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"kk", ",", "SortsOfParticles"}], "}"}]}], "]"}], ";", 
    RowBox[{"Return", "[", "temp", "]"}]}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"makemasslist", "[", 
    StyleBox["ject",
     FontWeight->"Plain",
     FontSlant->"Plain",
     FontTracking->"Plain",
     FontVariations->{"CompatibilityType"->0,
     "Masked"->False,
     "Outline"->False,
     "RotationAngle"->0,
     "Shadow"->False,
     "StrikeThrough"->False,
     "Underline"->False}], "]"}], " ", "generates", " ", "a", " ", "list", 
   " ", "of", " ", "the", " ", "particle", " ", 
   RowBox[{"masses", "."}]}], " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"makemasslist", "[", "ject_", "]"}], ":=", 
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{"masslist", "=", 
     RowBox[{"{", "}"}]}], ";", 
    RowBox[{"expargam", "=", 
     RowBox[{"{", "}"}]}], ";", 
    RowBox[{"expargam", "=", 
     RowBox[{"ReplaceAll", "[", 
      RowBox[{"ject", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"\[Gamma]", "\[Rule]", 
          SubscriptBox["\[Gamma]", "9"]}], ",", 
         RowBox[{
          SubscriptBox["W", "dd_"], "\[Rule]", 
          SubscriptBox["W", 
           RowBox[{"dd", "+", "9"}]]}]}], "}"}]}], "]"}]}], ";", 
    RowBox[{"Do", "[", 
     RowBox[{
      RowBox[{"masslist", "=", 
       RowBox[{"Append", "[", 
        RowBox[{"masslist", ",", 
         RowBox[{"expargam", "[", 
          RowBox[{"[", 
           RowBox[{"ii", ",", "2"}], "]"}], "]"}]}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"ii", ",", 
        RowBox[{"Length", "[", "expargam", "]"}]}], "}"}]}], "]"}]}], 
   "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"isolim", "[", 
     StyleBox["ject",
      FontWeight->"Plain",
      FontSlant->"Plain",
      FontTracking->"Plain",
      FontVariations->{"CompatibilityType"->0,
      "Masked"->False,
      "Outline"->False,
      "RotationAngle"->0,
      "Shadow"->False,
      "StrikeThrough"->False,
      "Underline"->False}], "]"}], " ", "assigns", " ", "the", " ", "isospin",
     " ", "limit", " ", "values", " ", "to", " ", "the", " ", 
    RowBox[{"masses", "."}]}], " ", "*)"}], " "}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"isolim", "[", "ject_", "]"}], ":=", 
  RowBox[{"ReplaceAll", "[", 
   RowBox[{"ject", ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       SubscriptBox["M", "1"], "\[Rule]", 
       SubscriptBox["M", "\[Pi]"]}], ",", 
      RowBox[{
       SubscriptBox["M", "2"], "\[Rule]", 
       SubscriptBox["M", "\[Pi]"]}], ",", 
      RowBox[{
       SubscriptBox["M", "3"], "\[Rule]", 
       SubscriptBox["M", "\[Pi]"]}], ",", 
      RowBox[{
       SubscriptBox["M", "4"], "\[Rule]", 
       SubscriptBox["M", "K"]}], ",", 
      RowBox[{
       SubscriptBox["M", "5"], "\[Rule]", 
       SubscriptBox["M", "K"]}], ",", 
      RowBox[{
       SubscriptBox["M", "6"], "\[Rule]", 
       SubscriptBox["M", "K"]}], ",", 
      RowBox[{
       SubscriptBox["M", "7"], "\[Rule]", 
       SubscriptBox["M", "K"]}], ",", 
      RowBox[{
       SubscriptBox["M", "8"], "\[Rule]", 
       SubscriptBox["M", "\[Eta]"]}]}], "}"}]}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
    RowBox[{"mattable", "[", 
     StyleBox[
      RowBox[{"smat", ",", "amat"}],
      FontWeight->"Plain",
      FontSlant->"Plain",
      FontTracking->"Plain",
      FontVariations->{"CompatibilityType"->0,
      "Masked"->False,
      "Outline"->False,
      "RotationAngle"->0,
      "Shadow"->False,
      "StrikeThrough"->False,
      "Underline"->False}], "]"}], " ", "calculates", " ", "the", " ", 
    "matrices", " ", "that", " ", "occur", " ", "in", " ", "the", " ", 
    "one"}], "-", 
   RowBox[{"loop", " ", 
    RowBox[{"functional", "."}]}]}], " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"mattable", "[", "samat_", "]"}], ":=", 
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"mat2", "[", 
       RowBox[{"samat", "[", 
        RowBox[{"[", "ll", "]"}], "]"}], "]"}], "=", 
      RowBox[{"matrix2", "[", 
       RowBox[{
        RowBox[{"samat", "[", 
         RowBox[{"[", "ll", "]"}], "]"}], ",", "stp"}], "]"}]}], ";", 
     RowBox[{
      RowBox[{"mat4", "[", 
       RowBox[{"samat", "[", 
        RowBox[{"[", "ll", "]"}], "]"}], "]"}], "=", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"particleorder", ">", "4"}], ",", 
        RowBox[{"matrix4", "[", 
         RowBox[{
          RowBox[{"samat", "[", 
           RowBox[{"[", "ll", "]"}], "]"}], ",", "stp"}], "]"}], ",", 
        RowBox[{"mat2", "[", 
         RowBox[{"samat", "[", 
          RowBox[{"[", "ll", "]"}], "]"}], "]"}]}], "]"}]}]}], ",", 
    RowBox[{"{", 
     RowBox[{"ll", ",", "1", ",", 
      RowBox[{"Length", "[", "samat", "]"}]}], "}"}]}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"getamp", "[", 
    StyleBox[
     RowBox[{"ject", ",", "func", ",", "\[CapitalPhi]\[CapitalPhi]"}],
     FontWeight->"Plain",
     FontSlant->"Plain",
     FontTracking->"Plain",
     FontVariations->{"CompatibilityType"->0,
     "Masked"->False,
     "Outline"->False,
     "RotationAngle"->0,
     "Shadow"->False,
     "StrikeThrough"->False,
     "Underline"->False}], "]"}], " ", "extracts", " ", "the", " ", 
   RowBox[{"amplitude", "."}]}], " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"getamp", "[", 
   RowBox[{"ject_", ",", "func_", ",", "\[CapitalPhi]\[CapitalPhi]_"}], "]"}],
   ":=", 
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{"out1", "=", 
     RowBox[{"ReplaceAll", "[", 
      RowBox[{
       RowBox[{"diff", "[", "ject", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[CapitalPhi]", "\[Rule]", "\[CapitalPhi]\[CapitalPhi]"}], 
        "}"}]}], "]"}]}], ";", 
    RowBox[{"out2", "=", 
     RowBox[{"changealph", "[", 
      RowBox[{"fourier", "[", "out1", "]"}], "]"}]}], ";", 
    RowBox[{"out3", "=", 
     RowBox[{"extracttree", "[", "out2", "]"}]}], ";", 
    RowBox[{"parmomenta", "[", "expar2", "]"}], ";", 
    RowBox[{"out4", "=", 
     RowBox[{"simp", "[", 
      RowBox[{"sym", "[", 
       RowBox[{"changemomenta", "[", 
        RowBox[{"ReplaceAll", "[", 
         RowBox[{
          RowBox[{"extract", "[", 
           RowBox[{"out3", ",", "func"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             RowBox[{"delta", "[", "__", "]"}], "\[Rule]", "1"}], ",", 
            RowBox[{"f", "\[Rule]", "1"}]}], "}"}]}], "]"}], "]"}], "]"}], 
      "]"}]}], ";", 
    RowBox[{"Return", "[", "out4", "]"}]}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"An", " ", "additional", " ", "argument", " ", 
   StyleBox["\[CurlyPhi]\[CurlyPhi]",
    FontWeight->"Plain",
    FontSlant->"Plain",
    FontTracking->"Plain",
    FontVariations->{"CompatibilityType"->0,
    "Masked"->False,
    "Outline"->False,
    "RotationAngle"->0,
    "Shadow"->False,
    "StrikeThrough"->False,
    "Underline"->False}], 
   StyleBox[" ",
    FontWeight->"Plain",
    FontSlant->"Plain",
    FontTracking->"Plain",
    FontVariations->{"CompatibilityType"->0,
    "Masked"->False,
    "Outline"->False,
    "RotationAngle"->0,
    "Shadow"->False,
    "StrikeThrough"->False,
    "Underline"->False}], 
   StyleBox["that",
    FontSlant->"Plain",
    FontTracking->"Plain",
    FontVariations->{"CompatibilityType"->0,
    "Masked"->False,
    "Outline"->False,
    "RotationAngle"->0,
    "Shadow"->False,
    "StrikeThrough"->False,
    "Underline"->False}], 
   StyleBox[" ",
    FontSlant->"Plain",
    FontTracking->"Plain",
    FontVariations->{"CompatibilityType"->0,
    "Masked"->False,
    "Outline"->False,
    "RotationAngle"->0,
    "Shadow"->False,
    "StrikeThrough"->False,
    "Underline"->False}], 
   StyleBox["is",
    FontSlant->"Plain",
    FontTracking->"Plain",
    FontVariations->{"CompatibilityType"->0,
    "Masked"->False,
    "Outline"->False,
    "RotationAngle"->0,
    "Shadow"->False,
    "StrikeThrough"->False,
    "Underline"->False}], 
   StyleBox[" ",
    FontSlant->"Plain",
    FontTracking->"Plain",
    FontVariations->{"CompatibilityType"->0,
    "Masked"->False,
    "Outline"->False,
    "RotationAngle"->0,
    "Shadow"->False,
    "StrikeThrough"->False,
    "Underline"->False}], 
   StyleBox["used",
    FontSlant->"Plain",
    FontTracking->"Plain",
    FontVariations->{"CompatibilityType"->0,
    "Masked"->False,
    "Outline"->False,
    "RotationAngle"->0,
    "Shadow"->False,
    "StrikeThrough"->False,
    "Underline"->False}], 
   StyleBox[" ",
    FontSlant->"Plain",
    FontTracking->"Plain",
    FontVariations->{"CompatibilityType"->0,
    "Masked"->False,
    "Outline"->False,
    "RotationAngle"->0,
    "Shadow"->False,
    "StrikeThrough"->False,
    "Underline"->False}], 
   StyleBox["for",
    FontSlant->"Plain",
    FontTracking->"Plain",
    FontVariations->{"CompatibilityType"->0,
    "Masked"->False,
    "Outline"->False,
    "RotationAngle"->0,
    "Shadow"->False,
    "StrikeThrough"->False,
    "Underline"->False}], 
   StyleBox[" ",
    FontSlant->"Plain",
    FontTracking->"Plain",
    FontVariations->{"CompatibilityType"->0,
    "Masked"->False,
    "Outline"->False,
    "RotationAngle"->0,
    "Shadow"->False,
    "StrikeThrough"->False,
    "Underline"->False}], 
   StyleBox["including",
    FontSlant->"Plain",
    FontTracking->"Plain",
    FontVariations->{"CompatibilityType"->0,
    "Masked"->False,
    "Outline"->False,
    "RotationAngle"->0,
    "Shadow"->False,
    "StrikeThrough"->False,
    "Underline"->False}], 
   StyleBox[" ",
    FontSlant->"Plain",
    FontTracking->"Plain",
    FontVariations->{"CompatibilityType"->0,
    "Masked"->False,
    "Outline"->False,
    "RotationAngle"->0,
    "Shadow"->False,
    "StrikeThrough"->False,
    "Underline"->False}], 
   StyleBox["bilinear",
    FontSlant->"Plain",
    FontTracking->"Plain",
    FontVariations->{"CompatibilityType"->0,
    "Masked"->False,
    "Outline"->False,
    "RotationAngle"->0,
    "Shadow"->False,
    "StrikeThrough"->False,
    "Underline"->False}], 
   StyleBox[" ",
    FontSlant->"Plain",
    FontTracking->"Plain",
    FontVariations->{"CompatibilityType"->0,
    "Masked"->False,
    "Outline"->False,
    "RotationAngle"->0,
    "Shadow"->False,
    "StrikeThrough"->False,
    "Underline"->False}], 
   StyleBox["terms",
    FontSlant->"Plain",
    FontTracking->"Plain",
    FontVariations->{"CompatibilityType"->0,
    "Masked"->False,
    "Outline"->False,
    "RotationAngle"->0,
    "Shadow"->False,
    "StrikeThrough"->False,
    "Underline"->False}], 
   StyleBox[" ",
    FontSlant->"Plain",
    FontTracking->"Plain",
    FontVariations->{"CompatibilityType"->0,
    "Masked"->False,
    "Outline"->False,
    "RotationAngle"->0,
    "Shadow"->False,
    "StrikeThrough"->False,
    "Underline"->False}], 
   StyleBox["can",
    FontSlant->"Plain",
    FontTracking->"Plain",
    FontVariations->{"CompatibilityType"->0,
    "Masked"->False,
    "Outline"->False,
    "RotationAngle"->0,
    "Shadow"->False,
    "StrikeThrough"->False,
    "Underline"->False}], 
   StyleBox[" ",
    FontSlant->"Plain",
    FontTracking->"Plain",
    FontVariations->{"CompatibilityType"->0,
    "Masked"->False,
    "Outline"->False,
    "RotationAngle"->0,
    "Shadow"->False,
    "StrikeThrough"->False,
    "Underline"->False}], 
   StyleBox["be",
    FontSlant->"Plain",
    FontTracking->"Plain",
    FontVariations->{"CompatibilityType"->0,
    "Masked"->False,
    "Outline"->False,
    "RotationAngle"->0,
    "Shadow"->False,
    "StrikeThrough"->False,
    "Underline"->False}], 
   StyleBox[" ",
    FontSlant->"Plain",
    FontTracking->"Plain",
    FontVariations->{"CompatibilityType"->0,
    "Masked"->False,
    "Outline"->False,
    "RotationAngle"->0,
    "Shadow"->False,
    "StrikeThrough"->False,
    "Underline"->False}], 
   StyleBox[
    RowBox[{"added", "."}],
    FontSlant->"Plain",
    FontTracking->"Plain",
    FontVariations->{"CompatibilityType"->0,
    "Masked"->False,
    "Outline"->False,
    "RotationAngle"->0,
    "Shadow"->False,
    "StrikeThrough"->False,
    "Underline"->False}]}], 
  StyleBox[" ",
   FontSlant->"Plain",
   FontTracking->"Plain",
   FontVariations->{"CompatibilityType"->0,
   "Masked"->False,
   "Outline"->False,
   "RotationAngle"->0,
   "Shadow"->False,
   "StrikeThrough"->False,
   "Underline"->False}], 
  StyleBox["*)",
   FontSlant->"Plain",
   FontTracking->"Plain",
   FontVariations->{"CompatibilityType"->0,
   "Masked"->False,
   "Outline"->False,
   "RotationAngle"->0,
   "Shadow"->False,
   "StrikeThrough"->False,
   "Underline"->False}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"getamp", "[", 
   RowBox[{
   "ject_", ",", "func_", ",", "\[CapitalPhi]\[CapitalPhi]_", ",", 
    "\[CurlyPhi]\[CurlyPhi]_"}], "]"}], ":=", 
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{"out1", "=", 
     RowBox[{"ReplaceAll", "[", 
      RowBox[{
       RowBox[{"diff", "[", "ject", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"\[CapitalPhi]", "\[Rule]", "\[CapitalPhi]\[CapitalPhi]"}], 
         ",", 
         RowBox[{"\[CurlyPhi]", "\[Rule]", "\[CurlyPhi]\[CurlyPhi]"}]}], 
        "}"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"out2", "=", 
     RowBox[{"changealph", "[", 
      RowBox[{"fourier", "[", "out1", "]"}], "]"}]}], ";", 
    RowBox[{"out3", "=", 
     RowBox[{"extracttree", "[", "out2", "]"}]}], ";", "\[IndentingNewLine]", 
    
    RowBox[{"parmomenta", "[", "expar2", "]"}], ";", "\[IndentingNewLine]", 
    RowBox[{"out4", "=", 
     RowBox[{"simp", "[", 
      RowBox[{"sym", "[", 
       RowBox[{"changemomenta", "[", 
        RowBox[{"ReplaceAll", "[", 
         RowBox[{
          RowBox[{"extract", "[", 
           RowBox[{"out3", ",", "func"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             RowBox[{"delta", "[", "__", "]"}], "\[Rule]", "1"}], ",", 
            RowBox[{"f", "\[Rule]", "1"}]}], "}"}]}], "]"}], "]"}], "]"}], 
      "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"Return", "[", "out4", "]"}]}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"getamp", "[", 
    StyleBox[
     RowBox[{
     "ject", ",", "func", ",", "\[CapitalPhi]\[CapitalPhi]", ",", "ms1", ",", 
      "ms2", ",", "ms3"}],
     FontWeight->"Plain",
     FontSlant->"Plain",
     FontTracking->"Plain",
     FontVariations->{"CompatibilityType"->0,
     "Masked"->False,
     "Outline"->False,
     "RotationAngle"->0,
     "Shadow"->False,
     "StrikeThrough"->False,
     "Underline"->False}], "]"}], " ", "and", " ", 
   RowBox[{"getamp", "[", 
    StyleBox[
     RowBox[{
     "ject", ",", "func", ",", "\[CapitalPhi]\[CapitalPhi]", ",", 
      "\[CurlyPhi]\[CurlyPhi]", ",", "ms1", ",", "ms2", ",", "ms3"}],
     FontWeight->"Plain",
     FontSlant->"Plain",
     FontTracking->"Plain",
     FontVariations->{"CompatibilityType"->0,
     "Masked"->False,
     "Outline"->False,
     "RotationAngle"->0,
     "Shadow"->False,
     "StrikeThrough"->False,
     "Underline"->False}], "]"}], " ", "extract", " ", "the", " ", "loop", 
   " ", 
   RowBox[{"amplitude", "."}]}], " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"getamp", "[", 
   RowBox[{
   "ject_", ",", "func_", ",", "\[CapitalPhi]\[CapitalPhi]_", ",", "ms1_", 
    ",", "ms2_", ",", "ms3_"}], "]"}], ":=", 
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{"out1", "=", 
     RowBox[{"ReplaceAll", "[", 
      RowBox[{
       RowBox[{"diff", "[", "ject", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[CapitalPhi]", "\[Rule]", "\[CapitalPhi]\[CapitalPhi]"}], 
        "}"}]}], "]"}]}], ";", 
    RowBox[{"out2", "=", 
     RowBox[{"changealph", "[", 
      RowBox[{"fourier", "[", "out1", "]"}], "]"}]}], ";", 
    RowBox[{"out3", "=", 
     RowBox[{"extracttree", "[", "out2", "]"}]}], ";", 
    RowBox[{"parmomenta", "[", "expar2", "]"}], ";", 
    RowBox[{"out4", "=", 
     RowBox[{"simp", "[", 
      RowBox[{"sym", "[", 
       RowBox[{"changemomenta", "[", 
        RowBox[{"ReplaceAll", "[", 
         RowBox[{
          RowBox[{"extract", "[", 
           RowBox[{"out3", ",", "func", ",", "ms1", ",", "ms2", ",", "ms3"}], 
           "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             RowBox[{"delta", "[", "__", "]"}], "\[Rule]", "1"}], ",", 
            RowBox[{"f", "\[Rule]", "1"}]}], "}"}]}], "]"}], "]"}], "]"}], 
      "]"}]}], ";", 
    RowBox[{"Return", "[", "out4", "]"}]}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"getamp", "[", 
   RowBox[{
   "ject_", ",", "func_", ",", "\[CapitalPhi]\[CapitalPhi]_", ",", 
    "\[CurlyPhi]\[CurlyPhi]_", ",", "ms1_", ",", "ms2_", ",", "ms3_"}], "]"}],
   ":=", 
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{"out1", "=", 
     RowBox[{"ReplaceAll", "[", 
      RowBox[{
       RowBox[{"diff", "[", "ject", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"\[CapitalPhi]", "\[Rule]", "\[CapitalPhi]\[CapitalPhi]"}], 
         ",", 
         RowBox[{"\[CurlyPhi]", "\[Rule]", "\[CurlyPhi]\[CurlyPhi]"}]}], 
        "}"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"out2", "=", 
     RowBox[{"changealph", "[", 
      RowBox[{"fourier", "[", "out1", "]"}], "]"}]}], ";", 
    RowBox[{"out3", "=", 
     RowBox[{"extracttree", "[", "out2", "]"}]}], ";", "\[IndentingNewLine]", 
    
    RowBox[{"parmomenta", "[", "expar2", "]"}], ";", "\[IndentingNewLine]", 
    RowBox[{"out4", "=", 
     RowBox[{"simp", "[", 
      RowBox[{"sym", "[", 
       RowBox[{"changemomenta", "[", 
        RowBox[{"ReplaceAll", "[", 
         RowBox[{
          RowBox[{"extract", "[", 
           RowBox[{"out3", ",", "func", ",", "ms1", ",", "ms2", ",", "ms3"}], 
           "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             RowBox[{"delta", "[", "__", "]"}], "\[Rule]", "1"}], ",", 
            RowBox[{"f", "\[Rule]", "1"}]}], "}"}]}], "]"}], "]"}], "]"}], 
      "]"}]}], ";", 
    RowBox[{"Return", "[", "out4", "]"}]}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"second", "[", 
    StyleBox["ject",
     FontWeight->"Plain",
     FontSlant->"Plain",
     FontTracking->"Plain",
     FontVariations->{"CompatibilityType"->0,
     "Masked"->False,
     "Outline"->False,
     "RotationAngle"->0,
     "Shadow"->False,
     "StrikeThrough"->False,
     "Underline"->False}], "]"}], " ", "and", " ", 
   RowBox[{"third", "[", 
    StyleBox["ject",
     FontWeight->"Plain",
     FontSlant->"Plain",
     FontTracking->"Plain",
     FontVariations->{"CompatibilityType"->0,
     "Masked"->False,
     "Outline"->False,
     "RotationAngle"->0,
     "Shadow"->False,
     "StrikeThrough"->False,
     "Underline"->False}], "]"}], " ", "change", " ", "the", " ", "spatial", 
   " ", "arguments", " ", "and", " ", "indices", " ", "of", " ", 
   RowBox[{
    StyleBox["ject",
     FontWeight->"Plain",
     FontSlant->"Plain",
     FontTracking->"Plain",
     FontVariations->{"CompatibilityType"->0,
     "Masked"->False,
     "Outline"->False,
     "RotationAngle"->0,
     "Shadow"->False,
     "StrikeThrough"->False,
     "Underline"->False}], "."}]}], " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"second", "[", "ject_", "]"}], ":=", 
  RowBox[{"ReplaceAll", "[", 
   RowBox[{"ject", ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"x", "\[Rule]", "y"}], ",", 
      RowBox[{"\[Mu]", "\[Rule]", "\[Nu]"}]}], "}"}]}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"third", "[", 
   RowBox[{"ject_", ",", "ll_", ",", "terml_"}], "]"}], ":=", 
  RowBox[{"ReplaceAll", "[", 
   RowBox[{"ject", ",", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"MemberQ", "[", 
        RowBox[{"smatrixlist", ",", 
         RowBox[{"terml", "[", 
          RowBox[{"[", 
           RowBox[{"ll", ",", "1"}], "]"}], "]"}]}], "]"}], " ", "&&", " ", 
       RowBox[{"MemberQ", "[", 
        RowBox[{"smatrixlist", ",", 
         RowBox[{"terml", "[", 
          RowBox[{"[", 
           RowBox[{"ll", ",", "2"}], "]"}], "]"}]}], "]"}], " ", "&&", " ", 
       RowBox[{"MemberQ", "[", 
        RowBox[{"amatrixlist", ",", 
         RowBox[{"terml", "[", 
          RowBox[{"[", 
           RowBox[{"ll", ",", "3"}], "]"}], "]"}]}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"x", "\[Rule]", "z"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"x", "\[Rule]", "z"}], ",", 
        RowBox[{"\[Mu]", "\[Rule]", "\[Lambda]"}]}], "}"}]}], "]"}]}], 
   "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"special", "[", 
    StyleBox["ject",
     FontWeight->"Plain",
     FontSlant->"Plain",
     FontTracking->"Plain",
     FontVariations->{"CompatibilityType"->0,
     "Masked"->False,
     "Outline"->False,
     "RotationAngle"->0,
     "Shadow"->False,
     "StrikeThrough"->False,
     "Underline"->False}], "]"}], " ", "changes", " ", "\[Mu]", " ", "into", 
   " ", "the", " ", "summation", " ", "index", " ", 
   RowBox[{
    SubscriptBox["\[Alpha]", "int"], "."}]}], " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"special", "[", "ject_", "]"}], ":=", 
  RowBox[{"ReplaceAll", "[", 
   RowBox[{"ject", ",", 
    RowBox[{"{", 
     RowBox[{"\[Mu]", "\[Rule]", 
      SubscriptBox["\[Alpha]", "int"]}], "}"}]}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
    RowBox[{"transform", "[", 
     StyleBox["ject",
      FontWeight->"Plain",
      FontSlant->"Plain",
      FontTracking->"Plain",
      FontVariations->{"CompatibilityType"->0,
      "Masked"->False,
      "Outline"->False,
      "RotationAngle"->0,
      "Shadow"->False,
      "StrikeThrough"->False,
      "Underline"->False}], "]"}], " ", "and", " ", "its", " ", 
    "subfunctions", " ", "csp"}], ",", " ", "dsp", ",", " ", "scaleout", ",", 
   " ", "subscaleout", ",", " ", 
   RowBox[{
   "and", " ", "msp", " ", "transform", " ", "the", " ", "scalar", " ", 
    "products", " ", "into", " ", "their", " ", "standard", " ", 
    RowBox[{"form", "."}]}]}], " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"transform", "[", "ject_", "]"}], ":=", 
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{"slist2", "=", 
     RowBox[{"Sort", "[", "list2", "]"}]}], ";", 
    RowBox[{"epslist2", "=", "slist2"}], ";", 
    RowBox[{"Do", "[", 
     RowBox[{
      RowBox[{"epslist2", "=", 
       RowBox[{"Append", "[", 
        RowBox[{"epslist2", ",", 
         RowBox[{"\[Epsilon]", "[", 
          RowBox[{"slist2", "[", 
           RowBox[{"[", "ii", "]"}], "]"}], "]"}]}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"ii", ",", 
        RowBox[{"Length", "[", "slist2", "]"}]}], "}"}]}], "]"}], ";", 
    RowBox[{"Return", "[", 
     RowBox[{"isolim", "[", 
      RowBox[{"ReplaceAll", "[", 
       RowBox[{
        RowBox[{"ReplaceAll", "[", 
         RowBox[{
          RowBox[{"scalout", "[", 
           RowBox[{"ReplaceAll", "[", 
            RowBox[{
             RowBox[{"ReplaceAll", "[", 
              RowBox[{
               RowBox[{"ReplaceAll", "[", 
                RowBox[{"ject", ",", 
                 RowBox[{"{", 
                  RowBox[{"sp", "\[Rule]", "dsp"}], "}"}]}], "]"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{
                  RowBox[{"sp", "[", 
                   RowBox[{
                    RowBox[{"-", "x_"}], ",", 
                    RowBox[{"-", "y_"}]}], "]"}], "\[Rule]", 
                  RowBox[{"sp", "[", 
                   RowBox[{"x", ",", "y"}], "]"}]}], ",", 
                 RowBox[{
                  RowBox[{"sp", "[", 
                   RowBox[{
                    RowBox[{"-", "x_"}], ",", "y_"}], "]"}], "\[Rule]", 
                  RowBox[{"-", 
                   RowBox[{"sp", "[", 
                    RowBox[{"x", ",", "y"}], "]"}]}]}], ",", 
                 RowBox[{
                  RowBox[{"sp", "[", 
                   RowBox[{"x_", ",", 
                    RowBox[{"-", "y_"}]}], "]"}], "\[Rule]", 
                  RowBox[{"-", 
                   RowBox[{"sp", "[", 
                    RowBox[{"x", ",", "y"}], "]"}]}]}]}], "}"}]}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{
                RowBox[{"sp", "[", 
                 RowBox[{"x_", ",", "0"}], "]"}], "\[Rule]", "0"}], ",", 
               RowBox[{
                RowBox[{"sp", "[", 
                 RowBox[{"0", ",", "x_"}], "]"}], "\[Rule]", "0"}], ",", 
               RowBox[{
                RowBox[{"sp", "[", 
                 RowBox[{"0", ",", "0"}], "]"}], "\[Rule]", "0"}]}], "}"}]}], 
            "]"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"sp", "\[Rule]", "csp"}], "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"sp", "\[Rule]", "msp"}], "}"}]}], "]"}], "]"}], "]"}]}], 
   "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"csp", "[", 
   RowBox[{"x_", ",", "y_"}], "]"}], ":=", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Position", "[", 
       RowBox[{"epslist2", ",", 
        RowBox[{
         RowBox[{"sp", "[", 
          RowBox[{"x", ",", "y"}], "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"1", ",", "1"}], "]"}], "]"}], ">", 
     RowBox[{
      RowBox[{"Position", "[", 
       RowBox[{"epslist2", ",", 
        RowBox[{
         RowBox[{"sp", "[", 
          RowBox[{"x", ",", "y"}], "]"}], "[", 
         RowBox[{"[", "2", "]"}], "]"}]}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"1", ",", "1"}], "]"}], "]"}]}], ",", 
    RowBox[{"sp", "[", 
     RowBox[{"y", ",", "x"}], "]"}], ",", 
    RowBox[{"sp", "[", 
     RowBox[{"x", ",", "y"}], "]"}]}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"dsp", "[", 
   RowBox[{"x_", ",", "y_"}], "]"}], ":=", 
  RowBox[{"Distribute", "[", 
   RowBox[{"sp", "[", 
    RowBox[{"x", ",", "y"}], "]"}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"subscalout", "[", "ject_", "]"}], ":=", 
  RowBox[{"ReplaceAll", "[", 
   RowBox[{"ject", ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"sp", "[", 
        RowBox[{
         RowBox[{"x_", "*", "y_"}], ",", "z_"}], "]"}], "\[Rule]", 
       RowBox[{"x", "*", 
        RowBox[{"sp", "[", 
         RowBox[{"y", ",", "z"}], "]"}]}]}], ",", 
      RowBox[{
       RowBox[{"sp", "[", 
        RowBox[{"x_", ",", 
         RowBox[{"y_", "*", "z_"}]}], "]"}], "\[Rule]", 
       RowBox[{"y", "*", 
        RowBox[{"sp", "[", 
         RowBox[{"x", ",", "z"}], "]"}]}]}]}], "}"}]}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"scalout", "[", "ject_", "]"}], ":=", 
  RowBox[{"subscalout", "[", 
   RowBox[{"subscalout", "[", "ject", "]"}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"msp", "[", 
   RowBox[{"x_", ",", "y_"}], "]"}], ":=", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"x", "==", "y"}], ",", 
    RowBox[{
     RowBox[{"massind", "=", 
      RowBox[{"masslist", "[", 
       RowBox[{"[", 
        RowBox[{
         RowBox[{"Position", "[", 
          RowBox[{"list2", ",", "x"}], "]"}], "[", 
         RowBox[{"[", 
          RowBox[{"1", ",", "1"}], "]"}], "]"}], "]"}], "]"}]}], ";", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"massind", "<", "9"}], ",", 
       RowBox[{"Return", "[", 
        SuperscriptBox[
         SubscriptBox["M", "massind"], "2"], "]"}], ",", 
       RowBox[{"sp", "[", 
        RowBox[{"x", ",", "x"}], "]"}]}], "]"}]}], ",", ",", 
    RowBox[{"sp", "[", 
     RowBox[{"x", ",", "y"}], "]"}]}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"sppoint", "[", 
    StyleBox["ject",
     FontWeight->"Plain",
     FontSlant->"Plain",
     FontTracking->"Plain",
     FontVariations->{"CompatibilityType"->0,
     "Masked"->False,
     "Outline"->False,
     "RotationAngle"->0,
     "Shadow"->False,
     "StrikeThrough"->False,
     "Underline"->False}], "]"}], " ", "changes", " ", 
   RowBox[{"sp", "[", 
    RowBox[{"x", ",", "y"}], "]"}], " ", "into", " ", 
   RowBox[{"x", ".", "y", " ", "."}]}], " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"sppoint", "[", "ject_", "]"}], ":=", 
  RowBox[{"ReplaceAll", "[", 
   RowBox[{"ject", ",", 
    RowBox[{"{", 
     RowBox[{"sp", "\[Rule]", "Dot"}], "}"}]}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
    RowBox[{"replacements", "[", 
     StyleBox["ject",
      FontWeight->"Plain",
      FontSlant->"Plain",
      FontTracking->"Plain",
      FontVariations->{"CompatibilityType"->0,
      "Masked"->False,
      "Outline"->False,
      "RotationAngle"->0,
      "Shadow"->False,
      "StrikeThrough"->False,
      "Underline"->False}], "]"}], " ", "replaces", " ", "the", " ", 
    "standard", " ", "scalar", " ", "products", " ", "by", " ", "the", " ", 
    "user"}], "-", 
   RowBox[{"defined", " ", 
    RowBox[{"expressions", "."}]}]}], " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"replacements", "[", "ject_", "]"}], ":=", 
  RowBox[{"ReplaceAll", "[", 
   RowBox[{
    RowBox[{"ReplaceAll", "[", 
     RowBox[{
      RowBox[{"addlep", "[", "ject", "]"}], ",", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"ReplaceAll", "[", 
          RowBox[{
           RowBox[{"replist1", "[", 
            RowBox[{"[", "ii", "]"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"sp", "\[Rule]", "csp"}], "}"}]}], "]"}], "\[Rule]", 
         RowBox[{"replist2", "[", 
          RowBox[{"[", "ii", "]"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"ii", ",", 
          RowBox[{"Length", "[", "replist1", "]"}]}], "}"}]}], "]"}]}], "]"}],
     ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"sp", "[", 
        RowBox[{"x_", ",", "x_"}], "]"}], "\[Rule]", 
       SuperscriptBox["x", "2"]}], ",", 
      RowBox[{
       SuperscriptBox["x_", "\[Mu]"], "\[Rule]", 
       SubscriptBox["x", "\[Mu]"]}]}], "}"}]}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"final", "[", 
    StyleBox["ject",
     FontWeight->"Plain",
     FontSlant->"Plain",
     FontTracking->"Plain",
     FontVariations->{"CompatibilityType"->0,
     "Masked"->False,
     "Outline"->False,
     "RotationAngle"->0,
     "Shadow"->False,
     "StrikeThrough"->False,
     "Underline"->False}], "]"}], " ", "renormalizes", " ", "the", " ", 
   "coupling", " ", "constants", " ", "and", " ", "transforms", " ", "the", 
   " ", "third", " ", "argument", " ", "of", " ", "the", " ", "C", " ", 
   RowBox[{"function", "."}]}], " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"final", "[", "ject_", "]"}], ":=", 
  RowBox[{"ReplaceAll", "[", 
   RowBox[{
    RowBox[{"ReplaceAll", "[", 
     RowBox[{
      RowBox[{"ReplaceAll", "[", 
       RowBox[{"ject", ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           SubscriptBox["L", "ii_"], "\[Rule]", 
           SuperscriptBox[
            SubscriptBox["L", "ii"], "r"]}], ",", 
          RowBox[{
           SubscriptBox["N", "ii_"], "\[Rule]", 
           SuperscriptBox[
            SubscriptBox["N", "ii"], "r"]}], ",", 
          RowBox[{
           SubscriptBox["R", "ii_"], "\[Rule]", 
           SuperscriptBox[
            SubscriptBox["R", "ii"], "r"]}], ",", 
          RowBox[{
           SubscriptBox[
            OverscriptBox["N", "^"], "ii_"], "\[Rule]", 
           SuperscriptBox[
            SubscriptBox[
             OverscriptBox["N", "^"], "ii"], "r"]}], ",", 
          RowBox[{
           SubscriptBox[
            OverscriptBox["R", "^"], "ii_"], "\[Rule]", 
           SuperscriptBox[
            SubscriptBox[
             OverscriptBox["R", "^"], "ii"], "r"]}]}], "}"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"C", "[", 
         RowBox[{
         "x_", ",", "y_", ",", "z_", ",", "ma_", ",", "mb_", ",", "mc_"}], 
         "]"}], "\[Rule]", 
        RowBox[{"C", "[", 
         RowBox[{"x", ",", "y", ",", 
          RowBox[{"Simplify", "[", 
           RowBox[{
            FractionBox["1", "2"], 
            RowBox[{"(", 
             RowBox[{"x", "+", "y", "-", "z"}], ")"}]}], "]"}], ",", "ma", 
          ",", "mb", ",", "mc"}], "]"}]}], "}"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       SuperscriptBox["0", "r"], "\[Rule]", "0"}], ",", 
      RowBox[{
       SuperscriptBox[
        OverscriptBox["0", "^"], "r"], "\[Rule]", "0"}]}], "}"}]}], 
   "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"epscorr", "[", 
    StyleBox["ject",
     FontWeight->"Plain",
     FontSlant->"Plain",
     FontTracking->"Plain",
     FontVariations->{"CompatibilityType"->0,
     "Masked"->False,
     "Outline"->False,
     "RotationAngle"->0,
     "Shadow"->False,
     "StrikeThrough"->False,
     "Underline"->False}], "]"}], " ", "removes", " ", "a", " ", "possible", 
   " ", "minus", " ", "sign", " ", "in", " ", "the", " ", "argument", " ", 
   "of", " ", 
   RowBox[{"\[Epsilon]", "."}]}], " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"epscorr", "[", "ject_", "]"}], ":=", 
  RowBox[{"ReplaceAll", "[", 
   RowBox[{"ject", ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Epsilon]", "[", 
       RowBox[{"-", "q_"}], "]"}], "\[Rule]", 
      RowBox[{"\[Epsilon]", "[", "q", "]"}]}], "}"}]}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"particleordercount", "[", 
    StyleBox["ject",
     FontWeight->"Plain",
     FontSlant->"Plain",
     FontTracking->"Plain",
     FontVariations->{"CompatibilityType"->0,
     "Masked"->False,
     "Outline"->False,
     "RotationAngle"->0,
     "Shadow"->False,
     "StrikeThrough"->False,
     "Underline"->False}], "]"}], " ", "determines", " ", "the", " ", "order",
    " ", "of", " ", "the", " ", "external", " ", 
   RowBox[{"particles", "."}]}], " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"particleordercount", "[", "ject_", "]"}], ":=", 
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{"countinglist", "=", 
     RowBox[{"ReplaceAll", "[", 
      RowBox[{"ject", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"\[Phi]", "\[Rule]", "tei"}], ",", 
         RowBox[{"\[Gamma]", "\[Rule]", 
          SubscriptBox["tei", "9"]}], ",", 
         RowBox[{
          SubscriptBox["W", "1"], "\[Rule]", 
          SubscriptBox["tei", "10"]}], ",", 
         RowBox[{
          SubscriptBox["W", "2"], "\[Rule]", 
          SubscriptBox["tei", "11"]}]}], "}"}]}], "]"}]}], ";", 
    RowBox[{"valuelist", "=", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
       "1", ",", "2", ",", "1", ",", "1"}], "}"}]}], ";", 
    RowBox[{"temporlist", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"countinglist", "[", 
        RowBox[{"[", 
         RowBox[{"jj", ",", "2"}], "]"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"jj", ",", 
         RowBox[{"Length", "[", "countinglist", "]"}]}], "}"}]}], "]"}]}], 
    ";", 
    RowBox[{"particleorder", "=", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{"valuelist", "[", 
        RowBox[{"[", 
         RowBox[{"temporlist", "[", 
          RowBox[{"[", "ii", "]"}], "]"}], "]"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"ii", ",", 
         RowBox[{"Length", "[", "temporlist", "]"}]}], "}"}]}], "]"}]}]}], 
   "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"insertbilin", "[", 
    StyleBox[
     RowBox[{"ject", ",", " ", "ord"}],
     FontWeight->"Plain",
     FontSlant->"Plain",
     FontTracking->"Plain",
     FontVariations->{"CompatibilityType"->0,
     "Masked"->False,
     "Outline"->False,
     "RotationAngle"->0,
     "Shadow"->False,
     "StrikeThrough"->False,
     "Underline"->False}], "]"}], " ", "is", " ", "used", " ", "to", " ", 
   "insert", " ", "the", " ", "bilinear", " ", "terms", " ", "that", " ", 
   "come", " ", "from", " ", "parts", " ", "which", " ", "are", " ", 
   "bilinear", " ", "in", " ", "the", " ", "meson", " ", 
   RowBox[{"fields", "."}]}], " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"insertbilin", "[", 
   RowBox[{"ject_", ",", "ord_"}], "]"}], ":=", 
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{"ex2ordbi", "[", 
     RowBox[{
      RowBox[{"ReplaceAll", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Expand", "[", "ject", "]"}], "[", 
         RowBox[{"[", "jj", "]"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{
            SubscriptBox["\[Phi]", "cc_"], "[", "var_", "]"}], "->", 
           RowBox[{
            RowBox[{
             SubscriptBox["\[Phi]", "cc"], "[", "var", "]"}], "+", 
            RowBox[{"wp", " ", 
             RowBox[{
              SubscriptBox["\[CurlyPhi]", "cc"], "[", "var", "]"}]}]}]}], ",", 
          RowBox[{
           RowBox[{
            SubscriptBox["D\[Phi]", "cc_"], "[", 
            RowBox[{"var_", ",", "ind_"}], "]"}], "->", 
           RowBox[{
            RowBox[{
             SubscriptBox["D\[Phi]", "cc"], "[", 
             RowBox[{"var", ",", "ind"}], "]"}], "+", 
            RowBox[{"wp", " ", 
             RowBox[{"dete", "[", 
              RowBox[{
               RowBox[{
                SubscriptBox["\[CurlyPhi]", "cc"], "[", "var", "]"}], ",", 
               "var", ",", "ind"}], "]"}]}]}]}], ",", 
          RowBox[{
           RowBox[{
            SubscriptBox["DD\[Phi]", "cc_"], "[", 
            RowBox[{"var_", ",", "ind1_", ",", "ind2_"}], "]"}], "->", 
           RowBox[{
            RowBox[{
             SubscriptBox["DD\[Phi]", "cc"], "[", 
             RowBox[{"var", ",", "ind1", ",", "ind2"}], "]"}], "+", 
            RowBox[{"wp", "  ", 
             RowBox[{"dete", "[", 
              RowBox[{
               RowBox[{"dete", "[", 
                RowBox[{
                 RowBox[{
                  SubscriptBox["\[CurlyPhi]", "cc"], "[", "var", "]"}], ",", 
                 "var", ",", "ind1"}], "]"}], ",", "var", ",", "ind2"}], 
              "]"}]}]}]}]}], "}"}]}], "]"}], ",", "ord"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"jj", ",", 
      RowBox[{"Length", "[", 
       RowBox[{"Expand", "[", "ject", "]"}], "]"}]}], "}"}]}], 
   "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"fieldtransform", "[", 
    StyleBox[
     RowBox[{"ject", ",", " ", "name1", ",", " ", "name2"}],
     FontWeight->"Plain",
     FontSlant->"Plain",
     FontTracking->"Plain",
     FontVariations->{"CompatibilityType"->0,
     "Masked"->False,
     "Outline"->False,
     "RotationAngle"->0,
     "Shadow"->False,
     "StrikeThrough"->False,
     "Underline"->False}], "]"}], " ", "and", " ", "its", " ", "subfunction", 
   " ", 
   RowBox[{"bilin", "[", 
    StyleBox["ject",
     FontWeight->"Plain",
     FontSlant->"Plain",
     FontTracking->"Plain",
     FontVariations->{"CompatibilityType"->0,
     "Masked"->False,
     "Outline"->False,
     "RotationAngle"->0,
     "Shadow"->False,
     "StrikeThrough"->False,
     "Underline"->False}], "]"}], " ", "generate", " ", "the", " ", "bilinar",
    " ", 
   RowBox[{"terms", "."}]}], " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"fieldtransform", "[", 
   RowBox[{"ject_", ",", "name1_", ",", "name2_"}], "]"}], ":=", 
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{"ap", "=", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "1", ",", "3", ",", "5", ",", "4", ",", "7", ",", "6", ",", 
       "8"}], "}"}]}], ";", 
    RowBox[{"bilinmat", "=", 
     RowBox[{"bilin", "[", "ject", "]"}]}], ";", 
    RowBox[{"Do", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"erg", "=", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"MS", "[", 
               RowBox[{"[", 
                RowBox[{
                 RowBox[{"ap", "[", 
                  RowBox[{"[", "ii", "]"}], "]"}], ",", 
                 RowBox[{"ap", "[", 
                  RowBox[{"[", "ii", "]"}], "]"}]}], "]"}], "]"}], "==", 
              RowBox[{"MS", "[", 
               RowBox[{"[", 
                RowBox[{"jj", ",", "jj"}], "]"}], "]"}]}], ",", "0", ",", ",", 
             RowBox[{
              RowBox[{"1", "/", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"MS", "[", 
                  RowBox[{"[", 
                   RowBox[{
                    RowBox[{"ap", "[", 
                    RowBox[{"[", "ii", "]"}], "]"}], ",", 
                    RowBox[{"ap", "[", 
                    RowBox[{"[", "ii", "]"}], "]"}]}], "]"}], "]"}], "-", 
                 RowBox[{"MS", "[", 
                  RowBox[{"[", 
                   RowBox[{"jj", ",", "jj"}], "]"}], "]"}]}], ")"}]}], 
              RowBox[{"ReplaceAll", "[", 
               RowBox[{
                RowBox[{"bilinmat", "[", 
                 RowBox[{"[", 
                  RowBox[{"ii", ",", "jj"}], "]"}], "]"}], ",", 
                RowBox[{"{", 
                 RowBox[{
                  SuperscriptBox["p", "2"], "->", 
                  RowBox[{"MS", "[", 
                   RowBox[{"[", 
                    RowBox[{"jj", ",", "jj"}], "]"}], "]"}]}], "}"}]}], 
               "]"}]}]}], "]"}], "*", 
           RowBox[{
            SubscriptBox["\[Phi]", "jj"], "[", "var", "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"jj", ",", "8"}], "}"}]}], "]"}]}], ";", 
       RowBox[{
        SubscriptBox["name1", 
         RowBox[{"ap", "[", 
          RowBox[{"[", "ii", "]"}], "]"}]], "=", 
        RowBox[{"ReplaceAll", "[", 
         RowBox[{
          RowBox[{"Function", "[", 
           RowBox[{
            RowBox[{"{", "var", "}"}], ",", "eer"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"eer", "->", "erg"}], "}"}]}], "]"}]}], ";", 
       RowBox[{
        SubscriptBox["name2", 
         RowBox[{"ap", "[", 
          RowBox[{"[", "ii", "]"}], "]"}]], "=", 
        RowBox[{"ReplaceAll", "[", 
         RowBox[{
          RowBox[{"Function", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
             "\[Phi]1", ",", "\[Phi]2", ",", "\[Phi]3", ",", "\[Phi]4", ",", 
              "\[Phi]5", ",", "\[Phi]6", ",", "\[Phi]7", ",", "\[Phi]8", ",", 
              "\[Gamma]", ",", "W1", ",", "W2", ",", "var"}], "}"}], ",", 
            "eer"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"eer", "->", 
            RowBox[{"funcchange", "[", 
             RowBox[{"trans", "[", "erg", "]"}], "]"}]}], "}"}]}], "]"}]}], 
       ";", 
       RowBox[{
        SubscriptBox[
         OverscriptBox["name2", "_"], 
         RowBox[{"ap", "[", 
          RowBox[{"[", "ii", "]"}], "]"}]], "=", 
        RowBox[{"ReplaceAll", "[", 
         RowBox[{
          RowBox[{"Function", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
             "\[Phi]1", ",", "\[Phi]2", ",", "\[Phi]3", ",", "\[Phi]4", ",", 
              "\[Phi]5", ",", "\[Phi]6", ",", "\[Phi]7", ",", "\[Phi]8", ",", 
              "\[Gamma]", ",", "W1", ",", "W2", ",", "var", ",", "ind"}], 
             "}"}], ",", "eer"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"eer", "->", 
            RowBox[{"funcchange", "[", 
             RowBox[{"trans", "[", 
              RowBox[{"de", "[", 
               RowBox[{"erg", ",", "var", ",", "ind"}], "]"}], "]"}], "]"}]}],
            "}"}]}], "]"}]}], ";", 
       RowBox[{
        SubscriptBox[
         OverscriptBox["name2", 
          OverscriptBox["_", "_"]], 
         RowBox[{"ap", "[", 
          RowBox[{"[", "ii", "]"}], "]"}]], "=", 
        RowBox[{"ReplaceAll", "[", 
         RowBox[{
          RowBox[{"Function", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
             "\[Phi]1", ",", "\[Phi]2", ",", "\[Phi]3", ",", "\[Phi]4", ",", 
              "\[Phi]5", ",", "\[Phi]6", ",", "\[Phi]7", ",", "\[Phi]8", ",", 
              "\[Gamma]", ",", "W1", ",", "W2", ",", "var", ",", "ind1", ",", 
              "ind2"}], "}"}], ",", "eer"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"eer", "->", 
            RowBox[{"funcchange", "[", 
             RowBox[{"trans", "[", 
              RowBox[{"de", "[", 
               RowBox[{
                RowBox[{"de", "[", 
                 RowBox[{"erg", ",", "var", ",", "ind1"}], "]"}], ",", "var", 
                ",", "ind2"}], "]"}], "]"}], "]"}]}], "}"}]}], "]"}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"ii", ",", "8"}], "}"}]}], "]"}]}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"fieldtransform2", "[", 
   RowBox[{"ject_", ",", "name1_", ",", "name2_"}], "]"}], ":=", 
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{"ap", "=", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "1", ",", "3", ",", "5", ",", "4", ",", "7", ",", "6", ",", 
       "8"}], "}"}]}], ";", 
    RowBox[{"bilinmat", "=", 
     RowBox[{"bilin", "[", "ject", "]"}]}], ";", 
    RowBox[{"Do", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"erg", "=", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"MS", "[", 
               RowBox[{"[", 
                RowBox[{
                 RowBox[{"ap", "[", 
                  RowBox[{"[", "ii", "]"}], "]"}], ",", 
                 RowBox[{"ap", "[", 
                  RowBox[{"[", "ii", "]"}], "]"}]}], "]"}], "]"}], "==", 
              RowBox[{"MS", "[", 
               RowBox[{"[", 
                RowBox[{"jj", ",", "jj"}], "]"}], "]"}]}], ",", "0", ",", ",", 
             RowBox[{
              RowBox[{"1", "/", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"MSP", "[", 
                  RowBox[{"[", 
                   RowBox[{
                    RowBox[{"ap", "[", 
                    RowBox[{"[", "ii", "]"}], "]"}], ",", 
                    RowBox[{"ap", "[", 
                    RowBox[{"[", "ii", "]"}], "]"}]}], "]"}], "]"}], "-", 
                 RowBox[{"MSP", "[", 
                  RowBox[{"[", 
                   RowBox[{"jj", ",", "jj"}], "]"}], "]"}]}], ")"}]}], 
              RowBox[{"ReplaceAll", "[", 
               RowBox[{
                RowBox[{"bilinmat", "[", 
                 RowBox[{"[", 
                  RowBox[{"ii", ",", "jj"}], "]"}], "]"}], ",", 
                RowBox[{"{", 
                 RowBox[{
                  SuperscriptBox["p", "2"], "->", 
                  RowBox[{"MSP", "[", 
                   RowBox[{"[", 
                    RowBox[{"jj", ",", "jj"}], "]"}], "]"}]}], "}"}]}], 
               "]"}]}]}], "]"}], "*", 
           RowBox[{
            SubscriptBox["\[Phi]", "jj"], "[", "var", "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"jj", ",", "8"}], "}"}]}], "]"}]}], ";", 
       RowBox[{
        SubscriptBox["name1", 
         RowBox[{"ap", "[", 
          RowBox[{"[", "ii", "]"}], "]"}]], "=", 
        RowBox[{"ReplaceAll", "[", 
         RowBox[{
          RowBox[{"Function", "[", 
           RowBox[{
            RowBox[{"{", "var", "}"}], ",", "eer"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"eer", "->", "erg"}], "}"}]}], "]"}]}], ";", 
       RowBox[{
        SubscriptBox["name2", 
         RowBox[{"ap", "[", 
          RowBox[{"[", "ii", "]"}], "]"}]], "=", 
        RowBox[{"ReplaceAll", "[", 
         RowBox[{
          RowBox[{"Function", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
             "\[Phi]1", ",", "\[Phi]2", ",", "\[Phi]3", ",", "\[Phi]4", ",", 
              "\[Phi]5", ",", "\[Phi]6", ",", "\[Phi]7", ",", "\[Phi]8", ",", 
              "\[Gamma]", ",", "W1", ",", "W2", ",", "var"}], "}"}], ",", 
            "eer"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"eer", "->", 
            RowBox[{"funcchange", "[", 
             RowBox[{"trans", "[", "erg", "]"}], "]"}]}], "}"}]}], "]"}]}], 
       ";", 
       RowBox[{
        SubscriptBox[
         OverscriptBox["name2", "_"], 
         RowBox[{"ap", "[", 
          RowBox[{"[", "ii", "]"}], "]"}]], "=", 
        RowBox[{"ReplaceAll", "[", 
         RowBox[{
          RowBox[{"Function", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
             "\[Phi]1", ",", "\[Phi]2", ",", "\[Phi]3", ",", "\[Phi]4", ",", 
              "\[Phi]5", ",", "\[Phi]6", ",", "\[Phi]7", ",", "\[Phi]8", ",", 
              "\[Gamma]", ",", "W1", ",", "W2", ",", "var", ",", "ind"}], 
             "}"}], ",", "eer"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"eer", "->", 
            RowBox[{"funcchange", "[", 
             RowBox[{"trans", "[", 
              RowBox[{"de", "[", 
               RowBox[{"erg", ",", "var", ",", "ind"}], "]"}], "]"}], "]"}]}],
            "}"}]}], "]"}]}], ";", 
       RowBox[{
        SubscriptBox[
         OverscriptBox["name2", 
          OverscriptBox["_", "_"]], 
         RowBox[{"ap", "[", 
          RowBox[{"[", "ii", "]"}], "]"}]], "=", 
        RowBox[{"ReplaceAll", "[", 
         RowBox[{
          RowBox[{"Function", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
             "\[Phi]1", ",", "\[Phi]2", ",", "\[Phi]3", ",", "\[Phi]4", ",", 
              "\[Phi]5", ",", "\[Phi]6", ",", "\[Phi]7", ",", "\[Phi]8", ",", 
              "\[Gamma]", ",", "W1", ",", "W2", ",", "var", ",", "ind1", ",", 
              "ind2"}], "}"}], ",", "eer"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"eer", "->", 
            RowBox[{"funcchange", "[", 
             RowBox[{"trans", "[", 
              RowBox[{"de", "[", 
               RowBox[{
                RowBox[{"de", "[", 
                 RowBox[{"erg", ",", "var", ",", "ind1"}], "]"}], ",", "var", 
                ",", "ind2"}], "]"}], "]"}], "]"}]}], "}"}]}], "]"}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"ii", ",", "8"}], "}"}]}], "]"}]}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"MSP", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       SubsuperscriptBox["Mp", "\[Pi]", "2"], ",", "0", ",", "0", ",", "0", 
       ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       SubsuperscriptBox["Mp", "\[Pi]", "2"], ",", "0", ",", "0", ",", "0", 
       ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", 
       SubsuperscriptBox["Mp", "\[Pi]", "2"], ",", "0", ",", "0", ",", "0", 
       ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", 
       SubsuperscriptBox["Mp", "K", "2"], ",", "0", ",", "0", ",", "0", ",", 
       "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", 
       SubsuperscriptBox["Mp", "K", "2"], ",", "0", ",", "0", ",", "0"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       SubsuperscriptBox["Mp", "K", "2"], ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       SubsuperscriptBox["Mp", "K", "2"], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       SubsuperscriptBox["Mp", "\[Eta]", "2"]}], "}"}]}], "}"}]}], 
  ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"bilin", "[", "ject_", "]"}], ":=", 
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{"expartemp", "=", "expar"}], ";", 
    RowBox[{"expar2temp", "=", "expar2"}], ";", 
    RowBox[{"ret", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"expar", "=", 
         RowBox[{"{", 
          RowBox[{
           SubscriptBox["\[Phi]", "ii"], ",", 
           SubscriptBox["\[Phi]", "jj"]}], "}"}]}], ";", 
        RowBox[{"expar2", "=", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            SubscriptBox["\[Phi]", "ii"], "[", "p", "]"}], ",", 
           RowBox[{
            SubscriptBox["\[Phi]", "jj"], "[", 
            RowBox[{"-", "p"}], "]"}]}], "}"}]}], ";", 
        RowBox[{"ReplaceAll", "[", 
         RowBox[{
          RowBox[{"minpick", "[", 
           RowBox[{"Simplify", "[", 
            RowBox[{"getamp", "[", 
             RowBox[{"ject", ",", "delta", ",", "\[CapitalPhi]"}], "]"}], 
            "]"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"sp", "[", 
             RowBox[{"p", ",", "p"}], "]"}], "\[Rule]", 
            SuperscriptBox["p", "2"]}], "}"}]}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"ii", ",", "8"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"jj", ",", "8"}], "}"}]}], "]"}]}], ";", 
    RowBox[{"expar2", "=", "expar2temp"}], ";", 
    RowBox[{"expar", "=", "expartemp"}], ";", 
    RowBox[{"Return", "[", "ret", "]"}]}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"minpick", "[", "ject_", "]"}], ":=", 
  RowBox[{"ReplaceAll", "[", 
   RowBox[{"ject", ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"sp", "[", 
        RowBox[{
         RowBox[{"-", "x_"}], ",", 
         RowBox[{"-", "y_"}]}], "]"}], "\[Rule]", 
       RowBox[{"sp", "[", 
        RowBox[{"x", ",", "y"}], "]"}]}], ",", 
      RowBox[{
       RowBox[{"sp", "[", 
        RowBox[{
         RowBox[{"-", "x_"}], ",", "y_"}], "]"}], "\[Rule]", 
       RowBox[{"-", 
        RowBox[{"sp", "[", 
         RowBox[{"x", ",", "y"}], "]"}]}]}], ",", 
      RowBox[{
       RowBox[{"sp", "[", 
        RowBox[{"x_", ",", 
         RowBox[{"-", "y_"}]}], "]"}], "\[Rule]", 
       RowBox[{"-", 
        RowBox[{"sp", "[", 
         RowBox[{"x", ",", "y"}], "]"}]}]}]}], "}"}]}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"getordbi", "[", 
    StyleBox[
     RowBox[{"ject", ",", " ", "ord"}],
     FontWeight->"Plain",
     FontSlant->"Plain",
     FontTracking->"Plain",
     FontVariations->{"CompatibilityType"->0,
     "Masked"->False,
     "Outline"->False,
     "RotationAngle"->0,
     "Shadow"->False,
     "StrikeThrough"->False,
     "Underline"->False}], "]"}], " ", "supplies", " ", 
   StyleBox["ject",
    FontWeight->"Plain",
    FontSlant->"Plain",
    FontTracking->"Plain",
    FontVariations->{"CompatibilityType"->0,
    "Masked"->False,
    "Outline"->False,
    "RotationAngle"->0,
    "Shadow"->False,
    "StrikeThrough"->False,
    "Underline"->False}], " ", "to", " ", "order", " ", 
   StyleBox["ord",
    FontWeight->"Plain",
    FontSlant->"Plain",
    FontTracking->"Plain",
    FontVariations->{"CompatibilityType"->0,
    "Masked"->False,
    "Outline"->False,
    "RotationAngle"->0,
    "Shadow"->False,
    "StrikeThrough"->False,
    "Underline"->False}], " ", "in", " ", "f", " ", "and", " ", "to", " ", 
   "order", " ", "one", " ", "in", " ", "the", " ", "weak", " ", 
   "perturbation", " ", 
   RowBox[{"wp", "."}]}], " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"getordbi", "[", 
   RowBox[{"ject_", ",", "ord_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"Simplify", "[", 
    RowBox[{"ReplaceAll", "[", 
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{"ject", ",", 
        RowBox[{"{", 
         RowBox[{"f", ",", "ord"}], "}"}], ",", "wp"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"f", "->", "0"}], ",", 
        RowBox[{"wp", "->", "0"}]}], "}"}]}], "]"}], "]"}], "*", 
   FractionBox[
    SuperscriptBox["f", "ord"], 
    RowBox[{"ord", " ", "!"}]]}]}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"ex2ordbi", "[", 
    StyleBox[
     RowBox[{"ject", ",", " ", "ord"}],
     FontWeight->"Plain",
     FontSlant->"Plain",
     FontTracking->"Plain",
     FontVariations->{"CompatibilityType"->0,
     "Masked"->False,
     "Outline"->False,
     "RotationAngle"->0,
     "Shadow"->False,
     "StrikeThrough"->False,
     "Underline"->False}], "]"}], " ", "supplies", " ", 
   StyleBox["ject",
    FontWeight->"Plain",
    FontSlant->"Plain",
    FontTracking->"Plain",
    FontVariations->{"CompatibilityType"->0,
    "Masked"->False,
    "Outline"->False,
    "RotationAngle"->0,
    "Shadow"->False,
    "StrikeThrough"->False,
    "Underline"->False}], " ", "up", " ", "to", " ", "order", " ", 
   StyleBox["ord",
    FontWeight->"Plain",
    FontSlant->"Plain",
    FontTracking->"Plain",
    FontVariations->{"CompatibilityType"->0,
    "Masked"->False,
    "Outline"->False,
    "RotationAngle"->0,
    "Shadow"->False,
    "StrikeThrough"->False,
    "Underline"->False}], " ", "in", " ", "f", " ", "and", " ", "to", " ", 
   "order", " ", "one", " ", "in", " ", 
   RowBox[{"wp", "."}]}], " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ex2ordbi", "[", 
   RowBox[{"ject_", ",", "ord_"}], "]"}], ":=", 
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{"getordbi", "[", 
     RowBox[{"ject", ",", "ii"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"ii", ",", "0", ",", "ord"}], "}"}]}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"addbilin", "[", 
    StyleBox[
     RowBox[{"ject", ",", " ", "ord"}],
     FontWeight->"Plain",
     FontSlant->"Plain",
     FontTracking->"Plain",
     FontVariations->{"CompatibilityType"->0,
     "Masked"->False,
     "Outline"->False,
     "RotationAngle"->0,
     "Shadow"->False,
     "StrikeThrough"->False,
     "Underline"->False}], "]"}], " ", "adds", " ", "the", " ", "bilinear", 
   " ", 
   RowBox[{"terms", "."}]}], " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"addbilin", "[", 
   RowBox[{"ject_", ",", "ord_"}], "]"}], ":=", 
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{"ex2ordbi", "[", 
     RowBox[{
      RowBox[{"setzero", "[", 
       RowBox[{"ReplaceAll", "[", 
        RowBox[{
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Length", "[", 
             RowBox[{"1", "+", "ject"}], "]"}], "<", "2"}], ",", 
           RowBox[{
            RowBox[{"Expand", "[", "ject", "]"}], "[", 
            RowBox[{"[", "jj", "]"}], "]"}], ",", "ject"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{
             SubscriptBox["\[Phi]", "cc_"], "[", "var_", "]"}], "->", 
            RowBox[{
             RowBox[{
              SubscriptBox["\[Phi]", "cc"], "[", "var", "]"}], "+", 
             RowBox[{"wp", "  ", 
              RowBox[{
               SubscriptBox["\[CurlyPhi]", "cc"], "[", 
               RowBox[{
                RowBox[{"\[Phi]", "[", "1", "]"}], ",", 
                RowBox[{"\[Phi]", "[", "2", "]"}], ",", 
                RowBox[{"\[Phi]", "[", "3", "]"}], ",", 
                RowBox[{"\[Phi]", "[", "4", "]"}], ",", 
                RowBox[{"\[Phi]", "[", "5", "]"}], ",", 
                RowBox[{"\[Phi]", "[", "6", "]"}], ",", 
                RowBox[{"\[Phi]", "[", "7", "]"}], ",", 
                RowBox[{"\[Phi]", "[", "8", "]"}], ",", "\[Gamma]", ",", 
                RowBox[{"W", "[", "1", "]"}], ",", 
                RowBox[{"W", "[", "2", "]"}], ",", "var"}], "]"}]}]}]}], ",", 
           
           RowBox[{
            RowBox[{
             SubscriptBox["D\[Phi]", "cc_"], "[", 
             RowBox[{"var_", ",", "ind_"}], "]"}], "->", 
            RowBox[{
             RowBox[{
              SubscriptBox["D\[Phi]", "cc"], "[", 
              RowBox[{"var", ",", "ind"}], "]"}], "+", 
             RowBox[{"wp", "  ", 
              RowBox[{
               SubscriptBox[
                OverscriptBox["\[CurlyPhi]", "_"], "cc"], "[", 
               RowBox[{
                RowBox[{"\[Phi]", "[", "1", "]"}], ",", 
                RowBox[{"\[Phi]", "[", "2", "]"}], ",", 
                RowBox[{"\[Phi]", "[", "3", "]"}], ",", 
                RowBox[{"\[Phi]", "[", "4", "]"}], ",", 
                RowBox[{"\[Phi]", "[", "5", "]"}], ",", 
                RowBox[{"\[Phi]", "[", "6", "]"}], ",", 
                RowBox[{"\[Phi]", "[", "7", "]"}], ",", 
                RowBox[{"\[Phi]", "[", "8", "]"}], ",", "\[Gamma]", ",", 
                RowBox[{"W", "[", "1", "]"}], ",", 
                RowBox[{"W", "[", "2", "]"}], ",", "var", ",", "ind"}], 
               "]"}]}]}]}], ",", 
           RowBox[{
            RowBox[{
             SubscriptBox["DD\[Phi]", "cc_"], "[", 
             RowBox[{"var_", ",", "ind1_", ",", "ind2_"}], "]"}], "->", 
            RowBox[{
             RowBox[{
              SubscriptBox["DD\[Phi]", "cc"], "[", 
              RowBox[{"var", ",", "ind1", ",", "ind2"}], "]"}], "+", 
             RowBox[{"wp", "  ", 
              RowBox[{
               SubscriptBox[
                OverscriptBox["\[CurlyPhi]", 
                 OverscriptBox["_", "_"]], "cc"], "[", 
               RowBox[{
                RowBox[{"\[Phi]", "[", "1", "]"}], ",", 
                RowBox[{"\[Phi]", "[", "2", "]"}], ",", 
                RowBox[{"\[Phi]", "[", "3", "]"}], ",", 
                RowBox[{"\[Phi]", "[", "4", "]"}], ",", 
                RowBox[{"\[Phi]", "[", "5", "]"}], ",", 
                RowBox[{"\[Phi]", "[", "6", "]"}], ",", 
                RowBox[{"\[Phi]", "[", "7", "]"}], ",", 
                RowBox[{"\[Phi]", "[", "8", "]"}], ",", "\[Gamma]", ",", 
                RowBox[{"W", "[", "1", "]"}], ",", 
                RowBox[{"W", "[", "2", "]"}], ",", "var", ",", "ind1", ",", 
                "ind2"}], "]"}]}]}]}]}], "}"}]}], "]"}], "]"}], ",", "ord"}], 
     "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"jj", ",", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Length", "[", 
          RowBox[{"1", "+", "ject"}], "]"}], "<", "2"}], ",", 
        RowBox[{"Length", "[", 
         RowBox[{"Expand", "[", "ject", "]"}], "]"}], ",", "1"}], "]"}]}], 
     "}"}]}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"addbilin2", "[", 
    StyleBox[
     RowBox[{"ject", ",", " ", "ord"}],
     FontWeight->"Plain",
     FontSlant->"Plain",
     FontTracking->"Plain",
     FontVariations->{"CompatibilityType"->0,
     "Masked"->False,
     "Outline"->False,
     "RotationAngle"->0,
     "Shadow"->False,
     "StrikeThrough"->False,
     "Underline"->False}], "]"}], " ", "includes", " ", "also", " ", "the", 
   " ", "decay", " ", "constant", " ", "factors", " ", 
   RowBox[{
    RowBox[{"fp", "[", 
     RowBox[{"[", "cc", "]"}], "]"}], "."}]}], " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"addbilinp2", "[", 
   RowBox[{"ject_", ",", "ord_"}], "]"}], ":=", 
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{"ex2ordbi", "[", 
     RowBox[{
      RowBox[{"setzero", "[", 
       RowBox[{"ReplaceAll", "[", 
        RowBox[{
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Length", "[", 
             RowBox[{"1", "+", "ject"}], "]"}], "<", "2"}], ",", 
           RowBox[{
            RowBox[{"Expand", "[", "ject", "]"}], "[", 
            RowBox[{"[", "jj", "]"}], "]"}], ",", "ject"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{
             SubscriptBox["\[Phi]", "cc_"], "[", "var_", "]"}], "->", 
            RowBox[{
             RowBox[{
              RowBox[{
               SubscriptBox["\[Phi]", "cc"], "[", "var", "]"}], 
              RowBox[{"fp", "[", 
               RowBox[{"[", "cc", "]"}], "]"}]}], "+", 
             RowBox[{"wp", "*", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"fp", "[", 
                 RowBox[{"[", "cc", "]"}], "]"}], ")"}], "2"], "*", " ", 
              RowBox[{
               SubscriptBox["\[CurlyPhi]", "cc"], "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"\[Phi]", "[", "1", "]"}], 
                 RowBox[{"fp", "[", 
                  RowBox[{"[", "1", "]"}], "]"}]}], ",", 
                RowBox[{
                 RowBox[{"\[Phi]", "[", "2", "]"}], 
                 RowBox[{"fp", "[", 
                  RowBox[{"[", "2", "]"}], "]"}]}], ",", 
                RowBox[{
                 RowBox[{"\[Phi]", "[", "3", "]"}], 
                 RowBox[{"fp", "[", 
                  RowBox[{"[", "3", "]"}], "]"}]}], ",", 
                RowBox[{
                 RowBox[{"\[Phi]", "[", "4", "]"}], 
                 RowBox[{"fp", "[", 
                  RowBox[{"[", "4", "]"}], "]"}]}], ",", 
                RowBox[{
                 RowBox[{"\[Phi]", "[", "5", "]"}], 
                 RowBox[{"fp", "[", 
                  RowBox[{"[", "5", "]"}], "]"}]}], ",", 
                RowBox[{
                 RowBox[{"\[Phi]", "[", "6", "]"}], 
                 RowBox[{"fp", "[", 
                  RowBox[{"[", "6", "]"}], "]"}]}], ",", 
                RowBox[{
                 RowBox[{"\[Phi]", "[", "7", "]"}], 
                 RowBox[{"fp", "[", 
                  RowBox[{"[", "7", "]"}], "]"}]}], ",", 
                RowBox[{
                 RowBox[{"\[Phi]", "[", "8", "]"}], 
                 RowBox[{"fp", "[", 
                  RowBox[{"[", "8", "]"}], "]"}]}], ",", "\[Gamma]", ",", 
                RowBox[{"W", "[", "1", "]"}], ",", 
                RowBox[{"W", "[", "2", "]"}], ",", "var"}], "]"}]}]}]}], ",", 
           
           RowBox[{
            RowBox[{
             SubscriptBox["D\[Phi]", "cc_"], "[", 
             RowBox[{"var_", ",", "ind_"}], "]"}], "->", 
            RowBox[{
             RowBox[{
              RowBox[{
               SubscriptBox["D\[Phi]", "cc"], "[", 
               RowBox[{"var", ",", "ind"}], "]"}], 
              RowBox[{"fp", "[", 
               RowBox[{"[", "cc", "]"}], "]"}]}], "+", 
             RowBox[{"wp", " ", "*", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"fp", "[", 
                 RowBox[{"[", "cc", "]"}], "]"}], ")"}], "2"], "*", " ", 
              RowBox[{
               SubscriptBox[
                OverscriptBox["\[CurlyPhi]", "_"], "cc"], "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"\[Phi]", "[", "1", "]"}], 
                 RowBox[{"fp", "[", 
                  RowBox[{"[", "1", "]"}], "]"}]}], ",", 
                RowBox[{
                 RowBox[{"\[Phi]", "[", "2", "]"}], 
                 RowBox[{"fp", "[", 
                  RowBox[{"[", "2", "]"}], "]"}]}], ",", 
                RowBox[{
                 RowBox[{"\[Phi]", "[", "3", "]"}], 
                 RowBox[{"fp", "[", 
                  RowBox[{"[", "3", "]"}], "]"}]}], ",", 
                RowBox[{
                 RowBox[{"\[Phi]", "[", "4", "]"}], 
                 RowBox[{"fp", "[", 
                  RowBox[{"[", "4", "]"}], "]"}]}], ",", 
                RowBox[{
                 RowBox[{"\[Phi]", "[", "5", "]"}], 
                 RowBox[{"fp", "[", 
                  RowBox[{"[", "5", "]"}], "]"}]}], ",", 
                RowBox[{
                 RowBox[{"\[Phi]", "[", "6", "]"}], 
                 RowBox[{"fp", "[", 
                  RowBox[{"[", "6", "]"}], "]"}]}], ",", 
                RowBox[{
                 RowBox[{"\[Phi]", "[", "7", "]"}], 
                 RowBox[{"fp", "[", 
                  RowBox[{"[", "7", "]"}], "]"}]}], ",", 
                RowBox[{
                 RowBox[{"\[Phi]", "[", "8", "]"}], 
                 RowBox[{"fp", "[", 
                  RowBox[{"[", "8", "]"}], "]"}]}], ",", "\[Gamma]", ",", 
                RowBox[{"W", "[", "1", "]"}], ",", 
                RowBox[{"W", "[", "2", "]"}], ",", "var", ",", "ind"}], 
               "]"}]}]}]}], ",", 
           RowBox[{
            RowBox[{
             SubscriptBox["DD\[Phi]", "cc_"], "[", 
             RowBox[{"var_", ",", "ind1_", ",", "ind2_"}], "]"}], "->", 
            RowBox[{
             RowBox[{
              RowBox[{
               SubscriptBox["DD\[Phi]", "cc"], "[", 
               RowBox[{"var", ",", "ind1", ",", "ind2"}], "]"}], 
              RowBox[{"fp", "[", 
               RowBox[{"[", "cc", "]"}], "]"}]}], "+", 
             RowBox[{"wp", " ", "*", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"fp", "[", 
                 RowBox[{"[", "cc", "]"}], "]"}], ")"}], "2"], "*", " ", 
              RowBox[{
               SubscriptBox[
                OverscriptBox["\[CurlyPhi]", 
                 OverscriptBox["_", "_"]], "cc"], "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"\[Phi]", "[", "1", "]"}], 
                 RowBox[{"fp", "[", 
                  RowBox[{"[", "1", "]"}], "]"}]}], ",", 
                RowBox[{
                 RowBox[{"\[Phi]", "[", "2", "]"}], 
                 RowBox[{"fp", "[", 
                  RowBox[{"[", "2", "]"}], "]"}]}], ",", 
                RowBox[{
                 RowBox[{"\[Phi]", "[", "3", "]"}], 
                 RowBox[{"fp", "[", 
                  RowBox[{"[", "3", "]"}], "]"}]}], ",", 
                RowBox[{
                 RowBox[{"\[Phi]", "[", "4", "]"}], 
                 RowBox[{"fp", "[", 
                  RowBox[{"[", "4", "]"}], "]"}]}], ",", 
                RowBox[{
                 RowBox[{"\[Phi]", "[", "5", "]"}], 
                 RowBox[{"fp", "[", 
                  RowBox[{"[", "5", "]"}], "]"}]}], ",", 
                RowBox[{
                 RowBox[{"\[Phi]", "[", "6", "]"}], 
                 RowBox[{"fp", "[", 
                  RowBox[{"[", "6", "]"}], "]"}]}], ",", 
                RowBox[{
                 RowBox[{"\[Phi]", "[", "7", "]"}], 
                 RowBox[{"fp", "[", 
                  RowBox[{"[", "7", "]"}], "]"}]}], ",", 
                RowBox[{
                 RowBox[{"\[Phi]", "[", "8", "]"}], 
                 RowBox[{"fp", "[", 
                  RowBox[{"[", "8", "]"}], "]"}]}], ",", "\[Gamma]", ",", 
                RowBox[{"W", "[", "1", "]"}], ",", 
                RowBox[{"W", "[", "2", "]"}], ",", "var", ",", "ind1", ",", 
                "ind2"}], "]"}]}]}]}]}], "}"}]}], "]"}], "]"}], ",", "ord"}], 
     "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"jj", ",", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Length", "[", 
          RowBox[{"1", "+", "ject"}], "]"}], "<", "2"}], ",", 
        RowBox[{"Length", "[", 
         RowBox[{"Expand", "[", "ject", "]"}], "]"}], ",", "1"}], "]"}]}], 
     "}"}]}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"eombilin", "[", 
    StyleBox[
     RowBox[{"ject", ",", " ", "ord"}],
     FontWeight->"Plain",
     FontSlant->"Plain",
     FontTracking->"Plain",
     FontVariations->{"CompatibilityType"->0,
     "Masked"->False,
     "Outline"->False,
     "RotationAngle"->0,
     "Shadow"->False,
     "StrikeThrough"->False,
     "Underline"->False}], "]"}], " ", "combines", " ", 
   RowBox[{"eom", "[", 
    StyleBox[
     RowBox[{"ject", ",", " ", "ord"}],
     FontWeight->"Plain",
     FontSlant->"Plain",
     FontTracking->"Plain",
     FontVariations->{"CompatibilityType"->0,
     "Masked"->False,
     "Outline"->False,
     "RotationAngle"->0,
     "Shadow"->False,
     "StrikeThrough"->False,
     "Underline"->False}], "]"}], " ", "and", " ", 
   RowBox[{
    RowBox[{"addbilin", "[", 
     StyleBox[
      RowBox[{"ject", ",", " ", "ord"}],
      FontWeight->"Plain",
      FontSlant->"Plain",
      FontTracking->"Plain",
      FontVariations->{"CompatibilityType"->0,
      "Masked"->False,
      "Outline"->False,
      "RotationAngle"->0,
      "Shadow"->False,
      "StrikeThrough"->False,
      "Underline"->False}], "]"}], "."}]}], " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"eombilin", "[", 
   RowBox[{"ject_", ",", "ord_"}], "]"}], ":=", 
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{"ex2ordbi", "[", 
     RowBox[{
      RowBox[{"setzero", "[", 
       RowBox[{"ReplaceAll", "[", 
        RowBox[{
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Length", "[", 
             RowBox[{"1", "+", "ject"}], "]"}], "<", "2"}], ",", 
           RowBox[{
            RowBox[{"Expand", "[", "ject", "]"}], "[", 
            RowBox[{"[", "jj", "]"}], "]"}], ",", "ject"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{
             SubscriptBox["\[Phi]", "cc_"], "[", "var_", "]"}], "->", 
            RowBox[{
             RowBox[{
              SubscriptBox["\[Phi]", "cc"], "[", "var", "]"}], "+", 
             RowBox[{"wp", "  ", 
              RowBox[{
               SubscriptBox["\[CurlyPhi]", "cc"], "[", 
               RowBox[{
                RowBox[{"\[Phi]", "[", "1", "]"}], ",", 
                RowBox[{"\[Phi]", "[", "2", "]"}], ",", 
                RowBox[{"\[Phi]", "[", "3", "]"}], ",", 
                RowBox[{"\[Phi]", "[", "4", "]"}], ",", 
                RowBox[{"\[Phi]", "[", "5", "]"}], ",", 
                RowBox[{"\[Phi]", "[", "6", "]"}], ",", 
                RowBox[{"\[Phi]", "[", "7", "]"}], ",", 
                RowBox[{"\[Phi]", "[", "8", "]"}], ",", "\[Gamma]", ",", 
                RowBox[{"W", "[", "1", "]"}], ",", 
                RowBox[{"W", "[", "2", "]"}], ",", "var"}], "]"}]}], "+", 
             RowBox[{
              SuperscriptBox["f", "2"], " ", 
              RowBox[{
               SubscriptBox["pg", "cc"], "[", "var", "]"}], " ", 
              RowBox[{
               SubscriptBox["\[CapitalPhi]", "cc"], "[", 
               RowBox[{
                RowBox[{"\[Phi]", "[", "1", "]"}], ",", 
                RowBox[{"\[Phi]", "[", "2", "]"}], ",", 
                RowBox[{"\[Phi]", "[", "3", "]"}], ",", 
                RowBox[{"\[Phi]", "[", "4", "]"}], ",", 
                RowBox[{"\[Phi]", "[", "5", "]"}], ",", 
                RowBox[{"\[Phi]", "[", "6", "]"}], ",", 
                RowBox[{"\[Phi]", "[", "7", "]"}], ",", 
                RowBox[{"\[Phi]", "[", "8", "]"}], ",", "\[Gamma]", ",", 
                RowBox[{"W", "[", "1", "]"}], ",", 
                RowBox[{"W", "[", "2", "]"}], ",", "ext"}], "]"}]}]}]}], ",", 
           
           RowBox[{
            RowBox[{
             SubscriptBox["D\[Phi]", "cc_"], "[", 
             RowBox[{"var_", ",", "ind_"}], "]"}], "->", 
            RowBox[{
             RowBox[{
              SubscriptBox["D\[Phi]", "cc"], "[", 
              RowBox[{"var", ",", "ind"}], "]"}], "+", 
             RowBox[{"wp", "  ", 
              RowBox[{
               SubscriptBox[
                OverscriptBox["\[CurlyPhi]", "_"], "cc"], "[", 
               RowBox[{
                RowBox[{"\[Phi]", "[", "1", "]"}], ",", 
                RowBox[{"\[Phi]", "[", "2", "]"}], ",", 
                RowBox[{"\[Phi]", "[", "3", "]"}], ",", 
                RowBox[{"\[Phi]", "[", "4", "]"}], ",", 
                RowBox[{"\[Phi]", "[", "5", "]"}], ",", 
                RowBox[{"\[Phi]", "[", "6", "]"}], ",", 
                RowBox[{"\[Phi]", "[", "7", "]"}], ",", 
                RowBox[{"\[Phi]", "[", "8", "]"}], ",", "\[Gamma]", ",", 
                RowBox[{"W", "[", "1", "]"}], ",", 
                RowBox[{"W", "[", "2", "]"}], ",", "var", ",", "ind"}], 
               "]"}]}], "+", 
             RowBox[{
              SuperscriptBox["f", "2"], " ", 
              RowBox[{
               SubscriptBox["Dpg", "cc"], "[", 
               RowBox[{"var", ",", "ind"}], "]"}], 
              RowBox[{
               SubscriptBox["\[CapitalPhi]", "cc"], "[", 
               RowBox[{
                RowBox[{"\[Phi]", "[", "1", "]"}], ",", 
                RowBox[{"\[Phi]", "[", "2", "]"}], ",", 
                RowBox[{"\[Phi]", "[", "3", "]"}], ",", 
                RowBox[{"\[Phi]", "[", "4", "]"}], ",", 
                RowBox[{"\[Phi]", "[", "5", "]"}], ",", 
                RowBox[{"\[Phi]", "[", "6", "]"}], ",", 
                RowBox[{"\[Phi]", "[", "7", "]"}], ",", 
                RowBox[{"\[Phi]", "[", "8", "]"}], ",", "\[Gamma]", ",", 
                RowBox[{"W", "[", "1", "]"}], ",", 
                RowBox[{"W", "[", "2", "]"}], ",", "ext"}], "]"}]}]}]}], ",", 
           
           RowBox[{
            RowBox[{
             SubscriptBox["DD\[Phi]", "cc_"], "[", 
             RowBox[{"var_", ",", "ind1_", ",", "ind2_"}], "]"}], "->", 
            RowBox[{
             RowBox[{
              SubscriptBox["DD\[Phi]", "cc"], "[", 
              RowBox[{"var", ",", "ind1", ",", "ind2"}], "]"}], "+", 
             RowBox[{"wp", "  ", 
              RowBox[{
               SubscriptBox[
                OverscriptBox["\[CurlyPhi]", 
                 OverscriptBox["_", "_"]], "cc"], "[", 
               RowBox[{
                RowBox[{"\[Phi]", "[", "1", "]"}], ",", 
                RowBox[{"\[Phi]", "[", "2", "]"}], ",", 
                RowBox[{"\[Phi]", "[", "3", "]"}], ",", 
                RowBox[{"\[Phi]", "[", "4", "]"}], ",", 
                RowBox[{"\[Phi]", "[", "5", "]"}], ",", 
                RowBox[{"\[Phi]", "[", "6", "]"}], ",", 
                RowBox[{"\[Phi]", "[", "7", "]"}], ",", 
                RowBox[{"\[Phi]", "[", "8", "]"}], ",", "\[Gamma]", ",", 
                RowBox[{"W", "[", "1", "]"}], ",", 
                RowBox[{"W", "[", "2", "]"}], ",", "var", ",", "ind1", ",", 
                "ind2"}], "]"}]}], "+", 
             RowBox[{
              SuperscriptBox["f", "2"], " ", 
              RowBox[{
               SubscriptBox["DDpg", "cc"], "[", 
               RowBox[{"var", ",", "ind1", ",", "ind2"}], "]"}], 
              RowBox[{
               SubscriptBox["\[CapitalPhi]", "cc"], "[", 
               RowBox[{
                RowBox[{"\[Phi]", "[", "1", "]"}], ",", 
                RowBox[{"\[Phi]", "[", "2", "]"}], ",", 
                RowBox[{"\[Phi]", "[", "3", "]"}], ",", 
                RowBox[{"\[Phi]", "[", "4", "]"}], ",", 
                RowBox[{"\[Phi]", "[", "5", "]"}], ",", 
                RowBox[{"\[Phi]", "[", "6", "]"}], ",", 
                RowBox[{"\[Phi]", "[", "7", "]"}], ",", 
                RowBox[{"\[Phi]", "[", "8", "]"}], ",", "\[Gamma]", ",", 
                RowBox[{"W", "[", "1", "]"}], ",", 
                RowBox[{"W", "[", "2", "]"}], ",", "ext"}], "]"}]}]}]}]}], 
          "}"}]}], "]"}], "]"}], ",", "ord"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"jj", ",", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Length", "[", 
          RowBox[{"1", "+", "ject"}], "]"}], "<", "2"}], ",", 
        RowBox[{"Length", "[", 
         RowBox[{"Expand", "[", "ject", "]"}], "]"}], ",", "1"}], "]"}]}], 
     "}"}]}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"fieldtransformmono", "[", 
    StyleBox["name",
     FontWeight->"Plain",
     FontSlant->"Plain",
     FontTracking->"Plain",
     FontVariations->{"CompatibilityType"->0,
     "Masked"->False,
     "Outline"->False,
     "RotationAngle"->0,
     "Shadow"->False,
     "StrikeThrough"->False,
     "Underline"->False}], "]"}], " ", "generates", " ", "the", " ", "terms", 
   " ", "that", " ", "are", " ", "proportional", " ", "to", " ", "one", " ", 
   "pseudoscalar", " ", "meson", " ", "field"}], " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"fieldtransformmono", "[", "name_", "]"}], ":=", 
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{"ap", "=", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "1", ",", "3", ",", "5", ",", "4", ",", "7", ",", "6", ",", 
       "8"}], "}"}]}], ";", 
    RowBox[{"monolinvec", "=", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "monophi6", ",", 
       "monophi7", ",", "0"}], "}"}]}], ";", 
    RowBox[{"Do", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"erg", "=", 
        RowBox[{"monolinvec", "[", 
         RowBox[{"[", "ii", "]"}], "]"}]}], ";", 
       RowBox[{
        SubscriptBox["name", 
         RowBox[{"ap", "[", 
          RowBox[{"[", "ii", "]"}], "]"}]], "=", 
        RowBox[{"ReplaceAll", "[", 
         RowBox[{
          RowBox[{"Function", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
             "\[Phi]1", ",", "\[Phi]2", ",", "\[Phi]3", ",", "\[Phi]4", ",", 
              "\[Phi]5", ",", "\[Phi]6", ",", "\[Phi]7", ",", "\[Phi]8", ",", 
              "\[Gamma]", ",", "W1", ",", "W2", ",", "var"}], "}"}], ",", 
            "eer"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"eer", "->", 
            RowBox[{"funcchange", "[", 
             RowBox[{"trans", "[", "erg", "]"}], "]"}]}], "}"}]}], "]"}]}], 
       ";", 
       RowBox[{
        SubscriptBox[
         OverscriptBox["name", "_"], 
         RowBox[{"ap", "[", 
          RowBox[{"[", "ii", "]"}], "]"}]], "=", 
        RowBox[{"ReplaceAll", "[", 
         RowBox[{
          RowBox[{"Function", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
             "\[Phi]1", ",", "\[Phi]2", ",", "\[Phi]3", ",", "\[Phi]4", ",", 
              "\[Phi]5", ",", "\[Phi]6", ",", "\[Phi]7", ",", "\[Phi]8", ",", 
              "\[Gamma]", ",", "W1", ",", "W2", ",", "var", ",", "ind"}], 
             "}"}], ",", "eer"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"eer", "->", 
            RowBox[{"funcchange", "[", 
             RowBox[{"trans", "[", 
              RowBox[{"de", "[", 
               RowBox[{"erg", ",", "var", ",", "ind"}], "]"}], "]"}], "]"}]}],
            "}"}]}], "]"}]}], ";", 
       RowBox[{
        SubscriptBox[
         OverscriptBox["name", 
          OverscriptBox["_", "_"]], 
         RowBox[{"ap", "[", 
          RowBox[{"[", "ii", "]"}], "]"}]], "=", 
        RowBox[{"ReplaceAll", "[", 
         RowBox[{
          RowBox[{"Function", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
             "\[Phi]1", ",", "\[Phi]2", ",", "\[Phi]3", ",", "\[Phi]4", ",", 
              "\[Phi]5", ",", "\[Phi]6", ",", "\[Phi]7", ",", "\[Phi]8", ",", 
              "\[Gamma]", ",", "W1", ",", "W2", ",", "var", ",", "ind1", ",", 
              "ind2"}], "}"}], ",", "eer"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"eer", "->", 
            RowBox[{"funcchange", "[", 
             RowBox[{"trans", "[", 
              RowBox[{"de", "[", 
               RowBox[{
                RowBox[{"de", "[", 
                 RowBox[{"erg", ",", "var", ",", "ind1"}], "]"}], ",", "var", 
                ",", "ind2"}], "]"}], "]"}], "]"}]}], "}"}]}], "]"}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"ii", ",", "8"}], "}"}]}], "]"}]}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"momzero", "[", 
    StyleBox["ject",
     FontWeight->"Plain",
     FontSlant->"Plain",
     FontTracking->"Plain",
     FontVariations->{"CompatibilityType"->0,
     "Masked"->False,
     "Outline"->False,
     "RotationAngle"->0,
     "Shadow"->False,
     "StrikeThrough"->False,
     "Underline"->False}], "]"}], " ", "removes", " ", "the", " ", "terms", 
   " ", "containing", " ", "derivates", " ", "that", " ", "act", " ", "on", 
   " ", "pseudoscalar", " ", "meson", " ", 
   RowBox[{"fields", "."}]}], " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"momzero", "[", "ject_", "]"}], ":=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"ReplaceAll", "[", 
    RowBox[{"ject", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         SubscriptBox["D\[Phi]", "i_"], "[", "__", "]"}], "\[Rule]", "0"}], 
       ",", 
       RowBox[{
        RowBox[{
         SubscriptBox["DD\[Phi]", "i_"], "[", "__", "]"}], "\[Rule]", "0"}]}],
       "}"}]}], "]"}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"tadep", "[", 
    StyleBox[
     RowBox[{"ject", ",", " ", "ord"}],
     FontWeight->"Plain",
     FontSlant->"Plain",
     FontTracking->"Plain",
     FontVariations->{"CompatibilityType"->0,
     "Masked"->False,
     "Outline"->False,
     "RotationAngle"->0,
     "Shadow"->False,
     "StrikeThrough"->False,
     "Underline"->False}], "]"}], " ", "provides", " ", "the", " ", "tadpole",
    " ", 
   RowBox[{"terms", "."}]}], " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"tadep", "[", 
   RowBox[{"ject_", ",", "ord_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["1", "2"], 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"A", "[", 
       RowBox[{"MS", "[", 
        RowBox[{"[", 
         RowBox[{"kk", ",", "kk"}], "]"}], "]"}], "]"}], 
      RowBox[{"ject", "[", 
       RowBox[{
       "x", ",", "0", ",", "kk", ",", "kk", ",", "stp", ",", "ord", ",", "u", 
        ",", "U"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"kk", ",", "8"}], "}"}]}], "]"}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "imlist", " ", "is", " ", "a", " ", "list", " ", "of", " ", "the", " ", 
   "momenta", " ", "of", " ", "the", " ", "external", " ", 
   RowBox[{"particles", "."}]}], " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"imlist", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"ExternalParticles", "[", 
      RowBox[{"[", 
       RowBox[{"ii", ",", "1"}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"ii", ",", 
       RowBox[{"Length", "[", "ExternalParticles", "]"}]}], "}"}]}], "]"}]}], 
  ";"}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"momentumcons", "[", 
    StyleBox["ject",
     FontWeight->"Plain",
     FontSlant->"Plain",
     FontTracking->"Plain",
     FontVariations->{"CompatibilityType"->0,
     "Masked"->False,
     "Outline"->False,
     "RotationAngle"->0,
     "Shadow"->False,
     "StrikeThrough"->False,
     "Underline"->False}], "]"}], " ", "replaces", " ", "the", " ", "last", 
   " ", "momentum", " ", "of", " ", "imlist", " ", "by", " ", "the", " ", 
   "sum", " ", "of", " ", "the", " ", "other", " ", "external", " ", 
   "momenta", " ", "times", " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], "."}]}], " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"momentumcons", "[", "ject_", "]"}], ":=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"ReplaceAll", "[", 
    RowBox[{"ject", ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox[
        RowBox[{"(", 
         RowBox[{"imlist", "[", 
          RowBox[{"[", 
           RowBox[{"-", "1"}], "]"}], "]"}], ")"}], "i_"], "\[Rule]", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{"-", 
          SubscriptBox[
           RowBox[{"(", 
            RowBox[{"imlist", "[", 
             RowBox[{"[", "jj", "]"}], "]"}], ")"}], "i"]}], ",", 
         RowBox[{"{", 
          RowBox[{"jj", ",", 
           RowBox[{
            RowBox[{"Length", "[", "imlist", "]"}], "-", "1"}]}], "}"}]}], 
        "]"}]}], "}"}]}], "]"}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
    RowBox[{"eps", "[", 
     StyleBox[
      RowBox[{"am", ",", "bm", ",", "cm", ",", "dm"}],
      FontWeight->"Plain",
      FontSlant->"Plain",
      FontTracking->"Plain",
      FontVariations->{"CompatibilityType"->0,
      "Masked"->False,
      "Outline"->False,
      "RotationAngle"->0,
      "Shadow"->False,
      "StrikeThrough"->False,
      "Underline"->False}], "]"}], " ", "and", " ", 
    RowBox[{"epsorder", "[", 
     StyleBox["ject",
      FontWeight->"Plain",
      FontSlant->"Plain",
      FontTracking->"Plain",
      FontVariations->{"CompatibilityType"->0,
      "Masked"->False,
      "Outline"->False,
      "RotationAngle"->0,
      "Shadow"->False,
      "StrikeThrough"->False,
      "Underline"->False}], "]"}], " ", "are", " ", "used", " ", "to", " ", 
    "simplify", " ", "the", " ", "terms", " ", "containing", " ", "the", " ", 
    "epsilon"}], "-", 
   RowBox[{"tensor", "."}]}], " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"eps", "[", 
   RowBox[{"am_", ",", "bm_", ",", "cm_", ",", "dm_"}], "]"}], ":=", 
  RowBox[{
   SubscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"seps", "=", 
        RowBox[{"Sort", "[", 
         RowBox[{"{", 
          RowBox[{"am", ",", "bm", ",", "cm", ",", "dm"}], "}"}], "]"}]}], 
       ")"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}], ")"}], "\[Xi]"], " ", 
   SubscriptBox[
    RowBox[{"(", 
     RowBox[{"seps", "[", 
      RowBox[{"[", "2", "]"}], "]"}], ")"}], "\[Rho]"], " ", 
   SubscriptBox[
    RowBox[{"(", 
     RowBox[{"seps", "[", 
      RowBox[{"[", "3", "]"}], "]"}], ")"}], "\[Sigma]"], 
   SubscriptBox[
    RowBox[{"(", 
     RowBox[{"seps", "[", 
      RowBox[{"[", "4", "]"}], "]"}], ")"}], "\[Tau]"], "*", 
   RowBox[{"Signature", "[", 
    RowBox[{"{", 
     RowBox[{"am", ",", "bm", ",", "cm", ",", "dm"}], "}"}], 
    "]"}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"epsorder", "[", "ject_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"Simplify", "[", 
     RowBox[{"ReplaceAll", "[", 
      RowBox[{
       RowBox[{"ReplaceAll", "[", 
        RowBox[{
         RowBox[{"Expand", "[", 
          RowBox[{"momentumcons", "[", 
           RowBox[{"Coefficient", "[", 
            RowBox[{"ject", ",", 
             RowBox[{"\[Epsilon]", "^", 
              RowBox[{"(", "\[Xi]\[Rho]\[Sigma]\[Tau]", ")"}]}]}], "]"}], 
           "]"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            SubscriptBox[
             RowBox[{"(", "am_", ")"}], "\[Xi]"], " ", 
            SubscriptBox[
             RowBox[{"(", "bm_", ")"}], "\[Tau]"], " ", 
            SubscriptBox[
             RowBox[{"(", "cm_", ")"}], "\[Sigma]"], " ", 
            SubscriptBox[
             RowBox[{"(", "dm_", ")"}], "\[Rho]"]}], "\[Rule]", 
           RowBox[{"epstemp", "[", 
            RowBox[{"am", ",", "bm", ",", "cm", ",", "dm"}], "]"}]}], "}"}]}],
         "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"epstemp", "\[Rule]", "eps"}], "}"}]}], "]"}], "]"}], "*", 
    RowBox[{"\[Epsilon]", "^", 
     RowBox[{"(", "\[Xi]\[Rho]\[Sigma]\[Tau]", ")"}]}]}], "+", 
   RowBox[{"ReplaceAll", "[", 
    RowBox[{"ject", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[Epsilon]", "^", 
        RowBox[{"(", "\[Xi]\[Rho]\[Sigma]\[Tau]", ")"}]}], "\[Rule]", "0"}], 
      "}"}]}], "]"}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"The", " ", "function", " ", 
   RowBox[{"addlep", "[", 
    StyleBox["ject",
     FontWeight->"Plain",
     FontSlant->"Plain",
     FontTracking->"Plain",
     FontVariations->{"CompatibilityType"->0,
     "Masked"->False,
     "Outline"->False,
     "RotationAngle"->0,
     "Shadow"->False,
     "StrikeThrough"->False,
     "Underline"->False}], "]"}], " ", "adds", " ", "the", " ", "leptonic", 
   " ", "matrix", " ", "element", " ", "to", " ", "the", " ", 
   RowBox[{"amplitude", "."}]}], " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"addlep", "[", "ject_", "]"}], ":=", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"wpar", "==", "1"}], ",", 
    RowBox[{"ReplaceAll", "[", 
     RowBox[{
      RowBox[{"ReplaceAll", "[", 
       RowBox[{
        RowBox[{"Expand", "[", "ject", "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"sp", "[", 
            RowBox[{"conmom_", ",", 
             RowBox[{"\[Epsilon]", "[", "wmo", "]"}]}], "]"}], "->", 
           RowBox[{"l\[Mu]", " ", 
            SuperscriptBox["conmom", "\[Mu]"]}]}], ",", 
          RowBox[{
           RowBox[{
            SuperscriptBox["\[Epsilon]", "\[Xi]\[Rho]\[Sigma]\[Tau]"], " ", 
            SubscriptBox[
             RowBox[{"(", "mtm1_", ")"}], "\[Xi]"], " ", 
            SubscriptBox[
             RowBox[{"(", "mtm2_", ")"}], "\[Sigma]"], " ", 
            SubscriptBox[
             RowBox[{"(", "mtm3_", ")"}], "\[Rho]"], " ", 
            SubscriptBox[
             RowBox[{"(", 
              RowBox[{"\[Epsilon]", "[", "wmo", "]"}], ")"}], "\[Tau]"]}], "->", 
           RowBox[{
            SuperscriptBox["\[Epsilon]", "\[Xi]\[Rho]\[Sigma]\[Mu]"], " ", 
            SubscriptBox[
             RowBox[{"(", "mtm1", ")"}], "\[Xi]"], " ", 
            SubscriptBox[
             RowBox[{"(", "mtm2", ")"}], "\[Sigma]"], " ", 
            SubscriptBox[
             RowBox[{"(", "mtm3", ")"}], "\[Rho]"], " ", "l\[Mu]"}]}], ",", 
          RowBox[{
           RowBox[{
            SuperscriptBox["\[Epsilon]", "\[Xi]\[Rho]\[Sigma]\[Tau]"], " ", 
            SubscriptBox[
             RowBox[{"(", "mtm1_", ")"}], "\[Xi]"], " ", 
            SubscriptBox[
             RowBox[{"(", "mtm2_", ")"}], "\[Sigma]"], " ", 
            SubscriptBox[
             RowBox[{"(", 
              RowBox[{"\[Epsilon]", "[", "wmo", "]"}], ")"}], "\[Rho]"], " ", 
            
            SubscriptBox[
             RowBox[{"(", "mtm3_", ")"}], "\[Tau]"]}], "->", 
           RowBox[{
            SuperscriptBox["\[Epsilon]", "\[Xi]\[Mu]\[Sigma]\[Tau]"], " ", 
            SubscriptBox[
             RowBox[{"(", "mtm1", ")"}], "\[Xi]"], " ", 
            SubscriptBox[
             RowBox[{"(", "mtm2", ")"}], "\[Sigma]"], " ", 
            SubscriptBox[
             RowBox[{"(", "mtm3", ")"}], "\[Tau]"], " ", "l\[Mu]"}]}], ",", 
          RowBox[{
           RowBox[{
            SuperscriptBox["\[Epsilon]", "\[Xi]\[Rho]\[Sigma]\[Tau]"], " ", 
            SubscriptBox[
             RowBox[{"(", "mtm1_", ")"}], "\[Xi]"], " ", 
            SubscriptBox[
             RowBox[{"(", 
              RowBox[{"\[Epsilon]", "[", "wmo", "]"}], ")"}], "\[Sigma]"], 
            " ", 
            SubscriptBox[
             RowBox[{"(", "mtm2_", ")"}], "\[Rho]"], " ", 
            SubscriptBox[
             RowBox[{"(", "mtm3_", ")"}], "\[Tau]"]}], "->", 
           RowBox[{
            SuperscriptBox["\[Epsilon]", "\[Xi]\[Rho]\[Mu]\[Tau]"], " ", 
            SubscriptBox[
             RowBox[{"(", "mtm1", ")"}], "\[Xi]"], " ", 
            SubscriptBox[
             RowBox[{"(", "mtm2", ")"}], "\[Rho]"], " ", 
            SubscriptBox[
             RowBox[{"(", "mtm3", ")"}], "\[Tau]"], " ", "l\[Mu]"}]}], ",", 
          RowBox[{
           RowBox[{
            SuperscriptBox["\[Epsilon]", "\[Xi]\[Rho]\[Sigma]\[Tau]"], " ", 
            SubscriptBox[
             RowBox[{"(", 
              RowBox[{"\[Epsilon]", "[", "wmo", "]"}], ")"}], "\[Xi]"], " ", 
            SubscriptBox[
             RowBox[{"(", "mtm1_", ")"}], "\[Sigma]"], " ", 
            SubscriptBox[
             RowBox[{"(", "mtm2_", ")"}], "\[Rho]"], " ", 
            SubscriptBox[
             RowBox[{"(", "mtm3_", ")"}], "\[Tau]"]}], "->", 
           RowBox[{
            SuperscriptBox["\[Epsilon]", "\[Mu]\[Rho]\[Sigma]\[Tau]"], " ", 
            SubscriptBox[
             RowBox[{"(", "mtm1", ")"}], "\[Sigma]"], " ", 
            SubscriptBox[
             RowBox[{"(", "mtm2", ")"}], "\[Rho]"], " ", 
            SubscriptBox[
             RowBox[{"(", "mtm3", ")"}], "\[Tau]"], " ", "l\[Mu]"}]}]}], 
         "}"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{
        SuperscriptBox["wmo", "\[Mu]"], "->", 
        RowBox[{"-", 
         RowBox[{"Sum", "[", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"imlistwow", "[", 
             RowBox[{"[", "ii", "]"}], "]"}], "\[Mu]"], ",", 
           RowBox[{"{", 
            RowBox[{"ii", ",", 
             RowBox[{"Length", "[", "imlistwow", "]"}]}], "}"}]}], "]"}]}]}], 
       "}"}]}], "]"}], ",", "ject"}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"The", " ", "function", " ", 
   RowBox[{"normalization", "[", 
    StyleBox["ject",
     FontWeight->"Plain",
     FontSlant->"Plain",
     FontTracking->"Plain",
     FontVariations->{"CompatibilityType"->0,
     "Masked"->False,
     "Outline"->False,
     "RotationAngle"->0,
     "Shadow"->False,
     "StrikeThrough"->False,
     "Underline"->False}], "]"}], " ", "assigns", " ", "the", " ", "correct", 
   " ", "normalization", " ", "to", " ", "the", " ", 
   RowBox[{"amplitude", "."}]}], " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"normalization", "[", "ject_", "]"}], ":=", 
  RowBox[{"pullout", "[", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"wpar", "\[Equal]", "1"}], ",", 
     RowBox[{"ReplaceAll", "[", 
      RowBox[{
       RowBox[{"ex2ordns", "[", 
        RowBox[{
         RowBox[{"ex2ordns", "[", 
          RowBox[{
           RowBox[{"ex2ordns", "[", 
            RowBox[{
             RowBox[{"ex2ordns", "[", 
              RowBox[{
               RowBox[{"ex2ordns", "[", 
                RowBox[{
                 RowBox[{"ex2ordns", "[", 
                  RowBox[{
                   RowBox[{"getordns", "[", 
                    RowBox[{
                    RowBox[{"ReplaceAll", "[", 
                    RowBox[{"ject", ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"Dot", "\[Rule]", "sp"}], ",", 
                    RowBox[{
                    SubscriptBox["C", "w"], "\[Rule]", 
                    SubscriptBox["G", "F"]}]}], "}"}]}], "]"}], ",", "1", ",",
                     "l\[Mu]"}], "]"}], ",", "5", ",", "e"}], "]"}], ",", "1",
                  ",", 
                 SubscriptBox["G", "F"]}], "]"}], ",", "1", ",", 
               SubscriptBox["V", "ud"]}], "]"}], ",", "1", ",", 
             SubscriptBox["V", "us"]}], "]"}], ",", "1", ",", 
           SubscriptBox[
            OverscriptBox["V", "^"], "ud"]}], "]"}], ",", "1", ",", 
         SubscriptBox[
          OverscriptBox["V", "^"], "us"]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"l\[Mu]", "->", 
          SubscriptBox["lep", "\[Mu]"]}], ",", 
         RowBox[{"sp", "\[Rule]", "Dot"}], ",", 
         RowBox[{
          SubscriptBox["x_", "\[Mu]"], "\[Rule]", 
          SuperscriptBox["x", "\[Mu]"]}]}], "}"}]}], "]"}], ",", 
     RowBox[{"sppoint", "[", "ject", "]"}]}], "]"}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"pullout", "[", "ject_", "]"}], ":=", 
  RowBox[{"ReplaceAll", "[", 
   RowBox[{
    RowBox[{"ex2ordns", "[", 
     RowBox[{
      RowBox[{"ex2ordns", "[", 
       RowBox[{
        RowBox[{"subpullout", "[", 
         RowBox[{"ReplaceAll", "[", 
          RowBox[{"ject", ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"Dot", "\[Rule]", "sp"}], ",", 
             RowBox[{
              TagBox[
               StyleBox[
                RowBox[{"Complex", "[", 
                 RowBox[{"ui1_", ",", "ui2_"}], "]"}],
                ShowSpecialCharacters->False,
                ShowStringCharacters->True,
                NumberMarks->True],
               FullForm], "\[Rule]", 
              RowBox[{"ui1", "+", 
               RowBox[{"imag", "*", "ui2"}]}]}]}], "}"}]}], "]"}], "]"}], ",",
         "5", ",", "e"}], "]"}], ",", "1", ",", "imag"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"sp", "\[Rule]", "Dot"}], ",", 
      RowBox[{"imag", "\[Rule]", "\[ImaginaryI]"}]}], "}"}]}], 
   "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"subpullout", "[", "ject_", "]"}], ":=", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"stcheck", "\[Equal]", "1"}], ",", 
    RowBox[{
     RowBox[{"getordns", "[", 
      RowBox[{"ject", ",", "1", ",", 
       SubscriptBox["G", "8"]}], "]"}], "+", 
     RowBox[{"getordns", "[", 
      RowBox[{"ject", ",", "1", ",", 
       SubscriptBox["G", "27"]}], "]"}], "+", 
     RowBox[{"getordns", "[", 
      RowBox[{"ject", ",", "1", ",", 
       SubscriptBox[
        OverscriptBox["G", "^"], "8"]}], "]"}], "+", 
     RowBox[{"getordns", "[", 
      RowBox[{"ject", ",", "1", ",", 
       SubscriptBox[
        OverscriptBox["G", "^"], "27"]}], "]"}]}], ",", "ject"}], 
   "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"particleordercount", "[", "expar", "]"}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{"If", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"particleorder", ">", "4"}], " ", "&&", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"MemberQ", "[", 
         RowBox[{"expar", ",", 
          SubscriptBox["\[Phi]", "4"]}], "]"}], "||", 
        RowBox[{"MemberQ", "[", 
         RowBox[{"expar", ",", 
          SubscriptBox["\[Phi]", "5"]}], "]"}], "||", 
        RowBox[{"MemberQ", "[", 
         RowBox[{"expar", ",", 
          SubscriptBox["\[Phi]", "6"]}], "]"}], "||", 
        RowBox[{"MemberQ", "[", 
         RowBox[{"expar", ",", 
          SubscriptBox["\[Phi]", "7"]}], "]"}], "||", 
        RowBox[{"MemberQ", "[", 
         RowBox[{"expar", ",", 
          SubscriptBox["\[Phi]", "8"]}], "]"}]}], ")"}], "&&", 
      RowBox[{
       RowBox[{"Count", "[", 
        RowBox[{"expar", ",", "\[Gamma]"}], "]"}], "<", "2"}]}], ")"}], "||", 
    
    RowBox[{"phi6", "\[Equal]", "1"}]}], ",", 
   RowBox[{"norecurs", "=", "1"}]}], "]"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"MemberQ", "[", 
     RowBox[{"expar", ",", 
      SubscriptBox["W", "1"]}], "]"}], ",", 
    RowBox[{"lep", "=", 
     OverscriptBox["l", "^"]}], ",", 
    RowBox[{"lep", "=", "l"}]}], "]"}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "nonexpar", " ", "is", " ", "the", " ", "list", " ", "of", " ", "the", " ", 
   "fields", " ", "that", " ", "do", " ", "not", " ", "occur", " ", "as", " ",
    "external", " ", 
   RowBox[{"particles", "."}]}], " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"nonexpar", "=", 
   RowBox[{"Complement", "[", 
    RowBox[{"AllParticles", ",", "expar"}], "]"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "nonexmeson", " ", "is", " ", "the", " ", "list", " ", "of", " ", "the", 
   " ", "pseudoscalar", " ", "mesons", " ", "that", " ", "do", " ", "not", 
   " ", "occur", " ", "as", " ", "external", " ", 
   RowBox[{"particles", "."}]}], " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"nonexmeson", "=", 
   RowBox[{"Complement", "[", 
    RowBox[{"AllParticles", ",", 
     RowBox[{"Union", "[", 
      RowBox[{"expar", ",", 
       RowBox[{"{", 
        RowBox[{"\[Gamma]", ",", 
         SubscriptBox["W", "1"], ",", 
         SubscriptBox["W", "2"]}], "}"}]}], "]"}]}], "]"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "nonexnumbers", " ", "is", " ", "the", " ", "list", " ", "of", " ", "the", 
   " ", "numbers", " ", "of", " ", "the", " ", "fields", " ", "that", " ", 
   "do", " ", "not", " ", "occur", " ", "as", " ", "external", " ", 
   RowBox[{"particles", "."}]}], " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"nonexnumbers", "=", 
   RowBox[{"numbers", "[", "nonexpar", "]"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{"makemasslist", "[", "expar", "]"}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "In", " ", "the", " ", "following", " ", "the", " ", "matrices", " ", "U", 
   " ", "and", " ", "u", " ", "that", " ", "appear", " ", "in", " ", "the", 
   " ", "chiral", " ", "Lagrangian", " ", "are", " ", "defined", " ", "up", 
   " ", "to", " ", "different", " ", 
   RowBox[{"orders", ":"}]}], " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["U", "0"], "[", "x_", "]"}], ":=", " ", 
  SubscriptBox["\[Delta]", "3"]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["U", "1"], "[", "x_", "]"}], ":=", " ", 
  RowBox[{
   SubscriptBox["\[Delta]", "3"], "+", 
   RowBox[{
    FractionBox["\[ImaginaryI]", "F"], 
    RowBox[{"\[CapitalPsi]", "[", "x", "]"}], "*", "f"}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["U", "2"], "[", "x_", "]"}], ":=", " ", 
  RowBox[{
   RowBox[{
    SubscriptBox["U", "1"], "[", "x", "]"}], "+", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"2", "!"}]], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox["\[ImaginaryI]", "F"], ")"}], "2"], 
    RowBox[{"\[CapitalPsi]2", "[", "x", "]"}], "*", 
    SuperscriptBox["f", "2"]}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["U", "3"], "[", "x_", "]"}], ":=", " ", 
  RowBox[{
   RowBox[{
    SubscriptBox["U", "2"], "[", "x", "]"}], "+", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"3", "!"}]], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox["\[ImaginaryI]", "F"], ")"}], "3"], 
    RowBox[{"\[CapitalPsi]3", "[", "x", "]"}], "*", 
    SuperscriptBox["f", "3"]}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["U", "4"], "[", "x_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    SubscriptBox["U", "3"], "[", "x", "]"}], "+", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"4", "!"}]], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox["\[ImaginaryI]", "F"], ")"}], "4"], 
    RowBox[{
     RowBox[{"\[CapitalPsi]3", "[", "x", "]"}], ".", 
     RowBox[{"\[CapitalPsi]", "[", "x", "]"}]}], "*", 
    SuperscriptBox["f", "4"]}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["U", "5"], "[", "x_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    SubscriptBox["U", "4"], "[", "x", "]"}], "+", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"5", "!"}]], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox["\[ImaginaryI]", "F"], ")"}], "5"], 
    RowBox[{
     RowBox[{"\[CapitalPsi]3", "[", "x", "]"}], ".", 
     RowBox[{"\[CapitalPsi]2", "[", "x", "]"}]}], "*", 
    SuperscriptBox["f", "5"]}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["U", "6"], "[", "x_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    SubscriptBox["U", "5"], "[", "x", "]"}], "+", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"6", "!"}]], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox["\[ImaginaryI]", "F"], ")"}], "6"], 
    RowBox[{
     RowBox[{"\[CapitalPsi]3", "[", "x", "]"}], ".", 
     RowBox[{"\[CapitalPsi]3", "[", "x", "]"}]}], "*", 
    SuperscriptBox["f", "6"]}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["u", "0"], "[", "x_", "]"}], ":=", " ", 
  SubscriptBox["\[Delta]", "3"]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["u", "1"], "[", "x_", "]"}], ":=", " ", 
  RowBox[{
   SubscriptBox["\[Delta]", "3"], "+", 
   RowBox[{
    FractionBox["\[ImaginaryI]", 
     RowBox[{"2", "F"}]], 
    RowBox[{"\[CapitalPsi]", "[", "x", "]"}], "*", "f"}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["u", "2"], "[", "x_", "]"}], ":=", " ", 
  RowBox[{
   RowBox[{
    SubscriptBox["u", "1"], "[", "x", "]"}], "+", 
   RowBox[{
    FractionBox["1", 
     RowBox[{
      SuperscriptBox["2", "2"], "*", 
      RowBox[{"2", "!"}]}]], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox["\[ImaginaryI]", "F"], ")"}], "2"], 
    RowBox[{"\[CapitalPsi]2", "[", "x", "]"}], "*", 
    SuperscriptBox["f", "2"]}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["u", "3"], "[", "x_", "]"}], ":=", " ", 
  RowBox[{
   RowBox[{
    SubscriptBox["u", "2"], "[", "x", "]"}], "+", 
   RowBox[{
    FractionBox["1", 
     RowBox[{
      SuperscriptBox["2", "3"], "*", 
      RowBox[{"3", "!"}]}]], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox["\[ImaginaryI]", "F"], ")"}], "3"], 
    RowBox[{"\[CapitalPsi]3", "[", "x", "]"}], "*", 
    SuperscriptBox["f", "3"]}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["u", "4"], "[", "x_", "]"}], ":=", " ", 
  RowBox[{
   RowBox[{
    SubscriptBox["u", "3"], "[", "x", "]"}], "+", 
   RowBox[{
    FractionBox["1", 
     RowBox[{
      SuperscriptBox["2", "4"], "*", 
      RowBox[{"4", "!"}]}]], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox["\[ImaginaryI]", "F"], ")"}], "4"], 
    RowBox[{
     RowBox[{"\[CapitalPsi]3", "[", "x", "]"}], ".", 
     RowBox[{"\[CapitalPsi]", "[", "x", "]"}]}], "*", 
    SuperscriptBox["f", "4"]}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["u", "5"], "[", "x_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    SubscriptBox["u", "4"], "[", "x", "]"}], "+", 
   RowBox[{
    FractionBox["1", 
     RowBox[{
      SuperscriptBox["2", "5"], "*", 
      RowBox[{"5", "!"}]}]], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox["\[ImaginaryI]", "F"], ")"}], "5"], 
    RowBox[{
     RowBox[{"\[CapitalPsi]3", "[", "x", "]"}], ".", 
     RowBox[{"\[CapitalPsi]2", "[", "x", "]"}]}], "*", 
    SuperscriptBox["f", "5"]}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["u", "6"], "[", "x_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    SubscriptBox["u", "5"], "[", "x", "]"}], "+", 
   RowBox[{
    FractionBox["1", 
     RowBox[{
      SuperscriptBox["2", "6"], "*", 
      RowBox[{"6", "!"}]}]], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox["\[ImaginaryI]", "F"], ")"}], "6"], 
    RowBox[{
     RowBox[{"\[CapitalPsi]3", "[", "x", "]"}], ".", 
     RowBox[{"\[CapitalPsi]3", "[", "x", "]"}]}], "*", 
    SuperscriptBox["f", "6"]}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["U", 
    RowBox[{"-", "1"}]], "[", "x_", "]"}], ":=", " ", 
  SubscriptBox["\[Delta]", "3"]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["u", 
    RowBox[{"-", "1"}]], "[", "x_", "]"}], ":=", " ", 
  SubscriptBox["\[Delta]", "3"]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["U", 
    RowBox[{"-", "2"}]], "[", "x_", "]"}], ":=", " ", 
  SubscriptBox["\[Delta]", "3"]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["u", 
    RowBox[{"-", "2"}]], "[", "x_", "]"}], ":=", " ", 
  SubscriptBox["\[Delta]", "3"]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["U", 
    RowBox[{"-", "3"}]], "[", "x_", "]"}], ":=", " ", 
  SubscriptBox["\[Delta]", "3"]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["u", 
    RowBox[{"-", "3"}]], "[", "x_", "]"}], ":=", " ", 
  SubscriptBox["\[Delta]", "3"]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox[
    OverscriptBox["name_", "^"], "jj_"], "[", "x_", "]"}], ":=", 
  RowBox[{"conj", "[", 
   RowBox[{
    SubscriptBox["name", "jj"], "[", "x", "]"}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "In", " ", "the", " ", "following", " ", "a", " ", "quantity", " ", "with", 
   " ", "a", " ", "hat", " ", "is", " ", "complex", " ", 
   RowBox[{"conjugated", "."}]}], " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["\[Delta]", "3"], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", " ", "1"}], "}"}]}], "}"}]}], 
  ";"}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
    RowBox[{"\[CapitalPsi]", "[", 
     StyleBox["x",
      FontWeight->"Plain",
      FontSlant->"Plain",
      FontTracking->"Plain",
      FontVariations->{"CompatibilityType"->0,
      "Masked"->False,
      "Outline"->False,
      "RotationAngle"->0,
      "Shadow"->False,
      "StrikeThrough"->False,
      "Underline"->False}], "]"}], " ", "is", " ", "the", " ", "matrix", " ", 
    "containing", " ", "the", " ", "pseudoscalar", " ", "meson", " ", 
    "fields"}], ",", " ", 
   RowBox[{
    RowBox[{"\[CapitalPsi]2", "[", 
     StyleBox["x",
      FontWeight->"Plain",
      FontSlant->"Plain",
      FontTracking->"Plain",
      FontVariations->{"CompatibilityType"->0,
      "Masked"->False,
      "Outline"->False,
      "RotationAngle"->0,
      "Shadow"->False,
      "StrikeThrough"->False,
      "Underline"->False}], "]"}], " ", "is", " ", "the", " ", "squared", " ",
     "matrix", " ", "and", " ", 
    RowBox[{"\[CapitalPsi]3", "[", 
     StyleBox["x",
      FontWeight->"Plain",
      FontSlant->"Plain",
      FontTracking->"Plain",
      FontVariations->{"CompatibilityType"->0,
      "Masked"->False,
      "Outline"->False,
      "RotationAngle"->0,
      "Shadow"->False,
      "StrikeThrough"->False,
      "Underline"->False}], "]"}], " ", "is", " ", 
    RowBox[{
     RowBox[{"\[CapitalPsi]", "[", 
      StyleBox["x",
       FontWeight->"Plain",
       FontSlant->"Plain",
       FontTracking->"Plain",
       FontVariations->{"CompatibilityType"->0,
       "Masked"->False,
       "Outline"->False,
       "RotationAngle"->0,
       "Shadow"->False,
       "StrikeThrough"->False,
       "Underline"->False}], "]"}], ".", 
     RowBox[{"\[CapitalPsi]", "[", 
      StyleBox["x",
       FontWeight->"Plain",
       FontSlant->"Plain",
       FontTracking->"Plain",
       FontVariations->{"CompatibilityType"->0,
       "Masked"->False,
       "Outline"->False,
       "RotationAngle"->0,
       "Shadow"->False,
       "StrikeThrough"->False,
       "Underline"->False}], "]"}], ".", 
     RowBox[{"\[CapitalPsi]", "[", 
      StyleBox["x",
       FontWeight->"Plain",
       FontSlant->"Plain",
       FontTracking->"Plain",
       FontVariations->{"CompatibilityType"->0,
       "Masked"->False,
       "Outline"->False,
       "RotationAngle"->0,
       "Shadow"->False,
       "StrikeThrough"->False,
       "Underline"->False}], "]"}], " ", "."}]}]}], " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalPsi]", "[", "x_", "]"}], ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{
        SubscriptBox["\[Phi]", "3"], "[", "x", "]"}], "+", 
       FractionBox[
        RowBox[{
         SubscriptBox["\[Phi]", "8"], "[", "x", "]"}], 
        SqrtBox["3"]]}], ",", 
      RowBox[{
       SqrtBox["2"], " ", 
       RowBox[{
        SubscriptBox["\[Phi]", "1"], "[", "x", "]"}]}], ",", 
      RowBox[{
       SqrtBox["2"], " ", 
       RowBox[{
        SubscriptBox["\[Phi]", "4"], "[", "x", "]"}]}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       SqrtBox["2"], " ", 
       RowBox[{
        SubscriptBox["\[Phi]", "2"], "[", "x", "]"}]}], ",", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{
         SubscriptBox["\[Phi]", "3"], "[", "x", "]"}]}], "+", 
       FractionBox[
        RowBox[{
         SubscriptBox["\[Phi]", "8"], "[", "x", "]"}], 
        SqrtBox["3"]]}], ",", 
      RowBox[{
       SqrtBox["2"], " ", 
       RowBox[{
        SubscriptBox["\[Phi]", "6"], "[", "x", "]"}]}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       SqrtBox["2"], " ", 
       RowBox[{
        SubscriptBox["\[Phi]", "5"], "[", "x", "]"}]}], ",", 
      RowBox[{
       SqrtBox["2"], " ", 
       RowBox[{
        SubscriptBox["\[Phi]", "7"], "[", "x", "]"}]}], ",", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"2", " ", 
         RowBox[{
          SubscriptBox["\[Phi]", "8"], "[", "x", "]"}]}], 
        SqrtBox["3"]]}]}], "}"}]}], "}"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalPsi]2", "[", "x_", "]"}], ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{
           SubscriptBox["\[Phi]", "1"], "[", "x", "]"}], " ", 
          RowBox[{
           SubscriptBox["\[Phi]", "2"], "[", "x", "]"}]}], "+", 
         RowBox[{
          RowBox[{
           SubscriptBox["\[Phi]", "4"], "[", "x", "]"}], " ", 
          RowBox[{
           SubscriptBox["\[Phi]", "5"], "[", "x", "]"}]}], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            FractionBox[
             RowBox[{
              SubscriptBox["\[Phi]", "3"], "[", "x", "]"}], 
             SqrtBox["2"]], "+", 
            FractionBox[
             RowBox[{
              SubscriptBox["\[Phi]", "8"], "[", "x", "]"}], 
             SqrtBox["6"]]}], ")"}], "2"]}], ")"}]}], ",", 
      RowBox[{
       RowBox[{"2", " ", 
        RowBox[{
         SubscriptBox["\[Phi]", "4"], "[", "x", "]"}], " ", 
        RowBox[{
         SubscriptBox["\[Phi]", "7"], "[", "x", "]"}]}], "+", 
       RowBox[{"2", " ", 
        SqrtBox[
         FractionBox["2", "3"]], " ", 
        RowBox[{
         SubscriptBox["\[Phi]", "1"], "[", "x", "]"}], " ", 
        RowBox[{
         SubscriptBox["\[Phi]", "8"], "[", "x", "]"}]}]}], ",", 
      RowBox[{
       RowBox[{"2", " ", 
        RowBox[{
         SubscriptBox["\[Phi]", "1"], "[", "x", "]"}], " ", 
        RowBox[{
         SubscriptBox["\[Phi]", "6"], "[", "x", "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "3"], " ", 
        SqrtBox["2"], " ", 
        RowBox[{
         SubscriptBox["\[Phi]", "4"], "[", "x", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", 
           RowBox[{
            SubscriptBox["\[Phi]", "3"], "[", "x", "]"}]}], "-", 
          RowBox[{
           SqrtBox["3"], " ", 
           RowBox[{
            SubscriptBox["\[Phi]", "8"], "[", "x", "]"}]}]}], ")"}]}]}]}], 
     "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"2", " ", 
        RowBox[{
         SubscriptBox["\[Phi]", "5"], "[", "x", "]"}], " ", 
        RowBox[{
         SubscriptBox["\[Phi]", "6"], "[", "x", "]"}]}], "+", 
       RowBox[{"2", " ", 
        SqrtBox[
         FractionBox["2", "3"]], " ", 
        RowBox[{
         SubscriptBox["\[Phi]", "2"], "[", "x", "]"}], " ", 
        RowBox[{
         SubscriptBox["\[Phi]", "8"], "[", "x", "]"}]}]}], ",", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{
           SubscriptBox["\[Phi]", "1"], "[", "x", "]"}], " ", 
          RowBox[{
           SubscriptBox["\[Phi]", "2"], "[", "x", "]"}]}], "+", 
         RowBox[{
          RowBox[{
           SubscriptBox["\[Phi]", "6"], "[", "x", "]"}], " ", 
          RowBox[{
           SubscriptBox["\[Phi]", "7"], "[", "x", "]"}]}], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            FractionBox[
             RowBox[{
              SubscriptBox["\[Phi]", "3"], "[", "x", "]"}], 
             SqrtBox["2"]], "-", 
            FractionBox[
             RowBox[{
              SubscriptBox["\[Phi]", "8"], "[", "x", "]"}], 
             SqrtBox["6"]]}], ")"}], "2"]}], ")"}]}], ",", 
      RowBox[{
       RowBox[{"2", " ", 
        RowBox[{
         SubscriptBox["\[Phi]", "2"], "[", "x", "]"}], " ", 
        RowBox[{
         SubscriptBox["\[Phi]", "4"], "[", "x", "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "3"], " ", 
        SqrtBox["2"], " ", 
        RowBox[{
         SubscriptBox["\[Phi]", "6"], "[", "x", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", 
           RowBox[{
            SubscriptBox["\[Phi]", "3"], "[", "x", "]"}]}], "+", 
          RowBox[{
           SqrtBox["3"], " ", 
           RowBox[{
            SubscriptBox["\[Phi]", "8"], "[", "x", "]"}]}]}], ")"}]}]}]}], 
     "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"2", " ", 
        RowBox[{
         SubscriptBox["\[Phi]", "2"], "[", "x", "]"}], " ", 
        RowBox[{
         SubscriptBox["\[Phi]", "7"], "[", "x", "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "3"], " ", 
        SqrtBox["2"], " ", 
        RowBox[{
         SubscriptBox["\[Phi]", "5"], "[", "x", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", 
           RowBox[{
            SubscriptBox["\[Phi]", "3"], "[", "x", "]"}]}], "-", 
          RowBox[{
           SqrtBox["3"], " ", 
           RowBox[{
            SubscriptBox["\[Phi]", "8"], "[", "x", "]"}]}]}], ")"}]}]}], ",", 
      
      RowBox[{
       RowBox[{"2", " ", 
        RowBox[{
         SubscriptBox["\[Phi]", "1"], "[", "x", "]"}], " ", 
        RowBox[{
         SubscriptBox["\[Phi]", "5"], "[", "x", "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "3"], " ", 
        SqrtBox["2"], " ", 
        RowBox[{
         SubscriptBox["\[Phi]", "7"], "[", "x", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", 
           RowBox[{
            SubscriptBox["\[Phi]", "3"], "[", "x", "]"}]}], "+", 
          RowBox[{
           SqrtBox["3"], " ", 
           RowBox[{
            SubscriptBox["\[Phi]", "8"], "[", "x", "]"}]}]}], ")"}]}]}], ",", 
      
      RowBox[{
       RowBox[{"2", " ", 
        RowBox[{
         SubscriptBox["\[Phi]", "4"], "[", "x", "]"}], " ", 
        RowBox[{
         SubscriptBox["\[Phi]", "5"], "[", "x", "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{
         SubscriptBox["\[Phi]", "6"], "[", "x", "]"}], " ", 
        RowBox[{
         SubscriptBox["\[Phi]", "7"], "[", "x", "]"}]}], "+", 
       RowBox[{
        FractionBox["4", "3"], " ", 
        SuperscriptBox[
         RowBox[{
          SubscriptBox["\[Phi]", "8"], "[", "x", "]"}], "2"]}]}]}], "}"}]}], 
   "}"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalPsi]3", "[", "x_", "]"}], ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"2", " ", 
        SqrtBox["2"], " ", 
        RowBox[{
         SubscriptBox["\[Phi]", "2"], "[", "x", "]"}], " ", 
        RowBox[{
         SubscriptBox["\[Phi]", "4"], "[", "x", "]"}], " ", 
        RowBox[{
         SubscriptBox["\[Phi]", "7"], "[", "x", "]"}]}], "+", 
       SuperscriptBox[
        RowBox[{
         SubscriptBox["\[Phi]", "3"], "[", "x", "]"}], "3"], "+", 
       RowBox[{
        SqrtBox["3"], " ", 
        SuperscriptBox[
         RowBox[{
          SubscriptBox["\[Phi]", "3"], "[", "x", "]"}], "2"], " ", 
        RowBox[{
         SubscriptBox["\[Phi]", "8"], "[", "x", "]"}]}], "+", 
       FractionBox[
        SuperscriptBox[
         RowBox[{
          SubscriptBox["\[Phi]", "8"], "[", "x", "]"}], "3"], 
        RowBox[{"3", " ", 
         SqrtBox["3"]}]], "+", 
       RowBox[{
        RowBox[{
         SubscriptBox["\[Phi]", "3"], "[", "x", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", 
           RowBox[{
            SubscriptBox["\[Phi]", "4"], "[", "x", "]"}], " ", 
           RowBox[{
            SubscriptBox["\[Phi]", "5"], "[", "x", "]"}]}], "+", 
          SuperscriptBox[
           RowBox[{
            SubscriptBox["\[Phi]", "8"], "[", "x", "]"}], "2"]}], ")"}]}], 
       "+", 
       RowBox[{"2", " ", 
        RowBox[{
         SubscriptBox["\[Phi]", "1"], "[", "x", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SqrtBox["2"], " ", 
           RowBox[{
            SubscriptBox["\[Phi]", "5"], "[", "x", "]"}], " ", 
           RowBox[{
            SubscriptBox["\[Phi]", "6"], "[", "x", "]"}]}], "+", 
          RowBox[{
           RowBox[{
            SubscriptBox["\[Phi]", "2"], "[", "x", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SubscriptBox["\[Phi]", "3"], "[", "x", "]"}], "+", 
             RowBox[{
              SqrtBox["3"], " ", 
              RowBox[{
               SubscriptBox["\[Phi]", "8"], "[", "x", "]"}]}]}], ")"}]}]}], 
         ")"}]}]}], ",", 
      RowBox[{
       SqrtBox["2"], " ", 
       RowBox[{
        SubscriptBox["\[Phi]", "1"], "[", "x", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          RowBox[{
           SubscriptBox["\[Phi]", "1"], "[", "x", "]"}], " ", 
          RowBox[{
           SubscriptBox["\[Phi]", "2"], "[", "x", "]"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{
           SubscriptBox["\[Phi]", "4"], "[", "x", "]"}], " ", 
          RowBox[{
           SubscriptBox["\[Phi]", "5"], "[", "x", "]"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{
           SubscriptBox["\[Phi]", "6"], "[", "x", "]"}], " ", 
          RowBox[{
           SubscriptBox["\[Phi]", "7"], "[", "x", "]"}]}], "+", 
         SuperscriptBox[
          RowBox[{
           SubscriptBox["\[Phi]", "3"], "[", "x", "]"}], "2"], "+", 
         SuperscriptBox[
          RowBox[{
           SubscriptBox["\[Phi]", "8"], "[", "x", "]"}], "2"]}], ")"}]}], ",", 
      RowBox[{
       SqrtBox["2"], " ", 
       RowBox[{
        SubscriptBox["\[Phi]", "4"], "[", "x", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          RowBox[{
           SubscriptBox["\[Phi]", "1"], "[", "x", "]"}], " ", 
          RowBox[{
           SubscriptBox["\[Phi]", "2"], "[", "x", "]"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{
           SubscriptBox["\[Phi]", "4"], "[", "x", "]"}], " ", 
          RowBox[{
           SubscriptBox["\[Phi]", "5"], "[", "x", "]"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{
           SubscriptBox["\[Phi]", "6"], "[", "x", "]"}], " ", 
          RowBox[{
           SubscriptBox["\[Phi]", "7"], "[", "x", "]"}]}], "+", 
         SuperscriptBox[
          RowBox[{
           SubscriptBox["\[Phi]", "3"], "[", "x", "]"}], "2"], "+", 
         SuperscriptBox[
          RowBox[{
           SubscriptBox["\[Phi]", "8"], "[", "x", "]"}], "2"]}], ")"}]}]}], 
     "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       SqrtBox["2"], " ", 
       RowBox[{
        SubscriptBox["\[Phi]", "2"], "[", "x", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          RowBox[{
           SubscriptBox["\[Phi]", "1"], "[", "x", "]"}], " ", 
          RowBox[{
           SubscriptBox["\[Phi]", "2"], "[", "x", "]"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{
           SubscriptBox["\[Phi]", "4"], "[", "x", "]"}], " ", 
          RowBox[{
           SubscriptBox["\[Phi]", "5"], "[", "x", "]"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{
           SubscriptBox["\[Phi]", "6"], "[", "x", "]"}], " ", 
          RowBox[{
           SubscriptBox["\[Phi]", "7"], "[", "x", "]"}]}], "+", 
         SuperscriptBox[
          RowBox[{
           SubscriptBox["\[Phi]", "3"], "[", "x", "]"}], "2"], "+", 
         SuperscriptBox[
          RowBox[{
           SubscriptBox["\[Phi]", "8"], "[", "x", "]"}], "2"]}], ")"}]}], ",", 
      RowBox[{
       RowBox[{"2", " ", 
        SqrtBox["2"], " ", 
        RowBox[{
         SubscriptBox["\[Phi]", "2"], "[", "x", "]"}], " ", 
        RowBox[{
         SubscriptBox["\[Phi]", "4"], "[", "x", "]"}], " ", 
        RowBox[{
         SubscriptBox["\[Phi]", "7"], "[", "x", "]"}]}], "-", 
       SuperscriptBox[
        RowBox[{
         SubscriptBox["\[Phi]", "3"], "[", "x", "]"}], "3"], "+", 
       RowBox[{
        SqrtBox["3"], " ", 
        SuperscriptBox[
         RowBox[{
          SubscriptBox["\[Phi]", "3"], "[", "x", "]"}], "2"], " ", 
        RowBox[{
         SubscriptBox["\[Phi]", "8"], "[", "x", "]"}]}], "+", 
       FractionBox[
        SuperscriptBox[
         RowBox[{
          SubscriptBox["\[Phi]", "8"], "[", "x", "]"}], "3"], 
        RowBox[{"3", " ", 
         SqrtBox["3"]}]], "-", 
       RowBox[{
        RowBox[{
         SubscriptBox["\[Phi]", "3"], "[", "x", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", 
           RowBox[{
            SubscriptBox["\[Phi]", "6"], "[", "x", "]"}], " ", 
           RowBox[{
            SubscriptBox["\[Phi]", "7"], "[", "x", "]"}]}], "+", 
          SuperscriptBox[
           RowBox[{
            SubscriptBox["\[Phi]", "8"], "[", "x", "]"}], "2"]}], ")"}]}], 
       "+", 
       RowBox[{
        RowBox[{
         SubscriptBox["\[Phi]", "1"], "[", "x", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SqrtBox["2"], " ", 
           RowBox[{
            SubscriptBox["\[Phi]", "5"], "[", "x", "]"}], " ", 
           RowBox[{
            SubscriptBox["\[Phi]", "6"], "[", "x", "]"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{
            SubscriptBox["\[Phi]", "2"], "[", "x", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SubscriptBox["\[Phi]", "3"], "[", "x", "]"}], "-", 
             RowBox[{
              SqrtBox["3"], " ", 
              RowBox[{
               SubscriptBox["\[Phi]", "8"], "[", "x", "]"}]}]}], ")"}]}]}], 
         ")"}]}]}], ",", 
      RowBox[{
       SqrtBox["2"], " ", 
       RowBox[{
        SubscriptBox["\[Phi]", "6"], "[", "x", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          RowBox[{
           SubscriptBox["\[Phi]", "1"], "[", "x", "]"}], " ", 
          RowBox[{
           SubscriptBox["\[Phi]", "2"], "[", "x", "]"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{
           SubscriptBox["\[Phi]", "4"], "[", "x", "]"}], " ", 
          RowBox[{
           SubscriptBox["\[Phi]", "5"], "[", "x", "]"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{
           SubscriptBox["\[Phi]", "6"], "[", "x", "]"}], " ", 
          RowBox[{
           SubscriptBox["\[Phi]", "7"], "[", "x", "]"}]}], "+", 
         SuperscriptBox[
          RowBox[{
           SubscriptBox["\[Phi]", "3"], "[", "x", "]"}], "2"], "+", 
         SuperscriptBox[
          RowBox[{
           SubscriptBox["\[Phi]", "8"], "[", "x", "]"}], "2"]}], ")"}]}]}], 
     "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       SqrtBox["2"], " ", 
       RowBox[{
        SubscriptBox["\[Phi]", "5"], "[", "x", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          RowBox[{
           SubscriptBox["\[Phi]", "1"], "[", "x", "]"}], " ", 
          RowBox[{
           SubscriptBox["\[Phi]", "2"], "[", "x", "]"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{
           SubscriptBox["\[Phi]", "4"], "[", "x", "]"}], " ", 
          RowBox[{
           SubscriptBox["\[Phi]", "5"], "[", "x", "]"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{
           SubscriptBox["\[Phi]", "6"], "[", "x", "]"}], " ", 
          RowBox[{
           SubscriptBox["\[Phi]", "7"], "[", "x", "]"}]}], "+", 
         SuperscriptBox[
          RowBox[{
           SubscriptBox["\[Phi]", "3"], "[", "x", "]"}], "2"], "+", 
         SuperscriptBox[
          RowBox[{
           SubscriptBox["\[Phi]", "8"], "[", "x", "]"}], "2"]}], ")"}]}], ",", 
      RowBox[{
       SqrtBox["2"], " ", 
       RowBox[{
        SubscriptBox["\[Phi]", "7"], "[", "x", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          RowBox[{
           SubscriptBox["\[Phi]", "1"], "[", "x", "]"}], " ", 
          RowBox[{
           SubscriptBox["\[Phi]", "2"], "[", "x", "]"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{
           SubscriptBox["\[Phi]", "4"], "[", "x", "]"}], " ", 
          RowBox[{
           SubscriptBox["\[Phi]", "5"], "[", "x", "]"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{
           SubscriptBox["\[Phi]", "6"], "[", "x", "]"}], " ", 
          RowBox[{
           SubscriptBox["\[Phi]", "7"], "[", "x", "]"}]}], "+", 
         SuperscriptBox[
          RowBox[{
           SubscriptBox["\[Phi]", "3"], "[", "x", "]"}], "2"], "+", 
         SuperscriptBox[
          RowBox[{
           SubscriptBox["\[Phi]", "8"], "[", "x", "]"}], "2"]}], ")"}]}], ",", 
      RowBox[{
       RowBox[{"2", " ", 
        SqrtBox["2"], " ", 
        RowBox[{
         SubscriptBox["\[Phi]", "1"], "[", "x", "]"}], " ", 
        RowBox[{
         SubscriptBox["\[Phi]", "5"], "[", "x", "]"}], " ", 
        RowBox[{
         SubscriptBox["\[Phi]", "6"], "[", "x", "]"}]}], "+", 
       RowBox[{"2", " ", 
        SqrtBox["2"], " ", 
        RowBox[{
         SubscriptBox["\[Phi]", "2"], "[", "x", "]"}], " ", 
        RowBox[{
         SubscriptBox["\[Phi]", "4"], "[", "x", "]"}], " ", 
        RowBox[{
         SubscriptBox["\[Phi]", "7"], "[", "x", "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{
            SubscriptBox["\[Phi]", "4"], "[", "x", "]"}], " ", 
           RowBox[{
            SubscriptBox["\[Phi]", "5"], "[", "x", "]"}]}], "-", 
          RowBox[{
           RowBox[{
            SubscriptBox["\[Phi]", "6"], "[", "x", "]"}], " ", 
           RowBox[{
            SubscriptBox["\[Phi]", "7"], "[", "x", "]"}]}]}], ")"}], " ", 
        RowBox[{
         SubscriptBox["\[Phi]", "3"], "[", "x", "]"}]}], "-", 
       RowBox[{"2", " ", 
        SqrtBox["3"], " ", 
        RowBox[{
         SubscriptBox["\[Phi]", "4"], "[", "x", "]"}], " ", 
        RowBox[{
         SubscriptBox["\[Phi]", "5"], "[", "x", "]"}], " ", 
        RowBox[{
         SubscriptBox["\[Phi]", "8"], "[", "x", "]"}]}], "-", 
       RowBox[{"2", " ", 
        SqrtBox["3"], " ", 
        RowBox[{
         SubscriptBox["\[Phi]", "6"], "[", "x", "]"}], " ", 
        RowBox[{
         SubscriptBox["\[Phi]", "7"], "[", "x", "]"}], " ", 
        RowBox[{
         SubscriptBox["\[Phi]", "8"], "[", "x", "]"}]}], "-", 
       FractionBox[
        RowBox[{"8", " ", 
         SuperscriptBox[
          RowBox[{
           SubscriptBox["\[Phi]", "8"], "[", "x", "]"}], "3"]}], 
        RowBox[{"3", " ", 
         SqrtBox["3"]}]]}]}], "}"}]}], "}"}]}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"ph", "[", 
    StyleBox[
     RowBox[{"var", ",", "ind"}],
     FontWeight->"Plain",
     FontSlant->"Plain",
     FontTracking->"Plain",
     FontVariations->{"CompatibilityType"->0,
     "Masked"->False,
     "Outline"->False,
     "RotationAngle"->0,
     "Shadow"->False,
     "StrikeThrough"->False,
     "Underline"->False}], "]"}], " ", "is", " ", "the", " ", "matrix", " ", 
   "that", " ", "contains", " ", "the", " ", "photon", " ", 
   RowBox[{"field", "."}]}], " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ph", "[", 
   RowBox[{"var_", ",", "ind_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"-", "e"}], " ", 
   RowBox[{"A", "[", 
    RowBox[{"var", ",", "ind"}], "]"}], "*", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       FractionBox["2", "3"], ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", 
        FractionBox["1", "3"]}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", 
       RowBox[{"-", 
        FractionBox["1", "3"]}]}], "}"}]}], "}"}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"wbos", "[", 
    StyleBox[
     RowBox[{"var", ",", "ind"}],
     FontWeight->"Plain",
     FontSlant->"Plain",
     FontTracking->"Plain",
     FontVariations->{"CompatibilityType"->0,
     "Masked"->False,
     "Outline"->False,
     "RotationAngle"->0,
     "Shadow"->False,
     "StrikeThrough"->False,
     "Underline"->False}], "]"}], " ", "is", " ", "the", " ", "matrix", " ", 
   "that", " ", "contains", " ", "the", " ", "W", " ", "boson", " ", 
   RowBox[{"fields", ".", " ", "The"}], " ", "constant", " ", 
   SubscriptBox["C", "w"], " ", "is", " ", "defined", " ", 
   RowBox[{"later", "."}]}], " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"wbos", "[", 
   RowBox[{"var_", ",", "ind_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"-", 
    SqrtBox["2"]}], 
   SubscriptBox["C", "w"], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{
       SubscriptBox["W", "1"], "[", 
       RowBox[{"var", ",", "ind"}], "]"}], "*", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", 
          SubscriptBox["V", "ud"], ",", 
          SubscriptBox["V", "us"]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], "}"}]}], "+", 
     RowBox[{
      RowBox[{
       SubscriptBox["W", "2"], "[", 
       RowBox[{"var", ",", "ind"}], "]"}], "*", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          SubscriptBox[
           OverscriptBox["V", "^"], "ud"], ",", "0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          SubscriptBox[
           OverscriptBox["V", "^"], "us"], ",", "0", ",", "0"}], "}"}]}], 
       "}"}]}]}], ")"}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
   "If", " ", "no", " ", "external", " ", "W", " ", "bosons", " ", "occur"}], 
   ",", " ", 
   RowBox[{
    RowBox[{"wbos", "[", 
     StyleBox[
      RowBox[{"var", ",", "ind"}],
      FontWeight->"Plain",
      FontSlant->"Plain",
      FontTracking->"Plain",
      FontVariations->{"CompatibilityType"->0,
      "Masked"->False,
      "Outline"->False,
      "RotationAngle"->0,
      "Shadow"->False,
      "StrikeThrough"->False,
      "Underline"->False}], "]"}], " ", "is", " ", "set", " ", "equal", " ", 
    "to", " ", 
    RowBox[{"zero", "."}]}]}], " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"!", 
     RowBox[{"MemberQ", "[", 
      RowBox[{"expar", ",", 
       SubscriptBox["W", "cc_"]}], "]"}]}], ",", 
    RowBox[{
     RowBox[{
      RowBox[{"wbos", "[", 
       RowBox[{"var_", ",", "ind_"}], "]"}], ":=", "0"}], ";", 
     RowBox[{"wpar", "=", "0"}]}], ",", 
    RowBox[{"wpar", "=", "1"}]}], "]"}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "wmo", " ", "is", " ", "the", " ", "momentum", " ", "of", " ", "the", " ", 
   "W", " ", 
   RowBox[{"boson", "."}]}], " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"wpar", "\[Equal]", "1"}], ",", 
    RowBox[{"wmo", "=", 
     RowBox[{"expar2", "[", 
      RowBox[{"[", 
       RowBox[{
        RowBox[{
         RowBox[{"Position", "[", 
          RowBox[{"expar", ",", 
           SubscriptBox["W", "cc_"]}], "]"}], "[", 
         RowBox[{"[", 
          RowBox[{"1", ",", "1"}], "]"}], "]"}], ",", "1"}], "]"}], "]"}]}]}],
    "]"}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "imlistwow", " ", "is", " ", "the", " ", "list", " ", "of", " ", "the", " ",
    "momenta", " ", "without", " ", "the", " ", "momentum", " ", "of", " ", 
   "the", " ", "W", " ", 
   RowBox[{"boson", "."}]}], " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"imlistwow", "=", 
   RowBox[{"Complement", "[", 
    RowBox[{"imlist", ",", 
     RowBox[{"{", "wmo", "}"}]}], "]"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"set0", "[", 
    StyleBox["ject",
     FontWeight->"Plain",
     FontSlant->"Plain",
     FontTracking->"Plain",
     FontVariations->{"CompatibilityType"->0,
     "Masked"->False,
     "Outline"->False,
     "RotationAngle"->0,
     "Shadow"->False,
     "StrikeThrough"->False,
     "Underline"->False}], "]"}], " ", "and", " ", 
   RowBox[{"dot0", "[", 
    StyleBox["ject",
     FontWeight->"Plain",
     FontSlant->"Plain",
     FontTracking->"Plain",
     FontVariations->{"CompatibilityType"->0,
     "Masked"->False,
     "Outline"->False,
     "RotationAngle"->0,
     "Shadow"->False,
     "StrikeThrough"->False,
     "Underline"->False}], "]"}], " ", "allow", " ", "to", " ", "remove", " ",
    "products", " ", "with", " ", 
   RowBox[{"zero", "."}]}], " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"set0", "[", "ject_", "]"}], ":=", 
  RowBox[{"ReplaceAll", "[", 
   RowBox[{"ject", ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"Dot", "[", 
        RowBox[{"__", ",", "0", ",", "__"}], "]"}], "\[Rule]", "0"}], ",", 
      RowBox[{
       RowBox[{"Dot", "[", 
        RowBox[{"__", ",", "0"}], "]"}], "\[Rule]", "0"}], ",", 
      RowBox[{
       RowBox[{"Dot", "[", 
        RowBox[{"0", ",", "__"}], "]"}], "\[Rule]", "0"}]}], "}"}]}], 
   "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"dot0", "[", "ject_", "]"}], ":=", 
  RowBox[{"set0", "[", 
   RowBox[{"set0", "[", "ject", "]"}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"r", "[", 
    StyleBox[
     RowBox[{"var", ",", "ind"}],
     FontWeight->"Plain",
     FontSlant->"Plain",
     FontTracking->"Plain",
     FontVariations->{"CompatibilityType"->0,
     "Masked"->False,
     "Outline"->False,
     "RotationAngle"->0,
     "Shadow"->False,
     "StrikeThrough"->False,
     "Underline"->False}], "]"}], " ", "and", " ", 
   RowBox[{"l", "[", 
    StyleBox[
     RowBox[{"var", ",", "ind"}],
     FontWeight->"Plain",
     FontSlant->"Plain",
     FontTracking->"Plain",
     FontVariations->{"CompatibilityType"->0,
     "Masked"->False,
     "Outline"->False,
     "RotationAngle"->0,
     "Shadow"->False,
     "StrikeThrough"->False,
     "Underline"->False}], "]"}], " ", "are", " ", "external", " ", 
   RowBox[{"fields", "."}]}], " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"r", "[", 
   RowBox[{"var_", ",", "ind_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"ph", "[", 
    RowBox[{"var", ",", "ind"}], "]"}], "*", 
   SuperscriptBox["f", "2"]}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"l", "[", 
   RowBox[{"var_", ",", "ind_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"ph", "[", 
     RowBox[{"var", ",", "ind"}], "]"}], "*", 
    SuperscriptBox["f", "2"]}], "+", 
   RowBox[{
    RowBox[{"wbos", "[", 
     RowBox[{"var", ",", "ind"}], "]"}], "*", "f"}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"FL", "[", 
    StyleBox[
     RowBox[{"var", ",", "ind1", ",", "ind2"}],
     FontWeight->"Plain",
     FontSlant->"Plain",
     FontTracking->"Plain",
     FontVariations->{"CompatibilityType"->0,
     "Masked"->False,
     "Outline"->False,
     "RotationAngle"->0,
     "Shadow"->False,
     "StrikeThrough"->False,
     "Underline"->False}], "]"}], " ", "and", " ", 
   RowBox[{"FR", "[", 
    StyleBox[
     RowBox[{"var", ",", "ind1", ",", "ind2"}],
     FontWeight->"Plain",
     FontSlant->"Plain",
     FontTracking->"Plain",
     FontVariations->{"CompatibilityType"->0,
     "Masked"->False,
     "Outline"->False,
     "RotationAngle"->0,
     "Shadow"->False,
     "StrikeThrough"->False,
     "Underline"->False}], "]"}], " ", "are", " ", "tensors", " ", "that", 
   " ", "appear", " ", "in", " ", "the", " ", "chiral", " ", 
   RowBox[{"Lagrangian", "."}]}], " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"FL", "[", 
   RowBox[{"var_", ",", "ind1_", ",", "ind2_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"de", "[", 
    RowBox[{
     RowBox[{"l", "[", 
      RowBox[{"var", ",", 
       SubscriptBox["ind2", "var"]}], "]"}], ",", "var", ",", 
     SubscriptBox["ind1", "var"]}], "]"}], "-", 
   RowBox[{"de", "[", 
    RowBox[{
     RowBox[{"l", "[", 
      RowBox[{"var", ",", 
       SubscriptBox["ind1", "var"]}], "]"}], ",", "var", ",", 
     SubscriptBox["ind2", "var"]}], "]"}], "-", 
   RowBox[{"\[ImaginaryI]", " ", 
    RowBox[{"kom", "[", 
     RowBox[{
      RowBox[{"l", "[", 
       RowBox[{"var", ",", 
        SubscriptBox["ind1", "var"]}], "]"}], ",", 
      RowBox[{"l", "[", 
       RowBox[{"var", ",", 
        SubscriptBox["ind2", "var"]}], "]"}]}], "]"}]}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"FR", "[", 
   RowBox[{"var_", ",", "ind1_", ",", "ind2_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"de", "[", 
    RowBox[{
     RowBox[{"r", "[", 
      RowBox[{"var", ",", 
       SubscriptBox["ind2", "var"]}], "]"}], ",", "var", ",", 
     SubscriptBox["ind1", "var"]}], "]"}], "-", 
   RowBox[{"de", "[", 
    RowBox[{
     RowBox[{"r", "[", 
      RowBox[{"var", ",", 
       SubscriptBox["ind1", "var"]}], "]"}], ",", "var", ",", 
     SubscriptBox["ind2", "var"]}], "]"}], "-", 
   RowBox[{"\[ImaginaryI]", " ", 
    RowBox[{"kom", "[", 
     RowBox[{
      RowBox[{"r", "[", 
       RowBox[{"var", ",", 
        SubscriptBox["ind1", "var"]}], "]"}], ",", 
      RowBox[{"r", "[", 
       RowBox[{"var", ",", 
        SubscriptBox["ind2", "var"]}], "]"}]}], "]"}]}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "MM", " ", "is", " ", "proportional", " ", "to", " ", "the", " ", "quark", 
   " ", "mass", " ", 
   RowBox[{"matrix", "."}]}], " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{"MM", ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      SuperscriptBox[
       SubscriptBox["M", "\[Pi]"], "2"], ",", "0", ",", "0"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0", ",", 
      SuperscriptBox[
       SubscriptBox["M", "\[Pi]"], "2"], ",", "0"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", 
      RowBox[{
       RowBox[{"2", 
        SuperscriptBox[
         SubscriptBox["M", "K"], "2"]}], "-", 
       SuperscriptBox[
        SubscriptBox["M", "\[Pi]"], "2"]}]}], "}"}]}], "}"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Chi]", "[", "var_", "]"}], ":=", "MM"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   OverscriptBox["\[Chi]", "^"], "[", "var_", "]"}], ":=", "MM"}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "MS", " ", "is", " ", "the", " ", "squared", " ", "mass", " ", "matrix", 
   " ", "of", " ", "the", " ", "pseudoscalar", " ", 
   RowBox[{"mesons", "."}]}], " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"MS", "=", 
   RowBox[{"DiagonalMatrix", "[", 
    RowBox[{"{", 
     RowBox[{
      SuperscriptBox[
       SubscriptBox["M", "\[Pi]"], "2"], ",", 
      SuperscriptBox[
       SubscriptBox["M", "\[Pi]"], "2"], ",", 
      SuperscriptBox[
       SubscriptBox["M", "\[Pi]"], "2"], ",", 
      SuperscriptBox[
       SubscriptBox["M", "K"], "2"], ",", 
      SuperscriptBox[
       SubscriptBox["M", "K"], "2"], ",", 
      SuperscriptBox[
       SubscriptBox["M", "K"], "2"], ",", 
      SuperscriptBox[
       SubscriptBox["M", "K"], "2"], ",", 
      SuperscriptBox[
       SubscriptBox["M", "\[Eta]"], "2"]}], "}"}], "]"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"kom", "[", 
    StyleBox[
     RowBox[{"m1", ",", " ", "m2"}],
     FontWeight->"Plain",
     FontSlant->"Plain",
     FontTracking->"Plain",
     FontVariations->{"CompatibilityType"->0,
     "Masked"->False,
     "Outline"->False,
     "RotationAngle"->0,
     "Shadow"->False,
     "StrikeThrough"->False,
     "Underline"->False}], "]"}], " ", "is", " ", "the", " ", 
   RowBox[{"commutator", "."}]}], " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"kom", "[", 
   RowBox[{"m1_", ",", "m2_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"m1", ".", "m2"}], "-", 
   RowBox[{"m2", ".", "m1"}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"akom", "[", 
    StyleBox[
     RowBox[{"m1", ",", " ", "m2"}],
     FontWeight->"Plain",
     FontSlant->"Plain",
     FontTracking->"Plain",
     FontVariations->{"CompatibilityType"->0,
     "Masked"->False,
     "Outline"->False,
     "RotationAngle"->0,
     "Shadow"->False,
     "StrikeThrough"->False,
     "Underline"->False}], "]"}], " ", "is", " ", "the", " ", 
   RowBox[{"anticommutator", "."}]}], " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"akom", "[", 
   RowBox[{"m1_", ",", "m2_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"m1", ".", "m2"}], "+", 
   RowBox[{"m2", ".", "m1"}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"With", " ", "remnonex", " ", "the", " ", "matrices", " ", 
   SubscriptBox["Ur", "ii"], " ", "and", " ", 
   SubscriptBox["ur", "ii"], " ", "are", " ", "generated", " ", "that", " ", 
   "contain", " ", "only", " ", "external", " ", 
   RowBox[{"fields", "."}]}], " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{"Remove", "[", "Ur", "]"}]], "Input"],

Cell[BoxData[
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{"remnonex", "[", 
    RowBox[{
     RowBox[{
      SubscriptBox["U", "ii"], "[", "var", "]"}], ",", 
     SubscriptBox["Ur", "ii"]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"ii", ",", 
     RowBox[{"-", "3"}], ",", "6"}], "}"}]}], "]"}]], "Input"],

Cell[BoxData[
 RowBox[{"Remove", "[", "ur", "]"}]], "Input"],

Cell[BoxData[
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{"remnonex", "[", 
    RowBox[{
     RowBox[{
      SubscriptBox["u", "ii"], "[", "var", "]"}], ",", 
     SubscriptBox["ur", "ii"]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"ii", ",", 
     RowBox[{"-", "3"}], ",", "6"}], "}"}]}], "]"}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   SubscriptBox[
    RowBox[{"Uw", "[", "jj", "]"}], "ii"], " ", "and", " ", 
   SubscriptBox[
    RowBox[{"ur", "[", "jj", "]"}], "ii"], " ", "contain", " ", "the", " ", 
   "external", " ", "fields", " ", "and", " ", "one", " ", "additional", " ", 
   "pseudoscalar", " ", "meson", " ", 
   RowBox[{"field", "."}]}], " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{"Remove", "[", "Uw", "]"}]], "Input"],

Cell[BoxData[
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{"Do", "[", 
    RowBox[{
     RowBox[{"remnonex", "[", 
      RowBox[{
       RowBox[{
        SubscriptBox["U", "ii"], "[", "var", "]"}], ",", 
       SubscriptBox[
        RowBox[{"Uw", "[", "jj", "]"}], "ii"], ",", 
       RowBox[{"Union", "[", 
        RowBox[{"expar", ",", 
         RowBox[{"{", 
          RowBox[{"nonexmeson", "[", 
           RowBox[{"[", "jj", "]"}], "]"}], "}"}]}], "]"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"ii", ",", 
       RowBox[{"-", "3"}], ",", "6"}], "}"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"jj", ",", "1", ",", 
     RowBox[{"Length", "[", "nonexmeson", "]"}]}], "}"}]}], "]"}]], "Input"],

Cell[BoxData[
 RowBox[{"Remove", "[", "uw", "]"}]], "Input"],

Cell[BoxData[
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{"Do", "[", 
    RowBox[{
     RowBox[{"remnonex", "[", 
      RowBox[{
       RowBox[{
        SubscriptBox["u", "ii"], "[", "var", "]"}], ",", 
       SubscriptBox[
        RowBox[{"uw", "[", "jj", "]"}], "ii"], ",", 
       RowBox[{"Union", "[", 
        RowBox[{"expar", ",", 
         RowBox[{"{", 
          RowBox[{"nonexmeson", "[", 
           RowBox[{"[", "jj", "]"}], "]"}], "}"}]}], "]"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"ii", ",", 
       RowBox[{"-", "3"}], ",", "6"}], "}"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"jj", ",", "1", ",", 
     RowBox[{"Length", "[", "nonexmeson", "]"}]}], "}"}]}], "]"}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"kov", "[", 
    StyleBox[
     RowBox[{"ject", ",", "var", ",", "ind"}],
     FontWeight->"Plain",
     FontSlant->"Plain",
     FontTracking->"Plain",
     FontVariations->{"CompatibilityType"->0,
     "Masked"->False,
     "Outline"->False,
     "RotationAngle"->0,
     "Shadow"->False,
     "StrikeThrough"->False,
     "Underline"->False}], "]"}], " ", "is", " ", "the", " ", "covariant", 
   " ", 
   RowBox[{"derivative", "."}]}], " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"kov", "[", 
   RowBox[{"ject_", ",", "var_", ",", "ind_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"de", "[", 
    RowBox[{"ject", ",", "var", ",", "ind"}], "]"}], "-", 
   RowBox[{"\[ImaginaryI]", " ", 
    RowBox[{
     RowBox[{"r", "[", 
      RowBox[{"var", ",", "ind"}], "]"}], ".", "ject"}]}], "+", 
   RowBox[{"\[ImaginaryI]", " ", 
    RowBox[{"ject", ".", 
     RowBox[{"l", "[", 
      RowBox[{"var", ",", "ind"}], "]"}]}]}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"kovc", "[", 
    StyleBox[
     RowBox[{"ject", ",", "var", ",", "ind"}],
     FontWeight->"Plain",
     FontSlant->"Plain",
     FontTracking->"Plain",
     FontVariations->{"CompatibilityType"->0,
     "Masked"->False,
     "Outline"->False,
     "RotationAngle"->0,
     "Shadow"->False,
     "StrikeThrough"->False,
     "Underline"->False}], "]"}], " ", "is", " ", "the", " ", "covariant", 
   " ", "derivative", " ", "with", " ", "an", " ", "interchange", " ", "of", 
   " ", 
   RowBox[{"l", "[", 
    StyleBox[
     RowBox[{"var", ",", "ind"}],
     FontWeight->"Plain",
     FontSlant->"Plain",
     FontTracking->"Plain",
     FontVariations->{"CompatibilityType"->0,
     "Masked"->False,
     "Outline"->False,
     "RotationAngle"->0,
     "Shadow"->False,
     "StrikeThrough"->False,
     "Underline"->False}], "]"}], " ", "and", " ", 
   RowBox[{
    RowBox[{"r", "[", 
     StyleBox[
      RowBox[{"var", ",", "ind"}],
      FontWeight->"Plain",
      FontSlant->"Plain",
      FontTracking->"Plain",
      FontVariations->{"CompatibilityType"->0,
      "Masked"->False,
      "Outline"->False,
      "RotationAngle"->0,
      "Shadow"->False,
      "StrikeThrough"->False,
      "Underline"->False}], "]"}], "."}]}], " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"kovc", "[", 
   RowBox[{"ject_", ",", "var_", ",", "ind_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"de", "[", 
    RowBox[{"ject", ",", "var", ",", "ind"}], "]"}], "-", 
   RowBox[{"\[ImaginaryI]", " ", 
    RowBox[{
     RowBox[{"l", "[", 
      RowBox[{"var", ",", "ind"}], "]"}], ".", "ject"}]}], "+", 
   RowBox[{"\[ImaginaryI]", " ", 
    RowBox[{"ject", ".", 
     RowBox[{"r", "[", 
      RowBox[{"var", ",", "ind"}], "]"}]}]}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "ublist", " ", "is", " ", "the", " ", "list", " ", "of", " ", "the", " ", 
   "complex", " ", "conjugated", " ", "matrices", " ", "that", " ", "contain",
    " ", "the", " ", "pseudoscalar", " ", "meson", " ", 
   RowBox[{"fields", "."}]}], " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ublist", "=", 
   RowBox[{"Union", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       OverscriptBox["U", "^"], ",", 
       OverscriptBox["Ur", "^"]}], "}"}], ",", 
     RowBox[{"Table", "[", 
      RowBox[{
       OverscriptBox[
        RowBox[{"Uw", "[", "ii", "]"}], "^"], ",", 
       RowBox[{"{", 
        RowBox[{"ii", ",", "8"}], "}"}]}], "]"}]}], "]"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "In", " ", "the", " ", "following", " ", "the", " ", "Lagrangians", " ", 
   "are", " ", 
   RowBox[{"defined", ":"}]}], " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"d", "[", 
   RowBox[{"ind_", ",", "UU_", ",", "ord_"}], "]"}], ":=", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"MemberQ", "[", 
     RowBox[{"ublist", ",", "UU"}], "]"}], ",", 
    RowBox[{"kovc", "[", 
     RowBox[{
      RowBox[{
       SubscriptBox["UU", "ord"], "[", "var", "]"}], ",", "var", ",", 
      SubscriptBox["ind", "var"]}], "]"}], ",", 
    RowBox[{"kov", "[", 
     RowBox[{
      RowBox[{
       SubscriptBox["UU", "ord"], "[", "var", "]"}], ",", "var", ",", 
      SubscriptBox["ind", "var"]}], "]"}]}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"d", "[", 
   RowBox[{"ind_", ",", "UU_", ",", "ord_", ",", "var_"}], "]"}], ":=", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"MemberQ", "[", 
     RowBox[{"ublist", ",", "UU"}], "]"}], ",", 
    RowBox[{"kovc", "[", 
     RowBox[{
      RowBox[{
       SubscriptBox["UU", "ord"], "[", "var", "]"}], ",", "var", ",", 
      SubscriptBox["ind", "var"]}], "]"}], ",", 
    RowBox[{"kov", "[", 
     RowBox[{
      RowBox[{
       SubscriptBox["UU", "ord"], "[", "var", "]"}], ",", "var", ",", "ind"}],
      "]"}]}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"mt", "[", 
   RowBox[{"U_", ",", "ord_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     SubscriptBox[
      OverscriptBox["U", "^"], "ord"], "[", "var", "]"}], ".", 
    RowBox[{"\[Chi]", "[", "var", "]"}]}], "+", 
   RowBox[{
    RowBox[{
     OverscriptBox["\[Chi]", "^"], "[", "var", "]"}], ".", 
    RowBox[{
     SubscriptBox["U", "ord"], "[", "var", "]"}]}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"mtmin", "[", 
   RowBox[{"U_", ",", "ord_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     SubscriptBox[
      OverscriptBox["U", "^"], "ord"], "[", "var", "]"}], ".", 
    RowBox[{"\[Chi]", "[", "var", "]"}]}], "-", 
   RowBox[{
    RowBox[{
     OverscriptBox["\[Chi]", "^"], "[", "var", "]"}], ".", 
    RowBox[{
     SubscriptBox["U", "ord"], "[", "var", "]"}]}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"L", "[", 
   RowBox[{"U_", ",", "ind_", ",", "ord_"}], "]"}], ":=", 
  RowBox[{"\[ImaginaryI]", 
   RowBox[{
    RowBox[{
     SubscriptBox[
      OverscriptBox["U", "^"], "ord"], "[", "var", "]"}], ".", 
    RowBox[{"d", "[", 
     RowBox[{"ind", ",", "U", ",", "ord"}], "]"}]}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"lagp2", "[", 
    StyleBox[
     RowBox[{"var", ",", " ", "ord", ",", " ", "u", ",", " ", "U"}],
     FontWeight->"Plain",
     FontSlant->"Plain",
     FontTracking->"Plain",
     FontVariations->{"CompatibilityType"->0,
     "Masked"->False,
     "Outline"->False,
     "RotationAngle"->0,
     "Shadow"->False,
     "StrikeThrough"->False,
     "Underline"->False}], "]"}], " ", "is", " ", "the", " ", "strong", " ", 
   "Lagrangian", " ", "of", " ", "order", " ", 
   SuperscriptBox["p", "2"]}], " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"lagp2", "[", 
   RowBox[{"pointvar_", ",", "ord_", ",", "u_", ",", "U_"}], "]"}], ":=", 
  RowBox[{"ReplaceAll", "[", 
   RowBox[{
    RowBox[{
     FractionBox[
      SuperscriptBox["F", "2"], "4"], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Tr2ord", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"d", "[", 
            RowBox[{"\[Alpha]", ",", "U", ",", 
             RowBox[{"ord", "-", "1"}]}], "]"}], ".", 
           RowBox[{"d", "[", 
            RowBox[{"\[Alpha]", ",", 
             OverscriptBox["U", "^"], ",", 
             RowBox[{"ord", "-", "1"}]}], "]"}]}], "+", 
          RowBox[{
           RowBox[{
            SubscriptBox[
             OverscriptBox["U", "^"], "ord"], "[", "var", "]"}], ".", 
           RowBox[{"\[Chi]", "[", "var", "]"}]}], "+", 
          RowBox[{
           RowBox[{
            OverscriptBox["\[Chi]", "^"], "[", "var", "]"}], ".", 
           RowBox[{
            SubscriptBox["U", "ord"], "[", "var", "]"}]}]}], ",", "ord"}], 
        "]"}], "-", 
       RowBox[{"ReplaceAll", "[", 
        RowBox[{
         RowBox[{"Tr2ord", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"d", "[", 
              RowBox[{"\[Alpha]", ",", "U", ",", "1"}], "]"}], ".", 
             RowBox[{"d", "[", 
              RowBox[{"\[Alpha]", ",", 
               OverscriptBox["U", "^"], ",", "1"}], "]"}]}], "+", 
            RowBox[{
             RowBox[{
              SubscriptBox[
               OverscriptBox["U", "^"], "2"], "[", "var", "]"}], ".", 
             RowBox[{"\[Chi]", "[", "var", "]"}]}], "+", 
            RowBox[{
             RowBox[{
              OverscriptBox["\[Chi]", "^"], "[", "var", "]"}], ".", 
             RowBox[{
              SubscriptBox["U", "2"], "[", "var", "]"}]}]}], ",", "2"}], 
          "]"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            SubscriptBox["W", "cc_"], "[", "__", "]"}], "\[Rule]", "0"}], 
          "}"}]}], "]"}]}], ")"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"var", "\[Rule]", "pointvar"}], "}"}]}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"lagwp2", "[", 
    StyleBox[
     RowBox[{
     "pointvar", ",", " ", "ord", ",", " ", "fromord", ",", " ", "u", ",", 
      " ", "U"}],
     FontWeight->"Plain",
     FontSlant->"Plain",
     FontTracking->"Plain",
     FontVariations->{"CompatibilityType"->0,
     "Masked"->False,
     "Outline"->False,
     "RotationAngle"->0,
     "Shadow"->False,
     "StrikeThrough"->False,
     "Underline"->False}], "]"}], " ", "is", " ", "the", " ", "nonleptonic", 
   " ", "weak", " ", "Lagrangian", " ", "of", " ", "order", " ", 
   SuperscriptBox["p", "2"]}], " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"lagwp2", "[", 
   RowBox[{"pointvar_", ",", "ord_", ",", "fromord_", ",", "u_", ",", "U_"}], 
   "]"}], ":=", 
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{"lgtemp", "=", 
     RowBox[{
      SuperscriptBox["F", "4"], 
      RowBox[{"ReplaceAll", "[", 
       RowBox[{
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"stp", "==", "1"}], ",", 
          RowBox[{
           RowBox[{"ex2ord", "[", 
            RowBox[{
             RowBox[{
              SubscriptBox["G", "8"], 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"L", "[", 
                  RowBox[{"U", ",", "\[Alpha]", ",", 
                   RowBox[{"ord", "-", "1"}]}], "]"}], ".", 
                 RowBox[{"L", "[", 
                  RowBox[{"U", ",", "\[Alpha]", ",", 
                   RowBox[{"ord", "-", "1"}]}], "]"}]}], ")"}], "[", 
               RowBox[{"[", 
                RowBox[{"2", ",", "3"}], "]"}], "]"}]}], ",", "ord"}], "]"}], 
           "+", 
           RowBox[{"ex2ord", "[", 
            RowBox[{
             RowBox[{
              SubscriptBox["G", "27"], 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{"L", "[", 
                   RowBox[{"U", ",", "\[Alpha]", ",", 
                    RowBox[{"ord", "-", "1"}]}], "]"}], "[", 
                  RowBox[{"[", 
                   RowBox[{"2", ",", "3"}], "]"}], "]"}], " ", 
                 RowBox[{
                  RowBox[{"L", "[", 
                   RowBox[{"U", ",", "\[Alpha]", ",", 
                    RowBox[{"ord", "-", "1"}]}], "]"}], "[", 
                  RowBox[{"[", 
                   RowBox[{"1", ",", "1"}], "]"}], "]"}]}], "+", 
                RowBox[{
                 FractionBox["2", "3"], 
                 RowBox[{
                  RowBox[{"L", "[", 
                   RowBox[{"U", ",", "\[Alpha]", ",", 
                    RowBox[{"ord", "-", "1"}]}], "]"}], "[", 
                  RowBox[{"[", 
                   RowBox[{"2", ",", "1"}], "]"}], "]"}], " ", 
                 RowBox[{
                  RowBox[{"L", "[", 
                   RowBox[{"U", ",", "\[Alpha]", ",", 
                    RowBox[{"ord", "-", "1"}]}], "]"}], "[", 
                  RowBox[{"[", 
                   RowBox[{"1", ",", "3"}], "]"}], "]"}]}]}], ")"}]}], ",", 
             "ord"}], "]"}]}], ",", 
          RowBox[{
           RowBox[{"ex2ord", "[", 
            RowBox[{
             RowBox[{
              SubscriptBox[
               OverscriptBox["G", "^"], "8"], 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"L", "[", 
                  RowBox[{"U", ",", "\[Alpha]", ",", 
                   RowBox[{"ord", "-", "1"}]}], "]"}], ".", 
                 RowBox[{"L", "[", 
                  RowBox[{"U", ",", "\[Alpha]", ",", 
                   RowBox[{"ord", "-", "1"}]}], "]"}]}], ")"}], "[", 
               RowBox[{"[", 
                RowBox[{"3", ",", "2"}], "]"}], "]"}]}], ",", "ord"}], "]"}], 
           "+", 
           RowBox[{"ex2ord", "[", 
            RowBox[{
             RowBox[{
              SubscriptBox[
               OverscriptBox["G", "^"], "27"], 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{"L", "[", 
                   RowBox[{"U", ",", "\[Alpha]", ",", 
                    RowBox[{"ord", "-", "1"}]}], "]"}], "[", 
                  RowBox[{"[", 
                   RowBox[{"3", ",", "2"}], "]"}], "]"}], " ", 
                 RowBox[{
                  RowBox[{"L", "[", 
                   RowBox[{"U", ",", "\[Alpha]", ",", 
                    RowBox[{"ord", "-", "1"}]}], "]"}], "[", 
                  RowBox[{"[", 
                   RowBox[{"1", ",", "1"}], "]"}], "]"}]}], "+", 
                RowBox[{
                 FractionBox["2", "3"], 
                 RowBox[{
                  RowBox[{"L", "[", 
                   RowBox[{"U", ",", "\[Alpha]", ",", 
                    RowBox[{"ord", "-", "1"}]}], "]"}], "[", 
                  RowBox[{"[", 
                   RowBox[{"1", ",", "2"}], "]"}], "]"}], " ", 
                 RowBox[{
                  RowBox[{"L", "[", 
                   RowBox[{"U", ",", "\[Alpha]", ",", 
                    RowBox[{"ord", "-", "1"}]}], "]"}], "[", 
                  RowBox[{"[", 
                   RowBox[{"3", ",", "1"}], "]"}], "]"}]}]}], ")"}]}], ",", 
             "ord"}], "]"}]}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"var", "\[Rule]", "pointvar"}], "}"}]}], "]"}]}]}], ";", 
    RowBox[{"lgge", "=", 
     RowBox[{"lgtemp", "-", 
      RowBox[{"ex2ord", "[", 
       RowBox[{"lgtemp", ",", 
        RowBox[{"fromord", "-", "1"}]}], "]"}]}]}], ";", 
    RowBox[{"Return", "[", "lgge", "]"}]}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"lagp4", "[", 
      StyleBox[
       RowBox[{"var", ",", " ", "ord", ",", " ", "u", ",", " ", "U"}],
       FontWeight->"Plain",
       FontSlant->"Plain",
       FontTracking->"Plain",
       FontVariations->{"CompatibilityType"->0,
       "Masked"->False,
       "Outline"->False,
       "RotationAngle"->0,
       "Shadow"->False,
       "StrikeThrough"->False,
       "Underline"->False}], "]"}], " ", "is", " ", "the", " ", "strong", " ",
      "Lagrangian", " ", "of", " ", "order", " ", 
     RowBox[{
      SuperscriptBox["p", "4"], ".", " ", "In"}], " ", 
     RowBox[{"lagp4", "[", 
      StyleBox[
       RowBox[{"pointvar", ",", "ord", ",", "u", ",", "U"}],
       FontWeight->"Plain",
       FontSlant->"Plain",
       FontTracking->"Plain",
       FontVariations->{"CompatibilityType"->0,
       "Masked"->False,
       "Outline"->False,
       "RotationAngle"->0,
       "Shadow"->False,
       "StrikeThrough"->False,
       "Underline"->False}], "]"}], " ", "the", " ", "terms", " ", 
     "producing", " ", "two"}], "-", 
    RowBox[{"point", " ", "functions", " ", "are", " ", 
     RowBox[{"subtracted", ".", " ", "Their"}], " ", "contributions", " ", 
     "to", " ", "the", " ", "amplitude", " ", "are", " ", "already", " ", 
     "included", " ", "in", " ", "the", " ", "definition", " ", "of", " ", 
     "the", " ", "physical", " ", "decay", " ", "constants", " ", 
     SubscriptBox["F", "\[Pi]"]}]}], ",", "  ", 
   RowBox[{
    SubscriptBox["F", "K"], " ", "and", " ", 
    RowBox[{
     SubscriptBox["F", "\[Eta]"], "."}]}]}], " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"lagp4", "[", 
   RowBox[{"pointvar_", ",", "ord_", ",", "u_", ",", "U_"}], "]"}], ":=", 
  RowBox[{"ReplaceAll", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      SubscriptBox["L", "1"], " ", 
      RowBox[{"ex2ord", "[", " ", 
       RowBox[{
        RowBox[{
         RowBox[{"Tr2ord", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"d", "[", 
             RowBox[{"\[Alpha]", ",", 
              OverscriptBox["U", "^"], ",", 
              RowBox[{"ord", "-", "3"}]}], "]"}], ".", 
            RowBox[{"d", "[", 
             RowBox[{"\[Alpha]", ",", "U", ",", 
              RowBox[{"ord", "-", "3"}]}], "]"}]}], ",", 
           RowBox[{"ord", "-", "2"}]}], "]"}], "*", 
         RowBox[{"Tr2ord", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"d", "[", 
             RowBox[{"\[Beta]", ",", 
              OverscriptBox["U", "^"], ",", 
              RowBox[{"ord", "-", "3"}]}], "]"}], ".", 
            RowBox[{"d", "[", 
             RowBox[{"\[Beta]", ",", "U", ",", 
              RowBox[{"ord", "-", "3"}]}], "]"}]}], ",", 
           RowBox[{"ord", "-", "2"}]}], "]"}]}], ",", "ord"}], "]"}]}], "+", 
     RowBox[{
      SubscriptBox["L", "2"], 
      RowBox[{"ex2ord", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Tr2ord", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"d", "[", 
             RowBox[{"\[Alpha]", ",", 
              OverscriptBox["U", "^"], ",", 
              RowBox[{"ord", "-", "3"}]}], "]"}], ".", 
            RowBox[{"d", "[", 
             RowBox[{"\[Beta]", ",", "U", ",", 
              RowBox[{"ord", "-", "3"}]}], "]"}]}], ",", 
           RowBox[{"ord", "-", "2"}]}], "]"}], " ", "*", 
         RowBox[{"Tr2ord", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"d", "[", 
             RowBox[{"\[Alpha]", ",", 
              OverscriptBox["U", "^"], ",", 
              RowBox[{"ord", "-", "3"}]}], "]"}], ".", 
            RowBox[{"d", "[", 
             RowBox[{"\[Beta]", ",", "U", ",", 
              RowBox[{"ord", "-", "3"}]}], "]"}]}], ",", 
           RowBox[{"ord", "-", "2"}]}], "]"}]}], ",", "ord"}], "]"}]}], "+", 
     RowBox[{
      SubscriptBox["L", "3"], " ", 
      RowBox[{"Tr2ord", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"d", "[", 
          RowBox[{"\[Alpha]", ",", 
           OverscriptBox["U", "^"], ",", 
           RowBox[{"ord", "-", "3"}]}], "]"}], ".", 
         RowBox[{"d", "[", 
          RowBox[{"\[Alpha]", ",", "U", ",", 
           RowBox[{"ord", "-", "3"}]}], "]"}], ".", 
         RowBox[{"d", "[", 
          RowBox[{"\[Beta]", ",", 
           OverscriptBox["U", "^"], ",", 
           RowBox[{"ord", "-", "3"}]}], "]"}], ".", 
         RowBox[{"d", "[", 
          RowBox[{"\[Beta]", ",", "U", ",", 
           RowBox[{"ord", "-", "3"}]}], "]"}]}], ",", "ord"}], "]"}]}], "+", 
     RowBox[{
      SubscriptBox["L", "4"], " ", 
      RowBox[{"Tr2ord", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"d", "[", 
          RowBox[{"\[Alpha]", ",", 
           OverscriptBox["U", "^"], ",", 
           RowBox[{"ord", "-", "1"}]}], "]"}], ".", 
         RowBox[{"d", "[", 
          RowBox[{"\[Alpha]", ",", "U", ",", 
           RowBox[{"ord", "-", "1"}]}], "]"}]}], ",", "ord"}], "]"}], "*", 
      " ", 
      RowBox[{"Tr2ord", "[", 
       RowBox[{
        RowBox[{"mt", "[", 
         RowBox[{"U", ",", 
          RowBox[{"ord", "-", "2"}]}], "]"}], ",", "ord"}], "]"}]}], "+", 
     RowBox[{
      SubscriptBox["L", "5"], " ", 
      RowBox[{"Tr2ord", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"d", "[", 
          RowBox[{"\[Alpha]", ",", 
           OverscriptBox["U", "^"], ",", 
           RowBox[{"ord", "-", "1"}]}], "]"}], ".", 
         RowBox[{"d", "[", 
          RowBox[{"\[Alpha]", ",", "U", ",", 
           RowBox[{"ord", "-", "1"}]}], "]"}], ".", 
         RowBox[{"mt", "[", 
          RowBox[{"U", ",", 
           RowBox[{"ord", "-", "2"}]}], "]"}]}], ",", "ord"}], "]"}]}], "+", 
     RowBox[{
      SubscriptBox["L", "6"], " ", 
      RowBox[{"ex2ord", "[", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"Tr2ord", "[", 
          RowBox[{
           RowBox[{"mt", "[", 
            RowBox[{"U", ",", "ord"}], "]"}], ",", "ord"}], "]"}], "2"], ",", 
        "ord"}], "]"}]}], "+", 
     RowBox[{
      SubscriptBox["L", "7"], " ", 
      RowBox[{"ex2ord", "[", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"Tr2ord", "[", 
          RowBox[{
           RowBox[{"mtmin", "[", 
            RowBox[{"U", ",", "ord"}], "]"}], ",", "ord"}], "]"}], "2"], ",", 
        "ord"}], "]"}]}], "+", 
     RowBox[{
      SubscriptBox["L", "8"], " ", 
      RowBox[{"Tr2ord", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           OverscriptBox["\[Chi]", "^"], "[", "var", "]"}], ".", 
          RowBox[{
           SubscriptBox["U", "ord"], "[", "var", "]"}], ".", 
          RowBox[{
           OverscriptBox["\[Chi]", "^"], "[", "var", "]"}], ".", 
          RowBox[{
           SubscriptBox["U", "ord"], "[", "var", "]"}]}], "+", 
         RowBox[{
          RowBox[{"\[Chi]", "[", "var", "]"}], ".", 
          RowBox[{
           SubscriptBox[
            OverscriptBox["U", "^"], "ord"], "[", "var", "]"}], ".", 
          RowBox[{"\[Chi]", "[", "var", "]"}], ".", 
          RowBox[{
           SubscriptBox[
            OverscriptBox["U", "^"], "ord"], "[", "var", "]"}]}]}], ",", 
        "ord"}], "]"}]}], "-", 
     RowBox[{"\[ImaginaryI]", " ", 
      SubscriptBox["L", "9"], " ", 
      RowBox[{"Tr2ord", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"FR", "[", 
           RowBox[{"var", ",", "\[Alpha]", ",", "\[Beta]"}], "]"}], ".", 
          RowBox[{"d", "[", 
           RowBox[{"\[Alpha]", ",", "U", ",", 
            RowBox[{"ord", "-", "2"}]}], "]"}], ".", 
          RowBox[{"d", "[", 
           RowBox[{"\[Beta]", ",", 
            OverscriptBox["U", "^"], ",", 
            RowBox[{"ord", "-", "2"}]}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"FL", "[", 
           RowBox[{"var", ",", "\[Alpha]", ",", "\[Beta]"}], "]"}], ".", 
          RowBox[{"d", "[", 
           RowBox[{"\[Alpha]", ",", 
            OverscriptBox["U", "^"], ",", 
            RowBox[{"ord", "-", "2"}]}], "]"}], ".", 
          RowBox[{"d", "[", 
           RowBox[{"\[Beta]", ",", "U", ",", 
            RowBox[{"ord", "-", "2"}]}], "]"}]}]}], ",", "ord"}], "]"}]}], 
     "+", 
     RowBox[{
      SubscriptBox["L", "10"], " ", 
      RowBox[{"Tr2ord", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          SubscriptBox[
           OverscriptBox["U", "^"], 
           RowBox[{"ord", "-", "2"}]], "[", "var", "]"}], ".", 
         RowBox[{"FR", "[", 
          RowBox[{"var", ",", "\[Alpha]", ",", "\[Beta]"}], "]"}], ".", 
         RowBox[{
          SubscriptBox["U", 
           RowBox[{"ord", "-", "2"}]], "[", "var", "]"}], ".", 
         RowBox[{"FL", "[", 
          RowBox[{"var", ",", "\[Alpha]", ",", "\[Beta]"}], "]"}]}], ",", 
        "ord"}], "]"}]}], "-", 
     RowBox[{"ReplaceAll", "[", 
      RowBox[{
       RowBox[{"ex2ord", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           SubscriptBox["L", "4"], " ", 
           RowBox[{"Tr2ord", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"d", "[", 
               RowBox[{"\[Alpha]", ",", 
                OverscriptBox["U", "^"], ",", "1"}], "]"}], ".", 
              RowBox[{"d", "[", 
               RowBox[{"\[Alpha]", ",", "U", ",", "1"}], "]"}]}], ",", "2"}], 
            "]"}], "*", " ", 
           RowBox[{"Tr2ord", "[", 
            RowBox[{
             RowBox[{"mt", "[", 
              RowBox[{"U", ",", "1"}], "]"}], ",", "2"}], "]"}]}], "+", 
          RowBox[{
           SubscriptBox["L", "5"], " ", 
           RowBox[{"Tr2ord", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"d", "[", 
               RowBox[{"\[Alpha]", ",", 
                OverscriptBox["U", "^"], ",", "1"}], "]"}], ".", 
              RowBox[{"d", "[", 
               RowBox[{"\[Alpha]", ",", "U", ",", "1"}], "]"}], ".", 
              RowBox[{"mt", "[", 
               RowBox[{"U", ",", "1"}], "]"}]}], ",", "2"}], "]"}]}], "+", 
          RowBox[{
           SubscriptBox["L", "6"], " ", 
           SuperscriptBox[
            RowBox[{"Tr2ord", "[", 
             RowBox[{
              RowBox[{"mt", "[", 
               RowBox[{"U", ",", "2"}], "]"}], ",", "2"}], "]"}], "2"]}], "+", 
          RowBox[{
           SubscriptBox["L", "7"], " ", 
           RowBox[{"ex2ord", "[", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"Tr2ord", "[", 
               RowBox[{
                RowBox[{"mtmin", "[", 
                 RowBox[{"U", ",", "2"}], "]"}], ",", "2"}], "]"}], "2"], ",",
              "2"}], "]"}]}], "+", 
          RowBox[{
           SubscriptBox["L", "8"], " ", 
           RowBox[{"Tr2ord", "[", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{
                OverscriptBox["\[Chi]", "^"], "[", "var", "]"}], ".", 
               RowBox[{
                SubscriptBox["U", "2"], "[", "var", "]"}], ".", 
               RowBox[{
                OverscriptBox["\[Chi]", "^"], "[", "var", "]"}], ".", 
               RowBox[{
                SubscriptBox["U", "2"], "[", "var", "]"}]}], "+", 
              RowBox[{
               RowBox[{"\[Chi]", "[", "var", "]"}], ".", 
               RowBox[{
                SubscriptBox[
                 OverscriptBox["U", "^"], "2"], "[", "var", "]"}], ".", 
               RowBox[{"\[Chi]", "[", "var", "]"}], ".", 
               RowBox[{
                SubscriptBox[
                 OverscriptBox["U", "^"], "2"], "[", "var", "]"}]}]}], ",", 
             "2"}], "]"}]}]}], ",", "2"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          SubscriptBox["W", "cc_"], "[", "__", "]"}], "\[Rule]", "0"}], 
        "}"}]}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"var", "\[Rule]", "pointvar"}], "}"}]}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"wzw", "[", 
     StyleBox[
      RowBox[{"pointvar", ",", "ord", ",", "u", ",", "U"}],
      FontWeight->"Plain",
      FontSlant->"Plain",
      FontTracking->"Plain",
      FontVariations->{"CompatibilityType"->0,
      "Masked"->False,
      "Outline"->False,
      "RotationAngle"->0,
      "Shadow"->False,
      "StrikeThrough"->False,
      "Underline"->False}], "]"}], " ", "contains", " ", "the", " ", "terms", 
    " ", "coming", " ", "from", " ", "the", " ", "anomaly", " ", 
    RowBox[{"functional", ".", " ", "Only"}], " ", "terms", " ", "containing",
     " ", "external", " ", "gauge", " ", "fields", " ", "are", " ", 
    "included"}], " ", "*)"}], "  "}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"wzw", "[", 
   RowBox[{"pointvar_", ",", "ord_", ",", "u_", ",", "U_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"-", 
    RowBox[{"\[Epsilon]", "^", 
     RowBox[{"(", "\[Xi]\[Rho]\[Sigma]\[Tau]", ")"}]}]}], 
   FractionBox["\[ImaginaryI]", 
    RowBox[{"16", " ", 
     SuperscriptBox["\[Pi]", "2"]}]], 
   RowBox[{"ReplaceAll", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Tr2ord", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          SubscriptBox["U", 
           RowBox[{"ord", "-", "4"}]], "[", "var", "]"}], ".", 
         RowBox[{"l", "[", 
          RowBox[{"var", ",", 
           SubscriptBox["\[Xi]", "var"]}], "]"}], ".", 
         RowBox[{"l", "[", 
          RowBox[{"var", ",", 
           SubscriptBox["\[Rho]", "var"]}], "]"}], ".", 
         RowBox[{"l", "[", 
          RowBox[{"var", ",", 
           SubscriptBox["\[Sigma]", "var"]}], "]"}], ".", 
         RowBox[{
          SubscriptBox[
           OverscriptBox["U", "^"], 
           RowBox[{"ord", "-", "4"}]], "[", "var", "]"}], ".", 
         RowBox[{"r", "[", 
          RowBox[{"var", ",", 
           SubscriptBox["\[Tau]", "var"]}], "]"}]}], ",", "ord"}], "]"}], "+", 
      RowBox[{
       FractionBox["1", "4"], 
       RowBox[{"Tr2ord", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           SubscriptBox["U", 
            RowBox[{"ord", "-", "4"}]], "[", "var", "]"}], ".", 
          RowBox[{"l", "[", 
           RowBox[{"var", ",", 
            SubscriptBox["\[Xi]", "var"]}], "]"}], ".", 
          RowBox[{
           SubscriptBox[
            OverscriptBox["U", "^"], 
            RowBox[{"ord", "-", "4"}]], "[", "var", "]"}], ".", 
          RowBox[{"r", "[", 
           RowBox[{"var", ",", 
            SubscriptBox["\[Rho]", "var"]}], "]"}], ".", 
          RowBox[{
           SubscriptBox["U", 
            RowBox[{"ord", "-", "4"}]], "[", "var", "]"}], ".", 
          RowBox[{"l", "[", 
           RowBox[{"var", ",", 
            SubscriptBox["\[Sigma]", "var"]}], "]"}], ".", 
          RowBox[{
           SubscriptBox[
            OverscriptBox["U", "^"], 
            RowBox[{"ord", "-", "4"}]], "[", "var", "]"}], ".", 
          RowBox[{"r", "[", 
           RowBox[{"var", ",", 
            SubscriptBox["\[Tau]", "var"]}], "]"}]}], ",", "ord"}], "]"}]}], 
      "+", 
      RowBox[{"\[ImaginaryI]", " ", 
       RowBox[{"Tr2ord", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           SubscriptBox["U", 
            RowBox[{"ord", "-", "3"}]], "[", "var", "]"}], ".", 
          RowBox[{"de", "[", 
           RowBox[{
            RowBox[{"l", "[", 
             RowBox[{"var", ",", 
              SubscriptBox["\[Rho]", "var"]}], "]"}], ",", "var", ",", 
            SubscriptBox["\[Xi]", "var"]}], "]"}], ".", 
          RowBox[{"l", "[", 
           RowBox[{"var", ",", 
            SubscriptBox["\[Sigma]", "var"]}], "]"}], ".", 
          RowBox[{
           SubscriptBox[
            OverscriptBox["U", "^"], 
            RowBox[{"ord", "-", "3"}]], "[", "var", "]"}], ".", 
          RowBox[{"r", "[", 
           RowBox[{"var", ",", 
            SubscriptBox["\[Tau]", "var"]}], "]"}]}], ",", "ord"}], "]"}]}], 
      "+", 
      RowBox[{"\[ImaginaryI]", " ", 
       RowBox[{"Tr2ord", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"de", "[", 
           RowBox[{
            RowBox[{"r", "[", 
             RowBox[{"var", ",", 
              SubscriptBox["\[Rho]", "var"]}], "]"}], ",", "var", ",", 
            SubscriptBox["\[Xi]", "var"]}], "]"}], ".", 
          RowBox[{
           SubscriptBox["U", 
            RowBox[{"ord", "-", "3"}]], "[", "var", "]"}], ".", 
          RowBox[{"l", "[", 
           RowBox[{"var", ",", 
            SubscriptBox["\[Sigma]", "var"]}], "]"}], ".", 
          RowBox[{
           SubscriptBox[
            OverscriptBox["U", "^"], 
            RowBox[{"ord", "-", "3"}]], "[", "var", "]"}], ".", 
          RowBox[{"r", "[", 
           RowBox[{"var", ",", 
            SubscriptBox["\[Tau]", "var"]}], "]"}]}], ",", "ord"}], "]"}]}], 
      "-", 
      RowBox[{"\[ImaginaryI]", " ", 
       RowBox[{"Tr2ord", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           SubscriptBox[
            OverscriptBox["U", "^"], 
            RowBox[{"ord", "-", "4"}]], "[", "var", "]"}], ".", 
          RowBox[{"de", "[", 
           RowBox[{
            RowBox[{
             SubscriptBox["U", 
              RowBox[{"ord", "-", "3"}]], "[", "var", "]"}], ",", "var", ",", 
            
            SubscriptBox["\[Xi]", "var"]}], "]"}], ".", 
          RowBox[{"l", "[", 
           RowBox[{"var", ",", 
            SubscriptBox["\[Rho]", "var"]}], "]"}], ".", 
          RowBox[{
           SubscriptBox[
            OverscriptBox["U", "^"], 
            RowBox[{"ord", "-", "4"}]], "[", "var", "]"}], ".", 
          RowBox[{"r", "[", 
           RowBox[{"var", ",", 
            SubscriptBox["\[Sigma]", "var"]}], "]"}], ".", 
          RowBox[{
           SubscriptBox["U", 
            RowBox[{"ord", "-", "4"}]], "[", "var", "]"}], ".", 
          RowBox[{"l", "[", 
           RowBox[{"var", ",", 
            SubscriptBox["\[Tau]", "var"]}], "]"}]}], ",", "ord"}], "]"}]}], 
      "+", 
      RowBox[{"Tr2ord", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          SubscriptBox[
           OverscriptBox["U", "^"], 
           RowBox[{"ord", "-", "3"}]], "[", "var", "]"}], ".", 
         RowBox[{"de", "[", 
          RowBox[{
           RowBox[{
            SubscriptBox["U", 
             RowBox[{"ord", "-", "2"}]], "[", "var", "]"}], ",", "var", ",", 
           SubscriptBox["\[Xi]", "var"]}], "]"}], ".", 
         RowBox[{
          SubscriptBox[
           OverscriptBox["U", "^"], 
           RowBox[{"ord", "-", "3"}]], "[", "var", "]"}], ".", 
         RowBox[{"de", "[", 
          RowBox[{
           RowBox[{"r", "[", 
            RowBox[{"var", ",", 
             SubscriptBox["\[Sigma]", "var"]}], "]"}], ",", "var", ",", 
           SubscriptBox["\[Rho]", "var"]}], "]"}], ".", 
         RowBox[{
          SubscriptBox["U", 
           RowBox[{"ord", "-", "3"}]], "[", "var", "]"}], ".", 
         RowBox[{"l", "[", 
          RowBox[{"var", ",", 
           SubscriptBox["\[Tau]", "var"]}], "]"}]}], ",", "ord"}], "]"}], "-", 
      RowBox[{"Tr2ord", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          SubscriptBox[
           OverscriptBox["U", "^"], 
           RowBox[{"ord", "-", "4"}]], "[", "var", "]"}], ".", 
         RowBox[{"de", "[", 
          RowBox[{
           RowBox[{
            SubscriptBox["U", 
             RowBox[{"ord", "-", "3"}]], "[", "var", "]"}], ",", "var", ",", 
           SubscriptBox["\[Xi]", "var"]}], "]"}], ".", 
         RowBox[{
          SubscriptBox[
           OverscriptBox["U", "^"], 
           RowBox[{"ord", "-", "4"}]], "[", "var", "]"}], ".", 
         RowBox[{"de", "[", 
          RowBox[{
           RowBox[{
            SubscriptBox["U", 
             RowBox[{"ord", "-", "3"}]], "[", "var", "]"}], ",", "var", ",", 
           SubscriptBox["\[Rho]", "var"]}], "]"}], ".", 
         RowBox[{
          SubscriptBox[
           OverscriptBox["U", "^"], 
           RowBox[{"ord", "-", "4"}]], "[", "var", "]"}], ".", 
         RowBox[{"r", "[", 
          RowBox[{"var", ",", 
           SubscriptBox["\[Sigma]", "var"]}], "]"}], ".", 
         RowBox[{
          SubscriptBox["U", 
           RowBox[{"ord", "-", "4"}]], "[", "var", "]"}], ".", 
         RowBox[{"l", "[", 
          RowBox[{"var", ",", 
           SubscriptBox["\[Tau]", "var"]}], "]"}]}], ",", "ord"}], "]"}], "+", 
      RowBox[{"Tr2ord", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          SubscriptBox[
           OverscriptBox["U", "^"], 
           RowBox[{"ord", "-", "3"}]], "[", "var", "]"}], ".", 
         RowBox[{"de", "[", 
          RowBox[{
           RowBox[{
            SubscriptBox["U", 
             RowBox[{"ord", "-", "2"}]], "[", "var", "]"}], ",", "var", ",", 
           SubscriptBox["\[Xi]", "var"]}], "]"}], ".", 
         RowBox[{"l", "[", 
          RowBox[{"var", ",", 
           SubscriptBox["\[Rho]", "var"]}], "]"}], ".", 
         RowBox[{"de", "[", 
          RowBox[{
           RowBox[{"l", "[", 
            RowBox[{"var", ",", 
             SubscriptBox["\[Tau]", "var"]}], "]"}], ",", "var", ",", 
           SubscriptBox["\[Sigma]", "var"]}], "]"}]}], ",", "ord"}], "]"}], 
      "+", 
      RowBox[{"Tr2ord", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          SubscriptBox[
           OverscriptBox["U", "^"], 
           RowBox[{"ord", "-", "3"}]], "[", "var", "]"}], ".", 
         RowBox[{"de", "[", 
          RowBox[{
           RowBox[{
            SubscriptBox["U", 
             RowBox[{"ord", "-", "2"}]], "[", "var", "]"}], ",", "var", ",", 
           SubscriptBox["\[Xi]", "var"]}], "]"}], ".", 
         RowBox[{"de", "[", 
          RowBox[{
           RowBox[{"l", "[", 
            RowBox[{"var", ",", 
             SubscriptBox["\[Sigma]", "var"]}], "]"}], ",", "var", ",", 
           SubscriptBox["\[Rho]", "var"]}], "]"}], ".", 
         RowBox[{"l", "[", 
          RowBox[{"var", ",", 
           SubscriptBox["\[Tau]", "var"]}], "]"}]}], ",", "ord"}], "]"}], "-", 
      RowBox[{"\[ImaginaryI]", " ", 
       RowBox[{"Tr2ord", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           SubscriptBox[
            OverscriptBox["U", "^"], 
            RowBox[{"ord", "-", "4"}]], "[", "var", "]"}], ".", 
          RowBox[{"de", "[", 
           RowBox[{
            RowBox[{
             SubscriptBox["U", 
              RowBox[{"ord", "-", "3"}]], "[", "var", "]"}], ",", "var", ",", 
            
            SubscriptBox["\[Xi]", "var"]}], "]"}], ".", 
          RowBox[{"l", "[", 
           RowBox[{"var", ",", 
            SubscriptBox["\[Rho]", "var"]}], "]"}], ".", 
          RowBox[{"l", "[", 
           RowBox[{"var", ",", 
            SubscriptBox["\[Sigma]", "var"]}], "]"}], ".", 
          RowBox[{"l", "[", 
           RowBox[{"var", ",", 
            SubscriptBox["\[Tau]", "var"]}], "]"}]}], ",", "ord"}], "]"}]}], 
      "+", 
      RowBox[{
       FractionBox["1", "2"], 
       RowBox[{"Tr2ord", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           SubscriptBox[
            OverscriptBox["U", "^"], 
            RowBox[{"ord", "-", "4"}]], "[", "var", "]"}], ".", 
          RowBox[{"de", "[", 
           RowBox[{
            RowBox[{
             SubscriptBox["U", 
              RowBox[{"ord", "-", "3"}]], "[", "var", "]"}], ",", "var", ",", 
            
            SubscriptBox["\[Xi]", "var"]}], "]"}], ".", 
          RowBox[{"l", "[", 
           RowBox[{"var", ",", 
            SubscriptBox["\[Rho]", "var"]}], "]"}], ".", 
          RowBox[{
           SubscriptBox[
            OverscriptBox["U", "^"], 
            RowBox[{"ord", "-", "4"}]], "[", "var", "]"}], ".", 
          RowBox[{"de", "[", 
           RowBox[{
            RowBox[{
             SubscriptBox["U", 
              RowBox[{"ord", "-", "3"}]], "[", "var", "]"}], ",", "var", ",", 
            
            SubscriptBox["\[Sigma]", "var"]}], "]"}], ".", 
          RowBox[{"l", "[", 
           RowBox[{"var", ",", 
            SubscriptBox["\[Tau]", "var"]}], "]"}]}], ",", "ord"}], "]"}]}], 
      "-", 
      RowBox[{"\[ImaginaryI]", " ", 
       RowBox[{"Tr2ord", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           SubscriptBox[
            OverscriptBox["U", "^"], 
            RowBox[{"ord", "-", "4"}]], "[", "var", "]"}], ".", 
          RowBox[{"de", "[", 
           RowBox[{
            RowBox[{
             SubscriptBox["U", 
              RowBox[{"ord", "-", "3"}]], "[", "var", "]"}], ",", "var", ",", 
            
            SubscriptBox["\[Xi]", "var"]}], "]"}], ".", 
          RowBox[{
           SubscriptBox[
            OverscriptBox["U", "^"], 
            RowBox[{"ord", "-", "4"}]], "[", "var", "]"}], ".", 
          RowBox[{"de", "[", 
           RowBox[{
            RowBox[{
             SubscriptBox["U", 
              RowBox[{"ord", "-", "3"}]], "[", "var", "]"}], ",", "var", ",", 
            
            SubscriptBox["\[Rho]", "var"]}], "]"}], ".", 
          RowBox[{
           SubscriptBox[
            OverscriptBox["U", "^"], 
            RowBox[{"ord", "-", "4"}]], "[", "var", "]"}], ".", 
          RowBox[{"de", "[", 
           RowBox[{
            RowBox[{
             SubscriptBox["U", 
              RowBox[{"ord", "-", "3"}]], "[", "var", "]"}], ",", "var", ",", 
            
            SubscriptBox["\[Sigma]", "var"]}], "]"}], ".", 
          RowBox[{"l", "[", 
           RowBox[{"var", ",", 
            SubscriptBox["\[Tau]", "var"]}], "]"}]}], ",", "ord"}], "]"}]}], 
      "-", 
      RowBox[{"Tr2ord", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"l", "[", 
          RowBox[{"var", ",", 
           SubscriptBox["\[Xi]", "var"]}], "]"}], ".", 
         RowBox[{"l", "[", 
          RowBox[{"var", ",", 
           SubscriptBox["\[Rho]", "var"]}], "]"}], ".", 
         RowBox[{"l", "[", 
          RowBox[{"var", ",", 
           SubscriptBox["\[Sigma]", "var"]}], "]"}], ".", 
         RowBox[{"r", "[", 
          RowBox[{"var", ",", 
           SubscriptBox["\[Tau]", "var"]}], "]"}]}], ",", "ord"}], "]"}], "-", 
      RowBox[{
       FractionBox["1", "4"], 
       RowBox[{"Tr2ord", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"l", "[", 
           RowBox[{"var", ",", 
            SubscriptBox["\[Xi]", "var"]}], "]"}], ".", 
          RowBox[{"r", "[", 
           RowBox[{"var", ",", 
            SubscriptBox["\[Rho]", "var"]}], "]"}], ".", 
          RowBox[{"l", "[", 
           RowBox[{"var", ",", 
            SubscriptBox["\[Sigma]", "var"]}], "]"}], ".", 
          RowBox[{"r", "[", 
           RowBox[{"var", ",", 
            SubscriptBox["\[Tau]", "var"]}], "]"}]}], ",", "ord"}], "]"}]}], 
      "-", 
      RowBox[{"\[ImaginaryI]", " ", 
       RowBox[{"Tr2ord", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"de", "[", 
           RowBox[{
            RowBox[{"l", "[", 
             RowBox[{"var", ",", 
              SubscriptBox["\[Rho]", "var"]}], "]"}], ",", "var", ",", 
            SubscriptBox["\[Xi]", "var"]}], "]"}], ".", 
          RowBox[{"l", "[", 
           RowBox[{"var", ",", 
            SubscriptBox["\[Sigma]", "var"]}], "]"}], ".", 
          RowBox[{"r", "[", 
           RowBox[{"var", ",", 
            SubscriptBox["\[Tau]", "var"]}], "]"}]}], ",", "ord"}], "]"}]}], 
      "-", 
      RowBox[{"\[ImaginaryI]", " ", 
       RowBox[{"Tr2ord", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"de", "[", 
           RowBox[{
            RowBox[{"r", "[", 
             RowBox[{"var", ",", 
              SubscriptBox["\[Rho]", "var"]}], "]"}], ",", "var", ",", 
            SubscriptBox["\[Xi]", "var"]}], "]"}], ".", 
          RowBox[{"l", "[", 
           RowBox[{"var", ",", 
            SubscriptBox["\[Sigma]", "var"]}], "]"}], ".", 
          RowBox[{"r", "[", 
           RowBox[{"var", ",", 
            SubscriptBox["\[Tau]", "var"]}], "]"}]}], ",", "ord"}], "]"}]}], 
      "-", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "\[ImaginaryI]"}], " ", 
         RowBox[{"Tr2ord", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"de", "[", 
             RowBox[{
              RowBox[{"l", "[", 
               RowBox[{"var", ",", 
                SubscriptBox["\[Rho]", "var"]}], "]"}], ",", "var", ",", 
              SubscriptBox["\[Xi]", "var"]}], "]"}], ".", 
            RowBox[{"r", "[", 
             RowBox[{"var", ",", 
              SubscriptBox["\[Sigma]", "var"]}], "]"}], ".", 
            RowBox[{"l", "[", 
             RowBox[{"var", ",", 
              SubscriptBox["\[Tau]", "var"]}], "]"}]}], ",", "ord"}], "]"}]}],
         "-", 
        RowBox[{"\[ImaginaryI]", " ", 
         RowBox[{"Tr2ord", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"de", "[", 
             RowBox[{
              RowBox[{"r", "[", 
               RowBox[{"var", ",", 
                SubscriptBox["\[Rho]", "var"]}], "]"}], ",", "var", ",", 
              SubscriptBox["\[Xi]", "var"]}], "]"}], ".", 
            RowBox[{"r", "[", 
             RowBox[{"var", ",", 
              SubscriptBox["\[Sigma]", "var"]}], "]"}], ".", 
            RowBox[{"l", "[", 
             RowBox[{"var", ",", 
              SubscriptBox["\[Tau]", "var"]}], "]"}]}], ",", "ord"}], "]"}]}],
         "-", 
        RowBox[{
         FractionBox["1", "4"], " ", 
         RowBox[{"Tr2ord", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"r", "[", 
             RowBox[{"var", ",", 
              SubscriptBox["\[Xi]", "var"]}], "]"}], ".", 
            RowBox[{"l", "[", 
             RowBox[{"var", ",", 
              SubscriptBox["\[Rho]", "var"]}], "]"}], ".", 
            RowBox[{"r", "[", 
             RowBox[{"var", ",", 
              SubscriptBox["\[Sigma]", "var"]}], "]"}], ".", 
            RowBox[{"l", "[", 
             RowBox[{"var", ",", 
              SubscriptBox["\[Tau]", "var"]}], "]"}]}], ",", "ord"}], "]"}]}],
         "-", 
        RowBox[{"Tr2ord", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"r", "[", 
            RowBox[{"var", ",", 
             SubscriptBox["\[Xi]", "var"]}], "]"}], ".", 
           RowBox[{"r", "[", 
            RowBox[{"var", ",", 
             SubscriptBox["\[Rho]", "var"]}], "]"}], ".", 
           RowBox[{"r", "[", 
            RowBox[{"var", ",", 
             SubscriptBox["\[Sigma]", "var"]}], "]"}], ".", 
           RowBox[{"l", "[", 
            RowBox[{"var", ",", 
             SubscriptBox["\[Tau]", "var"]}], "]"}]}], ",", "ord"}], "]"}], 
        "+", 
        RowBox[{"Tr2ord", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            SubscriptBox["U", 
             RowBox[{
              RowBox[{"-", "3"}], "+", "ord"}]], "[", "var", "]"}], ".", 
           RowBox[{"de", "[", 
            RowBox[{
             RowBox[{
              SubscriptBox[
               OverscriptBox["U", "^"], 
               RowBox[{
                RowBox[{"-", "2"}], "+", "ord"}]], "[", "var", "]"}], ",", 
             "var", ",", 
             SubscriptBox["\[Xi]", "var"]}], "]"}], ".", 
           RowBox[{"de", "[", 
            RowBox[{
             RowBox[{"r", "[", 
              RowBox[{"var", ",", 
               SubscriptBox["\[Sigma]", "var"]}], "]"}], ",", "var", ",", 
             SubscriptBox["\[Rho]", "var"]}], "]"}], ".", 
           RowBox[{"r", "[", 
            RowBox[{"var", ",", 
             SubscriptBox["\[Tau]", "var"]}], "]"}]}], ",", "ord"}], "]"}], 
        "+", 
        RowBox[{"Tr2ord", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            SubscriptBox["U", 
             RowBox[{
              RowBox[{"-", "3"}], "+", "ord"}]], "[", "var", "]"}], ".", 
           RowBox[{"de", "[", 
            RowBox[{
             RowBox[{
              SubscriptBox[
               OverscriptBox["U", "^"], 
               RowBox[{
                RowBox[{"-", "2"}], "+", "ord"}]], "[", "var", "]"}], ",", 
             "var", ",", 
             SubscriptBox["\[Xi]", "var"]}], "]"}], ".", 
           RowBox[{"r", "[", 
            RowBox[{"var", ",", 
             SubscriptBox["\[Rho]", "var"]}], "]"}], ".", 
           RowBox[{"de", "[", 
            RowBox[{
             RowBox[{"r", "[", 
              RowBox[{"var", ",", 
               SubscriptBox["\[Tau]", "var"]}], "]"}], ",", "var", ",", 
             SubscriptBox["\[Sigma]", "var"]}], "]"}]}], ",", "ord"}], "]"}], 
        "+", 
        RowBox[{"\[ImaginaryI]", " ", 
         RowBox[{"Tr2ord", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"de", "[", 
             RowBox[{
              RowBox[{"l", "[", 
               RowBox[{"var", ",", 
                SubscriptBox["\[Rho]", "var"]}], "]"}], ",", "var", ",", 
              SubscriptBox["\[Xi]", "var"]}], "]"}], ".", 
            RowBox[{
             SubscriptBox[
              OverscriptBox["U", "^"], 
              RowBox[{
               RowBox[{"-", "3"}], "+", "ord"}]], "[", "var", "]"}], ".", 
            RowBox[{"r", "[", 
             RowBox[{"var", ",", 
              SubscriptBox["\[Sigma]", "var"]}], "]"}], ".", 
            RowBox[{
             SubscriptBox["U", 
              RowBox[{
               RowBox[{"-", "3"}], "+", "ord"}]], "[", "var", "]"}], ".", 
            RowBox[{"l", "[", 
             RowBox[{"var", ",", 
              SubscriptBox["\[Tau]", "var"]}], "]"}]}], ",", "ord"}], "]"}]}],
         "-", 
        RowBox[{"\[ImaginaryI]", " ", 
         RowBox[{"Tr2ord", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             SubscriptBox["U", 
              RowBox[{
               RowBox[{"-", "4"}], "+", "ord"}]], "[", "var", "]"}], ".", 
            RowBox[{"de", "[", 
             RowBox[{
              RowBox[{
               SubscriptBox[
                OverscriptBox["U", "^"], 
                RowBox[{
                 RowBox[{"-", "3"}], "+", "ord"}]], "[", "var", "]"}], ",", 
              "var", ",", 
              SubscriptBox["\[Xi]", "var"]}], "]"}], ".", 
            RowBox[{"r", "[", 
             RowBox[{"var", ",", 
              SubscriptBox["\[Rho]", "var"]}], "]"}], ".", 
            RowBox[{"r", "[", 
             RowBox[{"var", ",", 
              SubscriptBox["\[Sigma]", "var"]}], "]"}], ".", 
            RowBox[{"r", "[", 
             RowBox[{"var", ",", 
              SubscriptBox["\[Tau]", "var"]}], "]"}]}], ",", "ord"}], "]"}]}],
         "+", 
        RowBox[{"\[ImaginaryI]", " ", 
         RowBox[{"Tr2ord", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             SubscriptBox[
              OverscriptBox["U", "^"], 
              RowBox[{
               RowBox[{"-", "3"}], "+", "ord"}]], "[", "var", "]"}], ".", 
            RowBox[{"de", "[", 
             RowBox[{
              RowBox[{"r", "[", 
               RowBox[{"var", ",", 
                SubscriptBox["\[Rho]", "var"]}], "]"}], ",", "var", ",", 
              SubscriptBox["\[Xi]", "var"]}], "]"}], ".", 
            RowBox[{"r", "[", 
             RowBox[{"var", ",", 
              SubscriptBox["\[Sigma]", "var"]}], "]"}], ".", 
            RowBox[{
             SubscriptBox["U", 
              RowBox[{
               RowBox[{"-", "3"}], "+", "ord"}]], "[", "var", "]"}], ".", 
            RowBox[{"l", "[", 
             RowBox[{"var", ",", 
              SubscriptBox["\[Tau]", "var"]}], "]"}]}], ",", "ord"}], "]"}]}],
         "+", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"Tr2ord", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             SubscriptBox["U", 
              RowBox[{
               RowBox[{"-", "4"}], "+", "ord"}]], "[", "var", "]"}], ".", 
            RowBox[{"de", "[", 
             RowBox[{
              RowBox[{
               SubscriptBox[
                OverscriptBox["U", "^"], 
                RowBox[{
                 RowBox[{"-", "3"}], "+", "ord"}]], "[", "var", "]"}], ",", 
              "var", ",", 
              SubscriptBox["\[Xi]", "var"]}], "]"}], ".", 
            RowBox[{"r", "[", 
             RowBox[{"var", ",", 
              SubscriptBox["\[Rho]", "var"]}], "]"}], ".", 
            RowBox[{
             SubscriptBox["U", 
              RowBox[{
               RowBox[{"-", "4"}], "+", "ord"}]], "[", "var", "]"}], ".", 
            RowBox[{"de", "[", 
             RowBox[{
              RowBox[{
               SubscriptBox[
                OverscriptBox["U", "^"], 
                RowBox[{
                 RowBox[{"-", "3"}], "+", "ord"}]], "[", "var", "]"}], ",", 
              "var", ",", 
              SubscriptBox["\[Sigma]", "var"]}], "]"}], ".", 
            RowBox[{"r", "[", 
             RowBox[{"var", ",", 
              SubscriptBox["\[Tau]", "var"]}], "]"}]}], ",", "ord"}], "]"}]}],
         "+", 
        RowBox[{"Tr2ord", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            SubscriptBox["U", 
             RowBox[{
              RowBox[{"-", "3"}], "+", "ord"}]], "[", "var", "]"}], ".", 
           RowBox[{"de", "[", 
            RowBox[{
             RowBox[{
              SubscriptBox[
               OverscriptBox["U", "^"], 
               RowBox[{
                RowBox[{"-", "2"}], "+", "ord"}]], "[", "var", "]"}], ",", 
             "var", ",", 
             SubscriptBox["\[Xi]", "var"]}], "]"}], ".", 
           RowBox[{
            SubscriptBox["U", 
             RowBox[{
              RowBox[{"-", "3"}], "+", "ord"}]], "[", "var", "]"}], ".", 
           RowBox[{"de", "[", 
            RowBox[{
             RowBox[{"l", "[", 
              RowBox[{"var", ",", 
               SubscriptBox["\[Sigma]", "var"]}], "]"}], ",", "var", ",", 
             SubscriptBox["\[Rho]", "var"]}], "]"}], ".", 
           RowBox[{
            SubscriptBox[
             OverscriptBox["U", "^"], 
             RowBox[{
              RowBox[{"-", "3"}], "+", "ord"}]], "[", "var", "]"}], ".", 
           RowBox[{"r", "[", 
            RowBox[{"var", ",", 
             SubscriptBox["\[Tau]", "var"]}], "]"}]}], ",", "ord"}], "]"}], 
        "+", 
        RowBox[{"Tr2ord", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            SubscriptBox[
             OverscriptBox["U", "^"], 
             RowBox[{
              RowBox[{"-", "4"}], "+", "ord"}]], "[", "var", "]"}], ".", 
           RowBox[{"r", "[", 
            RowBox[{"var", ",", 
             SubscriptBox["\[Xi]", "var"]}], "]"}], ".", 
           RowBox[{"r", "[", 
            RowBox[{"var", ",", 
             SubscriptBox["\[Rho]", "var"]}], "]"}], ".", 
           RowBox[{"r", "[", 
            RowBox[{"var", ",", 
             SubscriptBox["\[Sigma]", "var"]}], "]"}], ".", 
           RowBox[{
            SubscriptBox["U", 
             RowBox[{
              RowBox[{"-", "4"}], "+", "ord"}]], "[", "var", "]"}], ".", 
           RowBox[{"l", "[", 
            RowBox[{"var", ",", 
             SubscriptBox["\[Tau]", "var"]}], "]"}]}], ",", "ord"}], "]"}], 
        "-", 
        RowBox[{"\[ImaginaryI]", " ", 
         RowBox[{"Tr2ord", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             SubscriptBox["U", 
              RowBox[{
               RowBox[{"-", "4"}], "+", "ord"}]], "[", "var", "]"}], ".", 
            RowBox[{"de", "[", 
             RowBox[{
              RowBox[{
               SubscriptBox[
                OverscriptBox["U", "^"], 
                RowBox[{
                 RowBox[{"-", "3"}], "+", "ord"}]], "[", "var", "]"}], ",", 
              "var", ",", 
              SubscriptBox["\[Xi]", "var"]}], "]"}], ".", 
            RowBox[{"r", "[", 
             RowBox[{"var", ",", 
              SubscriptBox["\[Rho]", "var"]}], "]"}], ".", 
            RowBox[{
             SubscriptBox["U", 
              RowBox[{
               RowBox[{"-", "4"}], "+", "ord"}]], "[", "var", "]"}], ".", 
            RowBox[{"l", "[", 
             RowBox[{"var", ",", 
              SubscriptBox["\[Sigma]", "var"]}], "]"}], ".", 
            RowBox[{
             SubscriptBox[
              OverscriptBox["U", "^"], 
              RowBox[{
               RowBox[{"-", "4"}], "+", "ord"}]], "[", "var", "]"}], ".", 
            RowBox[{"r", "[", 
             RowBox[{"var", ",", 
              SubscriptBox["\[Tau]", "var"]}], "]"}]}], ",", "ord"}], "]"}]}],
         "-", 
        RowBox[{"\[ImaginaryI]", " ", 
         RowBox[{"Tr2ord", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             SubscriptBox["U", 
              RowBox[{
               RowBox[{"-", "4"}], "+", "ord"}]], "[", "var", "]"}], ".", 
            RowBox[{"de", "[", 
             RowBox[{
              RowBox[{
               SubscriptBox[
                OverscriptBox["U", "^"], 
                RowBox[{
                 RowBox[{"-", "3"}], "+", "ord"}]], "[", "var", "]"}], ",", 
              "var", ",", 
              SubscriptBox["\[Xi]", "var"]}], "]"}], ".", 
            RowBox[{
             SubscriptBox["U", 
              RowBox[{
               RowBox[{"-", "4"}], "+", "ord"}]], "[", "var", "]"}], ".", 
            RowBox[{"de", "[", 
             RowBox[{
              RowBox[{
               SubscriptBox[
                OverscriptBox["U", "^"], 
                RowBox[{
                 RowBox[{"-", "3"}], "+", "ord"}]], "[", "var", "]"}], ",", 
              "var", ",", 
              SubscriptBox["\[Rho]", "var"]}], "]"}], ".", 
            RowBox[{
             SubscriptBox["U", 
              RowBox[{
               RowBox[{"-", "4"}], "+", "ord"}]], "[", "var", "]"}], ".", 
            RowBox[{"de", "[", 
             RowBox[{
              RowBox[{
               SubscriptBox[
                OverscriptBox["U", "^"], 
                RowBox[{
                 RowBox[{"-", "3"}], "+", "ord"}]], "[", "var", "]"}], ",", 
              "var", ",", 
              SubscriptBox["\[Sigma]", "var"]}], "]"}], ".", 
            RowBox[{"r", "[", 
             RowBox[{"var", ",", 
              SubscriptBox["\[Tau]", "var"]}], "]"}]}], ",", "ord"}], "]"}]}],
         "-", 
        RowBox[{"Tr2ord", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            SubscriptBox["U", 
             RowBox[{
              RowBox[{"-", "4"}], "+", "ord"}]], "[", "var", "]"}], ".", 
           RowBox[{"de", "[", 
            RowBox[{
             RowBox[{
              SubscriptBox[
               OverscriptBox["U", "^"], 
               RowBox[{
                RowBox[{"-", "3"}], "+", "ord"}]], "[", "var", "]"}], ",", 
             "var", ",", 
             SubscriptBox["\[Xi]", "var"]}], "]"}], ".", 
           RowBox[{
            SubscriptBox["U", 
             RowBox[{
              RowBox[{"-", "4"}], "+", "ord"}]], "[", "var", "]"}], ".", 
           RowBox[{"de", "[", 
            RowBox[{
             RowBox[{
              SubscriptBox[
               OverscriptBox["U", "^"], 
               RowBox[{
                RowBox[{"-", "3"}], "+", "ord"}]], "[", "var", "]"}], ",", 
             "var", ",", 
             SubscriptBox["\[Rho]", "var"]}], "]"}], ".", 
           RowBox[{
            SubscriptBox["U", 
             RowBox[{
              RowBox[{"-", "4"}], "+", "ord"}]], "[", "var", "]"}], ".", 
           RowBox[{"l", "[", 
            RowBox[{"var", ",", 
             SubscriptBox["\[Sigma]", "var"]}], "]"}], ".", 
           RowBox[{
            SubscriptBox[
             OverscriptBox["U", "^"], 
             RowBox[{
              RowBox[{"-", "4"}], "+", "ord"}]], "[", "var", "]"}], ".", 
           RowBox[{"r", "[", 
            RowBox[{"var", ",", 
             SubscriptBox["\[Tau]", "var"]}], "]"}]}], ",", "ord"}], "]"}], 
        "+", 
        RowBox[{
         FractionBox["1", "4"], " ", 
         RowBox[{"Tr2ord", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             SubscriptBox[
              OverscriptBox["U", "^"], 
              RowBox[{
               RowBox[{"-", "4"}], "+", "ord"}]], "[", "var", "]"}], ".", 
            RowBox[{"r", "[", 
             RowBox[{"var", ",", 
              SubscriptBox["\[Xi]", "var"]}], "]"}], ".", 
            RowBox[{
             SubscriptBox["U", 
              RowBox[{
               RowBox[{"-", "4"}], "+", "ord"}]], "[", "var", "]"}], ".", 
            RowBox[{"l", "[", 
             RowBox[{"var", ",", 
              SubscriptBox["\[Rho]", "var"]}], "]"}], ".", 
            RowBox[{
             SubscriptBox[
              OverscriptBox["U", "^"], 
              RowBox[{
               RowBox[{"-", "4"}], "+", "ord"}]], "[", "var", "]"}], ".", 
            RowBox[{"r", "[", 
             RowBox[{"var", ",", 
              SubscriptBox["\[Sigma]", "var"]}], "]"}], ".", 
            RowBox[{
             SubscriptBox["U", 
              RowBox[{
               RowBox[{"-", "4"}], "+", "ord"}]], "[", "var", "]"}], ".", 
            RowBox[{"l", "[", 
             RowBox[{"var", ",", 
              SubscriptBox["\[Tau]", "var"]}], "]"}]}], ",", "ord"}], 
          "]"}]}]}], ")"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"var", "\[Rule]", "pointvar"}], "}"}]}], "]"}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Q", "[", 
      RowBox[{"2", ",", "3"}], "]"}], " ", "and", " ", 
     RowBox[{"Q", "[", 
      RowBox[{"3", ",", "2"}], "]"}], " ", "are", " ", "used", " ", "to", " ",
      "project", " ", "out", " ", "the", " ", "23"}], "-", 
    RowBox[{"and", " ", "32"}], "-", 
    RowBox[{"components", " ", "of", " ", "a", " ", 
     RowBox[{"matrix", "."}]}]}], " ", "*)"}], " "}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Q", "[", 
    RowBox[{"2", ",", "3"}], "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1", ",", "0"}], "}"}]}], "}"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Q", "[", 
    RowBox[{"3", ",", "2"}], "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], "}"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
    RowBox[{"If", " ", "\[CapitalDelta]S"}], "=", "1"}], ",", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Q", "[", 
      RowBox[{"2", ",", "3"}], "]"}], " ", "is", " ", 
     RowBox[{"used", ".", " ", "In"}], " ", "case", " ", "of", " ", 
     "\[CapitalDelta]S"}], "=", 
    RowBox[{"-", "1"}]}], ",", " ", 
   RowBox[{
    RowBox[{"Q", "[", 
     RowBox[{"3", ",", "2"}], "]"}], " ", "is", " ", 
    RowBox[{"used", "."}]}]}], " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"proj", "=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"stp", "==", "1"}], ",", 
     RowBox[{"Q", "[", 
      RowBox[{"2", ",", "3"}], "]"}], ",", 
     RowBox[{"Q", "[", 
      RowBox[{"3", ",", "2"}], "]"}]}], "]"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "The", " ", "sign", " ", "of", " ", "\[CapitalDelta]S", " ", "determines", 
   " ", "whether", " ", "the", " ", "coupling", " ", "constants", " ", "are", 
   " ", "complex", " ", 
   RowBox[{"conjugated", "."}]}], " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"GG", "=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"stp", "==", "1"}], ",", "G", ",", 
     OverscriptBox["G", "^"]}], "]"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"NN", "=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"stp", "==", "1"}], ",", "N", ",", 
     OverscriptBox["N", "^"]}], "]"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"RR", "=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"stp", "==", "1"}], ",", "R", ",", 
     OverscriptBox["R", "^"]}], "]"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"lagwp48", "[", 
    StyleBox[
     RowBox[{
     "pointvar", ",", " ", "ord", ",", " ", "fromord", ",", " ", "u", ",", 
      " ", "U"}],
     FontWeight->"Plain",
     FontSlant->"Plain",
     FontTracking->"Plain",
     FontVariations->{"CompatibilityType"->0,
     "Masked"->False,
     "Outline"->False,
     "RotationAngle"->0,
     "Shadow"->False,
     "StrikeThrough"->False,
     "Underline"->False}], "]"}], " ", "is", " ", "the", " ", "octet", " ", 
   "part", " ", "of", " ", "the", " ", "nonleptonic", " ", "weak", " ", 
   "Lagrangian", " ", "of", " ", "order", " ", 
   SuperscriptBox["p", "4"]}], " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"lagwp48", "[", 
   RowBox[{"pointvar_", ",", "ord_", ",", "fromord_", ",", "u_", ",", "U_"}], 
   "]"}], ":=", 
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{"lgtemp", "=", 
     RowBox[{
      SubscriptBox["GG", "8"], "*", 
      SuperscriptBox["F", "2"], 
      RowBox[{"ReplaceAll", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          SubscriptBox["NN", "1"], 
          RowBox[{"Tr2ord", "[", 
           RowBox[{
            RowBox[{"proj", ".", 
             RowBox[{"d", "[", 
              RowBox[{"\[Alpha]", ",", 
               OverscriptBox["U", "^"], ",", 
               RowBox[{"ord", "-", "3"}]}], "]"}], ".", 
             RowBox[{"d", "[", 
              RowBox[{"\[Alpha]", ",", "U", ",", 
               RowBox[{"ord", "-", "3"}]}], "]"}], ".", 
             RowBox[{"d", "[", 
              RowBox[{"\[Beta]", ",", 
               OverscriptBox["U", "^"], ",", 
               RowBox[{"ord", "-", "3"}]}], "]"}], ".", 
             RowBox[{"d", "[", 
              RowBox[{"\[Beta]", ",", "U", ",", 
               RowBox[{"ord", "-", "3"}]}], "]"}]}], ",", "ord"}], "]"}]}], 
         "+", 
         RowBox[{
          SubscriptBox["NN", "2"], 
          RowBox[{"Tr2ord", "[", 
           RowBox[{
            RowBox[{"proj", ".", 
             RowBox[{"d", "[", 
              RowBox[{"\[Alpha]", ",", 
               OverscriptBox["U", "^"], ",", 
               RowBox[{"ord", "-", "3"}]}], "]"}], ".", 
             RowBox[{"d", "[", 
              RowBox[{"\[Beta]", ",", "U", ",", 
               RowBox[{"ord", "-", "3"}]}], "]"}], ".", 
             RowBox[{"d", "[", 
              RowBox[{"\[Beta]", ",", 
               OverscriptBox["U", "^"], ",", 
               RowBox[{"ord", "-", "3"}]}], "]"}], ".", 
             RowBox[{"d", "[", 
              RowBox[{"\[Alpha]", ",", "U", ",", 
               RowBox[{"ord", "-", "3"}]}], "]"}]}], ",", "ord"}], "]"}]}], 
         "+", 
         RowBox[{
          SubscriptBox["NN", "3"], 
          RowBox[{"ex2ord", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Tr2ord", "[", 
              RowBox[{
               RowBox[{"proj", ".", 
                RowBox[{"d", "[", 
                 RowBox[{"\[Alpha]", ",", 
                  OverscriptBox["U", "^"], ",", 
                  RowBox[{"ord", "-", "3"}]}], "]"}], ".", 
                RowBox[{"d", "[", 
                 RowBox[{"\[Beta]", ",", "U", ",", 
                  RowBox[{"ord", "-", "3"}]}], "]"}]}], ",", 
               RowBox[{"ord", "-", "2"}]}], "]"}], 
             RowBox[{"Tr2ord", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"d", "[", 
                 RowBox[{"\[Alpha]", ",", 
                  OverscriptBox["U", "^"], ",", 
                  RowBox[{"ord", "-", "3"}]}], "]"}], ".", 
                RowBox[{"d", "[", 
                 RowBox[{"\[Beta]", ",", "U", ",", 
                  RowBox[{"ord", "-", "3"}]}], "]"}]}], ",", 
               RowBox[{"ord", "-", "2"}]}], "]"}]}], ",", "ord"}], "]"}]}], 
         "+", 
         RowBox[{
          SubscriptBox["NN", "4"], 
          RowBox[{"ex2ord", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Tr2ord", "[", 
              RowBox[{
               RowBox[{"proj", ".", 
                RowBox[{"d", "[", 
                 RowBox[{"\[Alpha]", ",", 
                  OverscriptBox["U", "^"], ",", 
                  RowBox[{"ord", "-", "3"}]}], "]"}], ".", 
                RowBox[{
                 SubscriptBox["U", 
                  RowBox[{"ord", "-", "4"}]], "[", "var", "]"}]}], ",", 
               RowBox[{"ord", "-", "3"}]}], "]"}], 
             RowBox[{"Tr2ord", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 SubscriptBox[
                  OverscriptBox["U", "^"], 
                  RowBox[{"ord", "-", "4"}]], "[", "var", "]"}], ".", 
                RowBox[{"d", "[", 
                 RowBox[{"\[Alpha]", ",", "U", ",", 
                  RowBox[{"ord", "-", "3"}]}], "]"}], ".", 
                RowBox[{"d", "[", 
                 RowBox[{"\[Beta]", ",", 
                  OverscriptBox["U", "^"], ",", 
                  RowBox[{"ord", "-", "3"}]}], "]"}], ".", 
                RowBox[{"d", "[", 
                 RowBox[{"\[Beta]", ",", "U", ",", 
                  RowBox[{"ord", "-", "3"}]}], "]"}]}], ",", 
               RowBox[{"ord", "-", "1"}]}], "]"}]}], ",", "ord"}], "]"}]}], 
         "+", 
         RowBox[{
          SubscriptBox["NN", "5"], 
          RowBox[{"Tr2ord", "[", 
           RowBox[{
            RowBox[{"proj", ".", 
             RowBox[{"akom", "[", 
              RowBox[{
               RowBox[{"mt", "[", 
                RowBox[{"U", ",", 
                 RowBox[{"ord", "-", "2"}]}], "]"}], ",", 
               RowBox[{
                RowBox[{"d", "[", 
                 RowBox[{"\[Alpha]", ",", 
                  OverscriptBox["U", "^"], ",", 
                  RowBox[{"ord", "-", "1"}]}], "]"}], ".", 
                RowBox[{"d", "[", 
                 RowBox[{"\[Alpha]", ",", "U", ",", 
                  RowBox[{"ord", "-", "1"}]}], "]"}]}]}], "]"}]}], ",", 
            "ord"}], "]"}]}], "+", 
         RowBox[{
          SubscriptBox["NN", "6"], 
          RowBox[{"ex2ord", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Tr2ord", "[", 
              RowBox[{
               RowBox[{"proj", ".", 
                RowBox[{"d", "[", 
                 RowBox[{"\[Alpha]", ",", 
                  OverscriptBox["U", "^"], ",", 
                  RowBox[{"ord", "-", "1"}]}], "]"}], ".", 
                RowBox[{
                 SubscriptBox["U", 
                  RowBox[{"ord", "-", "2"}]], "[", "var", "]"}]}], ",", 
               RowBox[{"ord", "-", "1"}]}], "]"}], 
             RowBox[{"Tr2ord", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 SubscriptBox[
                  OverscriptBox["U", "^"], 
                  RowBox[{"ord", "-", "2"}]], "[", "var", "]"}], ".", 
                RowBox[{"d", "[", 
                 RowBox[{"\[Alpha]", ",", "U", ",", 
                  RowBox[{"ord", "-", "1"}]}], "]"}], ".", 
                RowBox[{"mt", "[", 
                 RowBox[{"U", ",", 
                  RowBox[{"ord", "-", "2"}]}], "]"}]}], ",", 
               RowBox[{"ord", "-", "1"}]}], "]"}]}], ",", "ord"}], "]"}]}], 
         "+", 
         RowBox[{
          SubscriptBox["NN", "7"], 
          RowBox[{"ex2ord", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Tr2ord", "[", 
              RowBox[{
               RowBox[{"proj", ".", 
                RowBox[{"mt", "[", 
                 RowBox[{"U", ",", 
                  RowBox[{"ord", "-", "2"}]}], "]"}]}], ",", 
               RowBox[{"ord", "-", "2"}]}], "]"}], 
             RowBox[{"Tr2ord", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"d", "[", 
                 RowBox[{"\[Alpha]", ",", 
                  OverscriptBox["U", "^"], ",", 
                  RowBox[{"ord", "-", "1"}]}], "]"}], ".", 
                RowBox[{"d", "[", 
                 RowBox[{"\[Alpha]", ",", "U", ",", 
                  RowBox[{"ord", "-", "1"}]}], "]"}]}], ",", "ord"}], "]"}]}],
             ",", "ord"}], "]"}]}], "+", 
         RowBox[{
          SubscriptBox["NN", "8"], 
          RowBox[{"ex2ord", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Tr2ord", "[", 
              RowBox[{
               RowBox[{"proj", ".", 
                RowBox[{"d", "[", 
                 RowBox[{"\[Alpha]", ",", 
                  OverscriptBox["U", "^"], ",", 
                  RowBox[{"ord", "-", "1"}]}], "]"}], ".", 
                RowBox[{"d", "[", 
                 RowBox[{"\[Alpha]", ",", "U", ",", 
                  RowBox[{"ord", "-", "1"}]}], "]"}]}], ",", "ord"}], "]"}], 
             RowBox[{"Tr2ord", "[", 
              RowBox[{
               RowBox[{"mt", "[", 
                RowBox[{"U", ",", 
                 RowBox[{"ord", "-", "2"}]}], "]"}], ",", 
               RowBox[{"ord", "-", "2"}]}], "]"}]}], ",", "ord"}], "]"}]}], 
         "+", 
         RowBox[{
          SubscriptBox["NN", "9"], 
          RowBox[{"Tr2ord", "[", 
           RowBox[{
            RowBox[{"proj", ".", 
             RowBox[{"kom", "[", 
              RowBox[{
               RowBox[{"mtmin", "[", 
                RowBox[{"U", ",", 
                 RowBox[{"ord", "-", "2"}]}], "]"}], ",", 
               RowBox[{
                RowBox[{"d", "[", 
                 RowBox[{"\[Alpha]", ",", 
                  OverscriptBox["U", "^"], ",", 
                  RowBox[{"ord", "-", "1"}]}], "]"}], ".", 
                RowBox[{"d", "[", 
                 RowBox[{"\[Alpha]", ",", "U", ",", 
                  RowBox[{"ord", "-", "1"}]}], "]"}]}]}], "]"}]}], ",", 
            "ord"}], "]"}]}], "+", 
         RowBox[{
          SubscriptBox["NN", "10"], 
          RowBox[{"Tr2ord", "[", 
           RowBox[{
            RowBox[{"proj", ".", 
             RowBox[{"mt", "[", 
              RowBox[{"U", ",", "ord"}], "]"}], ".", 
             RowBox[{"mt", "[", 
              RowBox[{"U", ",", "ord"}], "]"}]}], ",", "ord"}], "]"}]}], "+", 
         
         RowBox[{
          SubscriptBox["NN", "11"], 
          RowBox[{"ex2ord", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Tr2ord", "[", 
              RowBox[{
               RowBox[{"proj", ".", 
                RowBox[{"mt", "[", 
                 RowBox[{"U", ",", "ord"}], "]"}]}], ",", "ord"}], "]"}], 
             RowBox[{"Tr2ord", "[", 
              RowBox[{
               RowBox[{"mt", "[", 
                RowBox[{"U", ",", "ord"}], "]"}], ",", "ord"}], "]"}]}], ",", 
            "ord"}], "]"}]}], "+", 
         RowBox[{
          SubscriptBox["NN", "12"], 
          RowBox[{"Tr2ord", "[", 
           RowBox[{
            RowBox[{"proj", ".", 
             RowBox[{"mtmin", "[", 
              RowBox[{"U", ",", "ord"}], "]"}], ".", 
             RowBox[{"mtmin", "[", 
              RowBox[{"U", ",", "ord"}], "]"}]}], ",", "ord"}], "]"}]}], "+", 
         
         RowBox[{
          SubscriptBox["NN", "13"], 
          RowBox[{"ex2ord", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Tr2ord", "[", 
              RowBox[{
               RowBox[{"proj", ".", 
                RowBox[{"mtmin", "[", 
                 RowBox[{"U", ",", "ord"}], "]"}]}], ",", "ord"}], "]"}], 
             RowBox[{"Tr2ord", "[", 
              RowBox[{
               RowBox[{"mtmin", "[", 
                RowBox[{"U", ",", "ord"}], "]"}], ",", "ord"}], "]"}]}], ",", 
            "ord"}], "]"}]}], "+", 
         RowBox[{
          SubscriptBox["NN", "14"], " ", "\[ImaginaryI]", " ", 
          RowBox[{"Tr2ord", "[", 
           RowBox[{
            RowBox[{"proj", ".", 
             RowBox[{"akom", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"FL", "[", 
                 RowBox[{"var", ",", "\[Alpha]", ",", "\[Beta]"}], "]"}], "+", 
                RowBox[{
                 RowBox[{
                  SubscriptBox[
                   OverscriptBox["U", "^"], 
                   RowBox[{"ord", "-", "3"}]], "[", "var", "]"}], ".", 
                 RowBox[{"FR", "[", 
                  RowBox[{"var", ",", "\[Alpha]", ",", "\[Beta]"}], "]"}], 
                 ".", 
                 RowBox[{
                  SubscriptBox["U", 
                   RowBox[{"ord", "-", "3"}]], "[", "var", "]"}]}]}], ",", 
               RowBox[{
                RowBox[{"d", "[", 
                 RowBox[{"\[Alpha]", ",", 
                  OverscriptBox["U", "^"], ",", 
                  RowBox[{"ord", "-", "2"}]}], "]"}], ".", 
                RowBox[{"d", "[", 
                 RowBox[{"\[Beta]", ",", "U", ",", 
                  RowBox[{"ord", "-", "2"}]}], "]"}]}]}], "]"}]}], ",", 
            "ord"}], "]"}]}], "+", 
         RowBox[{
          SubscriptBox["NN", "15"], " ", "\[ImaginaryI]", " ", 
          RowBox[{"Tr2ord", "[", 
           RowBox[{
            RowBox[{"proj", ".", 
             RowBox[{"d", "[", 
              RowBox[{"\[Alpha]", ",", 
               OverscriptBox["U", "^"], ",", 
               RowBox[{"ord", "-", "2"}]}], "]"}], ".", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{
                 SubscriptBox["U", 
                  RowBox[{"ord", "-", "3"}]], "[", "var", "]"}], ".", 
                RowBox[{"FL", "[", 
                 RowBox[{"var", ",", "\[Alpha]", ",", "\[Beta]"}], "]"}], ".", 
                RowBox[{
                 SubscriptBox[
                  OverscriptBox["U", "^"], 
                  RowBox[{"ord", "-", "3"}]], "[", "var", "]"}]}], "+", 
               RowBox[{"FR", "[", 
                RowBox[{"var", ",", "\[Alpha]", ",", "\[Beta]"}], "]"}]}], 
              ")"}], ".", 
             RowBox[{"d", "[", 
              RowBox[{"\[Beta]", ",", "U", ",", 
               RowBox[{"ord", "-", "2"}]}], "]"}]}], ",", "ord"}], "]"}]}], 
         "+", 
         RowBox[{
          SubscriptBox["NN", "16"], " ", "\[ImaginaryI]", " ", 
          RowBox[{"Tr2ord", "[", 
           RowBox[{
            RowBox[{"proj", ".", 
             RowBox[{"akom", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"FL", "[", 
                 RowBox[{"var", ",", "\[Alpha]", ",", "\[Beta]"}], "]"}], "-", 
                RowBox[{
                 RowBox[{
                  SubscriptBox[
                   OverscriptBox["U", "^"], 
                   RowBox[{"ord", "-", "3"}]], "[", "var", "]"}], ".", 
                 RowBox[{"FR", "[", 
                  RowBox[{"var", ",", "\[Alpha]", ",", "\[Beta]"}], "]"}], 
                 ".", 
                 RowBox[{
                  SubscriptBox["U", 
                   RowBox[{"ord", "-", "3"}]], "[", "var", "]"}]}]}], ",", 
               RowBox[{
                RowBox[{"d", "[", 
                 RowBox[{"\[Alpha]", ",", 
                  OverscriptBox["U", "^"], ",", 
                  RowBox[{"ord", "-", "2"}]}], "]"}], ".", 
                RowBox[{"d", "[", 
                 RowBox[{"\[Beta]", ",", "U", ",", 
                  RowBox[{"ord", "-", "2"}]}], "]"}]}]}], "]"}]}], ",", 
            "ord"}], "]"}]}], "+", 
         RowBox[{
          SubscriptBox["NN", "17"], " ", "\[ImaginaryI]", " ", 
          RowBox[{"Tr2ord", "[", 
           RowBox[{
            RowBox[{"proj", ".", 
             RowBox[{"d", "[", 
              RowBox[{"\[Alpha]", ",", 
               OverscriptBox["U", "^"], ",", 
               RowBox[{"ord", "-", "2"}]}], "]"}], ".", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{
                 SubscriptBox["U", 
                  RowBox[{"ord", "-", "3"}]], "[", "var", "]"}], ".", 
                RowBox[{"FL", "[", 
                 RowBox[{"var", ",", "\[Alpha]", ",", "\[Beta]"}], "]"}], ".", 
                RowBox[{
                 SubscriptBox[
                  OverscriptBox["U", "^"], 
                  RowBox[{"ord", "-", "3"}]], "[", "var", "]"}]}], "-", 
               RowBox[{"FR", "[", 
                RowBox[{"var", ",", "\[Alpha]", ",", "\[Beta]"}], "]"}]}], 
              ")"}], ".", 
             RowBox[{"d", "[", 
              RowBox[{"\[Beta]", ",", "U", ",", 
               RowBox[{"ord", "-", "2"}]}], "]"}]}], ",", "ord"}], "]"}]}], 
         "+", 
         RowBox[{"2", 
          SubscriptBox["NN", "18"], 
          RowBox[{"Tr2ord", "[", 
           RowBox[{
            RowBox[{"proj", ".", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"FL", "[", 
                 RowBox[{"var", ",", "\[Alpha]", ",", "\[Beta]"}], "]"}], ".", 
                RowBox[{
                 SubscriptBox[
                  OverscriptBox["U", "^"], 
                  RowBox[{"ord", "-", "2"}]], "[", "var", "]"}], ".", 
                RowBox[{"FR", "[", 
                 RowBox[{"var", ",", "\[Alpha]", ",", "\[Beta]"}], "]"}], ".", 
                RowBox[{
                 SubscriptBox["U", 
                  RowBox[{"ord", "-", "2"}]], "[", "var", "]"}]}], "+", 
               RowBox[{
                RowBox[{
                 SubscriptBox[
                  OverscriptBox["U", "^"], 
                  RowBox[{"ord", "-", "2"}]], "[", "var", "]"}], ".", 
                RowBox[{"FR", "[", 
                 RowBox[{"var", ",", "\[Alpha]", ",", "\[Beta]"}], "]"}], ".", 
                RowBox[{
                 SubscriptBox["U", 
                  RowBox[{"ord", "-", "2"}]], "[", "var", "]"}], ".", 
                RowBox[{"FL", "[", 
                 RowBox[{"var", ",", "\[Alpha]", ",", "\[Beta]"}], "]"}]}]}], 
              ")"}]}], ",", "ord"}], "]"}]}], "+", 
         RowBox[{
          SubscriptBox["NN", "28"], " ", "\[ImaginaryI]", " ", 
          RowBox[{"\[Epsilon]", "^", 
           RowBox[{"(", "\[Xi]\[Rho]\[Sigma]\[Tau]", ")"}]}], 
          RowBox[{"ex2ord", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Tr2ord", "[", 
              RowBox[{
               RowBox[{"proj", ".", 
                RowBox[{"d", "[", 
                 RowBox[{"\[Xi]", ",", 
                  OverscriptBox["U", "^"], ",", 
                  RowBox[{"ord", "-", "3"}]}], "]"}], ".", 
                RowBox[{
                 SubscriptBox["U", 
                  RowBox[{"ord", "-", "4"}]], "[", "var", "]"}]}], ",", 
               RowBox[{"ord", "-", "3"}]}], "]"}], 
             RowBox[{"Tr2ord", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 SubscriptBox[
                  OverscriptBox["U", "^"], 
                  RowBox[{"ord", "-", "4"}]], "[", "var", "]"}], ".", 
                RowBox[{"d", "[", 
                 RowBox[{"\[Rho]", ",", "U", ",", 
                  RowBox[{"ord", "-", "3"}]}], "]"}], ".", 
                RowBox[{"d", "[", 
                 RowBox[{"\[Sigma]", ",", 
                  OverscriptBox["U", "^"], ",", 
                  RowBox[{"ord", "-", "3"}]}], "]"}], ".", 
                RowBox[{"d", "[", 
                 RowBox[{"\[Tau]", ",", "U", ",", 
                  RowBox[{"ord", "-", "3"}]}], "]"}]}], ",", 
               RowBox[{"ord", "-", "1"}]}], "]"}]}], ",", "ord"}], "]"}]}], 
         "+", 
         RowBox[{"2", 
          SubscriptBox["NN", "29"], 
          RowBox[{"\[Epsilon]", "^", 
           RowBox[{"(", "\[Xi]\[Rho]\[Sigma]\[Tau]", ")"}]}], 
          RowBox[{"Tr2ord", "[", 
           RowBox[{
            RowBox[{"proj", ".", 
             RowBox[{"kom", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 SubscriptBox[
                  OverscriptBox["U", "^"], 
                  RowBox[{"ord", "-", "3"}]], "[", "var", "]"}], ".", 
                RowBox[{"FR", "[", 
                 RowBox[{"var", ",", "\[Sigma]", ",", "\[Tau]"}], "]"}], ".", 
                
                RowBox[{
                 SubscriptBox["U", 
                  RowBox[{"ord", "-", "3"}]], "[", "var", "]"}]}], ",", 
               RowBox[{
                RowBox[{"d", "[", 
                 RowBox[{"\[Xi]", ",", 
                  OverscriptBox["U", "^"], ",", 
                  RowBox[{"ord", "-", "2"}]}], "]"}], ".", 
                RowBox[{"d", "[", 
                 RowBox[{"\[Rho]", ",", "U", ",", 
                  RowBox[{"ord", "-", "2"}]}], "]"}]}]}], "]"}]}], ",", 
            "ord"}], "]"}]}], "+", 
         RowBox[{
          SubscriptBox["NN", "30"], 
          RowBox[{"\[Epsilon]", "^", 
           RowBox[{"(", "\[Xi]\[Rho]\[Sigma]\[Tau]", ")"}]}], 
          RowBox[{"ex2ord", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Tr2ord", "[", 
              RowBox[{
               RowBox[{"proj", ".", 
                RowBox[{
                 SubscriptBox[
                  OverscriptBox["U", "^"], 
                  RowBox[{"ord", "-", "3"}]], "[", "var", "]"}], ".", 
                RowBox[{"d", "[", 
                 RowBox[{"\[Xi]", ",", "U", ",", 
                  RowBox[{"ord", "-", "2"}]}], "]"}]}], ",", 
               RowBox[{"ord", "-", "2"}]}], "]"}], 
             RowBox[{"Tr2ord", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"FL", "[", 
                   RowBox[{"var", ",", "\[Sigma]", ",", "\[Tau]"}], "]"}], 
                  "+", 
                  RowBox[{
                   RowBox[{
                    SubscriptBox[
                    OverscriptBox["U", "^"], 
                    RowBox[{"ord", "-", "3"}]], "[", "var", "]"}], ".", 
                   RowBox[{"FR", "[", 
                    RowBox[{"var", ",", "\[Sigma]", ",", "\[Tau]"}], "]"}], 
                   ".", 
                   RowBox[{
                    SubscriptBox["U", 
                    RowBox[{"ord", "-", "3"}]], "[", "var", "]"}]}]}], ")"}], 
                ".", 
                RowBox[{"d", "[", 
                 RowBox[{"\[Rho]", ",", 
                  OverscriptBox["U", "^"], ",", 
                  RowBox[{"ord", "-", "2"}]}], "]"}], ".", 
                RowBox[{
                 SubscriptBox["U", 
                  RowBox[{"ord", "-", "3"}]], "[", "var", "]"}]}], ",", 
               RowBox[{"ord", "-", "1"}]}], "]"}]}], ",", "ord"}], "]"}]}], 
         "+", 
         RowBox[{
          SubscriptBox["NN", "31"], 
          RowBox[{"\[Epsilon]", "^", 
           RowBox[{"(", "\[Xi]\[Rho]\[Sigma]\[Tau]", ")"}]}], 
          RowBox[{"ex2ord", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Tr2ord", "[", 
              RowBox[{
               RowBox[{"proj", ".", 
                RowBox[{
                 SubscriptBox[
                  OverscriptBox["U", "^"], 
                  RowBox[{"ord", "-", "3"}]], "[", "var", "]"}], ".", 
                RowBox[{"d", "[", 
                 RowBox[{"\[Xi]", ",", "U", ",", 
                  RowBox[{"ord", "-", "2"}]}], "]"}]}], ",", 
               RowBox[{"ord", "-", "2"}]}], "]"}], 
             RowBox[{"Tr2ord", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"FL", "[", 
                   RowBox[{"var", ",", "\[Sigma]", ",", "\[Tau]"}], "]"}], 
                  "-", 
                  RowBox[{
                   RowBox[{
                    SubscriptBox[
                    OverscriptBox["U", "^"], 
                    RowBox[{"ord", "-", "3"}]], "[", "var", "]"}], ".", 
                   RowBox[{"FR", "[", 
                    RowBox[{"var", ",", "\[Sigma]", ",", "\[Tau]"}], "]"}], 
                   ".", 
                   RowBox[{
                    SubscriptBox["U", 
                    RowBox[{"ord", "-", "3"}]], "[", "var", "]"}]}]}], ")"}], 
                ".", 
                RowBox[{"d", "[", 
                 RowBox[{"\[Rho]", ",", 
                  OverscriptBox["U", "^"], ",", 
                  RowBox[{"ord", "-", "2"}]}], "]"}], ".", 
                RowBox[{
                 SubscriptBox["U", 
                  RowBox[{"ord", "-", "3"}]], "[", "var", "]"}]}], ",", 
               RowBox[{"ord", "-", "1"}]}], "]"}]}], ",", "ord"}], "]"}]}]}], 
        ",", 
        RowBox[{"{", 
         RowBox[{"var", "\[Rule]", "pointvar"}], "}"}]}], "]"}]}]}], ";", 
    RowBox[{"lgge", "=", 
     RowBox[{"lgtemp", "-", 
      RowBox[{"ex2ord", "[", 
       RowBox[{"lgtemp", ",", 
        RowBox[{"fromord", "-", "1"}]}], "]"}]}]}], ";", 
    RowBox[{"Return", "[", "lgge", "]"}]}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"sublagwp427", "[", 
   RowBox[{
   "pointvar_", ",", "ord_", ",", "fromord_", ",", "u_", ",", "U_", ",", "i_",
     ",", "j_", ",", "k_", ",", "l_"}], "]"}], ":=", 
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{"lgtemp", "=", 
     RowBox[{"ReplaceAll", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"ex2ord", "[", 
         RowBox[{
          RowBox[{
           SubscriptBox["RR", "1"], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"L", "[", 
               RowBox[{"U", ",", "\[Alpha]", ",", 
                RowBox[{"ord", "-", "3"}]}], "]"}], ".", 
              RowBox[{"L", "[", 
               RowBox[{"U", ",", "\[Alpha]", ",", 
                RowBox[{"ord", "-", "3"}]}], "]"}]}], ")"}], 
            "\[LeftDoubleBracket]", 
            RowBox[{"i", ",", "j"}], "\[RightDoubleBracket]"}], " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"L", "[", 
               RowBox[{"U", ",", "\[Beta]", ",", 
                RowBox[{"ord", "-", "3"}]}], "]"}], ".", 
              RowBox[{"L", "[", 
               RowBox[{"U", ",", "\[Beta]", ",", 
                RowBox[{"ord", "-", "3"}]}], "]"}]}], ")"}], 
            "\[LeftDoubleBracket]", 
            RowBox[{"k", ",", "l"}], "\[RightDoubleBracket]"}]}], ",", 
          "ord"}], "]"}], " ", "+", 
        RowBox[{"ex2ord", "[", 
         RowBox[{
          RowBox[{
           SubscriptBox["RR", "2"], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"L", "[", 
               RowBox[{"U", ",", "\[Alpha]", ",", 
                RowBox[{"ord", "-", "3"}]}], "]"}], ".", 
              RowBox[{"L", "[", 
               RowBox[{"U", ",", "\[Beta]", ",", 
                RowBox[{"ord", "-", "3"}]}], "]"}]}], ")"}], 
            "\[LeftDoubleBracket]", 
            RowBox[{"i", ",", "j"}], "\[RightDoubleBracket]"}], " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"L", "[", 
               RowBox[{"U", ",", "\[Alpha]", ",", 
                RowBox[{"ord", "-", "3"}]}], "]"}], ".", 
              RowBox[{"L", "[", 
               RowBox[{"U", ",", "\[Beta]", ",", 
                RowBox[{"ord", "-", "3"}]}], "]"}]}], ")"}], 
            "\[LeftDoubleBracket]", 
            RowBox[{"k", ",", "l"}], "\[RightDoubleBracket]"}]}], ",", 
          "ord"}], "]"}], " ", "+", 
        RowBox[{"ex2ord", "[", 
         RowBox[{
          RowBox[{
           SubscriptBox["RR", "3"], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"L", "[", 
               RowBox[{"U", ",", "\[Alpha]", ",", 
                RowBox[{"ord", "-", "3"}]}], "]"}], ".", 
              RowBox[{"L", "[", 
               RowBox[{"U", ",", "\[Beta]", ",", 
                RowBox[{"ord", "-", "3"}]}], "]"}]}], ")"}], 
            "\[LeftDoubleBracket]", 
            RowBox[{"i", ",", "j"}], "\[RightDoubleBracket]"}], " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"L", "[", 
               RowBox[{"U", ",", "\[Beta]", ",", 
                RowBox[{"ord", "-", "3"}]}], "]"}], ".", 
              RowBox[{"L", "[", 
               RowBox[{"U", ",", "\[Alpha]", ",", 
                RowBox[{"ord", "-", "3"}]}], "]"}]}], ")"}], 
            "\[LeftDoubleBracket]", 
            RowBox[{"k", ",", "l"}], "\[RightDoubleBracket]"}]}], ",", 
          "ord"}], "]"}], " ", "+", 
        RowBox[{"ex2ord", "[", 
         RowBox[{
          RowBox[{
           SubscriptBox["RR", "4"], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"L", "[", 
               RowBox[{"U", ",", "\[Beta]", ",", 
                RowBox[{"ord", "-", "3"}]}], "]"}], ".", 
              RowBox[{"L", "[", 
               RowBox[{"U", ",", "\[Alpha]", ",", 
                RowBox[{"ord", "-", "3"}]}], "]"}], ".", 
              RowBox[{"L", "[", 
               RowBox[{"U", ",", "\[Beta]", ",", 
                RowBox[{"ord", "-", "3"}]}], "]"}]}], ")"}], 
            "\[LeftDoubleBracket]", 
            RowBox[{"k", ",", "l"}], "\[RightDoubleBracket]"}], " ", 
           RowBox[{
            RowBox[{"L", "[", 
             RowBox[{"U", ",", "\[Alpha]", ",", 
              RowBox[{"ord", "-", "3"}]}], "]"}], "\[LeftDoubleBracket]", 
            RowBox[{"i", ",", "j"}], "\[RightDoubleBracket]"}]}], " ", ",", 
          "ord"}], "]"}], "+", 
        RowBox[{"ex2ord", "[", 
         RowBox[{
          RowBox[{
           SubscriptBox["RR", "5"], 
           RowBox[{
            RowBox[{"L", "[", 
             RowBox[{"U", ",", "\[Alpha]", ",", 
              RowBox[{"ord", "-", "3"}]}], "]"}], "\[LeftDoubleBracket]", 
            RowBox[{"i", ",", "j"}], "\[RightDoubleBracket]"}], " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"akom", "[", 
              RowBox[{
               RowBox[{"L", "[", 
                RowBox[{"U", ",", "\[Alpha]", ",", 
                 RowBox[{"ord", "-", "3"}]}], "]"}], ",", 
               RowBox[{
                RowBox[{"L", "[", 
                 RowBox[{"U", ",", "\[Beta]", ",", 
                  RowBox[{"ord", "-", "3"}]}], "]"}], ".", 
                RowBox[{"L", "[", 
                 RowBox[{"U", ",", "\[Beta]", ",", 
                  RowBox[{"ord", "-", "3"}]}], "]"}]}]}], "]"}], ")"}], 
            "\[LeftDoubleBracket]", 
            RowBox[{"k", ",", "l"}], "\[RightDoubleBracket]"}]}], ",", 
          "ord"}], "]"}], " ", "+", 
        RowBox[{"ex2ord", "[", 
         RowBox[{
          RowBox[{
           SubscriptBox["RR", "6"], 
           RowBox[{"Tr", "[", 
            RowBox[{
             RowBox[{"L", "[", 
              RowBox[{"U", ",", "\[Alpha]", ",", 
               RowBox[{"ord", "-", "3"}]}], "]"}], ".", 
             RowBox[{"L", "[", 
              RowBox[{"U", ",", "\[Alpha]", ",", 
               RowBox[{"ord", "-", "3"}]}], "]"}]}], "]"}], "*", 
           RowBox[{
            RowBox[{"L", "[", 
             RowBox[{"U", ",", "\[Beta]", ",", 
              RowBox[{"ord", "-", "3"}]}], "]"}], "\[LeftDoubleBracket]", 
            RowBox[{"i", ",", "j"}], "\[RightDoubleBracket]"}], " ", 
           RowBox[{
            RowBox[{"L", "[", 
             RowBox[{"U", ",", "\[Beta]", ",", 
              RowBox[{"ord", "-", "3"}]}], "]"}], "\[LeftDoubleBracket]", 
            RowBox[{"k", ",", "l"}], "\[RightDoubleBracket]"}]}], ",", 
          "ord"}], "]"}], " ", "+", 
        RowBox[{"ex2ord", "[", 
         RowBox[{
          RowBox[{
           SubscriptBox["RR", "7"], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"L", "[", 
               RowBox[{"U", ",", "\[Alpha]", ",", 
                RowBox[{"ord", "-", "1"}]}], "]"}], ".", 
              RowBox[{"L", "[", 
               RowBox[{"U", ",", "\[Alpha]", ",", 
                RowBox[{"ord", "-", "1"}]}], "]"}]}], ")"}], 
            "\[LeftDoubleBracket]", 
            RowBox[{"k", ",", "l"}], "\[RightDoubleBracket]"}], " ", 
           RowBox[{
            RowBox[{"mt", "[", 
             RowBox[{"U", ",", "ord"}], "]"}], "\[LeftDoubleBracket]", 
            RowBox[{"i", ",", "j"}], "\[RightDoubleBracket]"}]}], " ", ",", 
          "ord"}], "]"}], "+", 
        RowBox[{"ex2ord", "[", 
         RowBox[{
          RowBox[{
           SubscriptBox["RR", "8"], 
           RowBox[{
            RowBox[{"L", "[", 
             RowBox[{"U", ",", "\[Alpha]", ",", 
              RowBox[{"ord", "-", "1"}]}], "]"}], "\[LeftDoubleBracket]", 
            RowBox[{"k", ",", "l"}], "\[RightDoubleBracket]"}], " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"akom", "[", 
              RowBox[{
               RowBox[{"mt", "[", 
                RowBox[{"U", ",", "ord"}], "]"}], ",", 
               RowBox[{"L", "[", 
                RowBox[{"U", ",", "\[Alpha]", ",", 
                 RowBox[{"ord", "-", "1"}]}], "]"}]}], "]"}], ")"}], 
            "\[LeftDoubleBracket]", 
            RowBox[{"i", ",", "j"}], "\[RightDoubleBracket]"}]}], " ", ",", 
          "ord"}], "]"}], "-", 
        RowBox[{"ex2ord", "[", 
         RowBox[{
          RowBox[{"\[ImaginaryI]", " ", 
           SubscriptBox["RR", "9"], 
           RowBox[{
            RowBox[{"L", "[", 
             RowBox[{"U", ",", "\[Alpha]", ",", 
              RowBox[{"ord", "-", "1"}]}], "]"}], "\[LeftDoubleBracket]", 
            RowBox[{"k", ",", "l"}], "\[RightDoubleBracket]"}], " ", 
           "\[ImaginaryI]", " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"kom", "[", 
              RowBox[{
               RowBox[{"mtmin", "[", 
                RowBox[{"U", ",", "ord"}], "]"}], ",", 
               RowBox[{"L", "[", 
                RowBox[{"U", ",", "\[Alpha]", ",", 
                 RowBox[{"ord", "-", "1"}]}], "]"}]}], "]"}], ")"}], 
            "\[LeftDoubleBracket]", 
            RowBox[{"i", ",", "j"}], "\[RightDoubleBracket]"}]}], " ", ",", 
          "ord"}], "]"}], "+", 
        RowBox[{"ex2ord", "[", 
         RowBox[{
          RowBox[{
           SubscriptBox["RR", "10"], 
           RowBox[{"Tr", "[", 
            RowBox[{"mt", "[", 
             RowBox[{"U", ",", "ord"}], "]"}], "]"}], "*", 
           RowBox[{
            RowBox[{"L", "[", 
             RowBox[{"U", ",", "\[Alpha]", ",", 
              RowBox[{"ord", "-", "1"}]}], "]"}], "\[LeftDoubleBracket]", 
            RowBox[{"i", ",", "j"}], "\[RightDoubleBracket]"}], " ", 
           RowBox[{
            RowBox[{"L", "[", 
             RowBox[{"U", ",", "\[Alpha]", ",", 
              RowBox[{"ord", "-", "1"}]}], "]"}], "\[LeftDoubleBracket]", 
            RowBox[{"k", ",", "l"}], "\[RightDoubleBracket]"}]}], " ", ",", 
          "ord"}], "]"}], "+", 
        RowBox[{"ex2ord", "[", 
         RowBox[{
          RowBox[{
           SubscriptBox["RR", "11"], 
           RowBox[{
            RowBox[{"mt", "[", 
             RowBox[{"U", ",", "ord"}], "]"}], "\[LeftDoubleBracket]", 
            RowBox[{"i", ",", "j"}], "\[RightDoubleBracket]"}], " ", 
           RowBox[{
            RowBox[{"mt", "[", 
             RowBox[{"U", ",", "ord"}], "]"}], "\[LeftDoubleBracket]", 
            RowBox[{"k", ",", "l"}], "\[RightDoubleBracket]"}]}], " ", ",", 
          "ord"}], "]"}], "+", 
        RowBox[{"ex2ord", "[", 
         RowBox[{
          RowBox[{
           SubscriptBox["RR", "12"], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"\[ImaginaryI]", " ", 
              RowBox[{"mtmin", "[", 
               RowBox[{"U", ",", "ord"}], "]"}]}], ")"}], 
            "\[LeftDoubleBracket]", 
            RowBox[{"i", ",", "j"}], "\[RightDoubleBracket]"}], " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"\[ImaginaryI]", " ", 
              RowBox[{"mtmin", "[", 
               RowBox[{"U", ",", "ord"}], "]"}]}], ")"}], 
            "\[LeftDoubleBracket]", 
            RowBox[{"k", ",", "l"}], "\[RightDoubleBracket]"}]}], " ", ",", 
          "ord"}], "]"}], "+", 
        RowBox[{"ex2ord", "[", 
         RowBox[{
          RowBox[{"\[ImaginaryI]", " ", 
           SubscriptBox["RR", "13"], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{
                SubscriptBox[
                 OverscriptBox["U", "^"], 
                 RowBox[{"ord", "-", "3"}]], "[", "var", "]"}], ".", 
               RowBox[{"FR", "[", 
                RowBox[{"var", ",", "\[Alpha]", ",", "\[Beta]"}], "]"}], ".", 
               
               RowBox[{
                SubscriptBox["U", 
                 RowBox[{"ord", "-", "3"}]], "[", "var", "]"}]}], "+", 
              RowBox[{"FL", "[", 
               RowBox[{"var", ",", "\[Alpha]", ",", "\[Beta]"}], "]"}]}], 
             ")"}], "\[LeftDoubleBracket]", 
            RowBox[{"i", ",", "j"}], "\[RightDoubleBracket]"}], " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"L", "[", 
               RowBox[{"U", ",", "\[Alpha]", ",", 
                RowBox[{"ord", "-", "2"}]}], "]"}], ".", 
              RowBox[{"L", "[", 
               RowBox[{"U", ",", "\[Beta]", ",", 
                RowBox[{"ord", "-", "2"}]}], "]"}]}], ")"}], 
            "\[LeftDoubleBracket]", 
            RowBox[{"k", ",", "l"}], "\[RightDoubleBracket]"}]}], " ", ",", 
          "ord"}], "]"}], "+", 
        RowBox[{"ex2ord", "[", 
         RowBox[{
          RowBox[{"\[ImaginaryI]", " ", 
           SubscriptBox["RR", "14"], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"L", "[", 
               RowBox[{"U", ",", "\[Alpha]", ",", 
                RowBox[{"ord", "-", "2"}]}], "]"}], ".", 
              RowBox[{"L", "[", 
               RowBox[{"U", ",", "\[Beta]", ",", 
                RowBox[{"ord", "-", "2"}]}], "]"}]}], ")"}], 
            "\[LeftDoubleBracket]", 
            RowBox[{"k", ",", "l"}], "\[RightDoubleBracket]"}], " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{
                SubscriptBox[
                 OverscriptBox["U", "^"], 
                 RowBox[{"ord", "-", "3"}]], "[", "var", "]"}], ".", 
               RowBox[{"FR", "[", 
                RowBox[{"var", ",", "\[Alpha]", ",", "\[Beta]"}], "]"}], ".", 
               
               RowBox[{
                SubscriptBox["U", 
                 RowBox[{"ord", "-", "3"}]], "[", "var", "]"}]}], "-", 
              RowBox[{"FL", "[", 
               RowBox[{"var", ",", "\[Alpha]", ",", "\[Beta]"}], "]"}]}], 
             ")"}], "\[LeftDoubleBracket]", 
            RowBox[{"i", ",", "j"}], "\[RightDoubleBracket]"}]}], " ", ",", 
          "ord"}], "]"}], "+", 
        RowBox[{"ex2ord", "[", 
         RowBox[{
          RowBox[{"\[ImaginaryI]", " ", 
           SubscriptBox["RR", "15"], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"kom", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{
                  SubscriptBox[
                   OverscriptBox["U", "^"], 
                   RowBox[{"ord", "-", "3"}]], "[", "var", "]"}], ".", 
                 RowBox[{"FR", "[", 
                  RowBox[{"var", ",", "\[Alpha]", ",", "\[Beta]"}], "]"}], 
                 ".", 
                 RowBox[{
                  SubscriptBox["U", 
                   RowBox[{"ord", "-", "3"}]], "[", "var", "]"}]}], "+", 
                RowBox[{"FL", "[", 
                 RowBox[{"var", ",", "\[Alpha]", ",", "\[Beta]"}], "]"}]}], 
               ",", 
               RowBox[{"L", "[", 
                RowBox[{"U", ",", "\[Alpha]", ",", 
                 RowBox[{"ord", "-", "2"}]}], "]"}]}], "]"}], ")"}], 
            "\[LeftDoubleBracket]", 
            RowBox[{"i", ",", "j"}], "\[RightDoubleBracket]"}], " ", 
           RowBox[{
            RowBox[{"L", "[", 
             RowBox[{"U", ",", "\[Beta]", ",", 
              RowBox[{"ord", "-", "2"}]}], "]"}], "\[LeftDoubleBracket]", 
            RowBox[{"k", ",", "l"}], "\[RightDoubleBracket]"}]}], ",", 
          "ord"}], "]"}], " ", "+", 
        RowBox[{"ex2ord", "[", 
         RowBox[{
          RowBox[{"\[ImaginaryI]", " ", 
           SubscriptBox["RR", "16"], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"kom", "[", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{
                   SubscriptBox[
                    OverscriptBox["U", "^"], 
                    RowBox[{"ord", "-", "3"}]], "[", "var", "]"}], ".", 
                  RowBox[{"FR", "[", 
                   RowBox[{"var", ",", "\[Alpha]", ",", "\[Beta]"}], "]"}], 
                  ".", 
                  RowBox[{
                   SubscriptBox["U", 
                    RowBox[{"ord", "-", "3"}]], "[", "var", "]"}]}], "-", 
                 RowBox[{"FL", "[", 
                  RowBox[{"var", ",", "\[Alpha]", ",", "\[Beta]"}], "]"}]}], 
                ")"}], ",", 
               RowBox[{"L", "[", 
                RowBox[{"U", ",", "\[Alpha]", ",", 
                 RowBox[{"ord", "-", "2"}]}], "]"}]}], "]"}], ")"}], 
            "\[LeftDoubleBracket]", 
            RowBox[{"i", ",", "j"}], "\[RightDoubleBracket]"}], " ", 
           RowBox[{
            RowBox[{"L", "[", 
             RowBox[{"U", ",", "\[Beta]", ",", 
              RowBox[{"ord", "-", "2"}]}], "]"}], "\[LeftDoubleBracket]", 
            RowBox[{"k", ",", "l"}], "\[RightDoubleBracket]"}]}], " ", ",", 
          "ord"}], "]"}], "+", 
        RowBox[{"ex2ord", "[", 
         RowBox[{
          RowBox[{
           SubscriptBox["RR", "17"], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{
                SubscriptBox[
                 OverscriptBox["U", "^"], 
                 RowBox[{"ord", "-", "2"}]], "[", "var", "]"}], ".", 
               RowBox[{"FR", "[", 
                RowBox[{"var", ",", "\[Alpha]", ",", "\[Beta]"}], "]"}], ".", 
               
               RowBox[{
                SubscriptBox["U", 
                 RowBox[{"ord", "-", "2"}]], "[", "var", "]"}]}], "+", 
              RowBox[{"FL", "[", 
               RowBox[{"var", ",", "\[Alpha]", ",", "\[Beta]"}], "]"}]}], 
             ")"}], "\[LeftDoubleBracket]", 
            RowBox[{"i", ",", "j"}], "\[RightDoubleBracket]"}], " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{
                SubscriptBox[
                 OverscriptBox["U", "^"], 
                 RowBox[{"ord", "-", "2"}]], "[", "var", "]"}], ".", 
               RowBox[{"FR", "[", 
                RowBox[{"var", ",", "\[Alpha]", ",", "\[Beta]"}], "]"}], ".", 
               
               RowBox[{
                SubscriptBox["U", 
                 RowBox[{"ord", "-", "2"}]], "[", "var", "]"}]}], "+", 
              RowBox[{"FL", "[", 
               RowBox[{"var", ",", "\[Alpha]", ",", "\[Beta]"}], "]"}]}], 
             ")"}], "\[LeftDoubleBracket]", 
            RowBox[{"k", ",", "l"}], "\[RightDoubleBracket]"}]}], ",", 
          "ord"}], "]"}], " ", "+", 
        RowBox[{"ex2ord", "[", 
         RowBox[{
          RowBox[{
           SubscriptBox["RR", "18"], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{
                SubscriptBox[
                 OverscriptBox["U", "^"], 
                 RowBox[{"ord", "-", "2"}]], "[", "var", "]"}], ".", 
               RowBox[{"FR", "[", 
                RowBox[{"var", ",", "\[Alpha]", ",", "\[Beta]"}], "]"}], ".", 
               
               RowBox[{
                SubscriptBox["U", 
                 RowBox[{"ord", "-", "2"}]], "[", "var", "]"}]}], "-", 
              RowBox[{"FL", "[", 
               RowBox[{"var", ",", "\[Alpha]", ",", "\[Beta]"}], "]"}]}], 
             ")"}], "\[LeftDoubleBracket]", 
            RowBox[{"k", ",", "l"}], "\[RightDoubleBracket]"}], " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{
                SubscriptBox[
                 OverscriptBox["U", "^"], 
                 RowBox[{"ord", "-", "2"}]], "[", "var", "]"}], ".", 
               RowBox[{"FR", "[", 
                RowBox[{"var", ",", "\[Alpha]", ",", "\[Beta]"}], "]"}], ".", 
               
               RowBox[{
                SubscriptBox["U", 
                 RowBox[{"ord", "-", "2"}]], "[", "var", "]"}]}], "+", 
              RowBox[{"FL", "[", 
               RowBox[{"var", ",", "\[Alpha]", ",", "\[Beta]"}], "]"}]}], 
             ")"}], "\[LeftDoubleBracket]", 
            RowBox[{"i", ",", "j"}], "\[RightDoubleBracket]"}]}], " ", ",", 
          "ord"}], "]"}], "+", 
        RowBox[{"ex2ord", "[", 
         RowBox[{
          RowBox[{
           SubscriptBox["RR", "19"], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{
                SubscriptBox[
                 OverscriptBox["U", "^"], 
                 RowBox[{"ord", "-", "2"}]], "[", "var", "]"}], ".", 
               RowBox[{"FR", "[", 
                RowBox[{"var", ",", "\[Alpha]", ",", "\[Beta]"}], "]"}], ".", 
               
               RowBox[{
                SubscriptBox["U", 
                 RowBox[{"ord", "-", "2"}]], "[", "var", "]"}]}], "-", 
              RowBox[{"FL", "[", 
               RowBox[{"var", ",", "\[Alpha]", ",", "\[Beta]"}], "]"}]}], 
             ")"}], "\[LeftDoubleBracket]", 
            RowBox[{"i", ",", "j"}], "\[RightDoubleBracket]"}], " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{
                SubscriptBox[
                 OverscriptBox["U", "^"], 
                 RowBox[{"ord", "-", "2"}]], "[", "var", "]"}], ".", 
               RowBox[{"FR", "[", 
                RowBox[{"var", ",", "\[Alpha]", ",", "\[Beta]"}], "]"}], ".", 
               
               RowBox[{
                SubscriptBox["U", 
                 RowBox[{"ord", "-", "2"}]], "[", "var", "]"}]}], "-", 
              RowBox[{"FL", "[", 
               RowBox[{"var", ",", "\[Alpha]", ",", "\[Beta]"}], "]"}]}], 
             ")"}], "\[LeftDoubleBracket]", 
            RowBox[{"k", ",", "l"}], "\[RightDoubleBracket]"}]}], ",", 
          "ord"}], "]"}], " ", "+", 
        RowBox[{"ex2ord", "[", 
         RowBox[{
          RowBox[{"\[ImaginaryI]", " ", 
           SubscriptBox["RR", "20"], 
           RowBox[{"\[Epsilon]", "^", 
            RowBox[{"(", "\[Xi]\[Rho]\[Sigma]\[Tau]", ")"}]}], " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"L", "[", 
               RowBox[{"U", ",", "\[Xi]", ",", 
                RowBox[{"ord", "-", "3"}]}], "]"}], ".", 
              RowBox[{"L", "[", 
               RowBox[{"U", ",", "\[Rho]", ",", 
                RowBox[{"ord", "-", "3"}]}], "]"}]}], ")"}], 
            "\[LeftDoubleBracket]", 
            RowBox[{"i", ",", "j"}], "\[RightDoubleBracket]"}], " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"L", "[", 
               RowBox[{"U", ",", "\[Sigma]", ",", 
                RowBox[{"ord", "-", "3"}]}], "]"}], ".", 
              RowBox[{"L", "[", 
               RowBox[{"U", ",", "\[Tau]", ",", 
                RowBox[{"ord", "-", "3"}]}], "]"}]}], ")"}], 
            "\[LeftDoubleBracket]", 
            RowBox[{"k", ",", "l"}], "\[RightDoubleBracket]"}]}], ",", 
          "ord"}], "]"}], " ", "+", 
        RowBox[{"ex2ord", "[", 
         RowBox[{
          RowBox[{"\[ImaginaryI]", " ", 
           SubscriptBox["RR", "21"], 
           RowBox[{"\[Epsilon]", "^", 
            RowBox[{"(", "\[Xi]\[Rho]\[Sigma]\[Tau]", ")"}]}], " ", 
           RowBox[{
            RowBox[{"L", "[", 
             RowBox[{"U", ",", "\[Xi]", ",", 
              RowBox[{"ord", "-", "3"}]}], "]"}], "\[LeftDoubleBracket]", 
            RowBox[{"i", ",", "j"}], "\[RightDoubleBracket]"}], " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"L", "[", 
               RowBox[{"U", ",", "\[Rho]", ",", 
                RowBox[{"ord", "-", "3"}]}], "]"}], ".", 
              RowBox[{"L", "[", 
               RowBox[{"U", ",", "\[Sigma]", ",", 
                RowBox[{"ord", "-", "3"}]}], "]"}], ".", 
              RowBox[{"L", "[", 
               RowBox[{"U", ",", "\[Tau]", ",", 
                RowBox[{"ord", "-", "3"}]}], "]"}]}], ")"}], 
            "\[LeftDoubleBracket]", 
            RowBox[{"k", ",", "l"}], "\[RightDoubleBracket]"}]}], " ", ",", 
          "ord"}], "]"}], "+", 
        RowBox[{"ex2ord", "[", 
         RowBox[{
          RowBox[{
           SubscriptBox["RR", "22"], 
           RowBox[{"\[Epsilon]", "^", 
            RowBox[{"(", "\[Xi]\[Rho]\[Sigma]\[Tau]", ")"}]}], " ", 
           RowBox[{
            RowBox[{"L", "[", 
             RowBox[{"U", ",", "\[Xi]", ",", 
              RowBox[{"ord", "-", "2"}]}], "]"}], "\[LeftDoubleBracket]", 
            RowBox[{"i", ",", "j"}], "\[RightDoubleBracket]"}], " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"L", "[", 
               RowBox[{"U", ",", "\[Rho]", ",", 
                RowBox[{"ord", "-", "2"}]}], "]"}], ".", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{
                  SubscriptBox[
                   OverscriptBox["U", "^"], 
                   RowBox[{"ord", "-", "3"}]], "[", "var", "]"}], ".", 
                 RowBox[{"FR", "[", 
                  RowBox[{"var", ",", "\[Sigma]", ",", "\[Tau]"}], "]"}], ".", 
                 RowBox[{
                  SubscriptBox["U", 
                   RowBox[{"ord", "-", "3"}]], "[", "var", "]"}]}], "+", 
                RowBox[{"FL", "[", 
                 RowBox[{"var", ",", "\[Sigma]", ",", "\[Tau]"}], "]"}]}], 
               ")"}]}], ")"}], "\[LeftDoubleBracket]", 
            RowBox[{"k", ",", "l"}], "\[RightDoubleBracket]"}]}], ",", 
          "ord"}], "]"}], " ", "+", 
        RowBox[{"ex2ord", "[", 
         RowBox[{
          RowBox[{
           SubscriptBox["RR", "23"], 
           RowBox[{"\[Epsilon]", "^", 
            RowBox[{"(", "\[Xi]\[Rho]\[Sigma]\[Tau]", ")"}]}], " ", 
           RowBox[{
            RowBox[{"L", "[", 
             RowBox[{"U", ",", "\[Xi]", ",", 
              RowBox[{"ord", "-", "2"}]}], "]"}], "\[LeftDoubleBracket]", 
            RowBox[{"i", ",", "j"}], "\[RightDoubleBracket]"}], " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"L", "[", 
               RowBox[{"U", ",", "\[Rho]", ",", 
                RowBox[{"ord", "-", "2"}]}], "]"}], ".", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{
                  SubscriptBox[
                   OverscriptBox["U", "^"], 
                   RowBox[{"ord", "-", "3"}]], "[", "var", "]"}], ".", 
                 RowBox[{"FR", "[", 
                  RowBox[{"var", ",", "\[Sigma]", ",", "\[Tau]"}], "]"}], ".", 
                 RowBox[{
                  SubscriptBox["U", 
                   RowBox[{"ord", "-", "3"}]], "[", "var", "]"}]}], "-", 
                RowBox[{"FL", "[", 
                 RowBox[{"var", ",", "\[Sigma]", ",", "\[Tau]"}], "]"}]}], 
               ")"}]}], ")"}], "\[LeftDoubleBracket]", 
            RowBox[{"k", ",", "l"}], "\[RightDoubleBracket]"}]}], " ", ",", 
          "ord"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"var", "\[Rule]", "pointvar"}], "}"}]}], "]"}]}], ";", 
    RowBox[{"lgge", "=", 
     RowBox[{"lgtemp", "-", 
      RowBox[{"ex2ord", "[", 
       RowBox[{"lgtemp", ",", 
        RowBox[{"fromord", "-", "1"}]}], "]"}]}]}], ";", 
    RowBox[{"Return", "[", "lgge", "]"}]}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
    RowBox[{"lagwp427", "[", 
     StyleBox[
      RowBox[{
      "pointvar", ",", " ", "ord", ",", " ", "fromord", ",", " ", "u", ",", 
       " ", "U"}],
      FontWeight->"Plain",
      FontSlant->"Plain",
      FontTracking->"Plain",
      FontVariations->{"CompatibilityType"->0,
      "Masked"->False,
      "Outline"->False,
      "RotationAngle"->0,
      "Shadow"->False,
      "StrikeThrough"->False,
      "Underline"->False}], "]"}], " ", "is", " ", "the", " ", "27"}], "-", 
   RowBox[{
   "plet", " ", "part", " ", "of", " ", "the", " ", "nonleptonic", " ", 
    "weak", " ", "Lagrangian", " ", "of", " ", "order", " ", 
    RowBox[{
     SuperscriptBox["p", "4"], "."}]}]}], " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"lagwp427", "[", 
   RowBox[{"pointvar_", ",", "ord_", ",", "fromord_", ",", "u_", ",", "U_"}], 
   "]"}], ":=", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"stp", "==", "1"}], ",", 
    RowBox[{
     SubscriptBox["G", "27"], "*", 
     SuperscriptBox["F", "2"], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FractionBox["1", "3"], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"sublagwp427", "[", 
           RowBox[{
           "pointvar", ",", "ord", ",", "fromord", ",", "u", ",", "U", ",", 
            "2", ",", "1", ",", "1", ",", "3"}], "]"}], "+", 
          RowBox[{"sublagwp427", "[", 
           RowBox[{
           "pointvar", ",", "ord", ",", "fromord", ",", "u", ",", "U", ",", 
            "1", ",", "3", ",", "2", ",", "1"}], "]"}], "+", 
          RowBox[{"sublagwp427", "[", 
           RowBox[{
           "pointvar", ",", "ord", ",", "fromord", ",", "u", ",", "U", ",", 
            "2", ",", "3", ",", "1", ",", "1"}], "]"}], "+", 
          RowBox[{"sublagwp427", "[", 
           RowBox[{
           "pointvar", ",", "ord", ",", "fromord", ",", "u", ",", "U", ",", 
            "1", ",", "1", ",", "2", ",", "3"}], "]"}]}], ")"}]}], "-", 
       RowBox[{
        FractionBox["1", "6"], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"sublagwp427", "[", 
           RowBox[{
           "pointvar", ",", "ord", ",", "fromord", ",", "u", ",", "U", ",", 
            "2", ",", "2", ",", "2", ",", "3"}], "]"}], "+", 
          RowBox[{"sublagwp427", "[", 
           RowBox[{
           "pointvar", ",", "ord", ",", "fromord", ",", "u", ",", "U", ",", 
            "2", ",", "3", ",", "2", ",", "2"}], "]"}], "+", 
          RowBox[{"sublagwp427", "[", 
           RowBox[{
           "pointvar", ",", "ord", ",", "fromord", ",", "u", ",", "U", ",", 
            "2", ",", "3", ",", "3", ",", "3"}], "]"}], "+", 
          RowBox[{"sublagwp427", "[", 
           RowBox[{
           "pointvar", ",", "ord", ",", "fromord", ",", "u", ",", "U", ",", 
            "3", ",", "3", ",", "2", ",", "3"}], "]"}]}], ")"}]}]}], ")"}]}], 
    ",", 
    RowBox[{
     SubscriptBox[
      OverscriptBox["G", "^"], "27"], "*", 
     SuperscriptBox["F", "2"], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FractionBox["1", "3"], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"sublagwp427", "[", 
           RowBox[{
           "pointvar", ",", "ord", ",", "fromord", ",", "u", ",", "U", ",", 
            "1", ",", "2", ",", "3", ",", "1"}], "]"}], "+", 
          RowBox[{"sublagwp427", "[", 
           RowBox[{
           "pointvar", ",", "ord", ",", "fromord", ",", "u", ",", "U", ",", 
            "3", ",", "1", ",", "1", ",", "2"}], "]"}], "+", 
          RowBox[{"sublagwp427", "[", 
           RowBox[{
           "pointvar", ",", "ord", ",", "fromord", ",", "u", ",", "U", ",", 
            "3", ",", "2", ",", "1", ",", "1"}], "]"}], "+", 
          RowBox[{"sublagwp427", "[", 
           RowBox[{
           "pointvar", ",", "ord", ",", "fromord", ",", "u", ",", "U", ",", 
            "1", ",", "1", ",", "3", ",", "2"}], "]"}]}], ")"}]}], "-", 
       RowBox[{
        FractionBox["1", "6"], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"sublagwp427", "[", 
           RowBox[{
           "pointvar", ",", "ord", ",", "fromord", ",", "u", ",", "U", ",", 
            "2", ",", "2", ",", "3", ",", "2"}], "]"}], "+", 
          RowBox[{"sublagwp427", "[", 
           RowBox[{
           "pointvar", ",", "ord", ",", "fromord", ",", "u", ",", "U", ",", 
            "3", ",", "2", ",", "2", ",", "2"}], "]"}], "+", 
          RowBox[{"sublagwp427", "[", 
           RowBox[{
           "pointvar", ",", "ord", ",", "fromord", ",", "u", ",", "U", ",", 
            "3", ",", "2", ",", "3", ",", "3"}], "]"}], "+", 
          RowBox[{"sublagwp427", "[", 
           RowBox[{
           "pointvar", ",", "ord", ",", "fromord", ",", "u", ",", "U", ",", 
            "3", ",", "3", ",", "3", ",", "2"}], "]"}]}], ")"}]}]}], 
      ")"}]}]}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"lagwp4", "[", 
   RowBox[{"var_", ",", "ord_", ",", "fromord_", ",", "u_", ",", "U_"}], 
   "]"}], ":=", 
  RowBox[{
   RowBox[{"lagwp48", "[", 
    RowBox[{"var", ",", "ord", ",", "fromord", ",", "u", ",", "U"}], "]"}], 
   "+", 
   RowBox[{"lagwp427", "[", 
    RowBox[{"var", ",", "ord", ",", "fromord", ",", "u", ",", "U"}], 
    "]"}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "In", " ", "the", " ", "following", " ", "the", " ", "lists", " ", "of", 
   " ", "the", " ", "coupling", " ", "constants", " ", "are", " ", 
   RowBox[{"generated", "."}]}], " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Llist", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     SubscriptBox["L", "ii"], ",", 
     RowBox[{"{", 
      RowBox[{"ii", ",", "10"}], "}"}]}], "]"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Nlist", "=", 
   RowBox[{"Union", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"stp", "==", "1"}], ",", 
         SubscriptBox["N", "ii"], ",", 
         SubscriptBox[
          OverscriptBox["N", "^"], "ii"]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"ii", ",", "18"}], "}"}]}], "]"}], ",", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"stp", "==", "1"}], ",", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["N", "28"], ",", 
         SubscriptBox["N", "29"], ",", 
         SubscriptBox["N", "30"], ",", 
         SubscriptBox["N", "31"]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox[
          OverscriptBox["N", "^"], "28"], ",", 
         SubscriptBox[
          OverscriptBox["N", "^"], "29"], ",", 
         SubscriptBox[
          OverscriptBox["N", "^"], "30"], ",", 
         SubscriptBox[
          OverscriptBox["N", "^"], "31"]}], "}"}]}], "]"}]}], "]"}]}], 
  ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Rlist", "=", 
   RowBox[{"Union", "[", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"stp", "==", "1"}], ",", 
        SubscriptBox["R", "ii"], ",", 
        SubscriptBox[
         OverscriptBox["R", "^"], "ii"]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"ii", ",", "23"}], "}"}]}], "]"}], "]"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"constlist", "=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"stcheck", "\[Equal]", "0"}], ",", "Llist", ",", 
     RowBox[{"Union", "[", 
      RowBox[{"Llist", ",", "Nlist", ",", "Rlist"}], "]"}]}], "]"}]}], 
  ";"}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Gell", "-", 
   RowBox[{"Mann", " ", 
    RowBox[{"matrices", ":"}]}]}], " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["\[Lambda]", "1"], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], "}"}]}], ";", " ", 
  RowBox[{
   SubscriptBox["\[Lambda]", "2"], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "\[ImaginaryI]"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[ImaginaryI]", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], "}"}]}], ";", "  ", 
  RowBox[{
   RowBox[{
    RowBox[{
     SubscriptBox["\[Lambda]", "3"], "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], "}"}]}], ";"}], "  ", 
   RowBox[{
    RowBox[{
     SubscriptBox["\[Lambda]", "4"], "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "0", ",", "0"}], "}"}]}], "}"}]}], ";"}], "  ", 
   RowBox[{
    RowBox[{
     SubscriptBox["\[Lambda]", "5"], "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", 
         RowBox[{"-", "\[ImaginaryI]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[ImaginaryI]", ",", "0", ",", "0"}], "}"}]}], "}"}]}], 
    ";"}], "  ", 
   RowBox[{
    RowBox[{
     SubscriptBox["\[Lambda]", "6"], "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "1", ",", "0"}], "}"}]}], "}"}]}], ";"}], "  ", 
   RowBox[{
    SubscriptBox["\[Lambda]", "7"], "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", 
        RowBox[{"-", "\[ImaginaryI]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "\[ImaginaryI]", ",", "0"}], "}"}]}], "}"}]}]}], ";", 
  RowBox[{
   SubscriptBox["\[Lambda]", "8"], "=", 
   RowBox[{
    FractionBox["1", 
     SqrtBox["3"]], 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", 
        RowBox[{"-", "2"}]}], "}"}]}], "}"}]}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "In", " ", "the", " ", "following", " ", "expressions", " ", "the", " ", 
   "solution", " ", "of", " ", "the", " ", "classical", " ", "equation", " ", 
   "of", " ", "motion", " ", "for", " ", "each", " ", "field", " ", "is", " ", 
   RowBox[{"calculated", "."}]}], " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{"ap", "=", 
    RowBox[{"{", 
     RowBox[{
     "2", ",", "1", ",", "3", ",", "5", ",", "4", ",", "7", ",", "6", ",", 
      "8"}], "}"}]}], ";", 
   RowBox[{"Do", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"erg", "=", 
       RowBox[{"funcchange", "[", 
        RowBox[{"trans", "[", 
         RowBox[{"Simplify", "[", 
          RowBox[{"setzero", "[", 
           RowBox[{"dephi", "[", 
            RowBox[{
             RowBox[{
              FractionBox["1", 
               SuperscriptBox["f", "4"]], "*", 
              RowBox[{"ReplaceAll", "[", 
               RowBox[{
                RowBox[{"lagp2", "[", 
                 RowBox[{"var", ",", "4", ",", "u", ",", "U"}], "]"}], ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{
                   RowBox[{
                    SubscriptBox["W", "cc_"], "[", "__", "]"}], "\[Rule]", 
                   "0"}], ",", 
                  RowBox[{
                   RowBox[{
                    SubscriptBox["DW", "cc_"], "[", "__", "]"}], "\[Rule]", 
                   "0"}]}], "}"}]}], "]"}]}], ",", "ii"}], "]"}], "]"}], 
          "]"}], "]"}], "]"}]}], ";", 
      RowBox[{
       SubscriptBox["\[CapitalPhi]s", 
        RowBox[{"ap", "[", 
         RowBox[{"[", "ii", "]"}], "]"}]], "=", 
       RowBox[{"ReplaceAll", "[", 
        RowBox[{
         RowBox[{"Function", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
            "\[Phi]1", ",", "\[Phi]2", ",", "\[Phi]3", ",", "\[Phi]4", ",", 
             "\[Phi]5", ",", "\[Phi]6", ",", "\[Phi]7", ",", "\[Phi]8", ",", 
             "\[Gamma]", ",", "W1", ",", "W2", ",", "var"}], "}"}], ",", 
           "eer"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"eer", "\[Rule]", "erg"}], "}"}]}], "]"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"ii", ",", "1", ",", "8"}], "}"}]}], "]"}]}], "]"}]], "Input"],

Cell[BoxData[
 RowBox[{"If", "[", 
  RowBox[{
   RowBox[{"wpar", "\[Equal]", "1"}], ",", 
   RowBox[{"Do", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"ap", "=", 
       RowBox[{"{", 
        RowBox[{
        "2", ",", "1", ",", "3", ",", "5", ",", "4", ",", "7", ",", "6", ",", 
         "8"}], "}"}]}], ";", 
      RowBox[{"Do", "[", 
       RowBox[{
        RowBox[{"erg", "=", 
         RowBox[{
          RowBox[{"ReplaceAll", "[", 
           RowBox[{
            RowBox[{"Simplify", "[", 
             RowBox[{"setzero", "[", 
              RowBox[{"dephi", "[", 
               RowBox[{
                RowBox[{
                 FractionBox["1", 
                  SuperscriptBox["f", "4"]], "*", 
                 RowBox[{"lagp2", "[", 
                  RowBox[{"var", ",", "2", ",", "u", ",", "U"}], "]"}]}], ",",
                 "ii"}], "]"}], "]"}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"\[Alpha]", "\[Rule]", "\[Zeta]"}], "}"}]}], "]"}], "*", 
          
          FractionBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], 
           RowBox[{
            RowBox[{"sp", "[", 
             RowBox[{"wmo", ",", "wmo"}], "]"}], "-", 
            SuperscriptBox[
             SubscriptBox["M", 
              RowBox[{"ap", "[", 
               RowBox[{"[", "ii", "]"}], "]"}]], "2"]}]]}]}], ";", 
        RowBox[{
         SubscriptBox["\[Phi]sp2", 
          RowBox[{"ap", "[", 
           RowBox[{"[", "ii", "]"}], "]"}]], "=", 
         RowBox[{"ReplaceAll", "[", 
          RowBox[{
           RowBox[{"Function", "[", 
            RowBox[{
             RowBox[{"{", "var", "}"}], ",", "eer"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"eer", "\[Rule]", "erg"}], "}"}]}], "]"}]}], ";", 
        RowBox[{
         SubscriptBox["\[CurlyPhi]sp2", 
          RowBox[{"ap", "[", 
           RowBox[{"[", "ii", "]"}], "]"}]], "=", 
         RowBox[{"ReplaceAll", "[", 
          RowBox[{
           RowBox[{"Function", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
              "\[Phi]1", ",", "\[Phi]2", ",", "\[Phi]3", ",", "\[Phi]4", ",", 
               "\[Phi]5", ",", "\[Phi]6", ",", "\[Phi]7", ",", "\[Phi]8", ",",
                "\[Gamma]", ",", "W1", ",", "W2", ",", "var"}], "}"}], ",", 
             "eer"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"eer", "\[Rule]", 
             RowBox[{"funcchange", "[", 
              RowBox[{"trans", "[", "erg", "]"}], "]"}]}], "}"}]}], "]"}]}], 
        ";", 
        RowBox[{
         SubscriptBox[
          OverscriptBox["\[CurlyPhi]sp2", "_"], 
          RowBox[{"ap", "[", 
           RowBox[{"[", "ii", "]"}], "]"}]], "=", 
         RowBox[{"ReplaceAll", "[", 
          RowBox[{
           RowBox[{"Function", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
              "\[Phi]1", ",", "\[Phi]2", ",", "\[Phi]3", ",", "\[Phi]4", ",", 
               "\[Phi]5", ",", "\[Phi]6", ",", "\[Phi]7", ",", "\[Phi]8", ",",
                "\[Gamma]", ",", "W1", ",", "W2", ",", "var", ",", "ind"}], 
              "}"}], ",", "eer"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"eer", "->", 
             RowBox[{"funcchange", "[", 
              RowBox[{"trans", "[", 
               RowBox[{"de", "[", 
                RowBox[{"erg", ",", "var", ",", "ind"}], "]"}], "]"}], 
              "]"}]}], "}"}]}], "]"}]}]}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"ii", ",", "1", ",", "8"}], "}"}]}], "]"}]}], "]"}]], "Input"],

Cell[BoxData[
 RowBox[{"If", "[", 
  RowBox[{
   RowBox[{"wpar", "\[Equal]", "1"}], ",", 
   RowBox[{"Do", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"ap", "=", 
       RowBox[{"{", 
        RowBox[{
        "2", ",", "1", ",", "3", ",", "5", ",", "4", ",", "7", ",", "6", ",", 
         "8"}], "}"}]}], ";", 
      RowBox[{"Do", "[", 
       RowBox[{
        RowBox[{"erg", "=", 
         RowBox[{
          RowBox[{"ReplaceAll", "[", 
           RowBox[{
            RowBox[{"Simplify", "[", 
             RowBox[{"setzero", "[", 
              RowBox[{"dephi", "[", 
               RowBox[{
                RowBox[{
                 FractionBox["1", 
                  SuperscriptBox["f", "4"]], "*", 
                 RowBox[{"getordns", "[", 
                  RowBox[{
                   RowBox[{"lagp4", "[", 
                    RowBox[{"var", ",", "2", ",", "u", ",", "U"}], "]"}], ",",
                    "1", ",", 
                   SubscriptBox["C", "w"]}], "]"}]}], ",", "ii"}], "]"}], 
              "]"}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"\[Alpha]", "\[Rule]", "\[Zeta]"}], "}"}]}], "]"}], "*", 
          
          FractionBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], 
           RowBox[{
            RowBox[{"sp", "[", 
             RowBox[{"wmo", ",", "wmo"}], "]"}], "-", 
            SuperscriptBox[
             SubscriptBox["M", 
              RowBox[{"ap", "[", 
               RowBox[{"[", "ii", "]"}], "]"}]], "2"]}]]}]}], ";", 
        RowBox[{
         SubscriptBox["\[CurlyPhi]sp4", 
          RowBox[{"ap", "[", 
           RowBox[{"[", "ii", "]"}], "]"}]], "=", 
         RowBox[{"ReplaceAll", "[", 
          RowBox[{
           RowBox[{"Function", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
              "\[Phi]1", ",", "\[Phi]2", ",", "\[Phi]3", ",", "\[Phi]4", ",", 
               "\[Phi]5", ",", "\[Phi]6", ",", "\[Phi]7", ",", "\[Phi]8", ",",
                "\[Gamma]", ",", "W1", ",", "W2", ",", "var"}], "}"}], ",", 
             "eer"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"eer", "\[Rule]", 
             RowBox[{"funcchange", "[", 
              RowBox[{"trans", "[", "erg", "]"}], "]"}]}], "}"}]}], "]"}]}], 
        ";", 
        RowBox[{
         SubscriptBox[
          OverscriptBox["\[CurlyPhi]sp4", "_"], 
          RowBox[{"ap", "[", 
           RowBox[{"[", "ii", "]"}], "]"}]], "=", 
         RowBox[{"ReplaceAll", "[", 
          RowBox[{
           RowBox[{"Function", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
              "\[Phi]1", ",", "\[Phi]2", ",", "\[Phi]3", ",", "\[Phi]4", ",", 
               "\[Phi]5", ",", "\[Phi]6", ",", "\[Phi]7", ",", "\[Phi]8", ",",
                "\[Gamma]", ",", "W1", ",", "W2", ",", "var", ",", "ind"}], 
              "}"}], ",", "eer"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"eer", "->", 
             RowBox[{"funcchange", "[", 
              RowBox[{"trans", "[", 
               RowBox[{"de", "[", 
                RowBox[{"erg", ",", "var", ",", "ind"}], "]"}], "]"}], 
              "]"}]}], "}"}]}], "]"}]}]}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"ii", ",", "1", ",", "8"}], "}"}]}], "]"}]}], "]"}]], "Input"],

Cell[BoxData[
 RowBox[{"If", "[", 
  RowBox[{
   RowBox[{"wpar", "\[Equal]", "1"}], ",", 
   RowBox[{"Do", "[", 
    RowBox[{
     RowBox[{"ap", "=", 
      RowBox[{"{", 
       RowBox[{
       "2", ",", "1", ",", "3", ",", "5", ",", "4", ",", "7", ",", "6", ",", 
        "8"}], "}"}]}], ";", 
     RowBox[{"Do", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"erg", "=", 
         RowBox[{"funcchange", "[", 
          RowBox[{"trans", "[", 
           RowBox[{"wkorr", "[", 
            RowBox[{"Simplify", "[", 
             RowBox[{"setzero", "[", 
              RowBox[{"dephi", "[", 
               RowBox[{
                RowBox[{
                 FractionBox["1", 
                  SuperscriptBox["f", "4"]], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"lagp2", "[", 
                    RowBox[{"var", ",", "4", ",", "u", ",", "U"}], "]"}], "-", 
                   RowBox[{"lagp2", "[", 
                    RowBox[{"var", ",", "2", ",", "u", ",", "U"}], "]"}], "+", 
                   RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{"wpar", "\[Equal]", "1"}], ",", 
                    RowBox[{"getordns", "[", 
                    RowBox[{
                    RowBox[{"ReplaceAll", "[", 
                    RowBox[{
                    RowBox[{"ReplaceAll", "[", 
                    RowBox[{
                    RowBox[{"insertbilin", "[", 
                    RowBox[{
                    RowBox[{"lagp2", "[", 
                    RowBox[{"var", ",", "4", ",", "u", ",", "U"}], "]"}], ",",
                     "4"}], "]"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"\[CurlyPhi]", "->", "\[Phi]sp2"}], "}"}]}], 
                    "]"}], ",", 
                    RowBox[{"dete", "->", "de"}]}], "]"}], ",", "1", ",", 
                    SubscriptBox["C", "w"]}], "]"}], ",", "0"}], "]"}]}], 
                  ")"}]}], ",", "ii"}], "]"}], "]"}], "]"}], "]"}], "]"}], 
          "]"}]}], ";", 
        RowBox[{
         SubscriptBox["\[CapitalPhi]sa", 
          RowBox[{"ap", "[", 
           RowBox[{"[", "ii", "]"}], "]"}]], "=", 
         RowBox[{"ReplaceAll", "[", 
          RowBox[{
           RowBox[{"Function", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
              "\[Phi]1", ",", "\[Phi]2", ",", "\[Phi]3", ",", "\[Phi]4", ",", 
               "\[Phi]5", ",", "\[Phi]6", ",", "\[Phi]7", ",", "\[Phi]8", ",",
                "\[Gamma]", ",", "W1", ",", "W2", ",", "var"}], "}"}], ",", 
             "eer"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"eer", "\[Rule]", "erg"}], "}"}]}], "]"}]}]}], ",", 
       RowBox[{"{", 
        RowBox[{"ii", ",", "1", ",", "8"}], "}"}]}], "]"}]}], "]"}]}], 
  "]"}]], "Input"],

Cell[BoxData[
 RowBox[{"If", "[", 
  RowBox[{
   RowBox[{"stcheck", "\[Equal]", "1"}], ",", 
   RowBox[{"fieldtransform", "[", 
    RowBox[{
     RowBox[{"lagwp2", "[", 
      RowBox[{"x", ",", "2", ",", "2", ",", "u", ",", "U"}], "]"}], ",", 
     "\[Phi]wp2", ",", "\[CurlyPhi]p2"}], "]"}]}], "]"}]], "Input"],

Cell[BoxData[
 RowBox[{"If", "[", 
  RowBox[{
   RowBox[{"stcheck", "\[Equal]", "1"}], ",", 
   RowBox[{"fieldtransform2", "[", 
    RowBox[{
     RowBox[{"lagwp2", "[", 
      RowBox[{"x", ",", "2", ",", "2", ",", "u", ",", "U"}], "]"}], ",", 
     "\[Phi]wp2p", ",", "\[CurlyPhi]p2p"}], "]"}]}], "]"}]], "Input"],

Cell[BoxData[
 RowBox[{"If", "[", 
  RowBox[{
   RowBox[{"stcheck", "\[Equal]", "1"}], ",", 
   RowBox[{"Do", "[", 
    RowBox[{
     RowBox[{"ap", "=", 
      RowBox[{"{", 
       RowBox[{
       "2", ",", "1", ",", "3", ",", "5", ",", "4", ",", "7", ",", "6", ",", 
        "8"}], "}"}]}], ";", 
     RowBox[{"Do", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"erg", "=", 
         RowBox[{
          RowBox[{"funcchange", "[", 
           RowBox[{"trans", "[", 
            RowBox[{"Simplify", "[", 
             RowBox[{"setzero", "[", 
              RowBox[{"dephi", "[", 
               RowBox[{
                RowBox[{
                 FractionBox["1", 
                  SuperscriptBox["f", "4"]], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"lagwp2", "[", 
                    RowBox[{"var", ",", "4", ",", "3", ",", "u", ",", "U"}], 
                    "]"}], "+", 
                   RowBox[{"ReplaceAll", "[", 
                    RowBox[{
                    RowBox[{"ReplaceAll", "[", 
                    RowBox[{
                    RowBox[{"insertbilin", "[", 
                    RowBox[{
                    RowBox[{"lagp2", "[", 
                    RowBox[{"var", ",", "4", ",", "u", ",", "U"}], "]"}], ",",
                     "4"}], "]"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"\[CurlyPhi]", "->", "\[Phi]wp2p"}], "}"}]}], 
                    "]"}], ",", 
                    RowBox[{"dete", "->", "de"}]}], "]"}]}], ")"}]}], ",", 
                "ii"}], "]"}], "]"}], "]"}], "]"}], "]"}], "+", 
          RowBox[{"ReplaceAll", "[", 
           RowBox[{
            RowBox[{
             SubscriptBox["\[CurlyPhi]p2p", 
              RowBox[{"ap", "[", 
               RowBox[{"[", "ii", "]"}], "]"}]], "[", 
             RowBox[{"[", "2", "]"}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"\[Phi]1", "\[Rule]", "1"}], ",", 
              RowBox[{"\[Phi]2", "\[Rule]", "1"}], ",", 
              RowBox[{"\[Phi]3", "\[Rule]", "1"}], ",", 
              RowBox[{"\[Phi]4", "\[Rule]", "1"}], ",", 
              RowBox[{"\[Phi]5", "\[Rule]", "1"}], ",", 
              RowBox[{"\[Phi]6", "\[Rule]", "1"}], ",", 
              RowBox[{"\[Phi]7", "\[Rule]", "1"}], ",", 
              RowBox[{"\[Phi]8", "\[Rule]", "1"}], ",", 
              RowBox[{"\[Gamma]", "\[Rule]", "1"}], ",", 
              RowBox[{"W1", "\[Rule]", "1"}], ",", 
              RowBox[{"W2", "\[Rule]", "1"}], ",", 
              RowBox[{
               RowBox[{
                SubscriptBox["e", "i_"], "[", "var_", "]"}], "\[Rule]", 
               RowBox[{
                SubscriptBox["\[CapitalPhi]s", "i"], "[", 
                RowBox[{
                "\[Phi]1", ",", "\[Phi]2", ",", "\[Phi]3", ",", "\[Phi]4", 
                 ",", "\[Phi]5", ",", "\[Phi]6", ",", "\[Phi]7", ",", 
                 "\[Phi]8", ",", "\[Gamma]", ",", "W1", ",", "W2", ",", 
                 "var"}], "]"}]}]}], "}"}]}], "]"}]}]}], ";", 
        RowBox[{
         SubscriptBox["\[CapitalPhi]wp", 
          RowBox[{"ap", "[", 
           RowBox[{"[", "ii", "]"}], "]"}]], "=", 
         RowBox[{"ReplaceAll", "[", 
          RowBox[{
           RowBox[{"Function", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
              "\[Phi]1", ",", "\[Phi]2", ",", "\[Phi]3", ",", "\[Phi]4", ",", 
               "\[Phi]5", ",", "\[Phi]6", ",", "\[Phi]7", ",", "\[Phi]8", ",",
                "\[Gamma]", ",", "W1", ",", "W2", ",", "var"}], "}"}], ",", 
             "eer"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"eer", "->", "erg"}], "}"}]}], "]"}]}], ";", 
        RowBox[{
         SubscriptBox["\[CapitalPhi]w", 
          RowBox[{"ap", "[", 
           RowBox[{"[", "ii", "]"}], "]"}]], "=", 
         RowBox[{"ReplaceAll", "[", 
          RowBox[{
           SubscriptBox["\[CapitalPhi]wp", 
            RowBox[{"ap", "[", 
             RowBox[{"[", "ii", "]"}], "]"}]], ",", 
           RowBox[{"{", 
            RowBox[{"Mp", "\[Rule]", "M"}], "}"}]}], "]"}]}]}], ",", 
       RowBox[{"{", 
        RowBox[{"ii", ",", "1", ",", "8"}], "}"}]}], "]"}]}], "]"}]}], 
  "]"}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "In", " ", "some", " ", "cases", " ", "the", " ", "trees", " ", "coming", 
   " ", "from", " ", "the", " ", "solution", " ", "of", " ", "the", " ", 
   "classical", " ", "equation", " ", "of", " ", "motion", " ", "are", " ", 
   "set", " ", "to", " ", "zero", " ", "and", " ", "the", " ", "following", 
   " ", "identities", " ", "are", " ", 
   RowBox[{"needed", "."}]}], " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["0", "cc_"], "[", "__", "]"}], ":=", "0", " "}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox[
    OverscriptBox["0", "_"], "cc_"], "[", "__", "]"}], ":=", "0", 
  " "}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox[
    OverscriptBox["0", 
     OverscriptBox["_", "_"]], "cc_"], "[", "__", "]"}], ":=", "0", 
  " "}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"strongp2", " ", "is", " ", "the", " ", "order", " ", 
    SuperscriptBox["p", "2"], " ", "part", " ", "coming", " ", "from", " ", 
    "the", " ", "strong", " ", "Lagrangian"}], ",", " ", 
   RowBox[{
   "where", " ", "trees", " ", "or", " ", "bilinear", " ", "terms", " ", 
    "have", " ", "to", " ", "be", " ", 
    RowBox[{"added", "."}]}]}], " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"strongp2", "=", 
   RowBox[{"dot0", "[", 
    RowBox[{"dot0", "[", 
     RowBox[{
      RowBox[{"eomp2", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"lagp2", "[", 
          RowBox[{"x", ",", "4", ",", "u", ",", "U"}], "]"}], "-", 
         RowBox[{"lagp2", "[", 
          RowBox[{"x", ",", "2", ",", "u", ",", "U"}], "]"}]}], ",", "6", ",", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"stcheck", "==", "0"}], ",", 
          FractionBox["1", "2"], ",", "1"}], "]"}]}], "]"}], "+", 
      RowBox[{
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{"addbilinp2", "[", 
          RowBox[{
           RowBox[{"lagp2", "[", 
            RowBox[{"x", ",", "6", ",", 
             RowBox[{"uw", "[", "jj", "]"}], ",", 
             RowBox[{"Uw", "[", "jj", "]"}]}], "]"}], ",", "6"}], "]"}], ",", 
         
         RowBox[{"{", 
          RowBox[{"jj", ",", 
           RowBox[{"Length", "[", "nonexmeson", "]"}]}], "}"}]}], "]"}], "/", 
       
       RowBox[{"Length", "[", "nonexmeson", "]"}]}]}], "]"}], "]"}]}], 
  ";"}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "lagtreep2", " ", "is", " ", "the", " ", "complete", " ", "order", " ", 
   SuperscriptBox["p", "2"], " ", 
   RowBox[{"part", "."}]}], " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"lagtreep2", "=", 
   RowBox[{"strongp2", "+", 
    RowBox[{"ReplaceAll", "[", 
     RowBox[{
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"stcheck", "==", "0"}], ",", 
        RowBox[{
         RowBox[{"getord", "[", 
          RowBox[{
           RowBox[{"setzero", "[", 
            RowBox[{"lagp2", "[", 
             RowBox[{"x", ",", "6", ",", "ur", ",", "Ur"}], "]"}], "]"}], ",",
            "6"}], "]"}], "+", 
         RowBox[{"getord", "[", 
          RowBox[{
           RowBox[{"setzero", "[", 
            RowBox[{"lagp2", "[", 
             RowBox[{"x", ",", "5", ",", "ur", ",", "Ur"}], "]"}], "]"}], ",",
            "5"}], "]"}]}], ",", 
        RowBox[{"setzero", "[", 
         RowBox[{"lagwp2", "[", 
          RowBox[{"x", ",", "6", ",", "3", ",", "ur", ",", "Ur"}], "]"}], 
         "]"}]}], "]"}], ",", 
      RowBox[{"Flatten", "[", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{
             SubscriptBox["\[Phi]", "ii"], "[", "x_", "]"}], "->", 
            RowBox[{
             RowBox[{
              SubscriptBox["\[Phi]", "ii"], "[", "x", "]"}], " ", 
             RowBox[{"fp", "[", 
              RowBox[{"[", "ii", "]"}], "]"}]}]}], ",", 
           RowBox[{
            RowBox[{
             SubscriptBox["D\[Phi]", "ii"], "[", 
             RowBox[{"x_", ",", "ind_"}], "]"}], "->", 
            RowBox[{
             RowBox[{
              SubscriptBox["D\[Phi]", "ii"], "[", 
              RowBox[{"x", ",", "ind"}], "]"}], " ", 
             RowBox[{"fp", "[", 
              RowBox[{"[", "ii", "]"}], "]"}]}]}], ",", 
           RowBox[{
            RowBox[{
             SubscriptBox["DD\[Phi]", "ii"], "[", 
             RowBox[{"x_", ",", "ind1_", ",", "ind2_"}], "]"}], "->", 
            RowBox[{
             RowBox[{
              SubscriptBox["DD\[Phi]", "ii"], "[", 
              RowBox[{"x", ",", "ind1", ",", "ind2"}], "]"}], " ", 
             RowBox[{"fp", "[", 
              RowBox[{"[", "ii", "]"}], "]"}]}]}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"ii", ",", "8"}], "}"}]}], "]"}], "]"}]}], "]"}]}]}], 
  ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"treep2temp2", "=", 
   RowBox[{"getamp", "[", 
    RowBox[{"lagtreep2", ",", "delta", ",", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"stcheck", "\[Equal]", "0"}], ",", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"wpar", "\[Equal]", "0"}], ",", "\[CapitalPhi]s", ",", 
         "\[CapitalPhi]sa"}], "]"}], ",", "\[CapitalPhi]wp"}], "]"}], ",", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"stcheck", "\[Equal]", "0"}], ",", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"wpar", "\[Equal]", "0"}], ",", "0", ",", "\[CurlyPhi]sp2"}],
         "]"}], ",", "\[CurlyPhi]p2p"}], "]"}]}], "]"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"treep2temp", "=", 
   RowBox[{"ReplaceAll", "[", 
    RowBox[{"treep2temp2", ",", 
     RowBox[{"{", 
      RowBox[{"Mp", "\[Rule]", "M"}], "}"}]}], "]"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "treep2", " ", "is", " ", "the", " ", "tree", " ", "amplitude", " ", "of", 
    " ", "O", 
    RowBox[{
     RowBox[{"(", 
      SuperscriptBox["p", "2"], ")"}], "."}]}], " ", "*)"}], " "}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"treep2", "=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"onlyloops", "\[Equal]", "0"}], ",", 
     RowBox[{"replacements", "[", 
      RowBox[{"transform", "[", 
       RowBox[{"ReplaceAll", "[", 
        RowBox[{"treep2temp", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            SuperscriptBox["F", "ii_"], "\[Rule]", 
            SuperscriptBox[
             SubscriptBox["F", "\[Pi]"], "ii"]}], ",", 
           RowBox[{
            SuperscriptBox[
             SubscriptBox["F", "K"], "ii_"], "\[Rule]", 
            SuperscriptBox[
             SubscriptBox["F", "\[Pi]"], "ii"]}], ",", 
           RowBox[{
            SuperscriptBox[
             SubscriptBox["F", "\[Eta]"], "ii_"], "\[Rule]", 
            SuperscriptBox[
             SubscriptBox["F", "\[Pi]"], "ii"]}]}], "}"}]}], "]"}], "]"}], 
      "]"}], ",", "0"}], "]"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"treeresult2temp", "=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"phi6", "\[Equal]", "0"}], ",", 
     RowBox[{"Simplify", "[", "treep2", "]"}], ",", 
     RowBox[{"ex2ordns2", "[", 
      RowBox[{
       RowBox[{"Collect", "[", 
        RowBox[{
         RowBox[{"FactorTerms", "[", "treep2", "]"}], ",", 
         RowBox[{"Power", "[", 
          RowBox[{"__", ",", 
           RowBox[{"-", "1"}]}], "]"}]}], "]"}], ",", "4", ",", 
       SubscriptBox["F", "\[Pi]"]}], "]"}]}], "]"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"treeresult2", "=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"onlyloops", "\[Equal]", "0"}], ",", 
     RowBox[{"normalization", "[", "treeresult2temp", "]"}], ",", 
     "\"\<Not evaluated\>\""}], "]"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"onlytreep2", "\[Equal]", "1"}], ",", 
    RowBox[{
     RowBox[{"result", "=", "treeresult2"}], ";", 
     RowBox[{"title", "=", "\"\<Tree level amplitude of O(p^2):\>\""}], ";", 
     RowBox[{"treeresult4", "=", "\"\<Not evaluated\>\""}], ";", 
     RowBox[{"treeresult2and4", "=", "\"\<Not evaluated\>\""}], ";", 
     RowBox[{"loopresult", "=", "\"\<Not evaluated\>\""}], ";", 
     RowBox[{"output", "[", "result", "]"}]}]}], "]"}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{"If", "[", 
  RowBox[{
   RowBox[{"onlytreep2", "\[Equal]", "1"}], ",", 
   RowBox[{"Quit", "[", "]"}]}], "]"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"etakorr", "[", "ject_", "]"}], ":=", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"nogmo", "\[Equal]", "1"}], ",", "ject", ",", 
    RowBox[{"ReplaceAll", "[", 
     RowBox[{"ject", ",", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["M", "\[Eta]"], "->", 
        SqrtBox[
         FractionBox[
          RowBox[{
           RowBox[{"4", " ", 
            SubsuperscriptBox["M", "K", "2"]}], "-", 
           SubsuperscriptBox["M", "\[Pi]", "2"]}], "3"]]}], "}"}]}], "]"}], 
    ",", 
    RowBox[{"ReplaceAll", "[", 
     RowBox[{"ject", ",", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["M", "\[Eta]"], "->", 
        SqrtBox[
         FractionBox[
          RowBox[{
           RowBox[{"4", " ", 
            SubsuperscriptBox["M", "K", "2"]}], "-", 
           SubsuperscriptBox["M", "\[Pi]", "2"]}], "3"]]}], "}"}]}], "]"}]}], 
   "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"renomp4", " ", "is", " ", "the", " ", "order", " ", 
   SuperscriptBox["p", "4"], " ", "amplitude", " ", "due", " ", "to", " ", 
   "wave", " ", "function", " ", "and", " ", "mass", " ", 
   RowBox[{"renormalization", "."}]}], " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"renomp4", "=", 
   RowBox[{"replacements", "[", 
    RowBox[{"transform", "[", 
     RowBox[{"ReplaceAll", "[", 
      RowBox[{
       RowBox[{"getord", "[", 
        RowBox[{
         RowBox[{"ReplaceAll", "[", 
          RowBox[{
           RowBox[{"ReplaceAll", "[", 
            RowBox[{
             RowBox[{"etakorr", "[", "treep2temp2", "]"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{
                SubsuperscriptBox["M", "\[Pi]", "ii_"], "->", 
                RowBox[{
                 SuperscriptBox[
                  SubscriptBox["M", "\[Pi]"], "ii"], 
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   RowBox[{
                    SuperscriptBox["mo", "2"], 
                    FractionBox["ii", "2"], 
                    RowBox[{"(", 
                    RowBox[{
                    FractionBox[
                    RowBox[{"A", "[", 
                    SuperscriptBox[
                    SubscriptBox["M", "\[Pi]"], "2"], "]"}], 
                    RowBox[{"2", 
                    SuperscriptBox["F", "2"]}]], "-", 
                    RowBox[{
                    FractionBox["1", "3"], "*", 
                    FractionBox[
                    RowBox[{"A", "[", 
                    SuperscriptBox[
                    SubscriptBox["M", "\[Eta]"], "2"], "]"}], 
                    RowBox[{"2", 
                    SuperscriptBox["F", "2"]}]]}], "-", 
                    RowBox[{
                    FractionBox[
                    RowBox[{"8", 
                    SuperscriptBox[
                    SubscriptBox["M", "\[Pi]"], "2"]}], 
                    SuperscriptBox["F", "2"]], 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", 
                    SubscriptBox["L", "8"]}], "+", 
                    RowBox[{"2", 
                    SubscriptBox["L", "6"]}], "-", 
                    SubscriptBox["L", "4"], "-", 
                    SubscriptBox["L", "5"]}], ")"}]}], "-", 
                    RowBox[{
                    FractionBox[
                    RowBox[{"16", 
                    SuperscriptBox[
                    SubscriptBox["M", "K"], "2"]}], 
                    SuperscriptBox["F", "2"]], 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", 
                    SubscriptBox["L", "6"]}], "-", 
                    SubscriptBox["L", "4"]}], ")"}]}]}], ")"}]}]}], ")"}]}]}],
                ",", 
               RowBox[{
                SubsuperscriptBox["M", "K", "ii_"], "->", 
                RowBox[{
                 SuperscriptBox[
                  SubscriptBox["M", "K"], "ii"], 
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   RowBox[{
                    SuperscriptBox["mo", "2"], 
                    FractionBox["ii", "2"], 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    FractionBox["2", "3"], "*", 
                    FractionBox[
                    RowBox[{"A", "[", 
                    SuperscriptBox[
                    SubscriptBox["M", "\[Eta]"], "2"], "]"}], 
                    RowBox[{"2", 
                    SuperscriptBox["F", "2"]}]]}], "-", 
                    RowBox[{
                    FractionBox[
                    RowBox[{"16", 
                    SuperscriptBox[
                    SubscriptBox["M", "K"], "2"]}], 
                    SuperscriptBox["F", "2"]], 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", 
                    SubscriptBox["L", "6"]}], "+", 
                    SubscriptBox["L", "8"], "-", 
                    SubscriptBox["L", "4"], "-", 
                    RowBox[{
                    FractionBox["1", "2"], 
                    SubscriptBox["L", "5"]}]}], ")"}]}], "-", 
                    RowBox[{
                    FractionBox[
                    RowBox[{"8", 
                    SuperscriptBox[
                    SubscriptBox["M", "\[Pi]"], "2"]}], 
                    SuperscriptBox["F", "2"]], 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", 
                    SubscriptBox["L", "6"]}], "-", 
                    SubscriptBox["L", "4"]}], ")"}]}]}], ")"}]}]}], 
                  ")"}]}]}]}], "}"}]}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              SuperscriptBox["F", "ii_"], "->", 
              RowBox[{
               SuperscriptBox["F", "ii"], 
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{
                  SuperscriptBox["mo", "2"], "ii", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", 
                    FractionBox[
                    RowBox[{"A", "[", 
                    SuperscriptBox[
                    SubscriptBox["M", "\[Pi]"], "2"], "]"}], 
                    SuperscriptBox["F", "2"]]}], "-", 
                    FractionBox[
                    RowBox[{"A", "[", 
                    SuperscriptBox[
                    SubscriptBox["M", "K"], "2"], "]"}], 
                    RowBox[{"2", 
                    SuperscriptBox["F", "2"]}]], "-", 
                    RowBox[{
                    FractionBox[
                    RowBox[{"4", 
                    SuperscriptBox[
                    SubscriptBox["M", "\[Pi]"], "2"]}], 
                    SuperscriptBox["F", "2"]], 
                    RowBox[{"(", 
                    RowBox[{
                    SubscriptBox["L", "5"], "+", 
                    SubscriptBox["L", "4"]}], ")"}]}], "-", 
                    RowBox[{
                    FractionBox[
                    RowBox[{"8", 
                    SuperscriptBox[
                    SubscriptBox["M", "K"], "2"]}], 
                    SuperscriptBox["F", "2"]], 
                    SubscriptBox["L", "4"]}]}], ")"}]}]}], ")"}]}]}], ",", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["F", "K"], "ii_"], "->", 
              RowBox[{
               SuperscriptBox["F", "ii"], 
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{
                  FractionBox["1", 
                   RowBox[{"8", " ", 
                    SuperscriptBox["F", "2"]}]], 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["mo", "2"], " ", "ii", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    RowBox[{"A", "[", 
                    SubsuperscriptBox["M", "K", "2"], "]"}]}], "-", 
                    RowBox[{"5", " ", 
                    RowBox[{"A", "[", 
                    SubsuperscriptBox["M", "\[Pi]", "2"], "]"}]}], "+", 
                    RowBox[{"3", " ", 
                    RowBox[{"A", "[", 
                    SubsuperscriptBox["M", "\[Eta]", "2"], "]"}]}], "+", 
                    RowBox[{"32", " ", 
                    SubscriptBox["L", "5"], " ", 
                    SubsuperscriptBox["M", "K", "2"]}], "-", 
                    RowBox[{"32", " ", 
                    SubscriptBox["L", "5"], " ", 
                    SubsuperscriptBox["M", "\[Pi]", "2"]}]}], ")"}]}], 
                   ")"}]}]}], ")"}]}]}], ",", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["F", "\[Eta]"], "ii_"], "->", 
              RowBox[{
               SuperscriptBox["F", "ii"], 
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{
                  FractionBox["1", 
                   RowBox[{"3", " ", 
                    SuperscriptBox["F", "2"]}]], 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["mo", "2"], " ", "ii", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    RowBox[{"A", "[", 
                    SubsuperscriptBox["M", "K", "2"], "]"}]}], "-", 
                    RowBox[{"3", " ", 
                    RowBox[{"A", "[", 
                    SubsuperscriptBox["M", "\[Pi]", "2"], "]"}]}], "+", 
                    RowBox[{"16", " ", 
                    SubscriptBox["L", "5"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SubsuperscriptBox["M", "K", "2"], "-", 
                    SubsuperscriptBox["M", "\[Pi]", "2"]}], ")"}]}]}], 
                    ")"}]}], ")"}]}]}], ")"}]}]}], ",", 
             RowBox[{
              SubscriptBox["F", "\[Pi]"], "->", "F"}], ",", 
             RowBox[{
              SubscriptBox["F", "K"], "->", 
              RowBox[{"F", 
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{
                  FractionBox["1", 
                   RowBox[{"8", " ", 
                    SuperscriptBox["F", "2"]}]], 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["mo", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    RowBox[{"A", "[", 
                    SubsuperscriptBox["M", "K", "2"], "]"}]}], "-", 
                    RowBox[{"5", " ", 
                    RowBox[{"A", "[", 
                    SubsuperscriptBox["M", "\[Pi]", "2"], "]"}]}], "+", 
                    RowBox[{"3", " ", 
                    RowBox[{"A", "[", 
                    SubsuperscriptBox["M", "\[Eta]", "2"], "]"}]}], "+", 
                    RowBox[{"32", " ", 
                    SubscriptBox["L", "5"], " ", 
                    SubsuperscriptBox["M", "K", "2"]}], "-", 
                    RowBox[{"32", " ", 
                    SubscriptBox["L", "5"], " ", 
                    SubsuperscriptBox["M", "\[Pi]", "2"]}]}], ")"}]}], 
                   ")"}]}]}], ")"}]}]}], ",", 
             RowBox[{
              SubscriptBox["F", "\[Eta]"], "\[Rule]", 
              RowBox[{"F", 
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{
                  FractionBox["1", 
                   RowBox[{"3", " ", 
                    SuperscriptBox["F", "2"]}]], 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["mo", "2"], 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    RowBox[{"A", "[", 
                    SubsuperscriptBox["M", "K", "2"], "]"}]}], "-", 
                    RowBox[{"3", " ", 
                    RowBox[{"A", "[", 
                    SubsuperscriptBox["M", "\[Pi]", "2"], "]"}]}], "+", 
                    RowBox[{"16", " ", 
                    SubscriptBox["L", "5"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SubsuperscriptBox["M", "K", "2"], "-", 
                    SubsuperscriptBox["M", "\[Pi]", "2"]}], ")"}]}]}], 
                    ")"}]}], ")"}]}]}], ")"}]}]}]}], "}"}]}], "]"}], ",", "2",
          ",", "mo"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"mo", "->", "1"}], ",", 
         RowBox[{"Mp", "\[Rule]", "M"}]}], "}"}]}], "]"}], "]"}], "]"}]}], 
  ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"onlyloops", "\[Equal]", "1"}], ",", 
    RowBox[{
     SubscriptBox["L", "i_"], "=", "0"}]}], "]"}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"lagtreep4a", ",", " ", 
   RowBox[{
   "lagtreep4b", " ", "and", " ", "lagtreep4c", " ", "are", " ", "the", " ", 
    "order", " ", 
    SuperscriptBox["p", "4"], " ", "tree", " ", "parts", " ", "of", " ", 
    "the", " ", 
    RowBox[{"functional", "."}]}]}], " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"lagtreep4a", "=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"onlyloops", "\[Equal]", "0"}], ",", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"stcheck", "\[Equal]", "0"}], " ", "&&", " ", 
        RowBox[{"wpar", "\[Equal]", "0"}]}], ",", 
       RowBox[{"eom", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"lagp4", "[", 
           RowBox[{"x", ",", "4", ",", "u", ",", "U"}], "]"}], "+", 
          RowBox[{"wzw", "[", 
           RowBox[{"x", ",", "4", ",", "u", ",", "U"}], "]"}]}], ",", "6"}], 
        "]"}], ",", 
       RowBox[{
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"stcheck", "\[Equal]", "0"}], " ", ",", 
          RowBox[{
           RowBox[{"getord", "[", 
            RowBox[{
             RowBox[{"setzero", "[", 
              RowBox[{"wzw", "[", 
               RowBox[{"x", ",", "5", ",", "ur", ",", "Ur"}], "]"}], "]"}], 
             ",", "5"}], "]"}], "+", 
           RowBox[{"getord", "[", 
            RowBox[{
             RowBox[{"setzero", "[", 
              RowBox[{"wzw", "[", 
               RowBox[{"x", ",", "6", ",", "ur", ",", "Ur"}], "]"}], "]"}], 
             ",", "6"}], "]"}], "+", 
           RowBox[{"getord", "[", 
            RowBox[{
             RowBox[{"setzero", "[", 
              RowBox[{"lagp4", "[", 
               RowBox[{"x", ",", "5", ",", "ur", ",", "Ur"}], "]"}], "]"}], 
             ",", "5"}], "]"}], "+", 
           RowBox[{"getord", "[", 
            RowBox[{
             RowBox[{"setzero", "[", 
              RowBox[{"lagp4", "[", 
               RowBox[{"x", ",", "6", ",", "ur", ",", "Ur"}], "]"}], "]"}], 
             ",", "6"}], "]"}]}]}], "]"}], "+", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"getord", "[", 
            RowBox[{
             RowBox[{"eombilin", "[", 
              RowBox[{
               RowBox[{"lagp4", "[", 
                RowBox[{"x", ",", "4", ",", 
                 RowBox[{"uw", "[", "jj", "]"}], ",", 
                 RowBox[{"Uw", "[", "jj", "]"}]}], "]"}], ",", "6"}], "]"}], 
             ",", "6"}], "]"}], "/", 
           RowBox[{"Length", "[", "nonexmeson", "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"jj", ",", 
            RowBox[{"Length", "[", "nonexmeson", "]"}]}], "}"}]}], "]"}], "+", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"stcheck", "\[Equal]", "1"}], ",", 
          RowBox[{
           RowBox[{"Sum", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"Sum", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"eom", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"Coefficient", "[", 
                    RowBox[{
                    RowBox[{"lagwp48", "[", 
                    RowBox[{"x", ",", "4", ",", "3", ",", 
                    RowBox[{"uw", "[", "jj", "]"}], ",", 
                    RowBox[{"Uw", "[", "jj", "]"}]}], "]"}], ",", 
                    RowBox[{"Nlist", "[", 
                    RowBox[{"[", "ii", "]"}], "]"}]}], "]"}], "*", 
                    RowBox[{"Nlist", "[", 
                    RowBox[{"[", "ii", "]"}], "]"}]}], ",", "6"}], "]"}], "/", 
                 RowBox[{"Length", "[", "nonexmeson", "]"}]}], ",", 
                RowBox[{"{", 
                 RowBox[{"ii", ",", 
                  RowBox[{"Length", "[", "Nlist", "]"}]}], "}"}]}], "]"}], 
              "+", 
              RowBox[{"Sum", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"eom", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"Coefficient", "[", 
                    RowBox[{
                    RowBox[{"lagwp427", "[", 
                    RowBox[{"x", ",", "4", ",", "3", ",", 
                    RowBox[{"uw", "[", "jj", "]"}], ",", 
                    RowBox[{"Uw", "[", "jj", "]"}]}], "]"}], ",", 
                    RowBox[{"Rlist", "[", 
                    RowBox[{"[", "ii", "]"}], "]"}]}], "]"}], "*", 
                    RowBox[{"Rlist", "[", 
                    RowBox[{"[", "ii", "]"}], "]"}]}], ",", "6"}], "]"}], "/", 
                 RowBox[{"Length", "[", "nonexmeson", "]"}]}], ",", 
                RowBox[{"{", 
                 RowBox[{"ii", ",", 
                  RowBox[{"Length", "[", "Rlist", "]"}]}], "}"}]}], "]"}]}], 
             ",", 
             RowBox[{"{", 
              RowBox[{"jj", ",", 
               RowBox[{"Length", "[", "nonexmeson", "]"}]}], "}"}]}], "]"}], 
           "+", 
           RowBox[{"setzero", "[", 
            RowBox[{"lagwp4", "[", 
             RowBox[{"x", ",", "6", ",", "5", ",", "ur", ",", "Ur"}], "]"}], 
            "]"}]}], ",", "0"}], "]"}]}]}], "]"}], ",", "0"}], "]"}]}], 
  ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"lagtreep4b", "=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"onlyloops", "==", "0"}], ",", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"stcheck", "==", "1"}], " ", "||", " ", 
        RowBox[{"wpar", "==", "1"}]}], ",", 
       RowBox[{
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"eom", "[", 
            RowBox[{
             RowBox[{"Sum", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"Coefficient", "[", 
                 RowBox[{
                  RowBox[{"lagp4", "[", 
                   RowBox[{"x", ",", "4", ",", 
                    RowBox[{"uw", "[", "jj", "]"}], ",", 
                    RowBox[{"Uw", "[", "jj", "]"}]}], "]"}], ",", 
                  SubscriptBox["L", "ii"]}], "]"}], "*", 
                SubscriptBox["L", "ii"]}], ",", 
               RowBox[{"{", 
                RowBox[{"ii", ",", "10"}], "}"}]}], "]"}], ",", "6"}], "]"}], 
           "/", 
           RowBox[{"Length", "[", "nonexmeson", "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"jj", ",", 
            RowBox[{"Length", "[", "nonexmeson", "]"}]}], "}"}]}], "]"}], "+", 
        RowBox[{"setzero", "[", 
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"addbilin", "[", 
               RowBox[{
                RowBox[{"lagp4", "[", 
                 RowBox[{"x", ",", "particleorder", ",", 
                  RowBox[{"uw", "[", "jj", "]"}], ",", 
                  RowBox[{"Uw", "[", "jj", "]"}]}], "]"}], ",", 
                "particleorder"}], "]"}], "+", 
              RowBox[{"addbilin", "[", 
               RowBox[{
                RowBox[{"wzw", "[", 
                 RowBox[{"x", ",", "particleorder", ",", 
                  RowBox[{"uw", "[", "jj", "]"}], ",", 
                  RowBox[{"Uw", "[", "jj", "]"}]}], "]"}], ",", 
                "particleorder"}], "]"}], "+", 
              RowBox[{"eom", "[", 
               RowBox[{
                RowBox[{"wzw", "[", 
                 RowBox[{"x", ",", "particleorder", ",", 
                  RowBox[{"uw", "[", "jj", "]"}], ",", 
                  RowBox[{"Uw", "[", "jj", "]"}]}], "]"}], ",", 
                RowBox[{"particleorder", "+", "2"}]}], "]"}]}], ")"}], "/", 
            RowBox[{"Length", "[", "nonexmeson", "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"jj", ",", 
             RowBox[{"Length", "[", "nonexmeson", "]"}]}], "}"}]}], "]"}], 
         "]"}]}], ",", "0"}], "]"}], ",", "0"}], "]"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"lagtreep4c", "=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"onlyloops", "\[Equal]", "0"}], ",", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"wpar", "\[Equal]", "1"}], ",", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"getord", "[", 
           RowBox[{
            RowBox[{"eombilin", "[", 
             RowBox[{
              RowBox[{"lagp2", "[", 
               RowBox[{"x", ",", "4", ",", 
                RowBox[{"uw", "[", "jj", "]"}], ",", 
                RowBox[{"Uw", "[", "jj", "]"}]}], "]"}], ",", "6"}], "]"}], 
            ",", "6"}], "]"}], "/", 
          RowBox[{"Length", "[", "nonexmeson", "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"jj", ",", 
           RowBox[{"Length", "[", "nonexmeson", "]"}]}], "}"}]}], "]"}], ",", 
       "0"}], "]"}], ",", "0"}], "]"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{"If", "[", 
  RowBox[{
   RowBox[{"stcheck", "==", "1"}], ",", 
   RowBox[{"fieldtransform", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Simplify", "[", 
          RowBox[{"Coefficient", "[", 
           RowBox[{
            RowBox[{"Sum", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"lagwp48", "[", 
                RowBox[{"x", ",", "2", ",", "2", ",", 
                 RowBox[{"uw", "[", "jj", "]"}], ",", 
                 RowBox[{"Uw", "[", "jj", "]"}]}], "]"}], "/", 
               RowBox[{"Length", "[", "nonexmeson", "]"}]}], ",", 
              RowBox[{"{", 
               RowBox[{"jj", ",", 
                RowBox[{"Length", "[", "nonexmeson", "]"}]}], "}"}]}], "]"}], 
            ",", 
            RowBox[{"Nlist", "[", 
             RowBox[{"[", "ii", "]"}], "]"}]}], "]"}], "]"}], "*", 
         RowBox[{"Nlist", "[", 
          RowBox[{"[", "ii", "]"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"ii", ",", 
          RowBox[{"Length", "[", "Nlist", "]"}]}], "}"}]}], "]"}], "+", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Simplify", "[", 
          RowBox[{"Coefficient", "[", 
           RowBox[{
            RowBox[{"Sum", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"lagwp427", "[", 
                RowBox[{"x", ",", "2", ",", "2", ",", 
                 RowBox[{"uw", "[", "jj", "]"}], ",", 
                 RowBox[{"Uw", "[", "jj", "]"}]}], "]"}], "/", 
               RowBox[{"Length", "[", "nonexmeson", "]"}]}], ",", 
              RowBox[{"{", 
               RowBox[{"jj", ",", 
                RowBox[{"Length", "[", "nonexmeson", "]"}]}], "}"}]}], "]"}], 
            ",", 
            RowBox[{"Rlist", "[", 
             RowBox[{"[", "ii", "]"}], "]"}]}], "]"}], "]"}], "*", 
         RowBox[{"Rlist", "[", 
          RowBox[{"[", "ii", "]"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"ii", ",", 
          RowBox[{"Length", "[", "Rlist", "]"}]}], "}"}]}], "]"}]}], ",", 
     "\[Phi]wp4t", ",", "\[CurlyPhi]p4t"}], "]"}]}], "]"}]], "Input"],

Cell[BoxData[
 RowBox[{"If", "[", 
  RowBox[{
   RowBox[{"stcheck", "\[Equal]", "1"}], ",", 
   RowBox[{"Do", "[", 
    RowBox[{
     RowBox[{"ap", "=", 
      RowBox[{"{", 
       RowBox[{
       "2", ",", "1", ",", "3", ",", "5", ",", "4", ",", "7", ",", "6", ",", 
        "8"}], "}"}]}], ";", 
     RowBox[{"Do", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"erg", "=", 
         RowBox[{"funcchange", "[", 
          RowBox[{"trans", "[", 
           RowBox[{"Simplify", "[", 
            RowBox[{"setzero", "[", 
             RowBox[{"dephi", "[", 
              RowBox[{
               RowBox[{
                FractionBox["1", 
                 SuperscriptBox["f", "4"]], "*", 
                RowBox[{"(", 
                 RowBox[{"ReplaceAll", "[", 
                  RowBox[{
                   RowBox[{"ReplaceAll", "[", 
                    RowBox[{
                    RowBox[{"insertbilin", "[", 
                    RowBox[{
                    RowBox[{"lagp2", "[", 
                    RowBox[{"var", ",", "4", ",", "u", ",", "U"}], "]"}], ",",
                     "4"}], "]"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"\[CurlyPhi]", "->", "\[Phi]wp4t"}], "}"}]}], 
                    "]"}], ",", 
                   RowBox[{"dete", "->", "de"}]}], "]"}], ")"}]}], ",", 
               "ii"}], "]"}], "]"}], "]"}], "]"}], "]"}]}], ";", 
        RowBox[{
         SubscriptBox["\[CapitalPhi]wp4t", 
          RowBox[{"ap", "[", 
           RowBox[{"[", "ii", "]"}], "]"}]], "=", 
         RowBox[{"ReplaceAll", "[", 
          RowBox[{
           RowBox[{"Function", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
              "\[Phi]1", ",", "\[Phi]2", ",", "\[Phi]3", ",", "\[Phi]4", ",", 
               "\[Phi]5", ",", "\[Phi]6", ",", "\[Phi]7", ",", "\[Phi]8", ",",
                "\[Gamma]", ",", "W1", ",", "W2", ",", "var"}], "}"}], ",", 
             "eer"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"eer", "->", "erg"}], "}"}]}], "]"}]}]}], ",", 
       RowBox[{"{", 
        RowBox[{"ii", ",", "1", ",", "8"}], "}"}]}], "]"}]}], "]"}]}], 
  "]"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"treebilin", "=", 
   RowBox[{"ReplaceAll", "[", 
    RowBox[{
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"stcheck", "==", "1"}], ",", 
       RowBox[{"replacements", "[", 
        RowBox[{"transform", "[", 
         RowBox[{"getamp", "[", 
          RowBox[{
          "strongp2", ",", "delta", ",", "\[CapitalPhi]wp4t", ",", 
           "\[CurlyPhi]p4t"}], "]"}], "]"}], "]"}], ",", "0"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SubscriptBox["F", "\[Pi]"], "\[Rule]", "F"}], ",", 
       RowBox[{
        SubscriptBox["F", "K"], "\[Rule]", "F"}], ",", 
       RowBox[{
        SubscriptBox["F", "\[Eta]"], "\[Rule]", "F"}]}], "}"}]}], "]"}]}], 
  ";"}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "In", " ", "the", " ", "following", " ", "the", " ", "tree", " ", "graphs", 
   " ", "coming", " ", "from", " ", "terms", " ", "proportional", " ", "to", 
   " ", "one", " ", "pseudoscalar", " ", "meson", " ", "field", " ", "are", 
   " ", 
   RowBox[{"calculated", "."}]}], " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"monophi6", "=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"stcheck", "\[Equal]", "1"}], ",", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{
         RowBox[{"lagwp4", "[", 
          RowBox[{"x", ",", "1", ",", "1", ",", "u", ",", "U"}], "]"}], ",", 
         RowBox[{
          SubscriptBox["\[Phi]", "6"], "[", "x", "]"}]}], "]"}], "/", 
       SubsuperscriptBox["M", "K", "2"]}], "]"}], ",", "0"}], "]"}]}], 
  ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"monophi7", "=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"stcheck", "\[Equal]", "1"}], ",", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{
         RowBox[{"lagwp4", "[", 
          RowBox[{"x", ",", "1", ",", "1", ",", "u", ",", "U"}], "]"}], ",", 
         RowBox[{
          SubscriptBox["\[Phi]", "7"], "[", "x", "]"}]}], "]"}], "/", 
       SubsuperscriptBox["M", "K", "2"]}], "]"}], ",", "0"}], "]"}]}], 
  ";"}]], "Input"],

Cell[BoxData[
 RowBox[{"If", "[", 
  RowBox[{
   RowBox[{"stcheck", "\[Equal]", "1"}], ",", 
   RowBox[{"fieldtransformmono", "[", "\[CurlyPhi]mt", "]"}]}], 
  "]"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"monopret", "=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"stcheck", "\[Equal]", "1"}], ",", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"eombilin", "[", 
         RowBox[{
          RowBox[{"lagp2", "[", 
           RowBox[{"x", ",", "6", ",", 
            RowBox[{"uw", "[", "jj", "]"}], ",", 
            RowBox[{"Uw", "[", "jj", "]"}]}], "]"}], ",", "6"}], "]"}], "/", 
        RowBox[{"Length", "[", "nonexmeson", "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"jj", ",", 
         RowBox[{"Length", "[", "nonexmeson", "]"}]}], "}"}]}], "]"}], ",", 
     "0"}], "]"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"monotrees", "=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"stcheck", "\[Equal]", "1"}], ",", 
     RowBox[{"Simplify", "[", 
      RowBox[{"replacements", "[", 
       RowBox[{"transform", "[", 
        RowBox[{"getamp", "[", 
         RowBox[{
         "monopret", ",", "delta", ",", "\[CapitalPhi]s", ",", 
          "\[CurlyPhi]mt"}], "]"}], "]"}], "]"}], "]"}], ",", "0"}], "]"}]}], 
  ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "treep4", " ", "is", " ", "the", " ", "tree", " ", "amplitude", " ", 
    "from", " ", "the", " ", "order", " ", 
    SuperscriptBox["p", "4"], " ", 
    RowBox[{"Lagrangian", "."}]}], " ", "*)"}], " "}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"treep4", "=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"onlyloops", "==", "0"}], ",", 
     RowBox[{"etakorr", "[", 
      RowBox[{"ReplaceAll", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{"simp", "[", 
            RowBox[{"replacements", "[", 
             RowBox[{"transform", "[", 
              RowBox[{"epsorder", "[", 
               RowBox[{
                RowBox[{"getamp", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"Coefficient", "[", 
                    RowBox[{"lagtreep4a", ",", 
                    RowBox[{"constlist", "[", 
                    RowBox[{"[", "ii", "]"}], "]"}]}], "]"}], "*", 
                   RowBox[{"constlist", "[", 
                    RowBox[{"[", "ii", "]"}], "]"}]}], ",", "delta", ",", 
                  "\[CapitalPhi]s", ",", 
                  RowBox[{"If", "[", 
                   RowBox[{
                    RowBox[{"wpar", "==", "1"}], ",", "\[CurlyPhi]sp2", ",", 
                    "\[CurlyPhi]p2"}], "]"}]}], "]"}], "+", 
                RowBox[{"If", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"stcheck", "==", "1"}], "||", " ", 
                   RowBox[{"wpar", "==", "1"}]}], ",", 
                  RowBox[{
                   RowBox[{"getamp", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"Coefficient", "[", 
                    RowBox[{"lagtreep4b", ",", 
                    RowBox[{"constlist", "[", 
                    RowBox[{"[", "ii", "]"}], "]"}]}], "]"}], "*", 
                    RowBox[{"constlist", "[", 
                    RowBox[{"[", "ii", "]"}], "]"}]}], ",", "delta", ",", 
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{"wpar", "==", "1"}], ",", "\[CapitalPhi]sa", ",", 
                    "\[CapitalPhi]w"}], "]"}], ",", 
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{"wpar", "==", "1"}], ",", "\[CurlyPhi]sp2", ",", 
                    "\[CurlyPhi]p2"}], "]"}]}], "]"}], "+", 
                   RowBox[{"getamp", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"Coefficient", "[", 
                    RowBox[{"lagtreep4c", ",", 
                    RowBox[{"constlist", "[", 
                    RowBox[{"[", "ii", "]"}], "]"}]}], "]"}], "*", 
                    RowBox[{"constlist", "[", 
                    RowBox[{"[", "ii", "]"}], "]"}]}], ",", "delta", ",", 
                    "\[CapitalPhi]s", ",", "\[CurlyPhi]sp4"}], "]"}]}], ",", 
                  "0"}], "]"}]}], "]"}], "]"}], "]"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"ii", ",", 
             RowBox[{"Length", "[", "constlist", "]"}]}], "}"}]}], "]"}], "+", 
         RowBox[{"simp", "[", 
          RowBox[{"replacements", "[", 
           RowBox[{"transform", "[", 
            RowBox[{"epsorder", "[", 
             RowBox[{"getamp", "[", 
              RowBox[{
               RowBox[{"ReplaceAll", "[", 
                RowBox[{
                 RowBox[{"lagtreep4a", "+", "lagtreep4b"}], ",", 
                 RowBox[{"Table", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"constlist", "[", 
                    RowBox[{"[", "ii", "]"}], "]"}], "->", "0"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"ii", ",", 
                    RowBox[{"Length", "[", "constlist", "]"}]}], "}"}]}], 
                  "]"}]}], "]"}], ",", "delta", ",", 
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{"stcheck", "==", "0"}], ",", 
                 RowBox[{"If", "[", 
                  RowBox[{
                   RowBox[{"wpar", "==", "1"}], ",", "\[CapitalPhi]s", ",", 
                   "0"}], "]"}], ",", "\[CapitalPhi]w"}], "]"}], ",", 
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{"stcheck", "==", "0"}], ",", 
                 RowBox[{"If", "[", 
                  RowBox[{
                   RowBox[{"wpar", "==", "1"}], ",", "\[CurlyPhi]sp2", ",", 
                   "0"}], "]"}], ",", "\[CurlyPhi]p2"}], "]"}]}], "]"}], 
             "]"}], "]"}], "]"}], "]"}], "+", "monotrees", "+", "treebilin"}],
         ",", 
        RowBox[{"{", 
         RowBox[{"F", "->", 
          SubscriptBox["F", "\[Pi]"]}], "}"}]}], "]"}], "]"}], ",", "0"}], 
    "]"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"collect", "[", "ject_", "]"}], ":=", 
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{"worklist", "=", 
     RowBox[{"Union", "[", 
      RowBox[{"constlist", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          OverscriptBox["A", "_"], "[", "__", "]"}], ",", 
         RowBox[{
          OverscriptBox["B", "_"], "[", "__", "]"}], ",", 
         RowBox[{"C", "[", "__", "]"}]}], "}"}]}], "]"}]}], ";", 
    RowBox[{"tgp", "=", "ject"}], ";", 
    RowBox[{"Do", "[", 
     RowBox[{
      RowBox[{"tgp", "=", 
       RowBox[{"ReplaceAll", "[", 
        RowBox[{"tgp", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"worklist", "[", 
            RowBox[{"[", "jj", "]"}], "]"}], "\[Rule]", "0"}], "}"}]}], 
        "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"jj", ",", 
        RowBox[{"Length", "[", "worklist", "]"}]}], "}"}]}], "]"}], ";", 
    RowBox[{"Return", "[", 
     RowBox[{
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"simp", "[", 
          RowBox[{"etakorr", "[", 
           RowBox[{"Coefficient", "[", 
            RowBox[{"ject", ",", 
             RowBox[{"constlist", "[", 
              RowBox[{"[", "jj", "]"}], "]"}]}], "]"}], "]"}], "]"}], "*", 
         RowBox[{"constlist", "[", 
          RowBox[{"[", "jj", "]"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"jj", ",", 
          RowBox[{"Length", "[", "constlist", "]"}]}], "}"}]}], "]"}], "+", 
      RowBox[{"simp", "[", "tgp", "]"}]}], "]"}]}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"simpfast", "[", "ject_", "]"}], ":=", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"phi6", "==", "0"}], ",", 
    RowBox[{"Simplify", "[", "ject", "]"}], ",", 
    RowBox[{"ReplaceAll", "[", 
     RowBox[{
      RowBox[{"ex2ordns2", "[", 
       RowBox[{
        RowBox[{"Collect", "[", 
         RowBox[{
          RowBox[{"FactorTerms", "[", 
           RowBox[{"ReplaceAll", "[", 
            RowBox[{"ject", ",", 
             RowBox[{"{", 
              RowBox[{
               SubscriptBox["F", "\[Pi]"], "\[Rule]", "F"}], "}"}]}], "]"}], 
           "]"}], ",", 
          RowBox[{"Power", "[", 
           RowBox[{"__", ",", 
            RowBox[{"-", "1"}]}], "]"}]}], "]"}], ",", "8", ",", "F"}], "]"}],
       ",", 
      RowBox[{"{", 
       RowBox[{"F", "\[Rule]", 
        SubscriptBox["F", "\[Pi]"]}], "}"}]}], "]"}]}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"treeresult4temp", "=", 
   RowBox[{"final", "[", 
    RowBox[{"collect", "[", 
     RowBox[{"simpfast", "[", 
      RowBox[{"treep4", "+", 
       RowBox[{"ReplaceAll", "[", 
        RowBox[{"renomp4", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"A", "[", "_", "]"}], "\[Rule]", "0"}], ",", 
           RowBox[{"F", "\[Rule]", 
            SubscriptBox["F", "\[Pi]"]}]}], "}"}]}], "]"}]}], "]"}], "]"}], 
    "]"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"treeresult4", "=", 
   RowBox[{"normalization", "[", "treeresult4temp", "]"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"treeresult2and4", "=", 
   RowBox[{"normalization", "[", 
    RowBox[{"treeresult2temp", "+", "treeresult4temp"}], "]"}]}], 
  ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"onlytreep2and4", "\[Equal]", "1"}], ",", 
    RowBox[{
     RowBox[{"result", "=", "treeresult2and4"}], ";", 
     RowBox[{
     "title", "=", "\"\<Complete tree level amplitude to O(p^4):\>\""}], ";", 
     
     RowBox[{"loopresult", "=", "\"\<Not evaluated\>\""}], ";", 
     RowBox[{"output", "[", "result", "]"}]}]}], "]"}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{"If", "[", 
  RowBox[{
   RowBox[{"onlytreep2and4", "\[Equal]", "1"}], ",", 
   RowBox[{"Quit", "[", "]"}]}], "]"}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"The", " ", "matrices", " ", 
    SubscriptBox[
     OverscriptBox["\[Lambda]", "^"], "i"], " ", "are", " ", "needed", " ", 
    "to", " ", "express", " ", "\[Phi]", " ", "in", " ", "the", " ", 
    "spherical", " ", "basis", " ", "of", " ", "SU", 
    RowBox[{
     RowBox[{"(", "3", ")"}], "."}]}], " ", "*)"}], " "}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox[
    OverscriptBox["\[Lambda]", "^"], "1"], "=", 
   RowBox[{
    FractionBox["1", 
     SqrtBox["2"]], 
    RowBox[{"(", 
     RowBox[{
      SubscriptBox["\[Lambda]", "1"], "+", 
      RowBox[{"\[ImaginaryI]", " ", 
       SubscriptBox["\[Lambda]", "2"]}]}], ")"}]}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox[
    OverscriptBox["\[Lambda]", "^"], "2"], "=", 
   RowBox[{
    FractionBox["1", 
     SqrtBox["2"]], 
    RowBox[{"(", 
     RowBox[{
      SubscriptBox["\[Lambda]", "1"], "-", 
      RowBox[{"\[ImaginaryI]", " ", 
       SubscriptBox["\[Lambda]", "2"]}]}], ")"}]}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox[
    OverscriptBox["\[Lambda]", "^"], "3"], "=", 
   SubscriptBox["\[Lambda]", "3"]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox[
    OverscriptBox["\[Lambda]", "^"], "4"], "=", 
   RowBox[{
    FractionBox["1", 
     SqrtBox["2"]], 
    RowBox[{"(", 
     RowBox[{
      SubscriptBox["\[Lambda]", "4"], "+", 
      RowBox[{"\[ImaginaryI]", " ", 
       SubscriptBox["\[Lambda]", "5"]}]}], ")"}]}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox[
    OverscriptBox["\[Lambda]", "^"], "5"], "=", 
   RowBox[{
    FractionBox["1", 
     SqrtBox["2"]], 
    RowBox[{"(", 
     RowBox[{
      SubscriptBox["\[Lambda]", "4"], "-", 
      RowBox[{"\[ImaginaryI]", " ", 
       SubscriptBox["\[Lambda]", "5"]}]}], ")"}]}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox[
    OverscriptBox["\[Lambda]", "^"], "6"], "=", 
   RowBox[{
    FractionBox["1", 
     SqrtBox["2"]], 
    RowBox[{"(", 
     RowBox[{
      SubscriptBox["\[Lambda]", "6"], "+", 
      RowBox[{"\[ImaginaryI]", " ", 
       SubscriptBox["\[Lambda]", "7"]}]}], ")"}]}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox[
    OverscriptBox["\[Lambda]", "^"], "7"], "=", 
   RowBox[{
    FractionBox["1", 
     SqrtBox["2"]], 
    RowBox[{"(", 
     RowBox[{
      SubscriptBox["\[Lambda]", "6"], "-", 
      RowBox[{"\[ImaginaryI]", " ", 
       SubscriptBox["\[Lambda]", "7"]}]}], ")"}]}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox[
    OverscriptBox["\[Lambda]", "^"], "8"], "=", 
   SubscriptBox["\[Lambda]", "8"]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"hc", "[", "ject_", "]"}], ":=", 
  RowBox[{"Transpose", "[", 
   RowBox[{"Conjugate", "[", "ject", "]"}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"gam", "[", 
    StyleBox[
     RowBox[{
     "var", ",", "ind", ",", "aa", ",", "bb", ",", "cp", ",", "ord", ",", "u",
       ",", "U"}],
     FontWeight->"Plain",
     FontSlant->"Plain",
     FontTracking->"Plain",
     FontVariations->{"CompatibilityType"->0,
     "Masked"->False,
     "Outline"->False,
     "RotationAngle"->0,
     "Shadow"->False,
     "StrikeThrough"->False,
     "Underline"->False}], "]"}], " ", "and", " ", 
   RowBox[{"sig", "[", 
    StyleBox[
     RowBox[{
     "var", ",", "ind", ",", "aa", ",", "bb", ",", "cp", ",", "ord", ",", "u",
       ",", "U"}],
     FontWeight->"Plain",
     FontSlant->"Plain",
     FontTracking->"Plain",
     FontVariations->{"CompatibilityType"->0,
     "Masked"->False,
     "Outline"->False,
     "RotationAngle"->0,
     "Shadow"->False,
     "StrikeThrough"->False,
     "Underline"->False}], "]"}], " ", "are", " ", "the", " ", "components", 
   " ", "of", " ", "the", " ", "matrices", " ", "that", " ", "occur", " ", 
   "in", " ", "the", " ", "strong", " ", "part", " ", "of", " ", "the", " ", 
   "generating", " ", 
   RowBox[{"functional", "."}]}], " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"gam", "[", 
   RowBox[{
   "var_", ",", "ind_", ",", "aa_", ",", "bb_", ",", "cp_", ",", "ord_", ",", 
    "u_", ",", "U_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"-", 
    FractionBox["1", "2"]}], 
   RowBox[{"Tr2ord", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"kom", "[", 
       RowBox[{
        SubscriptBox[
         OverscriptBox["\[Lambda]", "^"], "aa"], ",", 
        RowBox[{"hc", "[", 
         SubscriptBox[
          OverscriptBox["\[Lambda]", "^"], "bb"], "]"}]}], "]"}], ".", 
      RowBox[{"gamma", "[", 
       RowBox[{"var", ",", "ind", ",", "ord", ",", "u", ",", "U"}], "]"}]}], 
     ",", "ord"}], "]"}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"gamma", "[", 
   RowBox[{"var_", ",", "ind_", ",", "ord_", ",", "u_", ",", "U_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    FractionBox["1", "2"], 
    RowBox[{"kom", "[", 
     RowBox[{
      RowBox[{
       SubscriptBox[
        OverscriptBox["u", "^"], 
        RowBox[{"ord", "-", "1"}]], "[", "var", "]"}], ",", 
      RowBox[{"de", "[", 
       RowBox[{
        RowBox[{
         SubscriptBox["u", "ord"], "[", "var", "]"}], ",", "var", ",", 
        "ind"}], "]"}]}], "]"}]}], "-", 
   RowBox[{
    FractionBox["1", "2"], "\[ImaginaryI]", " ", 
    RowBox[{
     RowBox[{
      SubscriptBox[
       OverscriptBox["u", "^"], "ord"], "[", "var", "]"}], ".", 
     RowBox[{"r", "[", 
      RowBox[{"var", ",", "ind"}], "]"}], ".", 
     RowBox[{
      SubscriptBox["u", "ord"], "[", "var", "]"}]}]}], "-", 
   RowBox[{
    FractionBox["1", "2"], "\[ImaginaryI]", " ", 
    RowBox[{
     RowBox[{
      SubscriptBox["u", "ord"], "[", "var", "]"}], ".", 
     RowBox[{"l", "[", 
      RowBox[{"var", ",", "ind"}], "]"}], ".", 
     RowBox[{
      SubscriptBox[
       OverscriptBox["u", "^"], "ord"], "[", "var", "]"}]}]}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"sighat", "[", 
   RowBox[{
   "var_", ",", "ind_", ",", "aa_", ",", "bb_", ",", "cp_", ",", "ord_", ",", 
    "u_", ",", "U_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    FractionBox["1", "2"], 
    RowBox[{"Tr2ord", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"kom", "[", 
         RowBox[{
          SubscriptBox[
           OverscriptBox["\[Lambda]", "^"], "aa"], ",", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["1", "2"], 
            RowBox[{
             RowBox[{
              SubscriptBox[
               OverscriptBox["u", "^"], 
               RowBox[{"ord", "-", "2"}]], "[", "var", "]"}], ".", 
             RowBox[{"d", "[", 
              RowBox[{
               SubscriptBox["\[Alpha]", "var"], ",", "U", ",", 
               RowBox[{"ord", "-", "1"}], ",", "var"}], "]"}], ".", 
             RowBox[{
              SubscriptBox[
               OverscriptBox["u", "^"], 
               RowBox[{"ord", "-", "2"}]], "[", "var", "]"}]}]}], ")"}]}], 
         "]"}], ".", 
        RowBox[{"kom", "[", 
         RowBox[{
          RowBox[{"hc", "[", 
           SubscriptBox[
            OverscriptBox["\[Lambda]", "^"], "bb"], "]"}], ",", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["1", "2"], 
            RowBox[{
             RowBox[{
              SubscriptBox[
               OverscriptBox["u", "^"], 
               RowBox[{"ord", "-", "2"}]], "[", "var", "]"}], ".", 
             RowBox[{"d", "[", 
              RowBox[{
               SubscriptBox["\[Alpha]", "var"], ",", "U", ",", 
               RowBox[{"ord", "-", "1"}], ",", "var"}], "]"}], ".", 
             RowBox[{
              SubscriptBox[
               OverscriptBox["u", "^"], 
               RowBox[{"ord", "-", "2"}]], "[", "var", "]"}]}]}], ")"}]}], 
         "]"}]}], ")"}], ",", "ord"}], "]"}]}], "+", 
   RowBox[{
    FractionBox["1", "4"], 
    RowBox[{"Tr2ord", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"akom", "[", 
        RowBox[{
         SubscriptBox[
          OverscriptBox["\[Lambda]", "^"], "aa"], ",", 
         RowBox[{"hc", "[", 
          SubscriptBox[
           OverscriptBox["\[Lambda]", "^"], "bb"], "]"}]}], "]"}], ".", 
       RowBox[{"sigma", "[", 
        RowBox[{"var", ",", "ord", ",", "u", ",", "U"}], "]"}]}], ",", 
      "ord"}], "]"}]}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"sig", "[", 
   RowBox[{
   "var_", ",", "ind_", ",", "aa_", ",", "bb_", ",", "cp_", ",", "ord_", ",", 
    "u_", ",", "U_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"sighat", "[", 
    RowBox[{
    "var", ",", "ind", ",", "aa", ",", "bb", ",", "cp", ",", "ord", ",", "u", 
     ",", "U"}], "]"}], "-", 
   RowBox[{
    FractionBox["1", "4"], 
    RowBox[{"Tr2ord", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"akom", "[", 
        RowBox[{
         SubscriptBox[
          OverscriptBox["\[Lambda]", "^"], "aa"], ",", 
         RowBox[{"hc", "[", 
          SubscriptBox[
           OverscriptBox["\[Lambda]", "^"], "bb"], "]"}]}], "]"}], ".", 
       RowBox[{"sigma", "[", 
        RowBox[{"var", ",", "0", ",", "u", ",", "U"}], "]"}]}], ",", "ord"}], 
     "]"}]}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"sigma", "[", 
   RowBox[{"var_", ",", "ord_", ",", "u_", ",", "U_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["1", "2"], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{
       SubscriptBox[
        OverscriptBox["u", "^"], "ord"], "[", "var", "]"}], ".", 
      RowBox[{"\[Chi]", "[", "var", "]"}], ".", 
      RowBox[{
       SubscriptBox[
        OverscriptBox["u", "^"], "ord"], "[", "var", "]"}]}], "+", 
     RowBox[{
      RowBox[{
       SubscriptBox["u", "ord"], "[", "var", "]"}], ".", 
      RowBox[{
       OverscriptBox["\[Chi]", "^"], "[", "var", "]"}], ".", 
      RowBox[{
       SubscriptBox["u", "ord"], "[", "var", "]"}]}]}], ")"}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Y", "[", 
   RowBox[{"var_", ",", "ind_", ",", "ord_", ",", "u_", ",", "U_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["1", "2"], 
   RowBox[{
    RowBox[{
     SubscriptBox[
      OverscriptBox["u", "^"], 
      RowBox[{"ord", "-", "1"}]], "[", "var", "]"}], ".", 
    RowBox[{"d", "[", 
     RowBox[{"ind", ",", "U", ",", "ord", ",", "var"}], "]"}], ".", 
    RowBox[{
     SubscriptBox[
      OverscriptBox["u", "^"], 
      RowBox[{"ord", "-", "1"}]], "[", "var", "]"}]}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "In", " ", "the", " ", "following", " ", "the", " ", "projectors", " ", 
   "needed", " ", "for", " ", "the", " ", "nonleptonic", " ", "weak", " ", 
   "loop", " ", "part", " ", "are", " ", 
   RowBox[{"defined", "."}]}], " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"k", "[", "1", "]"}], "=", 
   RowBox[{
    FractionBox["4", 
     SuperscriptBox["F", "2"]], 
    SubscriptBox["G", "8"], " ", 
    SuperscriptBox["F", "4"]}]}], ";", 
  RowBox[{
   RowBox[{"P", "[", "1", "]"}], "=", 
   RowBox[{"Q", "[", 
    RowBox[{"2", ",", "3"}], "]"}]}], ";", 
  RowBox[{
   RowBox[{"k", "[", 
    RowBox[{"-", "1"}], "]"}], "=", 
   RowBox[{
    FractionBox["4", 
     SuperscriptBox["F", "2"]], 
    SubscriptBox[
     OverscriptBox["G", "^"], "8"], " ", 
    SuperscriptBox["F", "4"]}]}], ";", 
  RowBox[{
   RowBox[{"P", "[", 
    RowBox[{"-", "1"}], "]"}], "=", 
   RowBox[{"Q", "[", 
    RowBox[{"3", ",", "2"}], "]"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"PR", "[", "1", "]"}], ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       FractionBox["1", "2"], 
       SubscriptBox["G", "27"], " ", 
       SuperscriptBox["F", "4"], "*", 
       RowBox[{"Q", "[", 
        RowBox[{"2", ",", "3"}], "]"}]}], ",", 
      RowBox[{"Q", "[", 
       RowBox[{"1", ",", "1"}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       FractionBox["1", "3"], " ", 
       SubscriptBox["G", "27"], " ", 
       SuperscriptBox["F", "4"], "*", 
       RowBox[{"Q", "[", 
        RowBox[{"2", ",", "1"}], "]"}]}], ",", 
      RowBox[{"Q", "[", 
       RowBox[{"1", ",", "3"}], "]"}]}], "}"}]}], "}"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"PR", "[", 
   RowBox[{"-", "1"}], "]"}], ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       FractionBox["1", "2"], 
       SubscriptBox[
        OverscriptBox["G", "^"], "27"], " ", 
       SuperscriptBox["F", "4"], "*", 
       RowBox[{"Q", "[", 
        RowBox[{"3", ",", "2"}], "]"}]}], ",", 
      RowBox[{"Q", "[", 
       RowBox[{"1", ",", "1"}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       FractionBox["1", "3"], " ", 
       SubscriptBox[
        OverscriptBox["G", "^"], "27"], " ", 
       SuperscriptBox["F", "4"], "*", 
       RowBox[{"Q", "[", 
        RowBox[{"1", ",", "2"}], "]"}]}], ",", 
      RowBox[{"Q", "[", 
       RowBox[{"3", ",", "1"}], "]"}]}], "}"}]}], "}"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"R", "[", "cp_", "]"}], ":=", 
  RowBox[{"Join", "[", 
   RowBox[{
    RowBox[{"PR", "[", "cp", "]"}], ",", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"Reverse", "[", 
       RowBox[{
        RowBox[{"PR", "[", "cp", "]"}], "[", 
        RowBox[{"[", "ii", "]"}], "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"ii", ",", "1", ",", "2"}], "}"}]}], "]"}]}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Q", "[", 
    RowBox[{"1", ",", "1"}], "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], "}"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Q", "[", 
    RowBox[{"1", ",", "2"}], "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], "}"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Q", "[", 
    RowBox[{"3", ",", "1"}], "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], "}"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Q", "[", 
    RowBox[{"2", ",", "1"}], "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], "}"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Q", "[", 
    RowBox[{"1", ",", "3"}], "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "0", ",", "0"}], "}"}]}], "}"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"Tr2ord", "[", 
    StyleBox[
     RowBox[{"ject", ",", " ", "ord"}],
     FontWeight->"Plain",
     FontSlant->"Plain",
     FontTracking->"Plain",
     FontVariations->{"CompatibilityType"->0,
     "Masked"->False,
     "Outline"->False,
     "RotationAngle"->0,
     "Shadow"->False,
     "StrikeThrough"->False,
     "Underline"->False}], "]"}], " ", "evaluates", " ", "the", " ", "trace", 
   " ", "of", " ", "a", " ", "matrix", " ", "up", " ", "to", " ", "order", 
   " ", 
   StyleBox["ord",
    FontWeight->"Plain",
    FontSlant->"Plain",
    FontTracking->"Plain",
    FontVariations->{"CompatibilityType"->0,
    "Masked"->False,
    "Outline"->False,
    "RotationAngle"->0,
    "Shadow"->False,
    "StrikeThrough"->False,
    "Underline"->False}], 
   StyleBox[" ",
    FontWeight->"Plain",
    FontSlant->"Plain",
    FontTracking->"Plain",
    FontVariations->{"CompatibilityType"->0,
    "Masked"->False,
    "Outline"->False,
    "RotationAngle"->0,
    "Shadow"->False,
    "StrikeThrough"->False,
    "Underline"->False}], 
   StyleBox["in",
    FontSlant->"Plain",
    FontTracking->"Plain",
    FontVariations->{"CompatibilityType"->0,
    "Masked"->False,
    "Outline"->False,
    "RotationAngle"->0,
    "Shadow"->False,
    "StrikeThrough"->False,
    "Underline"->False}], 
   StyleBox[" ",
    FontSlant->"Plain",
    FontTracking->"Plain",
    FontVariations->{"CompatibilityType"->0,
    "Masked"->False,
    "Outline"->False,
    "RotationAngle"->0,
    "Shadow"->False,
    "StrikeThrough"->False,
    "Underline"->False}], 
   StyleBox["the",
    FontSlant->"Plain",
    FontTracking->"Plain",
    FontVariations->{"CompatibilityType"->0,
    "Masked"->False,
    "Outline"->False,
    "RotationAngle"->0,
    "Shadow"->False,
    "StrikeThrough"->False,
    "Underline"->False}], 
   StyleBox[" ",
    FontSlant->"Plain",
    FontTracking->"Plain",
    FontVariations->{"CompatibilityType"->0,
    "Masked"->False,
    "Outline"->False,
    "RotationAngle"->0,
    "Shadow"->False,
    "StrikeThrough"->False,
    "Underline"->False}], 
   StyleBox["external",
    FontSlant->"Plain",
    FontTracking->"Plain",
    FontVariations->{"CompatibilityType"->0,
    "Masked"->False,
    "Outline"->False,
    "RotationAngle"->0,
    "Shadow"->False,
    "StrikeThrough"->False,
    "Underline"->False}], 
   StyleBox[" ",
    FontSlant->"Plain",
    FontTracking->"Plain",
    FontVariations->{"CompatibilityType"->0,
    "Masked"->False,
    "Outline"->False,
    "RotationAngle"->0,
    "Shadow"->False,
    "StrikeThrough"->False,
    "Underline"->False}], 
   StyleBox[
    RowBox[{"fields", "."}],
    FontSlant->"Plain",
    FontTracking->"Plain",
    FontVariations->{"CompatibilityType"->0,
    "Masked"->False,
    "Outline"->False,
    "RotationAngle"->0,
    "Shadow"->False,
    "StrikeThrough"->False,
    "Underline"->False}]}], 
  StyleBox[" ",
   FontSlant->"Plain",
   FontTracking->"Plain",
   FontVariations->{"CompatibilityType"->0,
   "Masked"->False,
   "Outline"->False,
   "RotationAngle"->0,
   "Shadow"->False,
   "StrikeThrough"->False,
   "Underline"->False}], 
  StyleBox["*)",
   FontSlant->"Plain",
   FontTracking->"Plain",
   FontVariations->{"CompatibilityType"->0,
   "Masked"->False,
   "Outline"->False,
   "RotationAngle"->0,
   "Shadow"->False,
   "StrikeThrough"->False,
   "Underline"->False}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Tr2ord", "[", 
   RowBox[{"ject_", ",", "ord_"}], "]"}], ":=", 
  RowBox[{"ex2ord", "[", 
   RowBox[{
    RowBox[{"dot0", "[", 
     RowBox[{"Tr", "[", "ject", "]"}], "]"}], ",", "ord"}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"q2ord2", "[", 
   RowBox[{"ject1_", ",", "ject2_", ",", "cp_", ",", "ord_"}], "]"}], ":=", 
  RowBox[{"ex2ord", "[", 
   RowBox[{
    RowBox[{
     FractionBox["4", 
      SuperscriptBox["F", "2"]], "*", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{"ex2ord", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Tr2ord", "[", 
           RowBox[{"ject1", ",", "ord"}], "]"}], 
          RowBox[{"Tr2ord", "[", 
           RowBox[{"ject2", ",", "ord"}], "]"}]}], ",", "ord"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"si", ",", "4"}], "}"}]}], "]"}]}], ",", "ord"}], 
   "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ex2ord2", "[", 
   RowBox[{"ject_", ",", "ord_"}], "]"}], ":=", 
  RowBox[{"ex2ord", "[", 
   RowBox[{
    RowBox[{"dot0", "[", "ject", "]"}], ",", "ord"}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"gamw", "[", 
    StyleBox[
     RowBox[{
     "var", ",", "ind", ",", "aa", ",", "bb", ",", "cp", ",", "ord", ",", "u",
       ",", "U"}],
     FontWeight->"Plain",
     FontSlant->"Plain",
     FontTracking->"Plain",
     FontVariations->{"CompatibilityType"->0,
     "Masked"->False,
     "Outline"->False,
     "RotationAngle"->0,
     "Shadow"->False,
     "StrikeThrough"->False,
     "Underline"->False}], "]"}], ",", " ", 
   RowBox[{"sigw1", "[", 
    StyleBox[
     RowBox[{
     "var", ",", "ind", ",", "aa", ",", "bb", ",", "cp", ",", "ord", ",", "u",
       ",", "U"}],
     FontWeight->"Plain",
     FontSlant->"Plain",
     FontTracking->"Plain",
     FontVariations->{"CompatibilityType"->0,
     "Masked"->False,
     "Outline"->False,
     "RotationAngle"->0,
     "Shadow"->False,
     "StrikeThrough"->False,
     "Underline"->False}], "]"}], ",", ",", " ", 
   RowBox[{"sigw2", "[", 
    StyleBox[
     RowBox[{
     "var", ",", "ind", ",", "aa", ",", "bb", ",", "cp", ",", "ord", ",", "u",
       ",", "U"}],
     FontWeight->"Plain",
     FontSlant->"Plain",
     FontTracking->"Plain",
     FontVariations->{"CompatibilityType"->0,
     "Masked"->False,
     "Outline"->False,
     "RotationAngle"->0,
     "Shadow"->False,
     "StrikeThrough"->False,
     "Underline"->False}], "]"}], ",", " ", 
   RowBox[{"sigw2", "[", 
    StyleBox[
     RowBox[{
     "var", ",", "ind", ",", "aa", ",", "bb", ",", "cp", ",", "ord", ",", "u",
       ",", "U"}],
     FontWeight->"Plain",
     FontSlant->"Plain",
     FontTracking->"Plain",
     FontVariations->{"CompatibilityType"->0,
     "Masked"->False,
     "Outline"->False,
     "RotationAngle"->0,
     "Shadow"->False,
     "StrikeThrough"->False,
     "Underline"->False}], "]"}], ",", " ", 
   RowBox[{
    RowBox[{"sigw4", "[", 
     StyleBox[
      RowBox[{
      "var", ",", "ind", ",", "aa", ",", "bb", ",", "cp", ",", "ord", ",", 
       "u", ",", "U"}],
      FontWeight->"Plain",
      FontSlant->"Plain",
      FontTracking->"Plain",
      FontVariations->{"CompatibilityType"->0,
      "Masked"->False,
      "Outline"->False,
      "RotationAngle"->0,
      "Shadow"->False,
      "StrikeThrough"->False,
      "Underline"->False}], "]"}], " ", "are", " ", "the", " ", "components", 
    " ", "of", " ", "the", " ", "matrices", " ", "that", " ", "occur", " ", 
    "in", " ", "the", " ", "weak", " ", "part", " ", "of", " ", "the", " ", 
    "generating", " ", 
    RowBox[{"functional", ".", " ", "NP"}]}], ",", " ", "alph", ",", " ", 
   "dalph", ",", 
   RowBox[{
   "alphsub", " ", "and", " ", "sigrotmat", " ", "are", " ", "their", " ", 
    RowBox[{"subfunctions", "."}]}]}], " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"NP", "[", 
   RowBox[{
   "var_", ",", "ind_", ",", "aa_", ",", "bb_", ",", "cp_", ",", "ord_", ",", 
    "u_", ",", "U_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    FractionBox["1", "4"], 
    RowBox[{"k", "[", "cp", "]"}], 
    RowBox[{"Tr2ord", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"kom", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           SubscriptBox["u", 
            RowBox[{"ord", "-", "1"}]], "[", "var", "]"}], ".", 
          RowBox[{"P", "[", "cp", "]"}], ".", 
          RowBox[{
           SubscriptBox[
            OverscriptBox["u", "^"], 
            RowBox[{"ord", "-", "1"}]], "[", "var", "]"}]}], ",", 
         RowBox[{"Y", "[", 
          RowBox[{"var", ",", "ind", ",", "ord", ",", "u", ",", "U"}], 
          "]"}]}], "]"}], ".", 
       RowBox[{"akom", "[", 
        RowBox[{
         SubscriptBox[
          OverscriptBox["\[Lambda]", "^"], "aa"], ",", 
         RowBox[{"hc", "[", 
          SubscriptBox[
           OverscriptBox["\[Lambda]", "^"], "bb"], "]"}]}], "]"}]}], ",", 
      "ord"}], "]"}]}], "+", 
   RowBox[{
    FractionBox["1", "2"], 
    RowBox[{"q2ord2", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        SubscriptBox["u", 
         RowBox[{"ord", "-", "1"}]], "[", "var", "]"}], ".", 
       RowBox[{
        RowBox[{"R", "[", "cp", "]"}], "[", 
        RowBox[{"[", 
         RowBox[{"si", ",", "1"}], "]"}], "]"}], ".", 
       RowBox[{
        SubscriptBox[
         OverscriptBox["u", "^"], 
         RowBox[{"ord", "-", "1"}]], "[", "var", "]"}], ".", 
       SubscriptBox[
        OverscriptBox["\[Lambda]", "^"], "aa"]}], ",", 
      RowBox[{
       RowBox[{"kom", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           SubscriptBox["u", 
            RowBox[{"ord", "-", "1"}]], "[", "var", "]"}], ".", 
          RowBox[{
           RowBox[{"R", "[", "cp", "]"}], "[", 
           RowBox[{"[", 
            RowBox[{"si", ",", "2"}], "]"}], "]"}], ".", 
          RowBox[{
           SubscriptBox[
            OverscriptBox["u", "^"], 
            RowBox[{"ord", "-", "1"}]], "[", "var", "]"}]}], ",", 
         RowBox[{"Y", "[", 
          RowBox[{"var", ",", "ind", ",", "ord", ",", "u", ",", "U"}], 
          "]"}]}], "]"}], ".", 
       RowBox[{"hc", "[", 
        SubscriptBox[
         OverscriptBox["\[Lambda]", "^"], "bb"], "]"}]}], ",", "cp", ",", 
      "ord"}], "]"}]}], "+", 
   RowBox[{
    FractionBox["1", "2"], 
    RowBox[{"q2ord2", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        SubscriptBox["u", 
         RowBox[{"ord", "-", "1"}]], "[", "var", "]"}], ".", 
       RowBox[{
        RowBox[{"R", "[", "cp", "]"}], "[", 
        RowBox[{"[", 
         RowBox[{"si", ",", "1"}], "]"}], "]"}], ".", 
       RowBox[{
        SubscriptBox[
         OverscriptBox["u", "^"], 
         RowBox[{"ord", "-", "1"}]], "[", "var", "]"}], ".", 
       RowBox[{"hc", "[", 
        SubscriptBox[
         OverscriptBox["\[Lambda]", "^"], "bb"], "]"}]}], ",", 
      RowBox[{
       RowBox[{"kom", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           SubscriptBox["u", 
            RowBox[{"ord", "-", "1"}]], "[", "var", "]"}], ".", 
          RowBox[{
           RowBox[{"R", "[", "cp", "]"}], "[", 
           RowBox[{"[", 
            RowBox[{"si", ",", "2"}], "]"}], "]"}], ".", 
          RowBox[{
           SubscriptBox[
            OverscriptBox["u", "^"], 
            RowBox[{"ord", "-", "1"}]], "[", "var", "]"}]}], ",", 
         RowBox[{"Y", "[", 
          RowBox[{"var", ",", "ind", ",", "ord", ",", "u", ",", "U"}], 
          "]"}]}], "]"}], ".", 
       SubscriptBox[
        OverscriptBox["\[Lambda]", "^"], "aa"]}], ",", "cp", ",", "ord"}], 
     "]"}]}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"alph", "[", 
   RowBox[{
   "var_", ",", "ind_", ",", "aa_", ",", "bb_", ",", "cp_", ",", "ord_", ",", 
    "u_", ",", "U_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    FractionBox["1", "4"], 
    RowBox[{"k", "[", "cp", "]"}], 
    RowBox[{"Tr2ord", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"akom", "[", 
        RowBox[{
         SubscriptBox[
          OverscriptBox["\[Lambda]", "^"], "aa"], ",", 
         RowBox[{"hc", "[", 
          SubscriptBox[
           OverscriptBox["\[Lambda]", "^"], "bb"], "]"}]}], "]"}], ".", 
       RowBox[{
        SubscriptBox["u", "ord"], "[", "var", "]"}], ".", 
       RowBox[{"P", "[", "cp", "]"}], ".", 
       RowBox[{
        SubscriptBox[
         OverscriptBox["u", "^"], "ord"], "[", "var", "]"}]}], ",", "ord"}], 
     "]"}]}], "+", 
   RowBox[{
    FractionBox["1", "2"], 
    RowBox[{"q2ord2", "[", 
     RowBox[{
      RowBox[{
       SubscriptBox[
        OverscriptBox["\[Lambda]", "^"], "aa"], ".", 
       RowBox[{
        SubscriptBox["u", "ord"], "[", "var", "]"}], ".", 
       RowBox[{
        RowBox[{"R", "[", "cp", "]"}], "[", 
        RowBox[{"[", 
         RowBox[{"si", ",", "1"}], "]"}], "]"}], ".", 
       RowBox[{
        SubscriptBox[
         OverscriptBox["u", "^"], "ord"], "[", "var", "]"}]}], ",", 
      RowBox[{
       RowBox[{"hc", "[", 
        SubscriptBox[
         OverscriptBox["\[Lambda]", "^"], "bb"], "]"}], ".", 
       RowBox[{
        SubscriptBox["u", "ord"], "[", "var", "]"}], ".", 
       RowBox[{
        RowBox[{"R", "[", "cp", "]"}], "[", 
        RowBox[{"[", 
         RowBox[{"si", ",", "2"}], "]"}], "]"}], ".", 
       RowBox[{
        SubscriptBox[
         OverscriptBox["u", "^"], "ord"], "[", "var", "]"}]}], ",", "cp", ",",
       "ord"}], "]"}]}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"dalph", "[", 
   RowBox[{
   "var_", ",", "ind_", ",", "aa_", ",", "bb_", ",", "cp_", ",", "ord_", ",", 
    "u_", ",", "U_"}], "]"}], ":=", 
  RowBox[{"de", "[", 
   RowBox[{
    RowBox[{"alph", "[", 
     RowBox[{
     "var", ",", "0", ",", "aa", ",", "bb", ",", "cp", ",", "ord", ",", "u", 
      ",", "U"}], "]"}], ",", "var", ",", "ind"}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"alphsub", "[", 
   RowBox[{
   "var_", ",", "ind_", ",", "aa_", ",", "bb_", ",", "cp_", ",", "ord_", ",", 
    "u_", ",", "U_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    FractionBox["1", "4"], 
    RowBox[{"k", "[", "cp", "]"}], 
    RowBox[{"Tr2ord", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"akom", "[", 
        RowBox[{
         SubscriptBox[
          OverscriptBox["\[Lambda]", "^"], "aa"], ",", 
         RowBox[{"hc", "[", 
          SubscriptBox[
           OverscriptBox["\[Lambda]", "^"], "bb"], "]"}]}], "]"}], ".", 
       RowBox[{
        SubscriptBox["u", "ord"], "[", "var", "]"}], ".", 
       RowBox[{"P", "[", "cp", "]"}], ".", 
       RowBox[{
        SubscriptBox[
         OverscriptBox["u", "^"], "ord"], "[", "var", "]"}]}], ",", "ord"}], 
     "]"}]}], "+", 
   RowBox[{
    FractionBox["1", "2"], 
    RowBox[{"q2ord2", "[", 
     RowBox[{
      RowBox[{
       SubscriptBox[
        OverscriptBox["\[Lambda]", "^"], "aa"], ".", 
       RowBox[{
        SubscriptBox["u", "ord"], "[", "var", "]"}], ".", 
       RowBox[{
        RowBox[{"R", "[", "cp", "]"}], "[", 
        RowBox[{"[", 
         RowBox[{"si", ",", "1"}], "]"}], "]"}], ".", 
       RowBox[{
        SubscriptBox[
         OverscriptBox["u", "^"], "ord"], "[", "var", "]"}]}], ",", 
      RowBox[{
       RowBox[{"hc", "[", 
        SubscriptBox[
         OverscriptBox["\[Lambda]", "^"], "bb"], "]"}], ".", 
       RowBox[{
        SubscriptBox["u", "ord"], "[", "var", "]"}], ".", 
       RowBox[{
        RowBox[{"R", "[", "cp", "]"}], "[", 
        RowBox[{"[", 
         RowBox[{"si", ",", "2"}], "]"}], "]"}], ".", 
       RowBox[{
        SubscriptBox[
         OverscriptBox["u", "^"], "ord"], "[", "var", "]"}]}], ",", "cp", ",",
       "ord"}], "]"}]}], "-", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      FractionBox["1", "4"], 
      RowBox[{"k", "[", "cp", "]"}], 
      RowBox[{"Tr2ord", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"akom", "[", 
          RowBox[{
           SubscriptBox[
            OverscriptBox["\[Lambda]", "^"], "aa"], ",", 
           RowBox[{"hc", "[", 
            SubscriptBox[
             OverscriptBox["\[Lambda]", "^"], "bb"], "]"}]}], "]"}], ".", 
         RowBox[{
          SubscriptBox["u", "0"], "[", "var", "]"}], ".", 
         RowBox[{"P", "[", "cp", "]"}], ".", 
         RowBox[{
          SubscriptBox[
           OverscriptBox["u", "^"], "0"], "[", "var", "]"}]}], ",", "0"}], 
       "]"}]}], "+", 
     RowBox[{
      FractionBox["1", "2"], 
      RowBox[{"q2ord2", "[", 
       RowBox[{
        RowBox[{
         SubscriptBox[
          OverscriptBox["\[Lambda]", "^"], "aa"], ".", 
         RowBox[{
          SubscriptBox["u", "0"], "[", "var", "]"}], ".", 
         RowBox[{
          RowBox[{"R", "[", "cp", "]"}], "[", 
          RowBox[{"[", 
           RowBox[{"si", ",", "1"}], "]"}], "]"}], ".", 
         RowBox[{
          SubscriptBox[
           OverscriptBox["u", "^"], "0"], "[", "var", "]"}]}], ",", 
        RowBox[{
         RowBox[{"hc", "[", 
          SubscriptBox[
           OverscriptBox["\[Lambda]", "^"], "bb"], "]"}], ".", 
         RowBox[{
          SubscriptBox["u", "0"], "[", "var", "]"}], ".", 
         RowBox[{
          RowBox[{"R", "[", "cp", "]"}], "[", 
          RowBox[{"[", 
           RowBox[{"si", ",", "2"}], "]"}], "]"}], ".", 
         RowBox[{
          SubscriptBox[
           OverscriptBox["u", "^"], "0"], "[", "var", "]"}]}], ",", "cp", ",",
         "0"}], "]"}]}]}], ")"}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"rotmat", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"ReplaceAll", "[", 
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{
         RowBox[{
          SubscriptBox["\[CurlyPhi]p2", "ii"], "[", 
          RowBox[{
          "\[Phi]1", ",", "\[Phi]2", ",", "\[Phi]3", ",", "\[Phi]4", ",", 
           "\[Phi]5", ",", "\[Phi]6", ",", "\[Phi]7", ",", "\[Phi]8", ",", 
           "\[Gamma]", ",", "W1", ",", "W2", ",", "var"}], "]"}], ",", 
         RowBox[{
          SubscriptBox["e", "jj"], "[", "var", "]"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"\[Phi]1", "\[Rule]", "1"}], ",", 
         RowBox[{"\[Phi]2", "\[Rule]", "1"}], ",", 
         RowBox[{"\[Phi]3", "\[Rule]", "1"}], ",", 
         RowBox[{"\[Phi]4", "\[Rule]", "1"}], ",", 
         RowBox[{"\[Phi]5", "\[Rule]", "1"}], ",", 
         RowBox[{"\[Phi]6", "\[Rule]", "1"}], ",", 
         RowBox[{"\[Phi]7", "\[Rule]", "1"}], ",", 
         RowBox[{"\[Phi]8", "\[Rule]", "1"}]}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"ii", ",", "8"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"jj", ",", "8"}], "}"}]}], "]"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"trotmat", "=", 
   RowBox[{"Transpose", "[", "rotmat", "]"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"rotmat2", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Simplify", "[", 
      RowBox[{
       FractionBox["1", "2"], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"rotmat", "[", 
          RowBox[{"[", 
           RowBox[{"ii", ",", "jj"}], "]"}], "]"}], "-", 
         RowBox[{"rotmat", "[", 
          RowBox[{"[", 
           RowBox[{
            RowBox[{"ap", "[", 
             RowBox[{"[", "jj", "]"}], "]"}], ",", 
            RowBox[{"ap", "[", 
             RowBox[{"[", "ii", "]"}], "]"}]}], "]"}], "]"}]}], ")"}]}], 
      "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"ii", ",", "8"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"jj", ",", "8"}], "}"}]}], "]"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"trotmat2", "=", 
   RowBox[{"Transpose", "[", "rotmat2", "]"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"sigrotmat", "[", 
   RowBox[{
   "var_", ",", "ind_", ",", "aa_", ",", "bb_", ",", "cp_", ",", "ord_", ",", 
    "u_", ",", "U_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"Simplify", "[", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"sig", "[", 
        RowBox[{
        "var", ",", "ind", ",", "aa", ",", "ii", ",", "cp", ",", "ord", ",", 
         "u", ",", "U"}], "]"}], "*", 
       RowBox[{"rotmat", "[", 
        RowBox[{"[", 
         RowBox[{
          RowBox[{"ap", "[", 
           RowBox[{"[", "ii", "]"}], "]"}], ",", 
          RowBox[{"ap", "[", 
           RowBox[{"[", "bb", "]"}], "]"}]}], "]"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"ii", ",", "8"}], "}"}]}], "]"}], "]"}], "+", 
   RowBox[{"Simplify", "[", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"trotmat", "[", 
        RowBox[{"[", 
         RowBox[{"aa", ",", "ii"}], "]"}], "]"}], "*", 
       RowBox[{"sig", "[", 
        RowBox[{
        "var", ",", "ind", ",", "ii", ",", "bb", ",", "cp", ",", "ord", ",", 
         "u", ",", "U"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"ii", ",", "8"}], "}"}]}], "]"}], "]"}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"gamrotmat", "[", 
   RowBox[{
   "var_", ",", "ind_", ",", "aa_", ",", "bb_", ",", "cp_", ",", "ord_", ",", 
    "u_", ",", "U_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"Simplify", "[", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"gam", "[", 
        RowBox[{
        "var", ",", "ind", ",", "aa", ",", "ii", ",", "cp", ",", "ord", ",", 
         "u", ",", "U"}], "]"}], "*", 
       RowBox[{"rotmat2", "[", 
        RowBox[{"[", 
         RowBox[{
          RowBox[{"ap", "[", 
           RowBox[{"[", "ii", "]"}], "]"}], ",", 
          RowBox[{"ap", "[", 
           RowBox[{"[", "bb", "]"}], "]"}]}], "]"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"ii", ",", "8"}], "}"}]}], "]"}], "]"}], "+", 
   RowBox[{"Simplify", "[", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"trotmat2", "[", 
        RowBox[{"[", 
         RowBox[{"aa", ",", "ii"}], "]"}], "]"}], "*", 
       RowBox[{"gam", "[", 
        RowBox[{
        "var", ",", "ind", ",", "ii", ",", "bb", ",", "cp", ",", "ord", ",", 
         "u", ",", "U"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"ii", ",", "8"}], "}"}]}], "]"}], "]"}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"gamw", "[", 
   RowBox[{
   "var_", ",", "ind_", ",", "aa_", ",", "bb_", ",", "cp_", ",", "ord_", ",", 
    "u_", ",", "U_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", "2"]}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       RowBox[{"k", "[", "cp", "]"}], 
       RowBox[{"Tr2ord", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"akom", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              SubscriptBox["u", 
               RowBox[{"ord", "-", "1"}]], "[", "var", "]"}], ".", 
             RowBox[{"P", "[", "cp", "]"}], ".", 
             RowBox[{
              SubscriptBox[
               OverscriptBox["u", "^"], 
               RowBox[{"ord", "-", "1"}]], "[", "var", "]"}]}], ",", 
            RowBox[{"Y", "[", 
             RowBox[{"var", ",", "ind", ",", "ord", ",", "u", ",", "U"}], 
             "]"}]}], "]"}], ".", 
          RowBox[{"kom", "[", 
           RowBox[{
            SubscriptBox[
             OverscriptBox["\[Lambda]", "^"], "aa"], ",", 
            RowBox[{"hc", "[", 
             SubscriptBox[
              OverscriptBox["\[Lambda]", "^"], "bb"], "]"}]}], "]"}]}], ",", 
         "ord"}], "]"}]}], "-", 
      RowBox[{
       FractionBox["1", "2"], 
       RowBox[{"k", "[", "cp", "]"}], 
       RowBox[{"Tr2ord", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            SubscriptBox["u", 
             RowBox[{"ord", "-", "1"}]], "[", "var", "]"}], ".", 
           RowBox[{"P", "[", "cp", "]"}], ".", 
           RowBox[{
            SubscriptBox[
             OverscriptBox["u", "^"], 
             RowBox[{"ord", "-", "1"}]], "[", "var", "]"}], ".", 
           SubscriptBox[
            OverscriptBox["\[Lambda]", "^"], "aa"], ".", 
           RowBox[{"Y", "[", 
            RowBox[{"var", ",", "ind", ",", "ord", ",", "u", ",", "U"}], 
            "]"}], ".", 
           RowBox[{"hc", "[", 
            SubscriptBox[
             OverscriptBox["\[Lambda]", "^"], "bb"], "]"}]}], "-", 
          RowBox[{
           RowBox[{
            SubscriptBox["u", 
             RowBox[{"ord", "-", "1"}]], "[", "var", "]"}], ".", 
           RowBox[{"P", "[", "cp", "]"}], ".", 
           RowBox[{
            SubscriptBox[
             OverscriptBox["u", "^"], 
             RowBox[{"ord", "-", "1"}]], "[", "var", "]"}], ".", 
           RowBox[{"hc", "[", 
            SubscriptBox[
             OverscriptBox["\[Lambda]", "^"], "bb"], "]"}], ".", 
           RowBox[{"Y", "[", 
            RowBox[{"var", ",", "ind", ",", "ord", ",", "u", ",", "U"}], 
            "]"}], ".", 
           SubscriptBox[
            OverscriptBox["\[Lambda]", "^"], "aa"]}]}], ",", "ord"}], "]"}]}],
       "-", 
      RowBox[{"q2ord2", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"kom", "[", 
          RowBox[{
           SubscriptBox[
            OverscriptBox["\[Lambda]", "^"], "aa"], ",", 
           RowBox[{"hc", "[", 
            SubscriptBox[
             OverscriptBox["\[Lambda]", "^"], "bb"], "]"}]}], "]"}], ".", 
         RowBox[{
          SubscriptBox["u", "ord"], "[", "var", "]"}], ".", 
         RowBox[{
          RowBox[{"R", "[", "cp", "]"}], "[", 
          RowBox[{"[", 
           RowBox[{"si", ",", "1"}], "]"}], "]"}], ".", 
         RowBox[{
          SubscriptBox[
           OverscriptBox["u", "^"], "ord"], "[", "var", "]"}]}], ",", 
        RowBox[{
         RowBox[{
          SubscriptBox["u", "ord"], "[", "var", "]"}], ".", 
         RowBox[{
          RowBox[{"R", "[", "cp", "]"}], "[", 
          RowBox[{"[", 
           RowBox[{"si", ",", "2"}], "]"}], "]"}], ".", 
         RowBox[{
          SubscriptBox[
           OverscriptBox["u", "^"], "ord"], "[", "var", "]"}], ".", 
         RowBox[{"Y", "[", 
          RowBox[{"var", ",", "ind", ",", "ord", ",", "u", ",", "U"}], 
          "]"}]}], ",", "cp", ",", "ord"}], "]"}], "-", 
      RowBox[{
       FractionBox["1", "2"], 
       RowBox[{"q2ord2", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           SubscriptBox["u", "ord"], "[", "var", "]"}], ".", 
          RowBox[{
           RowBox[{"R", "[", "cp", "]"}], "[", 
           RowBox[{"[", 
            RowBox[{"si", ",", "1"}], "]"}], "]"}], ".", 
          RowBox[{
           SubscriptBox[
            OverscriptBox["u", "^"], "ord"], "[", "var", "]"}], ".", 
          SubscriptBox[
           OverscriptBox["\[Lambda]", "^"], "aa"]}], ",", 
         RowBox[{
          RowBox[{"kom", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              SubscriptBox["u", "ord"], "[", "var", "]"}], ".", 
             RowBox[{
              RowBox[{"R", "[", "cp", "]"}], "[", 
              RowBox[{"[", 
               RowBox[{"si", ",", "2"}], "]"}], "]"}], ".", 
             RowBox[{
              SubscriptBox[
               OverscriptBox["u", "^"], "ord"], "[", "var", "]"}]}], ",", 
            RowBox[{"Y", "[", 
             RowBox[{"var", ",", "ind", ",", "ord", ",", "u", ",", "U"}], 
             "]"}]}], "]"}], ".", 
          RowBox[{"hc", "[", 
           SubscriptBox[
            OverscriptBox["\[Lambda]", "^"], "bb"], "]"}]}], ",", "cp", ",", 
         "ord"}], "]"}]}], "+", 
      RowBox[{
       FractionBox["1", "2"], 
       RowBox[{"q2ord2", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           SubscriptBox["u", "ord"], "[", "var", "]"}], ".", 
          RowBox[{
           RowBox[{"R", "[", "cp", "]"}], "[", 
           RowBox[{"[", 
            RowBox[{"si", ",", "1"}], "]"}], "]"}], ".", 
          RowBox[{
           SubscriptBox[
            OverscriptBox["u", "^"], "ord"], "[", "var", "]"}], ".", 
          RowBox[{"hc", "[", 
           SubscriptBox[
            OverscriptBox["\[Lambda]", "^"], "bb"], "]"}]}], ",", 
         RowBox[{
          RowBox[{"kom", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              SubscriptBox["u", "ord"], "[", "var", "]"}], ".", 
             RowBox[{
              RowBox[{"R", "[", "cp", "]"}], "[", 
              RowBox[{"[", 
               RowBox[{"si", ",", "2"}], "]"}], "]"}], ".", 
             RowBox[{
              SubscriptBox[
               OverscriptBox["u", "^"], "ord"], "[", "var", "]"}]}], ",", 
            RowBox[{"Y", "[", 
             RowBox[{"var", ",", "ind", ",", "ord", ",", "u", ",", "U"}], 
             "]"}]}], "]"}], ".", 
          SubscriptBox[
           OverscriptBox["\[Lambda]", "^"], "aa"]}], ",", "cp", ",", "ord"}], 
        "]"}]}]}], ")"}]}], "+", 
   RowBox[{"gamrotmat", "[", 
    RowBox[{
    "var", ",", "ind", ",", "aa", ",", "bb", ",", "cp", ",", "ord", ",", "u", 
     ",", "U"}], "]"}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"sigw1", "[", 
   RowBox[{
   "var_", ",", "ind_", ",", "aa_", ",", "bb_", ",", "cp_", ",", "ord_", ",", 
    "u_", ",", "U_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", "4"]}], 
    RowBox[{"k", "[", "cp", "]"}], 
    RowBox[{"Tr2ord", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"akom", "[", 
        RowBox[{
         SubscriptBox[
          OverscriptBox["\[Lambda]", "^"], "aa"], ",", 
         RowBox[{"hc", "[", 
          SubscriptBox[
           OverscriptBox["\[Lambda]", "^"], "bb"], "]"}]}], "]"}], ".", 
       RowBox[{"akom", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Y", "[", 
           RowBox[{"var", ",", 
            SubscriptBox["\[Alpha]", "var"], ",", 
            RowBox[{"ord", "-", "1"}], ",", "u", ",", "U"}], "]"}], ".", 
          RowBox[{"Y", "[", 
           RowBox[{"var", ",", 
            SubscriptBox["\[Alpha]", "var"], ",", 
            RowBox[{"ord", "-", "1"}], ",", "u", ",", "U"}], "]"}]}], ",", 
         RowBox[{
          RowBox[{
           SubscriptBox["u", 
            RowBox[{"ord", "-", "2"}]], "[", "var", "]"}], ".", 
          RowBox[{"P", "[", "cp", "]"}], ".", 
          RowBox[{
           SubscriptBox[
            OverscriptBox["u", "^"], 
            RowBox[{"ord", "-", "2"}]], "[", "var", "]"}]}]}], "]"}]}], ",", 
      "ord"}], "]"}]}], "+", 
   RowBox[{
    FractionBox["1", "4"], 
    RowBox[{"k", "[", "cp", "]"}], 
    RowBox[{"Tr2ord", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         SubscriptBox["u", 
          RowBox[{"ord", "-", "2"}]], "[", "var", "]"}], ".", 
        RowBox[{"P", "[", "cp", "]"}], ".", 
        RowBox[{
         SubscriptBox[
          OverscriptBox["u", "^"], 
          RowBox[{"ord", "-", "2"}]], "[", "var", "]"}], ".", 
        SubscriptBox[
         OverscriptBox["\[Lambda]", "^"], "aa"], ".", 
        RowBox[{"Y", "[", 
         RowBox[{"var", ",", 
          SubscriptBox["\[Alpha]", "var"], ",", 
          RowBox[{"ord", "-", "1"}], ",", "u", ",", "U"}], "]"}], ".", 
        RowBox[{"Y", "[", 
         RowBox[{"var", ",", 
          SubscriptBox["\[Alpha]", "var"], ",", 
          RowBox[{"ord", "-", "1"}], ",", "u", ",", "U"}], "]"}], ".", 
        RowBox[{"hc", "[", 
         SubscriptBox[
          OverscriptBox["\[Lambda]", "^"], "bb"], "]"}]}], "+", 
       RowBox[{
        RowBox[{
         SubscriptBox["u", 
          RowBox[{"ord", "-", "2"}]], "[", "var", "]"}], ".", 
        RowBox[{"P", "[", "cp", "]"}], ".", 
        RowBox[{
         SubscriptBox[
          OverscriptBox["u", "^"], 
          RowBox[{"ord", "-", "2"}]], "[", "var", "]"}], ".", 
        RowBox[{"hc", "[", 
         SubscriptBox[
          OverscriptBox["\[Lambda]", "^"], "bb"], "]"}], ".", 
        RowBox[{"Y", "[", 
         RowBox[{"var", ",", 
          SubscriptBox["\[Alpha]", "var"], ",", 
          RowBox[{"ord", "-", "1"}], ",", "u", ",", "U"}], "]"}], ".", 
        RowBox[{"Y", "[", 
         RowBox[{"var", ",", 
          SubscriptBox["\[Alpha]", "var"], ",", 
          RowBox[{"ord", "-", "1"}], ",", "u", ",", "U"}], "]"}], ".", 
        SubscriptBox[
         OverscriptBox["\[Lambda]", "^"], "aa"]}]}], ",", "ord"}], "]"}]}], 
   "+", 
   RowBox[{
    FractionBox["1", "4"], 
    RowBox[{"k", "[", "cp", "]"}], 
    RowBox[{"Tr2ord", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"akom", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           SubscriptBox["u", 
            RowBox[{"ord", "-", "2"}]], "[", "var", "]"}], ".", 
          RowBox[{"P", "[", "cp", "]"}], ".", 
          RowBox[{
           SubscriptBox[
            OverscriptBox["u", "^"], 
            RowBox[{"ord", "-", "2"}]], "[", "var", "]"}]}], ",", 
         RowBox[{"Y", "[", 
          RowBox[{"var", ",", 
           SubscriptBox["\[Alpha]", "var"], ",", 
           RowBox[{"ord", "-", "1"}], ",", "u", ",", "U"}], "]"}]}], "]"}], 
       ".", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SubscriptBox[
           OverscriptBox["\[Lambda]", "^"], "aa"], ".", 
          RowBox[{"Y", "[", 
           RowBox[{"var", ",", 
            SubscriptBox["\[Alpha]", "var"], ",", 
            RowBox[{"ord", "-", "1"}], ",", "u", ",", "U"}], "]"}], ".", 
          RowBox[{"hc", "[", 
           SubscriptBox[
            OverscriptBox["\[Lambda]", "^"], "bb"], "]"}]}], "+", 
         RowBox[{
          RowBox[{"hc", "[", 
           SubscriptBox[
            OverscriptBox["\[Lambda]", "^"], "bb"], "]"}], ".", 
          RowBox[{"Y", "[", 
           RowBox[{"var", ",", 
            SubscriptBox["\[Alpha]", "var"], ",", 
            RowBox[{"ord", "-", "1"}], ",", "u", ",", "U"}], "]"}], ".", 
          SubscriptBox[
           OverscriptBox["\[Lambda]", "^"], "aa"]}]}], ")"}]}], ",", "ord"}], 
     "]"}]}], "-", 
   RowBox[{
    FractionBox["1", "4"], 
    RowBox[{"k", "[", "cp", "]"}], 
    RowBox[{"Tr2ord", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Y", "[", 
        RowBox[{"var", ",", 
         SubscriptBox["\[Alpha]", "var"], ",", 
         RowBox[{"ord", "-", "1"}], ",", "u", ",", "U"}], "]"}], ".", 
       RowBox[{
        SubscriptBox["u", 
         RowBox[{"ord", "-", "2"}]], "[", "var", "]"}], ".", 
       RowBox[{"P", "[", "cp", "]"}], ".", 
       RowBox[{
        SubscriptBox[
         OverscriptBox["u", "^"], 
         RowBox[{"ord", "-", "2"}]], "[", "var", "]"}], ".", 
       RowBox[{"Y", "[", 
        RowBox[{"var", ",", 
         SubscriptBox["\[Alpha]", "var"], ",", 
         RowBox[{"ord", "-", "1"}], ",", "u", ",", "U"}], "]"}], ".", 
       RowBox[{"akom", "[", 
        RowBox[{
         SubscriptBox[
          OverscriptBox["\[Lambda]", "^"], "aa"], ",", 
         RowBox[{"hc", "[", 
          SubscriptBox[
           OverscriptBox["\[Lambda]", "^"], "bb"], "]"}]}], "]"}]}], ",", 
      "ord"}], "]"}]}], "-", 
   RowBox[{
    FractionBox["1", "2"], 
    RowBox[{"q2ord2", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"kom", "[", 
        RowBox[{
         RowBox[{"ex2ord2", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             SubscriptBox["u", 
              RowBox[{"ord", "-", "2"}]], "[", "var", "]"}], ".", 
            RowBox[{
             RowBox[{"R", "[", "cp", "]"}], "[", 
             RowBox[{"[", 
              RowBox[{"si", ",", "1"}], "]"}], "]"}], ".", 
            RowBox[{
             SubscriptBox[
              OverscriptBox["u", "^"], 
              RowBox[{"ord", "-", "2"}]], "[", "var", "]"}]}], ",", 
           RowBox[{"ord", "-", "2"}]}], "]"}], ",", 
         RowBox[{"ex2ord2", "[", 
          RowBox[{
           RowBox[{"Y", "[", 
            RowBox[{"var", ",", 
             SubscriptBox["\[Alpha]", "var"], ",", 
             RowBox[{"ord", "-", "1"}], ",", "u", ",", "U"}], "]"}], ",", 
           RowBox[{"ord", "-", "1"}]}], "]"}]}], "]"}], ".", 
       SubscriptBox[
        OverscriptBox["\[Lambda]", "^"], "aa"]}], ",", 
      RowBox[{
       RowBox[{"kom", "[", 
        RowBox[{
         RowBox[{"ex2ord2", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             SubscriptBox["u", 
              RowBox[{"ord", "-", "2"}]], "[", "var", "]"}], ".", 
            RowBox[{
             RowBox[{"R", "[", "cp", "]"}], "[", 
             RowBox[{"[", 
              RowBox[{"si", ",", "2"}], "]"}], "]"}], ".", 
            RowBox[{
             SubscriptBox[
              OverscriptBox["u", "^"], 
              RowBox[{"ord", "-", "2"}]], "[", "var", "]"}]}], ",", 
           RowBox[{"ord", "-", "2"}]}], "]"}], ",", 
         RowBox[{"ex2ord2", "[", 
          RowBox[{
           RowBox[{"Y", "[", 
            RowBox[{"var", ",", 
             SubscriptBox["\[Alpha]", "var"], ",", 
             RowBox[{"ord", "-", "1"}], ",", "u", ",", "U"}], "]"}], ",", 
           RowBox[{"ord", "-", "1"}]}], "]"}]}], "]"}], ".", 
       RowBox[{"hc", "[", 
        SubscriptBox[
         OverscriptBox["\[Lambda]", "^"], "bb"], "]"}]}], ",", "cp", ",", 
      "ord"}], "]"}]}], "-", 
   RowBox[{
    FractionBox["1", "2"], 
    RowBox[{"q2ord2", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"ex2ord2", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           SubscriptBox["u", 
            RowBox[{"ord", "-", "2"}]], "[", "var", "]"}], ".", 
          RowBox[{
           RowBox[{"R", "[", "cp", "]"}], "[", 
           RowBox[{"[", 
            RowBox[{"si", ",", "1"}], "]"}], "]"}], ".", 
          RowBox[{
           SubscriptBox[
            OverscriptBox["u", "^"], 
            RowBox[{"ord", "-", "2"}]], "[", "var", "]"}]}], ",", 
         RowBox[{"ord", "-", "2"}]}], "]"}], ".", 
       RowBox[{"ex2ord2", "[", 
        RowBox[{
         RowBox[{"Y", "[", 
          RowBox[{"var", ",", 
           SubscriptBox["\[Alpha]", "var"], ",", 
           RowBox[{"ord", "-", "1"}], ",", "u", ",", "U"}], "]"}], ",", 
         RowBox[{"ord", "-", "1"}]}], "]"}]}], ",", 
      RowBox[{
       RowBox[{"akom", "[", 
        RowBox[{
         RowBox[{"ex2ord2", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             SubscriptBox["u", 
              RowBox[{"ord", "-", "2"}]], "[", "var", "]"}], ".", 
            RowBox[{
             RowBox[{"R", "[", "cp", "]"}], "[", 
             RowBox[{"[", 
              RowBox[{"si", ",", "2"}], "]"}], "]"}], ".", 
            RowBox[{
             SubscriptBox[
              OverscriptBox["u", "^"], 
              RowBox[{"ord", "-", "2"}]], "[", "var", "]"}]}], ",", 
           RowBox[{"ord", "-", "2"}]}], "]"}], ",", 
         RowBox[{"ex2ord2", "[", 
          RowBox[{
           RowBox[{"Y", "[", 
            RowBox[{"var", ",", 
             SubscriptBox["\[Alpha]", "var"], ",", 
             RowBox[{"ord", "-", "1"}], ",", "u", ",", "U"}], "]"}], ",", 
           RowBox[{"ord", "-", "1"}]}], "]"}]}], "]"}], ".", 
       RowBox[{"akom", "[", 
        RowBox[{
         SubscriptBox[
          OverscriptBox["\[Lambda]", "^"], "aa"], ",", 
         RowBox[{"hc", "[", 
          SubscriptBox[
           OverscriptBox["\[Lambda]", "^"], "bb"], "]"}]}], "]"}]}], ",", 
      "cp", ",", "ord"}], "]"}]}], "+", 
   RowBox[{"q2ord2", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"ex2ord2", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           SubscriptBox["u", 
            RowBox[{"ord", "-", "2"}]], "[", "var", "]"}], ".", 
          RowBox[{
           RowBox[{"R", "[", "cp", "]"}], "[", 
           RowBox[{"[", 
            RowBox[{"si", ",", "1"}], "]"}], "]"}], ".", 
          RowBox[{
           SubscriptBox[
            OverscriptBox["u", "^"], 
            RowBox[{"ord", "-", "2"}]], "[", "var", "]"}]}], ",", 
         RowBox[{"ord", "-", "2"}]}], "]"}], ".", 
       SubscriptBox[
        OverscriptBox["\[Lambda]", "^"], "aa"], ".", 
       RowBox[{"ex2ord2", "[", 
        RowBox[{
         RowBox[{"Y", "[", 
          RowBox[{"var", ",", 
           SubscriptBox["\[Alpha]", "var"], ",", 
           RowBox[{"ord", "-", "1"}], ",", "u", ",", "U"}], "]"}], ",", 
         RowBox[{"ord", "-", "1"}]}], "]"}], ".", 
       RowBox[{"hc", "[", 
        SubscriptBox[
         OverscriptBox["\[Lambda]", "^"], "bb"], "]"}]}], "+", 
      RowBox[{
       RowBox[{"ex2ord2", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           SubscriptBox["u", 
            RowBox[{"ord", "-", "2"}]], "[", "var", "]"}], ".", 
          RowBox[{
           RowBox[{"R", "[", "cp", "]"}], "[", 
           RowBox[{"[", 
            RowBox[{"si", ",", "1"}], "]"}], "]"}], ".", 
          RowBox[{
           SubscriptBox[
            OverscriptBox["u", "^"], 
            RowBox[{"ord", "-", "2"}]], "[", "var", "]"}]}], ",", 
         RowBox[{"ord", "-", "2"}]}], "]"}], ".", 
       RowBox[{"hc", "[", 
        SubscriptBox[
         OverscriptBox["\[Lambda]", "^"], "bb"], "]"}], ".", 
       RowBox[{"ex2ord2", "[", 
        RowBox[{
         RowBox[{"Y", "[", 
          RowBox[{"var", ",", 
           SubscriptBox["\[Alpha]", "var"], ",", 
           RowBox[{"ord", "-", "1"}], ",", "u", ",", "U"}], "]"}], ",", 
         RowBox[{"ord", "-", "1"}]}], "]"}], ".", 
       SubscriptBox[
        OverscriptBox["\[Lambda]", "^"], "aa"]}]}], ",", 
     RowBox[{
      RowBox[{"ex2ord2", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          SubscriptBox["u", 
           RowBox[{"ord", "-", "2"}]], "[", "var", "]"}], ".", 
         RowBox[{
          RowBox[{"R", "[", "cp", "]"}], "[", 
          RowBox[{"[", 
           RowBox[{"si", ",", "2"}], "]"}], "]"}], ".", 
         RowBox[{
          SubscriptBox[
           OverscriptBox["u", "^"], 
           RowBox[{"ord", "-", "2"}]], "[", "var", "]"}]}], ",", 
        RowBox[{"ord", "-", "2"}]}], "]"}], ".", 
      RowBox[{"ex2ord2", "[", 
       RowBox[{
        RowBox[{"Y", "[", 
         RowBox[{"var", ",", 
          SubscriptBox["\[Alpha]", "var"], ",", 
          RowBox[{"ord", "-", "1"}], ",", "u", ",", "U"}], "]"}], ",", 
        RowBox[{"ord", "-", "1"}]}], "]"}]}], ",", "cp", ",", "ord"}], "]"}], 
   "+", 
   RowBox[{"sigrotmat", "[", 
    RowBox[{
    "var", ",", "ind", ",", "aa", ",", "bb", ",", "cp", ",", "ord", ",", "u", 
     ",", "U"}], "]"}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"sigw2", "[", 
   RowBox[{
   "var_", ",", "ind_", ",", "aa_", ",", "bb_", ",", "cp_", ",", "ord_", ",", 
    "u_", ",", "U_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["1", "2"], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"de", "[", 
      RowBox[{
       RowBox[{"NP", "[", 
        RowBox[{"var", ",", 
         SubscriptBox["\[Alpha]", "var"], ",", "aa", ",", "bb", ",", "cp", 
         ",", "ord", ",", "u", ",", "U"}], "]"}], ",", "var", ",", 
       SubscriptBox["\[Alpha]", "var"]}], "]"}], "+", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"gam", "[", 
          RowBox[{"var", ",", 
           SubscriptBox["\[Alpha]", "var"], ",", "aa", ",", "ii", ",", "cp", 
           ",", 
           RowBox[{"ord", "-", "1"}], ",", "u", ",", "U"}], "]"}], "*", 
         RowBox[{"NP", "[", 
          RowBox[{"var", ",", 
           SubscriptBox["\[Alpha]", "var"], ",", "ii", ",", "bb", ",", "cp", 
           ",", 
           RowBox[{"ord", "-", "2"}], ",", "u", ",", "U"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"NP", "[", 
          RowBox[{"var", ",", 
           SubscriptBox["\[Alpha]", "var"], ",", "aa", ",", "ii", ",", "cp", 
           ",", 
           RowBox[{"ord", "-", "2"}], ",", "u", ",", "U"}], "]"}], "*", 
         RowBox[{"gam", "[", 
          RowBox[{"var", ",", 
           SubscriptBox["\[Alpha]", "var"], ",", "ii", ",", "bb", ",", "cp", 
           ",", 
           RowBox[{"ord", "-", "1"}], ",", "u", ",", "U"}], "]"}]}]}], ",", 
       RowBox[{"{", 
        RowBox[{"ii", ",", "1", ",", "8"}], "}"}]}], "]"}]}], 
    ")"}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"sigw3", "[", 
   RowBox[{
   "var_", ",", "ind_", ",", "aa_", ",", "bb_", ",", "cp_", ",", "ord_", ",", 
    "u_", ",", "U_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["1", "2"], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"ex2ord", "[", 
       RowBox[{
        RowBox[{"de", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"dalph", "[", 
            RowBox[{"var", ",", 
             SubscriptBox["\[Alpha]", "var"], ",", "aa", ",", "bb", ",", "cp",
              ",", "ord", ",", "u", ",", "U"}], "]"}], "-", 
           RowBox[{"mp2", "[", 
            RowBox[{"alph", ",", "gam", ",", "var", ",", 
             SubscriptBox["\[Alpha]", "var"], ",", "aa", ",", "bb", ",", "cp",
              ",", "ord", ",", "u", ",", "U", ",", 
             RowBox[{"ord", "-", "2"}], ",", "ord"}], "]"}], "+", 
           RowBox[{"mp2", "[", 
            RowBox[{"gam", ",", "alph", ",", "var", ",", 
             SubscriptBox["\[Alpha]", "var"], ",", "aa", ",", "bb", ",", "cp",
              ",", "ord", ",", "u", ",", "U", ",", "ord", ",", 
             RowBox[{"ord", "-", "2"}]}], "]"}]}], ",", "var", ",", 
          SubscriptBox["\[Alpha]", "var"]}], "]"}], ",", "ord"}], "]"}]}], 
     "+", 
     RowBox[{"ex2ord", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"mp2", "[", 
         RowBox[{"dalph", ",", "gam", ",", "var", ",", 
          SubscriptBox["\[Alpha]", "var"], ",", "aa", ",", "bb", ",", "cp", 
          ",", "ord", ",", "u", ",", "U", ",", 
          RowBox[{"ord", "-", "2"}], ",", "ord"}], "]"}], "-", 
        RowBox[{"mp2", "[", 
         RowBox[{"gam", ",", "dalph", ",", "var", ",", 
          SubscriptBox["\[Alpha]", "var"], ",", "aa", ",", "bb", ",", "cp", 
          ",", "ord", ",", "u", ",", "U", ",", "ord", ",", 
          RowBox[{"ord", "-", "2"}]}], "]"}]}], ",", "ord"}], "]"}], "+", 
     RowBox[{"ex2ord", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"2", 
         RowBox[{"mp3", "[", 
          RowBox[{"gam", ",", "alph", ",", "gam", ",", "var", ",", 
           SubscriptBox["\[Alpha]", "var"], ",", "aa", ",", "bb", ",", "cp", 
           ",", "ord", ",", "u", ",", "U", ",", 
           RowBox[{"ord", "-", "2"}], ",", 
           RowBox[{"ord", "-", "2"}], ",", 
           RowBox[{"ord", "-", "2"}]}], "]"}]}], "-", 
        RowBox[{"mp3", "[", 
         RowBox[{"gam", ",", "gam", ",", "alph", ",", "var", ",", 
          SubscriptBox["\[Alpha]", "var"], ",", "aa", ",", "bb", ",", "cp", 
          ",", "ord", ",", "u", ",", "U", ",", 
          RowBox[{"ord", "-", "2"}], ",", 
          RowBox[{"ord", "-", "2"}], ",", 
          RowBox[{"ord", "-", "2"}]}], "]"}], "-", 
        RowBox[{"mp3", "[", 
         RowBox[{"alph", ",", "gam", ",", "gam", ",", "var", ",", 
          SubscriptBox["\[Alpha]", "var"], ",", "aa", ",", "bb", ",", "cp", 
          ",", "ord", ",", "u", ",", "U", ",", 
          RowBox[{"ord", "-", "2"}], ",", 
          RowBox[{"ord", "-", "2"}], ",", 
          RowBox[{"ord", "-", "2"}]}], "]"}]}], ",", "ord"}], "]"}]}], 
    ")"}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"sigw4", "[", 
   RowBox[{
   "var_", ",", "ind_", ",", "aa_", ",", "bb_", ",", "cp_", ",", "ord_", ",", 
    "u_", ",", "U_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"-", 
    FractionBox["1", "2"]}], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"ex2ord", "[", 
      RowBox[{
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"sig", "[", 
            RowBox[{"var", ",", 
             SubscriptBox["\[Alpha]", "var"], ",", "aa", ",", "ii", ",", "cp",
              ",", "ord", ",", "u", ",", "U"}], "]"}], "*", 
           RowBox[{"alphsub", "[", 
            RowBox[{"var", ",", 
             SubscriptBox["\[Alpha]", "var"], ",", "ii", ",", "bb", ",", "cp",
              ",", 
             RowBox[{"ord", "-", "2"}], ",", "u", ",", "U"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"alphsub", "[", 
            RowBox[{"var", ",", 
             SubscriptBox["\[Alpha]", "var"], ",", "aa", ",", "ii", ",", "cp",
              ",", 
             RowBox[{"ord", "-", "2"}], ",", "u", ",", "U"}], "]"}], "*", 
           RowBox[{"sig", "[", 
            RowBox[{"var", ",", 
             SubscriptBox["\[Alpha]", "var"], ",", "ii", ",", "bb", ",", "cp",
              ",", "ord", ",", "u", ",", "U"}], "]"}]}]}], ",", 
         RowBox[{"{", 
          RowBox[{"ii", ",", "1", ",", "8"}], "}"}]}], "]"}], ",", "ord"}], 
      "]"}], "+", 
     RowBox[{"ex2ord", "[", 
      RowBox[{
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"sighat", "[", 
            RowBox[{"var", ",", 
             SubscriptBox["\[Alpha]", "var"], ",", "aa", ",", "ii", ",", "cp",
              ",", "0", ",", "u", ",", "U"}], "]"}], "*", 
           RowBox[{"alphsub", "[", 
            RowBox[{"var", ",", 
             SubscriptBox["\[Alpha]", "var"], ",", "ii", ",", "bb", ",", "cp",
              ",", "ord", ",", "u", ",", "U"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"alphsub", "[", 
            RowBox[{"var", ",", 
             SubscriptBox["\[Alpha]", "var"], ",", "aa", ",", "ii", ",", "cp",
              ",", "ord", ",", "u", ",", "U"}], "]"}], "*", 
           RowBox[{"sighat", "[", 
            RowBox[{"var", ",", 
             SubscriptBox["\[Alpha]", "var"], ",", "ii", ",", "bb", ",", "cp",
              ",", "0", ",", "u", ",", "U"}], "]"}]}]}], ",", 
         RowBox[{"{", 
          RowBox[{"ii", ",", "1", ",", "8"}], "}"}]}], "]"}], ",", "ord"}], 
      "]"}]}], ")"}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"mp2", "[", 
    StyleBox[
     RowBox[{
     "ject1", ",", " ", "ject2", ",", " ", "var", ",", " ", "ind", ",", " ", 
      "aa", ",", " ", "bb", ",", " ", "cp", ",", " ", "ord", ",", " ", "u", 
      ",", " ", "U", ",", " ", "ord1", ",", " ", "ord2"}],
     FontWeight->"Plain",
     FontSlant->"Plain",
     FontTracking->"Plain",
     FontVariations->{"CompatibilityType"->0,
     "Masked"->False,
     "Outline"->False,
     "RotationAngle"->0,
     "Shadow"->False,
     "StrikeThrough"->False,
     "Underline"->False}], "]"}], " ", "and", " ", 
   RowBox[{"mp3", "[", 
    StyleBox[
     RowBox[{
     "ject1", ",", " ", "ject2", ",", " ", "var", ",", " ", "ind", ",", " ", 
      "aa", ",", " ", "bb", ",", " ", "cp", ",", " ", "ord", ",", " ", "u", 
      ",", " ", "U", ",", " ", "ord1", ",", " ", "ord2"}],
     FontWeight->"Plain",
     FontSlant->"Plain",
     FontTracking->"Plain",
     FontVariations->{"CompatibilityType"->0,
     "Masked"->False,
     "Outline"->False,
     "RotationAngle"->0,
     "Shadow"->False,
     "StrikeThrough"->False,
     "Underline"->False}], "]"}], " ", "perform", " ", "the", " ", "matrix", 
   " ", "product", " ", "of", " ", 
   RowBox[{"two", "/", "three"}], " ", 
   RowBox[{"matrices", "."}]}], " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"mp2", "[", 
   RowBox[{
   "ject1_", ",", "ject2_", ",", "var_", ",", "ind_", ",", "aa_", ",", "bb_", 
    ",", "cp_", ",", "ord_", ",", "u_", ",", "U_", ",", "ord1_", ",", 
    "ord2_"}], "]"}], ":=", 
  RowBox[{"ex2ord", "[", 
   RowBox[{
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{"ex2ord", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"ject1", "[", 
          RowBox[{"var", ",", 
           SubscriptBox["\[Alpha]", "var"], ",", "aa", ",", "ii", ",", "cp", 
           ",", "ord1", ",", "u", ",", "U"}], "]"}], "*", 
         RowBox[{"ject2", "[", 
          RowBox[{"var", ",", 
           SubscriptBox["\[Alpha]", "var"], ",", "ii", ",", "bb", ",", "cp", 
           ",", "ord2", ",", "u", ",", "U"}], "]"}]}], ",", "ord"}], "]"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"ii", ",", "1", ",", "8"}], "}"}]}], "]"}], ",", "ord"}], 
   "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"mp3", "[", 
   RowBox[{
   "ject1_", ",", "ject2_", ",", "ject3_", ",", "var_", ",", "ind_", ",", 
    "aa_", ",", "bb_", ",", "cp_", ",", "ord_", ",", "u_", ",", "U_", ",", 
    "ord1_", ",", "ord2_", ",", "ord3_"}], "]"}], ":=", 
  RowBox[{"ex2ord", "[", 
   RowBox[{
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{"ex2ord", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"ject1", "[", 
          RowBox[{"var", ",", 
           SubscriptBox["\[Alpha]", "var"], ",", "aa", ",", "ii", ",", "cp", 
           ",", "ord1", ",", "u", ",", "U"}], "]"}], "*", 
         RowBox[{"ject2", "[", 
          RowBox[{"var", ",", 
           SubscriptBox["\[Alpha]", "var"], ",", "ii", ",", "jj", ",", "cp", 
           ",", "ord2", ",", "u", ",", "U"}], "]"}], "*", 
         RowBox[{"ject3", "[", 
          RowBox[{"var", ",", 
           SubscriptBox["\[Alpha]", "var"], ",", "jj", ",", "bb", ",", "cp", 
           ",", "ord3", ",", "u", ",", "U"}], "]"}]}], ",", "ord"}], "]"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"ii", ",", "1", ",", "8"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"jj", ",", "1", ",", "8"}], "}"}]}], "]"}], ",", "ord"}], 
   "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"ord3n4", "[", 
    StyleBox["ject",
     FontWeight->"Plain",
     FontSlant->"Plain",
     FontTracking->"Plain",
     FontVariations->{"CompatibilityType"->0,
     "Masked"->False,
     "Outline"->False,
     "RotationAngle"->0,
     "Shadow"->False,
     "StrikeThrough"->False,
     "Underline"->False}], "]"}], ",", " ", 
   RowBox[{
    RowBox[{"ord5n6", "[", 
     StyleBox["ject",
      FontWeight->"Plain",
      FontSlant->"Plain",
      FontTracking->"Plain",
      FontVariations->{"CompatibilityType"->0,
      "Masked"->False,
      "Outline"->False,
      "RotationAngle"->0,
      "Shadow"->False,
      "StrikeThrough"->False,
      "Underline"->False}], "]"}], " ", "and", " ", 
    RowBox[{"ord3n6", "[", 
     StyleBox["ject",
      FontWeight->"Plain",
      FontSlant->"Plain",
      FontTracking->"Plain",
      FontVariations->{"CompatibilityType"->0,
      "Masked"->False,
      "Outline"->False,
      "RotationAngle"->0,
      "Shadow"->False,
      "StrikeThrough"->False,
      "Underline"->False}], "]"}], " ", "provide", " ", "the", " ", "parts", 
    " ", "of", " ", "the", " ", "matrices", " ", "with", " ", "the", " ", 
    "corresponding", " ", "number", " ", "of", " ", "external", " ", 
    RowBox[{"fields", "."}]}]}], " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ord3n4", "[", "ject_", "]"}], ":=", 
  RowBox[{
   RowBox[{"getordns", "[", 
    RowBox[{"ject", ",", "3"}], "]"}], "+", 
   RowBox[{"getordns", "[", 
    RowBox[{"ject", ",", "4"}], "]"}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ord5n6", "[", "ject_", "]"}], ":=", 
  RowBox[{
   RowBox[{"getordns", "[", 
    RowBox[{"ject", ",", "5"}], "]"}], "+", 
   RowBox[{"getordns", "[", 
    RowBox[{"ject", ",", "6"}], "]"}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ord3to6", "[", "ject_", "]"}], ":=", 
  RowBox[{
   RowBox[{"getordns", "[", 
    RowBox[{"ject", ",", "6"}], "]"}], "-", 
   RowBox[{"getordns", "[", 
    RowBox[{"ject", ",", "2"}], "]"}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"matrix2", "[", 
    StyleBox[
     RowBox[{"ject", ",", "select"}],
     FontWeight->"Plain",
     FontSlant->"Plain",
     FontTracking->"Plain",
     FontVariations->{"CompatibilityType"->0,
     "Masked"->False,
     "Outline"->False,
     "RotationAngle"->0,
     "Shadow"->False,
     "StrikeThrough"->False,
     "Underline"->False}], "]"}], " ", "and", " ", 
   RowBox[{"matrix4", "[", 
    StyleBox[
     RowBox[{"ject", ",", "select"}],
     FontWeight->"Plain",
     FontSlant->"Plain",
     FontTracking->"Plain",
     FontVariations->{"CompatibilityType"->0,
     "Masked"->False,
     "Outline"->False,
     "RotationAngle"->0,
     "Shadow"->False,
     "StrikeThrough"->False,
     "Underline"->False}], "]"}], " ", "are", " ", "used", " ", "to", " ", 
   "table", " ", "the", " ", "matrices", " ", "up", " ", "to", " ", "order", 
   " ", 
   RowBox[{
    SuperscriptBox["f", "4"], "."}]}], " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"matrix2", "[", 
   RowBox[{"ject_", ",", "cp_"}], "]"}], ":=", 
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{"tempmat", "=", 
     RowBox[{"Table", "[", 
      RowBox[{"0", ",", 
       RowBox[{"{", 
        RowBox[{"ii", ",", "1", ",", "8"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"jj", ",", "1", ",", "8"}], "}"}]}], "]"}]}], ";", 
    RowBox[{"Do", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"tempmat", "[", 
        RowBox[{"[", 
         RowBox[{"ii", ",", "jj"}], "]"}], "]"}], "=", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"Or", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"stcheck", "\[Equal]", "0"}], "&&", " ", 
             RowBox[{"wpar", "==", "0"}]}], ")"}], ",", 
           RowBox[{"MemberQ", "[", 
            RowBox[{"matrixlistw", ",", "ject"}], "]"}]}], "]"}], ",", 
         RowBox[{"setzero", "[", 
          RowBox[{
           RowBox[{"ject", "[", 
            RowBox[{
            "x", ",", "\[Mu]", ",", "ii", ",", "jj", ",", "cp", ",", "1", ",",
              "ur", ",", "Ur"}], "]"}], "+", 
           RowBox[{"getord", "[", 
            RowBox[{
             RowBox[{"ject", "[", 
              RowBox[{
              "x", ",", "\[Mu]", ",", "ii", ",", "jj", ",", "cp", ",", "2", 
               ",", "ur", ",", "Ur"}], "]"}], ",", "2"}], "]"}]}], "]"}], ",", 
         RowBox[{
          RowBox[{"setzero", "[", 
           RowBox[{"ject", "[", 
            RowBox[{
            "x", ",", "\[Mu]", ",", "ii", ",", "jj", ",", "cp", ",", "2", ",",
              "ur", ",", "Ur"}], "]"}], "]"}], "+", 
          RowBox[{"setzero", "[", 
           RowBox[{"Sum", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"addbilin", "[", 
               RowBox[{
                RowBox[{"ject", "[", 
                 RowBox[{
                 "x", ",", "\[Mu]", ",", "ii", ",", "jj", ",", "cp", ",", "2",
                   ",", 
                  RowBox[{"uw", "[", "kk", "]"}], ",", 
                  RowBox[{"Uw", "[", "kk", "]"}]}], "]"}], ",", "2"}], "]"}], 
              "/", 
              RowBox[{"Length", "[", "nonexmeson", "]"}]}], ",", 
             RowBox[{"{", 
              RowBox[{"kk", ",", 
               RowBox[{"Length", "[", "nonexmeson", "]"}]}], "}"}]}], "]"}], 
           "]"}]}]}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"ii", ",", "1", ",", "8"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"jj", ",", "1", ",", "8"}], "}"}]}], "]"}], ";", 
    RowBox[{"Return", "[", "tempmat", "]"}], ";"}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"matrix4", "[", 
   RowBox[{"ject_", ",", "cp_"}], "]"}], ":=", 
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{"tempmat", "=", 
     RowBox[{"Table", "[", 
      RowBox[{"0", ",", 
       RowBox[{"{", 
        RowBox[{"ii", ",", "1", ",", "8"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"jj", ",", "1", ",", "8"}], "}"}]}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"Do", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"tempmat", "[", 
        RowBox[{"[", 
         RowBox[{"ii", ",", "jj"}], "]"}], "]"}], "=", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"Or", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"stcheck", "\[Equal]", "0"}], "&&", " ", 
             RowBox[{"wpar", "==", "0"}]}], ")"}], ",", 
           RowBox[{"MemberQ", "[", 
            RowBox[{"matrixlistw", ",", "ject"}], "]"}]}], "]"}], ",", 
         RowBox[{
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"eom", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"ject", "[", 
                 RowBox[{
                 "x", ",", "\[Mu]", ",", "ii", ",", "jj", ",", "cp", ",", "1",
                   ",", 
                  RowBox[{"uw", "[", "nn", "]"}], ",", 
                  RowBox[{"Uw", "[", "nn", "]"}]}], "]"}], "+", 
                RowBox[{"getord", "[", 
                 RowBox[{
                  RowBox[{"ject", "[", 
                   RowBox[{
                   "x", ",", "\[Mu]", ",", "ii", ",", "jj", ",", "cp", ",", 
                    "2", ",", 
                    RowBox[{"uw", "[", "nn", "]"}], ",", 
                    RowBox[{"Uw", "[", "nn", "]"}]}], "]"}], ",", "2"}], 
                 "]"}]}], ",", "4"}], "]"}], "/", 
             RowBox[{"Length", "[", "nonexmeson", "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"nn", ",", 
              RowBox[{"Length", "[", "nonexmeson", "]"}]}], "}"}]}], "]"}], 
          "+", 
          RowBox[{"getordns", "[", 
           RowBox[{
            RowBox[{"setzero", "[", 
             RowBox[{"ject", "[", 
              RowBox[{
              "x", ",", "\[Mu]", ",", "ii", ",", "jj", ",", "cp", ",", "3", 
               ",", "ur", ",", "Ur"}], "]"}], "]"}], ",", "3"}], "]"}], "+", 
          RowBox[{"getordns", "[", 
           RowBox[{
            RowBox[{"setzero", "[", 
             RowBox[{"ject", "[", 
              RowBox[{
              "x", ",", "\[Mu]", ",", "ii", ",", "jj", ",", "cp", ",", "4", 
               ",", "ur", ",", "Ur"}], "]"}], "]"}], ",", "4"}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"getord", "[", 
           RowBox[{
            RowBox[{"setzero", "[", 
             RowBox[{"ject", "[", 
              RowBox[{
              "x", ",", "\[Mu]", ",", "ii", ",", "jj", ",", "cp", ",", "4", 
               ",", "ur", ",", "Ur"}], "]"}], "]"}], ",", "4"}], "]"}], "+", 
          RowBox[{"setzero", "[", 
           RowBox[{"Sum", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"addbilin", "[", 
               RowBox[{
                RowBox[{"ex2ord", "[", 
                 RowBox[{
                  RowBox[{"ject", "[", 
                   RowBox[{
                   "x", ",", "\[Mu]", ",", "ii", ",", "jj", ",", "0", ",", 
                    "4", ",", 
                    RowBox[{"uw", "[", "kk", "]"}], ",", 
                    RowBox[{"Uw", "[", "kk", "]"}]}], "]"}], ",", "4"}], 
                 "]"}], ",", "4"}], "]"}], "/", 
              RowBox[{"Length", "[", "nonexmeson", "]"}]}], ",", 
             RowBox[{"{", 
              RowBox[{"kk", ",", 
               RowBox[{"Length", "[", "nonexmeson", "]"}]}], "}"}]}], "]"}], 
           "]"}], "+", 
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{"eom", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"getord", "[", 
                RowBox[{
                 RowBox[{"ject", "[", 
                  RowBox[{
                  "x", ",", "\[Mu]", ",", "ii", ",", "jj", ",", "0", ",", "2",
                    ",", 
                   RowBox[{"uw", "[", "kk", "]"}], ",", 
                   RowBox[{"Uw", "[", "kk", "]"}]}], "]"}], ",", "2"}], "]"}],
                "/", 
               RowBox[{"Length", "[", "nonexmeson", "]"}]}], ",", "4"}], 
             "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"kk", ",", 
              RowBox[{"Length", "[", "nonexmeson", "]"}]}], "}"}]}], "]"}], 
          "+", 
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"eombilin", "[", 
              RowBox[{
               RowBox[{"getord", "[", 
                RowBox[{
                 RowBox[{"ject", "[", 
                  RowBox[{
                  "x", ",", "\[Mu]", ",", "ii", ",", "jj", ",", "0", ",", "2",
                    ",", 
                   RowBox[{"uw", "[", "kk", "]"}], ",", 
                   RowBox[{"Uw", "[", "kk", "]"}]}], "]"}], ",", "2"}], "]"}],
                ",", "4"}], "]"}], "/", 
             RowBox[{"Length", "[", "nonexmeson", "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"kk", ",", 
              RowBox[{"Length", "[", "nonexmeson", "]"}]}], "}"}]}], 
           "]"}]}]}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"ii", ",", "1", ",", "8"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"jj", ",", "1", ",", "8"}], "}"}]}], "]"}], ";", 
    RowBox[{"Return", "[", "tempmat", "]"}], ";"}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"oneweak", "[", 
     StyleBox["ject",
      FontWeight->"Plain",
      FontSlant->"Plain",
      FontTracking->"Plain",
      FontVariations->{"CompatibilityType"->0,
      "Masked"->False,
      "Outline"->False,
      "RotationAngle"->0,
      "Shadow"->False,
      "StrikeThrough"->False,
      "Underline"->False}], "]"}], " ", "ensures", " ", "in", " ", "case", 
    " ", "of", " ", "weak", " ", "processes", " ", "that", " ", "there", " ", 
    "is", " ", "only", " ", "one", " ", "weak", " ", 
    RowBox[{"perturbation", "."}]}], " ", "*)"}], " "}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"oneweak", "[", "ject_", "]"}], ":=", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"stcheck", "\[Equal]", "1"}], ",", 
    RowBox[{"ReplaceAll", "[", 
     RowBox[{
      RowBox[{"ex2ordns", "[", 
       RowBox[{"ject", ",", "1", ",", "wp"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"wp", "\[Rule]", "0"}], "}"}]}], "]"}], ",", "ject"}], 
   "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"termtable2", "[", 
    StyleBox[
     RowBox[{"na", ",", "terml", ",", "funcl", ",", "factorl"}],
     FontWeight->"Plain",
     FontSlant->"Plain",
     FontTracking->"Plain",
     FontVariations->{"CompatibilityType"->0,
     "Masked"->False,
     "Outline"->False,
     "RotationAngle"->0,
     "Shadow"->False,
     "StrikeThrough"->False,
     "Underline"->False}], "]"}], ",", " ", 
   RowBox[{
    RowBox[{"termtable3", "[", 
     StyleBox[
      RowBox[{"na", ",", "terml", ",", "funcl", ",", "factorl"}],
      FontWeight->"Plain",
      FontSlant->"Plain",
      FontTracking->"Plain",
      FontVariations->{"CompatibilityType"->0,
      "Masked"->False,
      "Outline"->False,
      "RotationAngle"->0,
      "Shadow"->False,
      "StrikeThrough"->False,
      "Underline"->False}], "]"}], " ", "and", " ", "their", " ", 
    "subfunctions", " ", "calculate", " ", "the", " ", "products", " ", "of", 
    " ", "the", " ", "matrices", " ", "and", " ", "perform", " ", "the", " ", 
    "functional", " ", 
    RowBox[{"differentation", "."}]}]}], " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"termtable2", "[", 
   RowBox[{
   "na_", ",", "terml_", ",", "funcl_", ",", "factorl_", ",", 
    "\[CapitalPhi]\[CapitalPhi]_", ",", "\[CurlyPhi]_"}], "]"}], ":=", 
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{"subtermtable2", "[", 
     RowBox[{
      RowBox[{"na", "[", 
       RowBox[{"[", "ii", "]"}], "]"}], ",", "terml", ",", "funcl", ",", 
      "factorl", ",", "ii", ",", "\[CapitalPhi]\[CapitalPhi]", ",", 
      "\[CurlyPhi]"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"ii", ",", 
      RowBox[{"Length", "[", "terml", "]"}]}], "}"}]}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"subtermtable2", "[", 
   RowBox[{
   "namel_", ",", "terml_", ",", "funcl_", ",", "factorl_", ",", "ll_", ",", 
    "\[CapitalPhi]\[CapitalPhi]_", ",", "\[CurlyPhi]_"}], "]"}], ":=", 
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"namel", "[", 
      RowBox[{"ii", ",", "jj"}], "]"}], "=", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Length", "[", 
         RowBox[{"terml", "[", 
          RowBox[{"[", "ll", "]"}], "]"}], "]"}], "==", "2"}], ",", 
       RowBox[{
        RowBox[{"factorl", "[", 
         RowBox[{"[", "ll", "]"}], "]"}], "*", 
        RowBox[{"getamp", "[", 
         RowBox[{
          RowBox[{"oneweak", "[", 
           RowBox[{
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{"particleorder", "<", "5"}], ",", 
              FractionBox["1", "2"], ",", "1"}], "]"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"mat4", "[", 
                 RowBox[{"terml", "[", 
                  RowBox[{"[", 
                   RowBox[{"ll", ",", "1"}], "]"}], "]"}], "]"}], "[", 
                RowBox[{"[", 
                 RowBox[{"jj", ",", "ii"}], "]"}], "]"}], "*", 
               RowBox[{"second", "[", 
                RowBox[{
                 RowBox[{"mat2", "[", 
                  RowBox[{"terml", "[", 
                   RowBox[{"[", 
                    RowBox[{"ll", ",", "2"}], "]"}], "]"}], "]"}], "[", 
                 RowBox[{"[", 
                  RowBox[{"ii", ",", "jj"}], "]"}], "]"}], "]"}]}], "+", 
              RowBox[{
               RowBox[{
                RowBox[{"mat2", "[", 
                 RowBox[{"terml", "[", 
                  RowBox[{"[", 
                   RowBox[{"ll", ",", "1"}], "]"}], "]"}], "]"}], "[", 
                RowBox[{"[", 
                 RowBox[{"jj", ",", "ii"}], "]"}], "]"}], "*", 
               RowBox[{"second", "[", 
                RowBox[{
                 RowBox[{"mat4", "[", 
                  RowBox[{"terml", "[", 
                   RowBox[{"[", 
                    RowBox[{"ll", ",", "2"}], "]"}], "]"}], "]"}], "[", 
                 RowBox[{"[", 
                  RowBox[{"ii", ",", "jj"}], "]"}], "]"}], "]"}]}]}], ")"}]}],
            "]"}], ",", 
          RowBox[{"funcl", "[", 
           RowBox[{"[", "ll", "]"}], "]"}], ",", "\[CapitalPhi]\[CapitalPhi]",
           ",", "\[CurlyPhi]", ",", 
          SuperscriptBox[
           SubscriptBox["M", "ii"], "2"], ",", 
          SuperscriptBox[
           SubscriptBox["M", "jj"], "2"], ",", "0"}], "]"}]}], ",", 
       RowBox[{"getamp", "[", 
        RowBox[{
         RowBox[{"oneweak", "[", 
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"factorl", "[", 
              RowBox[{"[", "ll", "]"}], "]"}], "*", 
             RowBox[{"special", "[", 
              RowBox[{
               RowBox[{"mat2", "[", 
                RowBox[{"terml", "[", 
                 RowBox[{"[", 
                  RowBox[{"ll", ",", "1"}], "]"}], "]"}], "]"}], "[", 
               RowBox[{"[", 
                RowBox[{"jj", ",", "kk"}], "]"}], "]"}], "]"}], "*", 
             RowBox[{"special", "[", 
              RowBox[{
               RowBox[{"mat2", "[", 
                RowBox[{"terml", "[", 
                 RowBox[{"[", 
                  RowBox[{"ll", ",", "2"}], "]"}], "]"}], "]"}], "[", 
               RowBox[{"[", 
                RowBox[{"kk", ",", "ii"}], "]"}], "]"}], "]"}], "*", 
             RowBox[{"second", "[", 
              RowBox[{
               RowBox[{"mat2", "[", 
                RowBox[{"terml", "[", 
                 RowBox[{"[", 
                  RowBox[{"ll", ",", "3"}], "]"}], "]"}], "]"}], "[", 
               RowBox[{"[", 
                RowBox[{"ii", ",", "jj"}], "]"}], "]"}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"kk", ",", "1", ",", "8"}], "}"}]}], "]"}], "]"}], ",", 
         RowBox[{"funcl", "[", 
          RowBox[{"[", "ll", "]"}], "]"}], ",", "\[CapitalPhi]\[CapitalPhi]", 
         ",", "\[CurlyPhi]", ",", 
         SuperscriptBox[
          SubscriptBox["M", "ii"], "2"], ",", 
         SuperscriptBox[
          SubscriptBox["M", "jj"], "2"], ",", "0"}], "]"}]}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"ii", ",", "1", ",", "8"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"jj", ",", "1", ",", "8"}], "}"}]}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"termtable3", "[", 
   RowBox[{
   "na_", ",", "terml_", ",", "funcl_", ",", "factorl_", ",", 
    "\[CurlyPhi]_"}], "]"}], ":=", 
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{"subtermtable3", "[", 
     RowBox[{
      RowBox[{"na", "[", 
       RowBox[{"[", "ii", "]"}], "]"}], ",", "terml", ",", "funcl", ",", 
      "factorl", ",", "ii", ",", "\[CurlyPhi]"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"ii", ",", 
      RowBox[{"Length", "[", "terml", "]"}]}], "}"}]}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"subtermtable3", "[", 
   RowBox[{
   "namel_", ",", "terml_", ",", "funcl_", ",", "factorl_", ",", "lll_", ",", 
    "\[CurlyPhi]_"}], "]"}], ":=", 
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"namel", "[", 
      RowBox[{"iii", ",", "jjj", ",", "kkk"}], "]"}], "=", 
     RowBox[{
      RowBox[{"factorl", "[", 
       RowBox[{"[", "lll", "]"}], "]"}], "*", 
      RowBox[{"getamp", "[", 
       RowBox[{
        RowBox[{"oneweak", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"mat2", "[", 
            RowBox[{"terml", "[", 
             RowBox[{"[", 
              RowBox[{"lll", ",", "1"}], "]"}], "]"}], "]"}], "[", 
           RowBox[{"[", 
            RowBox[{"jjj", ",", "iii"}], "]"}], "]"}], "*", 
          RowBox[{"second", "[", 
           RowBox[{
            RowBox[{"mat2", "[", 
             RowBox[{"terml", "[", 
              RowBox[{"[", 
               RowBox[{"lll", ",", "2"}], "]"}], "]"}], "]"}], "[", 
            RowBox[{"[", 
             RowBox[{"iii", ",", "kkk"}], "]"}], "]"}], "]"}], "*", 
          RowBox[{"third", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"mat2", "[", 
              RowBox[{"terml", "[", 
               RowBox[{"[", 
                RowBox[{"lll", ",", "3"}], "]"}], "]"}], "]"}], "[", 
             RowBox[{"[", 
              RowBox[{"kkk", ",", "jjj"}], "]"}], "]"}], ",", "lll", ",", 
            "terml"}], "]"}]}], "]"}], ",", 
        RowBox[{"funcl", "[", 
         RowBox[{"[", "lll", "]"}], "]"}], ",", "0", ",", "\[CurlyPhi]", ",", 
        SuperscriptBox[
         SubscriptBox["M", "iii"], "2"], ",", 
        SuperscriptBox[
         SubscriptBox["M", "jjj"], "2"], ",", 
        SuperscriptBox[
         SubscriptBox["M", "kkk"], "2"]}], "]"}]}]}], ",", 
    RowBox[{"{", 
     RowBox[{"iii", ",", "1", ",", "8"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"jjj", ",", "1", ",", "8"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"kkk", ",", "1", ",", "8"}], "}"}]}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "smatrixlist", " ", "is", " ", "the", " ", "list", " ", "of", " ", "the", 
   " ", "originally", " ", "symmetric", " ", 
   RowBox[{"matrices", "."}]}], " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"smatrixlist", "=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"stcheck", "==", "0"}], ",", 
     RowBox[{"{", "sig", "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"sig", ",", "sigw1", ",", "sigw2", ",", "sigw3", ",", "sigw4"}],
       "}"}]}], "]"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "amatrixlist", " ", "is", " ", "the", " ", "list", " ", "of", " ", "the", 
   " ", "originally", " ", "antisymmetric", " ", 
   RowBox[{"matrices", "."}]}], " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"amatrixlist", "=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"stcheck", "==", "0"}], ",", 
     RowBox[{"{", "gam", "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"gam", ",", "gamw"}], "}"}]}], "]"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"matrixlist", "=", 
   RowBox[{"Union", "[", 
    RowBox[{"smatrixlist", ",", "amatrixlist"}], "]"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "smatrixlistw", " ", "and", " ", "amatrixlistw", " ", "are", " ", "the", 
   " ", "lists", " ", "of", " ", "the", " ", "matrices", " ", "due", " ", 
   "to", " ", "nonleptonic", " ", "weak", " ", 
   RowBox[{"interactions", "."}]}], " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"smatrixlistw", "=", 
   RowBox[{"{", 
    RowBox[{"sigw1", ",", "sigw2", ",", "sigw3", ",", "sigw4"}], "}"}]}], 
  ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"amatrixlistw", "=", 
   RowBox[{"{", "gamw", "}"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"matrixlistw", "=", 
   RowBox[{"Union", "[", 
    RowBox[{"smatrixlistw", ",", "amatrixlistw"}], "]"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "Now", " ", "the", " ", "matrices", " ", "occurring", " ", "in", " ", "the",
    " ", "generating", " ", "functional", " ", "are", " ", 
   RowBox[{"calculated", "."}]}], " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{"mattable", "[", "matrixlist", "]"}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{"Remove", "[", 
  RowBox[{"term", ",", "terma", ",", "termb"}], "]"}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"The", " ", "lists", " ", "namelist2"}], ",", " ", "termlist2", 
   ",", " ", 
   RowBox[{
    RowBox[{
    "funclist2", " ", "and", " ", "factorlist2", " ", "contain", " ", "the", 
     " ", "information", " ", "that", " ", "is", " ", "needed", " ", "to", 
     " ", "calculate", " ", "the", " ", "two"}], "-", 
    RowBox[{
    "propagator", " ", "part", " ", "of", " ", "the", " ", "loop", " ", 
     RowBox[{"amplitude", "."}]}]}]}], " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"namelist2", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       SubscriptBox["term", "ii"], ",", 
       RowBox[{"{", 
        RowBox[{"ii", ",", "1", ",", "4"}], "}"}]}], "]"}], ",", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"stcheck", "\[Equal]", "1"}], ",", 
       RowBox[{"Table", "[", 
        RowBox[{
         SubscriptBox["term", "ii"], ",", 
         RowBox[{"{", 
          RowBox[{"ii", ",", "5", ",", "20"}], "}"}]}], "]"}], ",", 
       RowBox[{"{", "}"}]}], "]"}]}], "}"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"namelist2a", "=", 
   RowBox[{"{", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"stcheck", "==", "1"}], " ", "||", " ", 
       RowBox[{"wpar", "==", "1"}]}], ",", 
      RowBox[{"Table", "[", 
       RowBox[{
        SubscriptBox["terma", "ii"], ",", 
        RowBox[{"{", 
         RowBox[{"ii", ",", "1", ",", "4"}], "}"}]}], "]"}], ",", 
      RowBox[{"{", "}"}]}], "]"}], "}"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"namelist2b", "=", 
   RowBox[{"{", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"stcheck", "==", "1"}], " ", "||", " ", 
       RowBox[{"wpar", "==", "1"}]}], ",", 
      RowBox[{"Table", "[", 
       RowBox[{
        SubscriptBox["termb", "ii"], ",", 
        RowBox[{"{", 
         RowBox[{"ii", ",", "1", ",", "4"}], "}"}]}], "]"}], ",", 
      RowBox[{"{", "}"}]}], "]"}], "}"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"termlist2", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"gam", ",", "gam"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"gam", ",", "sig"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"sig", ",", "sig"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"gam", ",", "gam", ",", "sig"}], "}"}]}], "}"}], ",", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"stcheck", "\[Equal]", "1"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"gamw", ",", "gam"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"gamw", ",", "sig"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"gam", ",", "sigw1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"gam", ",", "sigw2"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"gam", ",", "sigw3"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"gam", ",", "sigw4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"sigw1", ",", "sig"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"sigw2", ",", "sig"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"sigw3", ",", "sig"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"sigw4", ",", "sig"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"gam", ",", "gam", ",", "sigw1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"gam", ",", "gam", ",", "sigw2"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"gam", ",", "gam", ",", "sigw3"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"gam", ",", "gam", ",", "sigw4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"gamw", ",", "gam", ",", "sig"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"gam", ",", "gamw", ",", "sig"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "]"}]}], "}"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"funclist2", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"TG1", ",", "TG2", ",", "TG3", ",", "TG3"}], "}"}], ",", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"stcheck", "\[Equal]", "1"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "TG1", ",", "TG2", ",", "TG2", ",", "TG2", ",", "TG2", ",", "TG2", 
         ",", "TG3", ",", "TG3", ",", "TG3", ",", "TG3", ",", "TG3", ",", 
         "TG3", ",", "TG3", ",", "TG3", ",", "TG3", ",", "TG3"}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "]"}]}], "}"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"factorlist2", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "1", ",", "2"}], "}"}], ",", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"stcheck", "\[Equal]", "1"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "2", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "2", ",", 
         "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",",
          "2", ",", "2"}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "]"}]}], "}"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
   "With", " ", "termtable2", " ", "the", " ", "different", " ", "parts", " ",
     "of", " ", "the", " ", "amplitude", " ", "with", " ", "two", " ", 
    "propagators", " ", "in", " ", "the", " ", "loop"}], ",", " ", 
   RowBox[{"called", " ", 
    RowBox[{"term1", "[", 
     RowBox[{"i", ",", "j"}], "]"}]}], ",", " ", 
   RowBox[{"term2", "[", 
    RowBox[{"i", ",", "j"}], "]"}], ",", " ", "...", ",", " ", 
   RowBox[{"are", " ", 
    RowBox[{"calculated", "."}]}]}], " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{"If", "[", 
  RowBox[{
   RowBox[{"stcheck", "==", "0"}], " ", ",", 
   RowBox[{"termtable2", "[", 
    RowBox[{
     RowBox[{"namelist2", "[", 
      RowBox[{"[", "1", "]"}], "]"}], ",", 
     RowBox[{"termlist2", "[", 
      RowBox[{"[", "1", "]"}], "]"}], ",", 
     RowBox[{"funclist2", "[", 
      RowBox[{"[", "1", "]"}], "]"}], ",", 
     RowBox[{"factorlist2", "[", 
      RowBox[{"[", "1", "]"}], "]"}], ",", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"wpar", "\[Equal]", "1"}], ",", "\[CapitalPhi]sa", ",", 
       "\[CapitalPhi]s"}], "]"}], ",", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"wpar", "\[Equal]", "1"}], ",", "\[CurlyPhi]sp2", ",", "0"}], 
      "]"}]}], "]"}]}], "]"}]], "Input"],

Cell[BoxData[
 RowBox[{"If", "[", 
  RowBox[{
   RowBox[{"stcheck", "==", "1"}], " ", ",", 
   RowBox[{
    RowBox[{"termtable2", "[", 
     RowBox[{
      RowBox[{"namelist2a", "[", 
       RowBox[{"[", "1", "]"}], "]"}], ",", 
      RowBox[{"termlist2", "[", 
       RowBox[{"[", "1", "]"}], "]"}], ",", 
      RowBox[{"funclist2", "[", 
       RowBox[{"[", "1", "]"}], "]"}], ",", 
      RowBox[{"factorlist2", "[", 
       RowBox[{"[", "1", "]"}], "]"}], ",", "\[CapitalPhi]w", ",", "0"}], 
     "]"}], ";", 
    RowBox[{"termtable2", "[", 
     RowBox[{
      RowBox[{"namelist2b", "[", 
       RowBox[{"[", "1", "]"}], "]"}], ",", 
      RowBox[{"termlist2", "[", 
       RowBox[{"[", "1", "]"}], "]"}], ",", 
      RowBox[{"funclist2", "[", 
       RowBox[{"[", "1", "]"}], "]"}], ",", 
      RowBox[{"factorlist2", "[", 
       RowBox[{"[", "1", "]"}], "]"}], ",", "\[CapitalPhi]s", ",", 
      "\[CurlyPhi]p2"}], "]"}], ";", 
    RowBox[{"Do", "[", 
     RowBox[{
      RowBox[{"Do", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          SubscriptBox["term", "ii"], "[", 
          RowBox[{"jj", ",", "kk"}], "]"}], "=", 
         RowBox[{
          RowBox[{
           SubscriptBox["terma", "ii"], "[", 
           RowBox[{"jj", ",", "kk"}], "]"}], "+", 
          RowBox[{
           SubscriptBox["termb", "ii"], "[", 
           RowBox[{"jj", ",", "kk"}], "]"}]}]}], ",", 
        RowBox[{"{", 
         RowBox[{"ii", ",", "4"}], "}"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"jj", ",", "8"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"kk", ",", "8"}], "}"}]}], "]"}]}]}], "]"}]], "Input"],

Cell[BoxData[
 RowBox[{"If", "[", 
  RowBox[{
   RowBox[{"stcheck", "==", "1"}], ",", 
   RowBox[{"termtable2", "[", 
    RowBox[{
     RowBox[{"namelist2", "[", 
      RowBox[{"[", "2", "]"}], "]"}], ",", 
     RowBox[{"termlist2", "[", 
      RowBox[{"[", "2", "]"}], "]"}], ",", 
     RowBox[{"funclist2", "[", 
      RowBox[{"[", "2", "]"}], "]"}], ",", 
     RowBox[{"factorlist2", "[", 
      RowBox[{"[", "2", "]"}], "]"}], ",", "\[CapitalPhi]s", ",", "0"}], 
    "]"}]}], "]"}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"The", " ", "terms", " ", "are", " ", "added", " ", 
   RowBox[{"up", ":"}]}], " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{
     SubscriptBox["expression", "ll"], "=", 
     RowBox[{"replacements", "[", 
      RowBox[{"transform", "[", 
       RowBox[{"epscorr", "[", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           SubscriptBox["term", "ll"], "[", 
           RowBox[{"ii", ",", "jj"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"ii", ",", "1", ",", "8"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"jj", ",", "1", ",", "8"}], "}"}]}], "]"}], "]"}], "]"}], 
      "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"ll", ",", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"stcheck", "==", "0"}], ",", "4", ",", "20"}], "]"}]}], 
     "}"}]}], "]"}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
   "The", " ", "part", " ", "tadpoles2", " ", "is", " ", "calculated", " ", 
    "by", " ", "use", " ", "of", " ", 
    RowBox[{
     SubscriptBox["term", "1"], "[", 
     RowBox[{"i", ",", "j"}], "]"}], " ", "or", " ", 
    RowBox[{
     SubscriptBox["term", "5"], "[", 
     RowBox[{"i", ",", "j"}], "]"}]}], ":"}], " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"tadpoles2", "=", 
   RowBox[{"replacements", "[", 
    RowBox[{"transform", "[", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{"ReplaceAll", "[", 
        RowBox[{
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"stcheck", "\[Equal]", "0"}], ",", 
           RowBox[{
            SubscriptBox["term", "1"], "[", 
            RowBox[{"ii", ",", "jj"}], "]"}], ",", 
           RowBox[{
            RowBox[{
             SubscriptBox["term", "1"], "[", 
             RowBox[{"ii", ",", "jj"}], "]"}], "+", 
            RowBox[{
             SubscriptBox["term", "5"], "[", 
             RowBox[{"ii", ",", "jj"}], "]"}]}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"TG1", "[", 
            RowBox[{
            "x_", ",", "y_", ",", "u_", ",", "v_", ",", "w_", ",", "ms1_", 
             ",", "ms2_", ",", "0"}], "]"}], "\[Rule]", 
           RowBox[{
            FractionBox["1", "4"], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"A", "[", "ms1", "]"}], "+", 
              RowBox[{"A", "[", "ms2", "]"}]}], ")"}], "*", 
            RowBox[{"sp", "[", 
             RowBox[{"u", ",", "v"}], "]"}]}]}], "}"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"ii", ",", "1", ",", "8"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"jj", ",", "1", ",", "8"}], "}"}]}], "]"}], "]"}], "]"}]}], 
  ";"}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"The", " ", "lists", " ", "namelist3"}], ",", " ", "termlist3", 
   ",", " ", 
   RowBox[{
    RowBox[{
    "funclist3", " ", "and", " ", "factorlist3", " ", "contain", " ", "the", 
     " ", "information", " ", "that", " ", "is", " ", "needed", " ", "to", 
     " ", "calculate", " ", "the", " ", "two"}], "-", 
    RowBox[{
    "propagator", " ", "part", " ", "of", " ", "the", " ", "loop", " ", 
     RowBox[{"amplitude", "."}]}]}]}], " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"namelist3", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       SubscriptBox["term", "ii"], ",", 
       RowBox[{"{", 
        RowBox[{"ii", ",", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"stcheck", "==", "0"}], ",", "5", ",", "21"}], "]"}], ",", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"stcheck", "==", "0"}], ",", "8", ",", "24"}], "]"}]}], 
        "}"}]}], "]"}], ",", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"stcheck", "==", "1"}], ",", 
       RowBox[{"Table", "[", 
        RowBox[{
         SubscriptBox["term", "ii"], ",", 
         RowBox[{"{", 
          RowBox[{"ii", ",", "25", ",", "39"}], "}"}]}], "]"}], ",", 
       RowBox[{"{", "}"}]}], "]"}]}], "}"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"termlist3", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"gam", ",", "gam", ",", "gam"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"gam", ",", "gam", ",", "sig"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"sig", ",", "sig", ",", "gam"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"sig", ",", "sig", ",", "sig"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"gamw", ",", "gam", ",", "gam"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"gamw", ",", "gam", ",", "sig"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"gam", ",", "gam", ",", "sigw1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"gam", ",", "gam", ",", "sigw2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"gam", ",", "gam", ",", "sigw3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"gam", ",", "gam", ",", "sigw4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"sigw1", ",", "sig", ",", "gam"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"sigw2", ",", "sig", ",", "gam"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"sigw3", ",", "sig", ",", "gam"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"sigw4", ",", "sig", ",", "gam"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"sig", ",", "sig", ",", "gamw"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"sigw1", ",", "sig", ",", "sig"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"sigw2", ",", "sig", ",", "sig"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"sigw3", ",", "sig", ",", "sig"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"sigw4", ",", "sig", ",", "sig"}], "}"}]}], "}"}]}], "}"}]}], 
  ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"funclist3", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"TG4", ",", "TG5", ",", "TG6", ",", "TG7"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "TG4", ",", "TG5", ",", "TG5", ",", "TG5", ",", "TG5", ",", "TG5", ",", 
       "TG6", ",", "TG6", ",", "TG6", ",", "TG6", ",", "TG6", ",", "TG7", ",",
        "TG7", ",", "TG7", ",", "TG7"}], "}"}]}], "}"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"factorlist3", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3", ",", "2", ",", "1", ",", "1", ",", "1", ",", "1", ",", "2", ",", 
       "2", ",", "2", ",", "2", ",", "1", ",", "3", ",", "3", ",", "3", ",", 
       "3"}], "}"}]}], "}"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "With", " ", "termtable3", " ", "the", " ", "different", " ", "parts", " ", 
   "of", " ", "the", " ", "amplitude", " ", "with", " ", "three", " ", 
   "propagators", " ", "in", " ", "the", " ", "loop", " ", "are", " ", 
   RowBox[{"calculated", "."}]}], " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{"If", "[", 
  RowBox[{
   RowBox[{"particleorder", ">", "4"}], ",", 
   RowBox[{"termtable3", "[", 
    RowBox[{
     RowBox[{"namelist3", "[", 
      RowBox[{"[", "1", "]"}], "]"}], ",", 
     RowBox[{"termlist3", "[", 
      RowBox[{"[", "1", "]"}], "]"}], ",", 
     RowBox[{"funclist3", "[", 
      RowBox[{"[", "1", "]"}], "]"}], ",", 
     RowBox[{"factorlist3", "[", 
      RowBox[{"[", "1", "]"}], "]"}], ",", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"stcheck", "\[Equal]", "0"}], ",", "0", ",", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"wpar", "\[Equal]", "1"}], ",", "\[CurlyPhi]sp2", ",", 
         "\[CurlyPhi]p2"}], "]"}]}], "]"}]}], "]"}]}], "]"}]], "Input"],

Cell[BoxData[
 RowBox[{"If", "[", 
  RowBox[{
   RowBox[{"particleorder", ">", "4"}], ",", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"stcheck", "\[Equal]", "1"}], ",", 
     RowBox[{"termtable3", "[", 
      RowBox[{
       RowBox[{"namelist3", "[", 
        RowBox[{"[", "2", "]"}], "]"}], ",", 
       RowBox[{"termlist3", "[", 
        RowBox[{"[", "2", "]"}], "]"}], ",", 
       RowBox[{"funclist3", "[", 
        RowBox[{"[", "2", "]"}], "]"}], ",", 
       RowBox[{"factorlist3", "[", 
        RowBox[{"[", "2", "]"}], "]"}], ",", "0"}], "]"}]}], "]"}]}], 
  "]"}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"The", " ", "terms", " ", "are", " ", "added", " ", 
   RowBox[{"up", ":"}]}], " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{
     SubscriptBox["expression", "ll"], "=", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"particleorder", ">", "4"}], ",", 
       RowBox[{"replacements", "[", 
        RowBox[{"transform", "[", 
         RowBox[{"epscorr", "[", 
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{
             SubscriptBox["term", "ll"], "[", 
             RowBox[{"ii", ",", "jj", ",", "kk"}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"ii", ",", "1", ",", "8"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"jj", ",", "1", ",", "8"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"kk", ",", "1", ",", "8"}], "}"}]}], "]"}], "]"}], "]"}],
         "]"}], ",", "0"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"ll", ",", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"stcheck", "==", "0"}], ",", "5", ",", "21"}], "]"}], ",", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"stcheck", "==", "0"}], ",", "8", ",", "39"}], "]"}]}], 
     "}"}]}], "]"}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "In", " ", "the", " ", "following", " ", "the", " ", "trees", " ", "of", 
   " ", "order", " ", 
   SuperscriptBox["p", "4"], " ", "are", " ", 
   RowBox[{"generated", "."}]}], " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{"If", "[", 
  RowBox[{
   RowBox[{"stcheck", "==", "1"}], ",", 
   RowBox[{"fieldtransform", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"tadep", "[", 
       RowBox[{"sigw1", ",", "2"}], "]"}], "+", 
      RowBox[{"tadep", "[", 
       RowBox[{"sigw2", ",", "2"}], "]"}], "+", 
      RowBox[{"tadep", "[", 
       RowBox[{"sigw3", ",", "2"}], "]"}], "+", 
      RowBox[{"tadep", "[", 
       RowBox[{"sigw4", ",", "2"}], "]"}]}], ",", "\[Phi]wp4l", ",", 
     "\[CurlyPhi]p4l"}], "]"}]}], "]"}]], "Input"],

Cell[BoxData[
 RowBox[{"If", "[", 
  RowBox[{
   RowBox[{"stcheck", "\[Equal]", "1"}], ",", 
   RowBox[{"Do", "[", 
    RowBox[{
     RowBox[{"ap", "=", 
      RowBox[{"{", 
       RowBox[{
       "2", ",", "1", ",", "3", ",", "5", ",", "4", ",", "7", ",", "6", ",", 
        "8"}], "}"}]}], ";", 
     RowBox[{"Do", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"erg", "=", 
         RowBox[{"funcchange", "[", 
          RowBox[{"trans", "[", 
           RowBox[{"Simplify", "[", 
            RowBox[{"setzero", "[", 
             RowBox[{"dephi", "[", 
              RowBox[{
               RowBox[{
                FractionBox["1", 
                 SuperscriptBox["f", "4"]], "*", 
                RowBox[{"(", 
                 RowBox[{"ReplaceAll", "[", 
                  RowBox[{
                   RowBox[{"ReplaceAll", "[", 
                    RowBox[{
                    RowBox[{"insertbilin", "[", 
                    RowBox[{
                    RowBox[{"lagp2", "[", 
                    RowBox[{"var", ",", "4", ",", "u", ",", "U"}], "]"}], ",",
                     "4"}], "]"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"\[CurlyPhi]", "->", "\[Phi]wp4l"}], "}"}]}], 
                    "]"}], ",", 
                   RowBox[{"dete", "->", "de"}]}], "]"}], ")"}]}], ",", 
               "ii"}], "]"}], "]"}], "]"}], "]"}], "]"}]}], ";", 
        RowBox[{
         SubscriptBox["\[CapitalPhi]wp4l", 
          RowBox[{"ap", "[", 
           RowBox[{"[", "ii", "]"}], "]"}]], "=", 
         RowBox[{"ReplaceAll", "[", 
          RowBox[{
           RowBox[{"Function", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
              "\[Phi]1", ",", "\[Phi]2", ",", "\[Phi]3", ",", "\[Phi]4", ",", 
               "\[Phi]5", ",", "\[Phi]6", ",", "\[Phi]7", ",", "\[Phi]8", ",",
                "\[Gamma]", ",", "W1", ",", "W2", ",", "var"}], "}"}], ",", 
             "eer"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"eer", "->", "erg"}], "}"}]}], "]"}]}]}], ",", 
       RowBox[{"{", 
        RowBox[{"ii", ",", "1", ",", "8"}], "}"}]}], "]"}]}], "]"}]}], 
  "]"}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "tadbilin", " ", "contains", " ", "the", " ", "amplitude", " ", "that", " ",
    "originates", " ", "from", " ", "bilinear", " ", "tadpole", " ", 
   RowBox[{"terms", "."}]}], " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"tadbilin", "=", 
   RowBox[{"ReplaceAll", "[", 
    RowBox[{
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"stcheck", "==", "1"}], ",", 
       RowBox[{"replacements", "[", 
        RowBox[{"transform", "[", 
         RowBox[{"getamp", "[", 
          RowBox[{
          "strongp2", ",", "delta", ",", "\[CapitalPhi]wp4l", ",", 
           "\[CurlyPhi]p4l"}], "]"}], "]"}], "]"}], ",", "0"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SubscriptBox["F", "\[Pi]"], "\[Rule]", "F"}], ",", 
       RowBox[{
        SubscriptBox["F", "K"], "\[Rule]", "F"}], ",", 
       RowBox[{
        SubscriptBox["F", "\[Eta]"], "\[Rule]", "F"}]}], "}"}]}], "]"}]}], 
  ";"}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "In", " ", "the", " ", "following", " ", "the", " ", "part", " ", "of", " ",
    "the", " ", "amplitude", " ", "that", " ", "includes", " ", 
   "contributions", " ", "linear", " ", "in", " ", "a", " ", "pseudoscalar", 
   " ", "meson", " ", "field", " ", "are", " ", 
   RowBox[{"calculated", "."}]}], " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"monotpi", "=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"stcheck", "\[Equal]", "1"}], ",", 
     RowBox[{"Simplify", "[", 
      RowBox[{"momzero", "[", 
       RowBox[{
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"sigw1", "[", 
            RowBox[{"x", ",", 
             SubscriptBox["\[Alpha]", "x"], ",", "ii", ",", "ii", ",", "stp", 
             ",", "1", ",", "u", ",", "U"}], "]"}], "+", 
           RowBox[{"sigw2", "[", 
            RowBox[{"x", ",", 
             SubscriptBox["\[Alpha]", "x"], ",", "ii", ",", "ii", ",", "stp", 
             ",", "1", ",", "u", ",", "U"}], "]"}], "+", 
           RowBox[{"sigw3", "[", 
            RowBox[{"x", ",", 
             SubscriptBox["\[Alpha]", "x"], ",", "ii", ",", "ii", ",", "stp", 
             ",", "1", ",", "u", ",", "U"}], "]"}], "+", 
           RowBox[{"sigw4", "[", 
            RowBox[{"x", ",", 
             SubscriptBox["\[Alpha]", "x"], ",", "ii", ",", "ii", ",", "stp", 
             ",", "1", ",", "u", ",", "U"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"ii", ",", "3"}], "}"}]}], "]"}], "*", 
        FractionBox["1", "2"], 
        RowBox[{"A", "[", 
         SubsuperscriptBox["M", "\[Pi]", "2"], "]"}]}], "]"}], "]"}], ",", 
     "0"}], "]"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"monotkaon", "=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"stcheck", "\[Equal]", "1"}], ",", 
     RowBox[{"Simplify", "[", 
      RowBox[{"momzero", "[", 
       RowBox[{
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"sigw1", "[", 
            RowBox[{"x", ",", 
             SubscriptBox["\[Alpha]", "x"], ",", "ii", ",", "ii", ",", "stp", 
             ",", "1", ",", "u", ",", "U"}], "]"}], "+", 
           RowBox[{"sigw2", "[", 
            RowBox[{"x", ",", 
             SubscriptBox["\[Alpha]", "x"], ",", "ii", ",", "ii", ",", "stp", 
             ",", "1", ",", "u", ",", "U"}], "]"}], "+", 
           RowBox[{"sigw3", "[", 
            RowBox[{"x", ",", 
             SubscriptBox["\[Alpha]", "x"], ",", "ii", ",", "ii", ",", "stp", 
             ",", "1", ",", "u", ",", "U"}], "]"}], "+", 
           RowBox[{"sigw4", "[", 
            RowBox[{"x", ",", 
             SubscriptBox["\[Alpha]", "x"], ",", "ii", ",", "ii", ",", "stp", 
             ",", "1", ",", "u", ",", "U"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"ii", ",", "4", ",", "7"}], "}"}]}], "]"}], "*", 
        FractionBox["1", "2"], 
        RowBox[{"A", "[", 
         SubsuperscriptBox["M", "K", "2"], "]"}]}], "]"}], "]"}], ",", "0"}], 
    "]"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"monoteta", "=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"stcheck", "\[Equal]", "1"}], ",", 
     RowBox[{"Simplify", "[", 
      RowBox[{"momzero", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"sigw1", "[", 
           RowBox[{"x", ",", 
            SubscriptBox["\[Alpha]", "x"], ",", "8", ",", "8", ",", "stp", 
            ",", "1", ",", "u", ",", "U"}], "]"}], "+", 
          RowBox[{"sigw2", "[", 
           RowBox[{"x", ",", 
            SubscriptBox["\[Alpha]", "x"], ",", "8", ",", "8", ",", "stp", 
            ",", "1", ",", "u", ",", "U"}], "]"}], "+", 
          RowBox[{"sigw3", "[", 
           RowBox[{"x", ",", 
            SubscriptBox["\[Alpha]", "x"], ",", "8", ",", "8", ",", "stp", 
            ",", "1", ",", "u", ",", "U"}], "]"}], "+", 
          RowBox[{"sigw4", "[", 
           RowBox[{"x", ",", 
            SubscriptBox["\[Alpha]", "x"], ",", "8", ",", "8", ",", "stp", 
            ",", "1", ",", "u", ",", "U"}], "]"}]}], ")"}], "*", 
        FractionBox["1", "2"], 
        RowBox[{"A", "[", 
         SubsuperscriptBox["M", "\[Eta]", "2"], "]"}]}], "]"}], "]"}], ",", 
     "0"}], "]"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"monophi6", "=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"stcheck", "\[Equal]", "1"}], ",", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{
         RowBox[{"monotpi", "+", "monotkaon", "+", "monoteta"}], ",", 
         RowBox[{
          SubscriptBox["\[Phi]", "6"], "[", "x", "]"}]}], "]"}], "/", 
       SubsuperscriptBox["M", "K", "2"]}], "]"}], ",", "0"}], "]"}]}], 
  ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"monophi7", "=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"stcheck", "\[Equal]", "1"}], ",", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{
         RowBox[{"monotpi", "+", "monotkaon", "+", "monoteta"}], ",", 
         RowBox[{
          SubscriptBox["\[Phi]", "7"], "[", "x", "]"}]}], "]"}], "/", 
       SubsuperscriptBox["M", "K", "2"]}], "]"}], ",", "0"}], "]"}]}], 
  ";"}]], "Input"],

Cell[BoxData[
 RowBox[{"If", "[", 
  RowBox[{
   RowBox[{"stcheck", "\[Equal]", "1"}], ",", 
   RowBox[{"fieldtransformmono", "[", "\[CurlyPhi]ml", "]"}]}], 
  "]"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"monoprel", "=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"stcheck", "\[Equal]", "1"}], ",", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"eombilin", "[", 
         RowBox[{
          RowBox[{"lagp2", "[", 
           RowBox[{"x", ",", "6", ",", 
            RowBox[{"uw", "[", "jj", "]"}], ",", 
            RowBox[{"Uw", "[", "jj", "]"}]}], "]"}], ",", "6"}], "]"}], "/", 
        RowBox[{"Length", "[", "nonexmeson", "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"jj", ",", 
         RowBox[{"Length", "[", "nonexmeson", "]"}]}], "}"}]}], "]"}], ",", 
     "0"}], "]"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"monotadpoles", "=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"stcheck", "\[Equal]", "1"}], ",", 
     RowBox[{"Simplify", "[", 
      RowBox[{"replacements", "[", 
       RowBox[{"transform", "[", 
        RowBox[{"getamp", "[", 
         RowBox[{
         "monoprel", ",", "delta", ",", "\[CapitalPhi]s", ",", 
          "\[CurlyPhi]ml"}], "]"}], "]"}], "]"}], "]"}], ",", "0"}], "]"}]}], 
  ";"}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "In", " ", "the", " ", "following", " ", "the", " ", "tadpole", " ", "part",
    " ", "of", " ", "the", " ", "amplitude", " ", "is", " ", 
   RowBox[{"generated", "."}]}], " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["tadpoles1a", "1"], "=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"stcheck", "==", "1"}], "||", 
      RowBox[{"wpar", "\[Equal]", "1"}]}], ",", 
     RowBox[{"replacements", "[", 
      RowBox[{"transform", "[", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"getamp", "[", 
           RowBox[{
            RowBox[{"setzero", "[", 
             RowBox[{"Sum", "[", 
              RowBox[{
               RowBox[{"eombilin", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"getord", "[", 
                   RowBox[{
                    RowBox[{"sig", "[", 
                    RowBox[{
                    "x", ",", "0", ",", "ii", ",", "ii", ",", "0", ",", "4", 
                    ",", 
                    RowBox[{"uw", "[", "jj", "]"}], ",", 
                    RowBox[{"Uw", "[", "jj", "]"}]}], "]"}], ",", "4"}], 
                   "]"}], "/", 
                  RowBox[{"Length", "[", "nonexmeson", "]"}]}], ",", "6"}], 
                "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"jj", ",", 
                 RowBox[{"Length", "[", "nonexmeson", "]"}]}], "}"}]}], "]"}],
              "]"}], ",", "delta", ",", "\[CapitalPhi]s", ",", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{"wpar", "\[Equal]", "1"}], ",", "\[CurlyPhi]sp2", ",", 
              "\[CurlyPhi]p2"}], "]"}]}], "]"}], "*", 
          FractionBox["1", "2"], 
          RowBox[{"A", "[", 
           SuperscriptBox[
            SubscriptBox["M", "ii"], "2"], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"ii", ",", "8"}], "}"}]}], "]"}], "]"}], "]"}], ",", "0"}], 
    "]"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["tadpoles1a", "2"], "=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"stcheck", "==", "1"}], ",", 
     RowBox[{"replacements", "[", 
      RowBox[{"transform", "[", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{"getamp", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"eom", "[", 
                RowBox[{
                 RowBox[{"ord3n4", "[", 
                  RowBox[{
                   RowBox[{"smatrixlistw", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "[", 
                   RowBox[{
                   "x", ",", "0", ",", "ii", ",", "ii", ",", "stp", ",", "4", 
                    ",", 
                    RowBox[{"uw", "[", "jj", "]"}], ",", 
                    RowBox[{"Uw", "[", "jj", "]"}]}], "]"}], "]"}], ",", 
                 "6"}], "]"}], "/", 
               RowBox[{"Length", "[", "nonexmeson", "]"}]}], ",", "delta", 
              ",", "\[CapitalPhi]s", ",", "\[CurlyPhi]p2"}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"jj", ",", 
              RowBox[{"Length", "[", "nonexmeson", "]"}]}], "}"}]}], "]"}], 
          "*", 
          FractionBox["1", "2"], 
          RowBox[{"A", "[", 
           SuperscriptBox[
            SubscriptBox["M", "ii"], "2"], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"ii", ",", "8"}], "}"}]}], "]"}], "]"}], "]"}], ",", "0"}], 
    "]"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["tadpoles1a", "3"], "=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"stcheck", "==", "1"}], ",", 
     RowBox[{"replacements", "[", 
      RowBox[{"transform", "[", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{"getamp", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"eom", "[", 
                RowBox[{
                 RowBox[{"ord3n4", "[", 
                  RowBox[{
                   RowBox[{"smatrixlistw", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "[", 
                   RowBox[{
                   "x", ",", "0", ",", "ii", ",", "ii", ",", "stp", ",", "4", 
                    ",", 
                    RowBox[{"uw", "[", "jj", "]"}], ",", 
                    RowBox[{"Uw", "[", "jj", "]"}]}], "]"}], "]"}], ",", 
                 "6"}], "]"}], "/", 
               RowBox[{"Length", "[", "nonexmeson", "]"}]}], ",", "delta", 
              ",", "\[CapitalPhi]s", ",", "\[CurlyPhi]p2"}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"jj", ",", 
              RowBox[{"Length", "[", "nonexmeson", "]"}]}], "}"}]}], "]"}], 
          "*", 
          FractionBox["1", "2"], 
          RowBox[{"A", "[", 
           SuperscriptBox[
            SubscriptBox["M", "ii"], "2"], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"ii", ",", "8"}], "}"}]}], "]"}], "]"}], "]"}], ",", "0"}], 
    "]"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["tadpoles1a", "4"], "=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"stcheck", "==", "1"}], ",", 
     RowBox[{"replacements", "[", 
      RowBox[{"transform", "[", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{"getamp", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"eom", "[", 
                RowBox[{
                 RowBox[{"ord3n4", "[", 
                  RowBox[{
                   RowBox[{"smatrixlistw", "[", 
                    RowBox[{"[", "3", "]"}], "]"}], "[", 
                   RowBox[{
                   "x", ",", "0", ",", "ii", ",", "ii", ",", "stp", ",", "4", 
                    ",", 
                    RowBox[{"uw", "[", "jj", "]"}], ",", 
                    RowBox[{"Uw", "[", "jj", "]"}]}], "]"}], "]"}], ",", 
                 "6"}], "]"}], "/", 
               RowBox[{"Length", "[", "nonexmeson", "]"}]}], ",", "delta", 
              ",", "\[CapitalPhi]s", ",", "\[CurlyPhi]p2"}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"jj", ",", 
              RowBox[{"Length", "[", "nonexmeson", "]"}]}], "}"}]}], "]"}], 
          "*", 
          FractionBox["1", "2"], 
          RowBox[{"A", "[", 
           SuperscriptBox[
            SubscriptBox["M", "ii"], "2"], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"ii", ",", "8"}], "}"}]}], "]"}], "]"}], "]"}], ",", "0"}], 
    "]"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["tadpoles1a", "5"], "=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"stcheck", "==", "1"}], ",", 
     RowBox[{"replacements", "[", 
      RowBox[{"transform", "[", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{"getamp", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"eom", "[", 
                RowBox[{
                 RowBox[{"ord3n4", "[", 
                  RowBox[{
                   RowBox[{"smatrixlistw", "[", 
                    RowBox[{"[", "4", "]"}], "]"}], "[", 
                   RowBox[{
                   "x", ",", "0", ",", "ii", ",", "ii", ",", "stp", ",", "4", 
                    ",", 
                    RowBox[{"uw", "[", "jj", "]"}], ",", 
                    RowBox[{"Uw", "[", "jj", "]"}]}], "]"}], "]"}], ",", 
                 "6"}], "]"}], "/", 
               RowBox[{"Length", "[", "nonexmeson", "]"}]}], ",", "delta", 
              ",", "\[CapitalPhi]s", ",", "\[CurlyPhi]p2"}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"jj", ",", 
              RowBox[{"Length", "[", "nonexmeson", "]"}]}], "}"}]}], "]"}], 
          "*", 
          FractionBox["1", "2"], 
          RowBox[{"A", "[", 
           SuperscriptBox[
            SubscriptBox["M", "ii"], "2"], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"ii", ",", "8"}], "}"}]}], "]"}], "]"}], "]"}], ",", "0"}], 
    "]"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{
    SubscriptBox["tadpoles1a", 
     RowBox[{"5", "+", "kk"}]], "=", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"stcheck", "\[Equal]", "1"}], ",", 
      RowBox[{"replacements", "[", 
       RowBox[{"transform", "[", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{"getamp", "[", 
           RowBox[{
            RowBox[{"setzero", "[", 
             RowBox[{"ord5n6", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"smatrixlistw", "[", 
                 RowBox[{"[", "kk", "]"}], "]"}], "[", 
                RowBox[{
                "x", ",", "0", ",", "ii", ",", "ii", ",", "stp", ",", "6", 
                 ",", "ur", ",", "Ur"}], "]"}], "*", 
               FractionBox["1", "2"], 
               RowBox[{"A", "[", 
                SuperscriptBox[
                 SubscriptBox["M", "ii"], "2"], "]"}]}], "]"}], "]"}], ",", 
            "delta", ",", "\[CapitalPhi]s", ",", "\[CurlyPhi]p2"}], "]"}], 
          ",", 
          RowBox[{"{", 
           RowBox[{"ii", ",", "8"}], "}"}]}], "]"}], "]"}], "]"}], ",", "0"}],
      "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"kk", ",", "1", ",", "4"}], "}"}]}], "]"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"tadpoles1aa", "=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"stcheck", "\[Equal]", "0"}], " ", "&&", " ", 
      RowBox[{"wpar", "==", "0"}]}], ",", 
     RowBox[{"replacements", "[", 
      RowBox[{"transform", "[", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{"getamp", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"getord", "[", 
             RowBox[{
              RowBox[{"setzero", "[", 
               RowBox[{"sig", "[", 
                RowBox[{
                "x", ",", "0", ",", "ii", ",", "ii", ",", "0", ",", "6", ",", 
                 "ur", ",", "Ur"}], "]"}], "]"}], ",", "6"}], "]"}], "*", 
            FractionBox["1", "2"], 
            RowBox[{"A", "[", 
             SuperscriptBox[
              SubscriptBox["M", "ii"], "2"], "]"}]}], ",", "delta", ",", 
           "\[CapitalPhi]s"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"ii", ",", "8"}], "}"}]}], "]"}], "]"}], "]"}], ",", 
     RowBox[{"tadbilin", "+", "monotadpoles", "+", 
      RowBox[{"Sum", "[", 
       RowBox[{
        SubscriptBox["tadpoles1a", "ii"], ",", 
        RowBox[{"{", 
         RowBox[{"ii", ",", "9"}], "}"}]}], "]"}], "+", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"wpar", "\[Equal]", "1"}], ",", 
        RowBox[{"replacements", "[", 
         RowBox[{"transform", "[", 
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{"getamp", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"ord5n6", "[", 
                RowBox[{"setzero", "[", 
                 RowBox[{"sig", "[", 
                  RowBox[{
                  "x", ",", "0", ",", "ii", ",", "ii", ",", "0", ",", "6", 
                   ",", "ur", ",", "Ur"}], "]"}], "]"}], "]"}], "*", 
               FractionBox["1", "2"], 
               RowBox[{"A", "[", 
                SuperscriptBox[
                 SubscriptBox["M", "ii"], "2"], "]"}]}], ",", "delta", ",", 
              "0"}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"ii", ",", "8"}], "}"}]}], "]"}], "]"}], "]"}], ",", 
        "0"}], "]"}]}]}], "]"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"tadpoles1bb", "=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"stcheck", "\[Equal]", "0"}], " ", "&&", " ", 
      RowBox[{"wpar", "==", "0"}]}], ",", 
     RowBox[{"replacements", "[", 
      RowBox[{"transform", "[", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{"getamp", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"eom", "[", 
             RowBox[{
              RowBox[{"getord", "[", 
               RowBox[{
                RowBox[{"sig", "[", 
                 RowBox[{
                 "x", ",", "0", ",", "ii", ",", "ii", ",", "0", ",", "4", ",",
                   "u", ",", "U"}], "]"}], ",", "4"}], "]"}], ",", "6"}], 
             "]"}], "*", 
            FractionBox["1", "2"], 
            RowBox[{"A", "[", 
             SuperscriptBox[
              SubscriptBox["M", "ii"], "2"], "]"}]}], ",", "delta", ",", 
           "\[CapitalPhi]s"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"ii", ",", "8"}], "}"}]}], "]"}], "]"}], "]"}], ",", 
     RowBox[{"replacements", "[", 
      RowBox[{"transform", "[", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{"getamp", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Sum", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"eom", "[", 
                  RowBox[{
                   RowBox[{"ord3n4", "[", 
                    RowBox[{"sig", "[", 
                    RowBox[{
                    "x", ",", "0", ",", "ii", ",", "ii", ",", "0", ",", "4", 
                    ",", 
                    RowBox[{"uw", "[", "jj", "]"}], ",", 
                    RowBox[{"Uw", "[", "jj", "]"}]}], "]"}], "]"}], ",", 
                   "6"}], "]"}], "+", 
                 RowBox[{"eom", "[", 
                  RowBox[{
                   RowBox[{"getord", "[", 
                    RowBox[{
                    RowBox[{"sig", "[", 
                    RowBox[{
                    "x", ",", "0", ",", "ii", ",", "ii", ",", "0", ",", "2", 
                    ",", 
                    RowBox[{"uw", "[", "jj", "]"}], ",", 
                    RowBox[{"Uw", "[", "jj", "]"}]}], "]"}], ",", "1", ",", 
                    SubscriptBox["C", "w"]}], " ", "]"}], ",", "4"}], "]"}]}],
                 ")"}], "*", 
               FractionBox["1", "2"], 
               RowBox[{
                RowBox[{"A", "[", 
                 SuperscriptBox[
                  SubscriptBox["M", "ii"], "2"], "]"}], "/", 
                RowBox[{"Length", "[", "nonexmeson", "]"}]}]}], ",", 
              RowBox[{"{", 
               RowBox[{"jj", ",", 
                RowBox[{"Length", "[", "nonexmeson", "]"}]}], "}"}]}], "]"}], 
            "+", 
            RowBox[{"Sum", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"addbilin", "[", 
                RowBox[{
                 RowBox[{"ord5n6", "[", 
                  RowBox[{"sig", "[", 
                   RowBox[{
                   "x", ",", "0", ",", "ii", ",", "ii", ",", "0", ",", "6", 
                    ",", 
                    RowBox[{"uw", "[", "jj", "]"}], ",", 
                    RowBox[{"Uw", "[", "jj", "]"}]}], "]"}], "]"}], ",", 
                 "6"}], "]"}], "*", 
               FractionBox["1", "2"], 
               RowBox[{
                RowBox[{"A", "[", 
                 SuperscriptBox[
                  SubscriptBox["M", "ii"], "2"], "]"}], "/", 
                RowBox[{"Length", "[", "nonexmeson", "]"}]}]}], ",", 
              RowBox[{"{", 
               RowBox[{"jj", ",", 
                RowBox[{"Length", "[", "nonexmeson", "]"}]}], "}"}]}], 
             "]"}]}], ",", "delta", ",", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{"wpar", "\[Equal]", "1"}], ",", "\[CapitalPhi]sa", ",", 
             "\[CapitalPhi]w"}], "]"}], ",", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{"wpar", "\[Equal]", "1"}], ",", "\[CurlyPhi]sp2", ",", 
             "\[CurlyPhi]p2"}], "]"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"ii", ",", "8"}], "}"}]}], "]"}], "]"}], "]"}]}], "]"}]}], 
  ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"tadpoles1", "=", 
   RowBox[{"tadpoles1aa", "+", "tadpoles1bb"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"tadpoles", "=", 
   RowBox[{"tadpoles1", "+", "tadpoles2"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"norecurs", "==", "1"}], ",", 
    RowBox[{"nonre", "=", "1"}], ",", 
    RowBox[{"nonre", "=", "0"}], ",", 
    RowBox[{"nonre", "=", "0"}]}], "]"}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["expressiont", "5"], "=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"nonre", "\[Equal]", "0"}], ",", 
     RowBox[{"Expand", "[", 
      RowBox[{"ReplaceAll", "[", 
       RowBox[{
        SubscriptBox["expression", "5"], ",", 
        RowBox[{"{", 
         RowBox[{"TG4", "\[Rule]", "TGG4"}], "}"}]}], "]"}], "]"}], ",", 
     "0"}], "]"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["expressiont", "21"], "=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"nonre", "\[Equal]", "0"}], " ", "&&", " ", 
      RowBox[{"stcheck", "\[Equal]", "1"}]}], ",", 
     RowBox[{"Expand", "[", 
      RowBox[{"ReplaceAll", "[", 
       RowBox[{
        SubscriptBox["expression", "21"], ",", 
        RowBox[{"{", 
         RowBox[{"TG4", "\[Rule]", "TGG4"}], "}"}]}], "]"}], "]"}], ",", 
     "0"}], "]"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["expressiont", "25"], "=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"nonre", "\[Equal]", "0"}], " ", "&&", " ", 
      RowBox[{"stcheck", "\[Equal]", "1"}]}], ",", 
     RowBox[{"Expand", "[", 
      RowBox[{"ReplaceAll", "[", 
       RowBox[{
        SubscriptBox["expression", "25"], ",", 
        RowBox[{"{", 
         RowBox[{"TG4", "\[Rule]", "TGG4"}], "}"}]}], "]"}], "]"}], ",", 
     "0"}], "]"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"momentalist", "[", "ject_", "]"}], ":=", 
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{"perlist", "=", 
     RowBox[{"Flatten", "[", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"Sort", "[", 
          RowBox[{"Union", "[", 
           RowBox[{"Flatten", "[", 
            RowBox[{
             RowBox[{"Table", "[", 
              RowBox[{
               RowBox[{"Partition", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"Permutations", "[", "ject", "]"}], "[", 
                  RowBox[{"[", "ii", "]"}], "]"}], ",", "jj"}], "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"ii", ",", 
                 RowBox[{"Length", "[", 
                  RowBox[{"Permutations", "[", "ject", "]"}], "]"}]}], 
                "}"}]}], "]"}], ",", "1"}], "]"}], "]"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"jj", ",", 
           RowBox[{"Length", "[", "ject", "]"}]}], "}"}]}], "]"}], ",", "1"}],
       "]"}]}], ";", 
    RowBox[{"Return", "[", 
     RowBox[{"Union", "[", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Sort", "[", 
            RowBox[{"perlist", "[", 
             RowBox[{"[", "ii", "]"}], "]"}], "]"}], "[", 
           RowBox[{"[", "jj", "]"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"jj", ",", 
            RowBox[{"Length", "[", 
             RowBox[{"perlist", "[", 
              RowBox[{"[", "ii", "]"}], "]"}], "]"}]}], "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"ii", ",", 
          RowBox[{"Length", "[", "perlist", "]"}]}], "}"}]}], "]"}], "]"}], 
     "]"}]}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"momlist2", "=", 
   RowBox[{"momentalist", "[", "imlist", "]"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"propmasslist", "=", 
   RowBox[{"{", 
    RowBox[{
     SuperscriptBox[
      SubscriptBox["M", "\[Pi]"], "2"], ",", 
     SuperscriptBox[
      SubscriptBox["M", "K"], "2"], ",", 
     SuperscriptBox[
      SubscriptBox["M", "\[Eta]"], "2"]}], "}"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"bflist", "=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"nonre", "\[Equal]", "0"}], ",", 
     RowBox[{"Union", "[", 
      RowBox[{"Flatten", "[", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"B", "[", 
          RowBox[{
           RowBox[{"sp", "[", 
            RowBox[{
             RowBox[{"momlist2", "[", 
              RowBox[{"[", "ii", "]"}], "]"}], ",", 
             RowBox[{"momlist2", "[", 
              RowBox[{"[", "ii", "]"}], "]"}]}], "]"}], ",", 
           RowBox[{"propmasslist", "[", 
            RowBox[{"[", "jj", "]"}], "]"}], ",", 
           RowBox[{"propmasslist", "[", 
            RowBox[{"[", "kk", "]"}], "]"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"ii", ",", 
           RowBox[{"Length", "[", "momlist2", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"jj", ",", 
           RowBox[{"Length", "[", "propmasslist", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"kk", ",", 
           RowBox[{"Length", "[", "propmasslist", "]"}]}], "}"}]}], "]"}], 
       "]"}], "]"}], ",", 
     RowBox[{"{", "}"}]}], "]"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"momlist1", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Flatten", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"momlist2", "[", 
         RowBox[{"[", "ii", "]"}], "]"}], "/.", 
        RowBox[{"{", 
         RowBox[{"Plus", "\[Rule]", "List"}], "}"}]}], "}"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"ii", ",", 
       RowBox[{"Length", "[", "momlist2", "]"}]}], "}"}]}], "]"}]}], 
  ";"}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Cswitch12", "[", "ject_", "]"}], ":=", 
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{"saved1", "=", 
     RowBox[{"ject", "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], ";", 
    RowBox[{"saved2", "=", 
     RowBox[{"ject", "[", 
      RowBox[{"[", "2", "]"}], "]"}]}], ";", 
    RowBox[{"saved5", "=", 
     RowBox[{"ject", "[", 
      RowBox[{"[", "5", "]"}], "]"}]}], ";", 
    RowBox[{"saved6", "=", 
     RowBox[{"ject", "[", 
      RowBox[{"[", "6", "]"}], "]"}]}], ";", 
    RowBox[{"Return", "[", 
     RowBox[{"replacelist", "[", 
      RowBox[{"ject", ",", 
       RowBox[{"{", 
        RowBox[{"saved2", ",", "saved1", ",", "saved6", ",", "saved5"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "5", ",", "6"}], "}"}]}], "]"}], "]"}]}], 
   "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Cswitch13", "[", "ject_", "]"}], ":=", 
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{"saved1", "=", 
     RowBox[{"ject", "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], ";", 
    RowBox[{"saved3", "=", 
     RowBox[{"ject", "[", 
      RowBox[{"[", "3", "]"}], "]"}]}], ";", 
    RowBox[{"saved4", "=", 
     RowBox[{"ject", "[", 
      RowBox[{"[", "4", "]"}], "]"}]}], ";", 
    RowBox[{"saved6", "=", 
     RowBox[{"ject", "[", 
      RowBox[{"[", "6", "]"}], "]"}]}], ";", 
    RowBox[{"Return", "[", 
     RowBox[{"replacelist", "[", 
      RowBox[{"ject", ",", 
       RowBox[{"{", 
        RowBox[{"saved3", ",", "saved1", ",", "saved6", ",", "saved4"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3", ",", "4", ",", "6"}], "}"}]}], "]"}], "]"}]}], 
   "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Cswitch", "[", 
   RowBox[{"ject_", ",", "1"}], "]"}], ":=", 
  RowBox[{"Cswitch12", "[", "ject", "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Cswitch", "[", 
   RowBox[{"ject_", ",", "2"}], "]"}], ":=", 
  RowBox[{"Cswitch13", "[", "ject", "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Cswitch", "[", 
   RowBox[{"ject_", ",", "3"}], "]"}], ":=", 
  RowBox[{"Cswitch13", "[", 
   RowBox[{"Cswitch12", "[", "ject", "]"}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Cswitch", "[", 
   RowBox[{"ject_", ",", "4"}], "]"}], ":=", 
  RowBox[{"Cswitch12", "[", 
   RowBox[{"Cswitch13", "[", "ject", "]"}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Cswitch", "[", 
   RowBox[{"ject_", ",", "5"}], "]"}], ":=", 
  RowBox[{"Cswitch12", "[", 
   RowBox[{"Cswitch13", "[", 
    RowBox[{"Cswitch12", "[", "ject", "]"}], "]"}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"replacelist", "[", 
   RowBox[{"ject_", ",", "novel_", ",", "inpos_"}], "]"}], ":=", 
  RowBox[{"ReplacePart", "[", 
   RowBox[{"ject", ",", "novel", ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"inpos", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"inpos", "[", 
        RowBox[{"[", "2", "]"}], "]"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"inpos", "[", 
        RowBox[{"[", "3", "]"}], "]"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"inpos", "[", 
        RowBox[{"[", "4", "]"}], "]"}], "}"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", "1", "}"}], ",", 
      RowBox[{"{", "2", "}"}], ",", 
      RowBox[{"{", "3", "}"}], ",", 
      RowBox[{"{", "4", "}"}]}], "}"}]}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Cchange", "[", "ject_", "]"}], ":=", 
  RowBox[{"ReplaceAll", "[", 
   RowBox[{"ject", ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"C", "[", 
       RowBox[{"a_", ",", "b_", ",", "c_", ",", "d_", ",", "e_", ",", "f_"}], 
       "]"}], "\[Rule]", 
      RowBox[{"C", "[", 
       RowBox[{
        RowBox[{"Simplify", "[", "a", "]"}], ",", 
        RowBox[{"Simplify", "[", "b", "]"}], ",", 
        RowBox[{"Simplify", "[", 
         RowBox[{"a", "+", "b", "-", 
          RowBox[{"2", "c"}]}], "]"}], ",", "d", ",", "e", ",", "f"}], 
       "]"}]}], "}"}]}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Cchange", "[", "ject_", "]"}], ":=", 
  RowBox[{"ReplaceAll", "[", 
   RowBox[{
    RowBox[{"ReplaceAll", "[", 
     RowBox[{"ject", ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"C", "[", 
         RowBox[{
         "a_", ",", "b_", ",", "c_", ",", "d_", ",", "e_", ",", "f_"}], "]"}],
         "\[Rule]", 
        RowBox[{"tempfunc", "[", 
         RowBox[{"C", "[", 
          RowBox[{"a", ",", "b", ",", 
           RowBox[{"a", "+", "b", "-", 
            RowBox[{"2", "c"}]}], ",", "d", ",", "e", ",", "f"}], "]"}], 
         "]"}]}], "}"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"tempfunc", "\[Rule]", "Simplify"}], "}"}]}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Border", "[", "ject_", "]"}], ":=", 
  RowBox[{"ReplaceAll", "[", 
   RowBox[{
    RowBox[{"ReplaceAll", "[", 
     RowBox[{
      RowBox[{"ReplaceAll", "[", 
       RowBox[{"ject", ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{
            OverscriptBox["B", "_"], "[", 
            RowBox[{"ps_", ",", 
             SubsuperscriptBox["M", "K", "2"], ",", 
             SubsuperscriptBox["M", "\[Pi]", "2"]}], "]"}], "\[Rule]", 
           RowBox[{
            OverscriptBox["B", "_"], "[", 
            RowBox[{"ps", ",", 
             SubsuperscriptBox["M", "\[Pi]", "2"], ",", 
             SubsuperscriptBox["M", "K", "2"]}], "]"}]}], ",", 
          RowBox[{
           RowBox[{
            OverscriptBox["B", "_"], "[", 
            RowBox[{"ps_", ",", 
             SubsuperscriptBox["M", "\[Eta]", "2"], ",", 
             SubsuperscriptBox["M", "\[Pi]", "2"]}], "]"}], "\[Rule]", 
           RowBox[{
            OverscriptBox["B", "_"], "[", 
            RowBox[{"ps", ",", 
             SubsuperscriptBox["M", "\[Pi]", "2"], ",", 
             SubsuperscriptBox["M", "\[Eta]", "2"]}], "]"}]}], ",", 
          RowBox[{
           RowBox[{
            OverscriptBox["B", "_"], "[", 
            RowBox[{"ps_", ",", 
             SubsuperscriptBox["M", "\[Eta]", "2"], ",", 
             SubsuperscriptBox["M", "K", "2"]}], "]"}], "\[Rule]", 
           RowBox[{
            OverscriptBox["B", "_"], "[", 
            RowBox[{"ps", ",", 
             SubsuperscriptBox["M", "K", "2"], ",", 
             SubsuperscriptBox["M", "\[Eta]", "2"]}], "]"}]}]}], "}"}]}], 
       "]"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         OverscriptBox["B", "_"], "[", 
         RowBox[{"ps_", ",", "ms1_", ",", "ms2_"}], "]"}], "\[Rule]", 
        RowBox[{"tempfunc", "[", 
         RowBox[{
          OverscriptBox["B", "_"], "[", 
          RowBox[{"ps", ",", "ms1", ",", "ms2"}], "]"}], "]"}]}], "}"}]}], 
     "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"tempfunc", "\[Rule]", "Simplify"}], "}"}]}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Corder2", "[", "ject_", "]"}], ":=", 
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{"proClist", "=", "ject"}], ";", 
    RowBox[{"orderedClist", "=", 
     RowBox[{"{", "}"}]}], ";", 
    RowBox[{"switcher", "=", "0"}], ";", 
    RowBox[{"Do", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Do", "[", 
        RowBox[{
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"MemberQ", "[", 
            RowBox[{"orderedClist", ",", 
             RowBox[{"Cswitch", "[", 
              RowBox[{
               RowBox[{"proClist", "[", 
                RowBox[{"[", "ii", "]"}], "]"}], ",", "jj"}], "]"}]}], "]"}], 
           ",", 
           RowBox[{"switcher", "=", "1"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"jj", ",", "5"}], "}"}]}], "]"}], ";", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"switcher", "==", "0"}], ",", 
         RowBox[{"orderedClist", "=", 
          RowBox[{"Append", "[", 
           RowBox[{"orderedClist", ",", 
            RowBox[{"proClist", "[", 
             RowBox[{"[", "ii", "]"}], "]"}]}], "]"}]}], ",", 
         RowBox[{"switcher", "=", "0"}]}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"ii", ",", 
        RowBox[{"Length", "[", "proClist", "]"}]}], "}"}]}], "]"}]}], 
   "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ckorr", "[", "ject_", "]"}], ":=", 
  RowBox[{"ReplaceAll", "[", 
   RowBox[{
    RowBox[{"ReplaceAll", "[", 
     RowBox[{"ject", ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"C", "[", 
         RowBox[{
         "a_", ",", "b_", ",", "c_", ",", "d_", ",", "e_", ",", "f_"}], "]"}],
         "\[Rule]", 
        RowBox[{"tempfunc", "[", 
         RowBox[{"C", "[", 
          RowBox[{"a", ",", "b", ",", 
           RowBox[{
            FractionBox["1", "2"], 
            RowBox[{"(", 
             RowBox[{"a", "+", "b", "-", "c"}], ")"}]}], ",", "d", ",", "e", 
           ",", "f"}], "]"}], "]"}]}], "}"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"tempfunc", "\[Rule]", "Simplify"}], "}"}]}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"cflist", "=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"nonre", "\[Equal]", "0"}], ",", 
     RowBox[{"Delete", "[", 
      RowBox[{
       RowBox[{"Union", "[", 
        RowBox[{"Flatten", "[", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"momlist1", "[", 
                 RowBox[{"[", "ii", "]"}], "]"}], "\[Intersection]", 
                RowBox[{"momlist1", "[", 
                 RowBox[{"[", "iii", "]"}], "]"}]}], "\[Equal]", 
               RowBox[{"{", "}"}]}], "&&", 
              RowBox[{"ii", "<", "iii"}], "&&", 
              RowBox[{
               RowBox[{
                RowBox[{"Length", "[", 
                 RowBox[{"momlist1", "[", 
                  RowBox[{"[", "ii", "]"}], "]"}], "]"}], "+", 
                RowBox[{"Length", "[", 
                 RowBox[{"momlist1", "[", 
                  RowBox[{"[", "iii", "]"}], "]"}], "]"}]}], "<", 
               RowBox[{"Length", "[", "imlist", "]"}]}]}], ",", 
             RowBox[{"C", "[", 
              RowBox[{
               RowBox[{"sp", "[", 
                RowBox[{
                 RowBox[{"momlist2", "[", 
                  RowBox[{"[", "ii", "]"}], "]"}], ",", 
                 RowBox[{"momlist2", "[", 
                  RowBox[{"[", "ii", "]"}], "]"}]}], "]"}], ",", 
               RowBox[{"sp", "[", 
                RowBox[{
                 RowBox[{"momlist2", "[", 
                  RowBox[{"[", "iii", "]"}], "]"}], ",", 
                 RowBox[{"momlist2", "[", 
                  RowBox[{"[", "iii", "]"}], "]"}]}], "]"}], ",", 
               RowBox[{"sp", "[", 
                RowBox[{
                 RowBox[{"imp3", "=", 
                  RowBox[{"Sum", "[", 
                   RowBox[{
                    RowBox[{"klim", "[", 
                    RowBox[{"[", "kkk", "]"}], "]"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"kkk", ",", 
                    RowBox[{"Length", "[", 
                    RowBox[{"klim", "=", 
                    RowBox[{"Complement", "[", 
                    RowBox[{"imlist", ",", 
                    RowBox[{"momlist1", "[", 
                    RowBox[{"[", "ii", "]"}], "]"}], ",", 
                    RowBox[{"momlist1", "[", 
                    RowBox[{"[", "iii", "]"}], "]"}]}], "]"}]}], "]"}]}], 
                    "}"}]}], "]"}]}], ",", "imp3"}], "]"}], ",", 
               RowBox[{"propmasslist", "[", 
                RowBox[{"[", "jj", "]"}], "]"}], ",", 
               RowBox[{"propmasslist", "[", 
                RowBox[{"[", "kk", "]"}], "]"}], ",", 
               RowBox[{"propmasslist", "[", 
                RowBox[{"[", "ll", "]"}], "]"}]}], "]"}]}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"ii", ",", "1", ",", 
             RowBox[{"Length", "[", "momlist2", "]"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"iii", ",", "1", ",", 
             RowBox[{"Length", "[", "momlist2", "]"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"jj", ",", 
             RowBox[{"Length", "[", "propmasslist", "]"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"kk", ",", 
             RowBox[{"Length", "[", "propmasslist", "]"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"ll", ",", 
             RowBox[{"Length", "[", "propmasslist", "]"}]}], "}"}]}], "]"}], 
         "]"}], "]"}], ",", "1"}], "]"}], ",", 
     RowBox[{"{", "}"}]}], "]"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{"Corder2", "[", "cflist", "]"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["orderedClist", "1"], "=", "orderedClist"}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{
    SubscriptBox["orderedClist", 
     RowBox[{"jj", "+", "1"}]], "=", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"Cswitch", "[", 
       RowBox[{
        RowBox[{"orderedClist", "[", 
         RowBox[{"[", "ii", "]"}], "]"}], ",", "jj"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"ii", ",", 
        RowBox[{"Length", "[", "orderedClist", "]"}]}], "}"}]}], "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"jj", ",", "1", ",", "5"}], "}"}]}], "]"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"alist", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      OverscriptBox["A", "_"], "[", 
      SubsuperscriptBox["M", "\[Pi]", "2"], "]"}], ",", 
     RowBox[{
      OverscriptBox["A", "_"], "[", 
      SubsuperscriptBox["M", "K", "2"], "]"}], ",", 
     RowBox[{
      OverscriptBox["A", "_"], "[", 
      SubsuperscriptBox["M", "\[Eta]", "2"], "]"}]}], "}"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   OverscriptBox["B", "_"], "[", 
   RowBox[{"0", ",", "ms1_", ",", "ms2_"}], "]"}], ":=", "0"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"blist", "=", 
   RowBox[{"Complement", "[", 
    RowBox[{
     RowBox[{"Union", "[", 
      RowBox[{"Border", "[", 
       RowBox[{"ReplaceAll", "[", 
        RowBox[{
         RowBox[{"Simplify", "[", 
          RowBox[{"replacements", "[", 
           RowBox[{"transform", "[", "bflist", "]"}], "]"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"B", "\[Rule]", 
           OverscriptBox["B", "_"]}], "}"}]}], "]"}], "]"}], "]"}], ",", 
     RowBox[{"{", "0", "}"}]}], "]"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{"Remove", "[", "rtorderedClist", "]"}]], "Input"],

Cell[BoxData[
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{
    SubscriptBox["rtorderedClist", "ii"], "=", 
    RowBox[{"Simplify", "[", 
     RowBox[{"replacements", "[", 
      RowBox[{"transform", "[", 
       SubscriptBox["orderedClist", "ii"], "]"}], "]"}], "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"ii", ",", "6"}], "}"}]}], "]"}]], "Input"],

Cell[BoxData[
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{"Do", "[", 
    RowBox[{
     RowBox[{"Do", "[", 
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           SubscriptBox["rtorderedClist", "jj"], "[", 
           RowBox[{"[", "ii", "]"}], "]"}], "\[Equal]", 
          RowBox[{
           SubscriptBox["rtorderedClist", "kk"], "[", 
           RowBox[{"[", "ii", "]"}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"xft", "=", "jj"}], ";", 
          RowBox[{
           SubscriptBox["rtorderedClist", "jj"], "=", 
           RowBox[{"ReplacePart", "[", 
            RowBox[{
             SubscriptBox["rtorderedClist", "jj"], ",", "equal", ",", "ii"}], 
            "]"}]}]}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"kk", ",", "1", ",", 
         RowBox[{"jj", "-", "1"}]}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"jj", ",", "2", ",", "6"}], "}"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"ii", ",", "1", ",", 
     RowBox[{"Length", "[", 
      SubscriptBox["rtorderedClist", "1"], "]"}]}], "}"}]}], "]"}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"replacelist2", "[", 
   RowBox[{"ject_", ",", "novel_", ",", "inpos_"}], "]"}], ":=", 
  RowBox[{"ReplacePart", "[", 
   RowBox[{"ject", ",", "novel", ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"inpos", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"inpos", "[", 
        RowBox[{"[", "2", "]"}], "]"}], "}"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", "1", "}"}], ",", 
      RowBox[{"{", "2", "}"}]}], "}"}]}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"tgcorr", "[", "ject_", "]"}], ":=", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"norecurs", "\[Equal]", "1"}], ",", 
    RowBox[{"ReplaceAll", "[", 
     RowBox[{
      RowBox[{"argsym", "[", "ject", "]"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"TG1", "[", "x__", "]"}], "\[Rule]", 
         RowBox[{"TGpp", "[", 
          RowBox[{"x", ",", "1"}], "]"}]}], ",", 
        RowBox[{
         RowBox[{"TG2", "[", "x__", "]"}], "\[Rule]", 
         RowBox[{"TGpp", "[", 
          RowBox[{"x", ",", "2"}], "]"}]}], ",", 
        RowBox[{
         RowBox[{"TG3", "[", "x__", "]"}], "\[Rule]", 
         RowBox[{"TGpp", "[", 
          RowBox[{"x", ",", "3"}], "]"}]}], ",", 
        RowBox[{
         RowBox[{"TG4", "[", "x__", "]"}], "\[Rule]", 
         RowBox[{"TGppp", "[", 
          RowBox[{"x", ",", "4"}], "]"}]}], ",", 
        RowBox[{
         RowBox[{"TG5", "[", "x__", "]"}], "\[Rule]", 
         RowBox[{"TGppp", "[", 
          RowBox[{"x", ",", "5"}], "]"}]}], ",", 
        RowBox[{
         RowBox[{"TG6", "[", "x__", "]"}], "\[Rule]", 
         RowBox[{"TGppp", "[", 
          RowBox[{"x", ",", "6"}], "]"}]}], ",", 
        RowBox[{
         RowBox[{"TG7", "[", "x__", "]"}], "\[Rule]", 
         RowBox[{"TGppp", "[", 
          RowBox[{"x", ",", "7"}], "]"}]}]}], "}"}]}], "]"}]}], 
   "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"argsym", "[", "ject_", "]"}], ":=", 
  RowBox[{"ReplaceAll", "[", 
   RowBox[{"ject", ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"TG2", "[", 
        RowBox[{
        "x_", ",", "y_", ",", "u_", ",", "v_", ",", "w_", ",", "ms1_", ",", 
         "ms2_", ",", "ms3_"}], "]"}], "\[Rule]", 
       RowBox[{"TG2", "[", 
        RowBox[{
        "x", ",", "y", ",", "u", ",", "u", ",", "w", ",", "ms1", ",", "ms2", 
         ",", "ms3"}], "]"}]}], ",", 
      RowBox[{
       RowBox[{"TG3", "[", 
        RowBox[{
        "x_", ",", "y_", ",", "u_", ",", "v_", ",", "w_", ",", "ms1_", ",", 
         "ms2_", ",", "ms3_"}], "]"}], "\[Rule]", 
       RowBox[{"TG3", "[", 
        RowBox[{
        "x", ",", "y", ",", "u", ",", "u", ",", "w", ",", "ms1", ",", "ms2", 
         ",", "ms3"}], "]"}]}], ",", 
      RowBox[{
       RowBox[{"TG6", "[", 
        RowBox[{
        "x_", ",", "y_", ",", "u_", ",", "v_", ",", "w_", ",", "ms1_", ",", 
         "ms2_", ",", "ms3_"}], "]"}], "\[Rule]", 
       RowBox[{"TG6", "[", 
        RowBox[{
        "x", ",", "y", ",", "u", ",", "u", ",", "w", ",", "ms1", ",", "ms2", 
         ",", "ms3"}], "]"}]}], ",", 
      RowBox[{
       RowBox[{"TG7", "[", 
        RowBox[{
        "x_", ",", "y_", ",", "u_", ",", "v_", ",", "w_", ",", "ms1_", ",", 
         "ms2_", ",", "ms3_"}], "]"}], "\[Rule]", 
       RowBox[{"TG7", "[", 
        RowBox[{
        "x", ",", "y", ",", "u", ",", "u", ",", "u", ",", "ms1", ",", "ms2", 
         ",", "ms3"}], "]"}]}]}], "}"}]}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Gswitch", "[", 
   RowBox[{"ject_", ",", "posi1_", ",", "posi2_"}], "]"}], ":=", 
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{"saveda", "=", 
     RowBox[{"ject", "[", 
      RowBox[{"[", "posi1", "]"}], "]"}]}], ";", 
    RowBox[{"savedb", "=", 
     RowBox[{"ject", "[", 
      RowBox[{"[", "posi2", "]"}], "]"}]}], ";", 
    RowBox[{"Return", "[", 
     RowBox[{"replacelist2", "[", 
      RowBox[{"ject", ",", 
       RowBox[{"{", 
        RowBox[{"savedb", ",", "saveda"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"posi1", ",", "posi2"}], "}"}]}], "]"}], "]"}]}], 
   "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Gswitch2p", "[", 
   RowBox[{"ject_", ",", "1"}], "]"}], ":=", 
  RowBox[{"Gswitch", "[", 
   RowBox[{"ject", ",", "3", ",", "4"}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Gswitch2p", "[", 
   RowBox[{"ject_", ",", "2"}], "]"}], ":=", 
  RowBox[{"Gswitch", "[", 
   RowBox[{"ject", ",", "6", ",", "7"}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Gswitch3p", "[", "ject_", "]"}], ":=", 
  RowBox[{"Gswitch", "[", 
   RowBox[{
    RowBox[{"Gswitch", "[", 
     RowBox[{
      RowBox[{"Gswitch", "[", 
       RowBox[{"ject", ",", "1", ",", "2"}], "]"}], ",", "3", ",", "4"}], 
     "]"}], ",", "6", ",", "8"}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"intg2pa", "[", 
   RowBox[{
   "a1_", ",", "a2_", ",", "a3_", ",", "a4_", ",", "a5_", ",", "a6_", ",", 
    "a7_", ",", "a8_", ",", "num_"}], "]"}], ":=", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{"a6", ",", "a7"}], "}"}], "\[Equal]", 
     RowBox[{"Sort", "[", 
      RowBox[{"{", 
       RowBox[{"a6", ",", "a7"}], "}"}], "]"}]}], ",", 
    RowBox[{"intg2pb", "[", 
     RowBox[{
     "a1", ",", "a2", ",", "a3", ",", "a4", ",", "a5", ",", "a6", ",", "a7", 
      ",", "a8", ",", "num"}], "]"}], ",", 
    RowBox[{
     RowBox[{"Gswitch2p", "[", 
      RowBox[{
       RowBox[{"intg2pb", "[", 
        RowBox[{
        "a1", ",", "a2", ",", "a3", ",", "a4", ",", "a5", ",", "a6", ",", 
         "a7", ",", "a8", ",", "num"}], "]"}], ",", "2"}], "]"}], "*", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], 
      RowBox[{"num", "+", "1"}]]}], ",", 
    RowBox[{
     RowBox[{"Gswitch2p", "[", 
      RowBox[{
       RowBox[{"intg2pb", "[", 
        RowBox[{
        "a1", ",", "a2", ",", "a3", ",", "a4", ",", "a5", ",", "a6", ",", 
         "a7", ",", "a8", ",", "num"}], "]"}], ",", "2"}], "]"}], "*", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], 
      RowBox[{"num", "+", "1"}]]}]}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"intg2pb", "[", 
   RowBox[{
   "a1_", ",", "a2_", ",", "a3_", ",", "a4_", ",", "a5_", ",", "a6_", ",", 
    "a7_", ",", "a8_", ",", "num_"}], "]"}], ":=", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{"a3", ",", "a4"}], "}"}], "\[Equal]", 
     RowBox[{"Sort", "[", 
      RowBox[{"{", 
       RowBox[{"a3", ",", "a4"}], "}"}], "]"}]}], ",", 
    RowBox[{"TGpp", "[", 
     RowBox[{
     "a1", ",", "a2", ",", "a3", ",", "a4", ",", "a5", ",", "a6", ",", "a7", 
      ",", "a8", ",", "num"}], "]"}], ",", 
    RowBox[{"Gswitch2p", "[", 
     RowBox[{
      RowBox[{"TGpp", "[", 
       RowBox[{
       "a1", ",", "a2", ",", "a3", ",", "a4", ",", "a5", ",", "a6", ",", "a7",
         ",", "a8", ",", "num"}], "]"}], ",", "1"}], "]"}], ",", 
    RowBox[{"Gswitch2p", "[", 
     RowBox[{
      RowBox[{"TGpp", "[", 
       RowBox[{
       "a1", ",", "a2", ",", "a3", ",", "a4", ",", "a5", ",", "a6", ",", "a7",
         ",", "a8", ",", "num"}], "]"}], ",", "1"}], "]"}]}], 
   "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"intg3p", "[", 
   RowBox[{
   "a1_", ",", "a2_", ",", "a3_", ",", "a4_", ",", "a5_", ",", "a6_", ",", 
    "a7_", ",", "a8_", ",", "num_"}], "]"}], ":=", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{"a1", ",", "a2"}], "}"}], "\[Equal]", 
     RowBox[{"Sort", "[", 
      RowBox[{"{", 
       RowBox[{"a1", ",", "a2"}], "}"}], "]"}]}], ",", 
    RowBox[{"TGppp", "[", 
     RowBox[{
     "a1", ",", "a2", ",", "a3", ",", "a4", ",", "a5", ",", "a6", ",", "a7", 
      ",", "a8", ",", "num"}], "]"}], ",", 
    RowBox[{"Gswitch3p", "[", 
     RowBox[{"TGppp", "[", 
      RowBox[{
      "a1", ",", "a2", ",", "a3", ",", "a4", ",", "a5", ",", "a6", ",", "a7", 
       ",", "a8", ",", "num"}], "]"}], "]"}], ",", 
    RowBox[{"Gswitch3p", "[", 
     RowBox[{"TGppp", "[", 
      RowBox[{
      "a1", ",", "a2", ",", "a3", ",", "a4", ",", "a5", ",", "a6", ",", "a7", 
       ",", "a8", ",", "num"}], "]"}], "]"}]}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Gminus", "[", "ject_", "]"}], ":=", 
  RowBox[{"ReplaceAll", "[", 
   RowBox[{"ject", ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"TGppp", "[", 
        RowBox[{"x_", ",", 
         RowBox[{"-", "y_"}], ",", "u_", ",", "v_", ",", "w_", ",", "ms1_", 
         ",", "ms2_", ",", "ms3_", ",", "4"}], "]"}], "\[Rule]", 
       RowBox[{"-", 
        RowBox[{"TGppp", "[", 
         RowBox[{
          RowBox[{"-", "x"}], ",", "y", ",", "u", ",", "v", ",", "w", ",", 
          "ms1", ",", "ms2", ",", "ms3", ",", "4"}], "]"}]}]}], ",", 
      RowBox[{
       RowBox[{"TGppp", "[", 
        RowBox[{"x_", ",", 
         RowBox[{"-", "y_"}], ",", "u_", ",", "v_", ",", "w_", ",", "ms1_", 
         ",", "ms2_", ",", "ms3_", ",", "5"}], "]"}], "\[Rule]", 
       RowBox[{"TGppp", "[", 
        RowBox[{
         RowBox[{"-", "x"}], ",", "y", ",", "u", ",", "v", ",", "w", ",", 
         "ms1", ",", "ms2", ",", "ms3", ",", "5"}], "]"}]}], ",", 
      RowBox[{
       RowBox[{"TGppp", "[", 
        RowBox[{"x_", ",", 
         RowBox[{"-", "y_"}], ",", "u_", ",", "v_", ",", "w_", ",", "ms1_", 
         ",", "ms2_", ",", "ms3_", ",", "6"}], "]"}], "\[Rule]", 
       RowBox[{"-", 
        RowBox[{"TGppp", "[", 
         RowBox[{
          RowBox[{"-", "x"}], ",", "y", ",", "u", ",", "v", ",", "w", ",", 
          "ms1", ",", "ms2", ",", "ms3", ",", "6"}], "]"}]}]}], ",", 
      RowBox[{
       RowBox[{"TGppp", "[", 
        RowBox[{"x_", ",", 
         RowBox[{"-", "y_"}], ",", "u_", ",", "v_", ",", "w_", ",", "ms1_", 
         ",", "ms2_", ",", "ms3_", ",", "7"}], "]"}], "\[Rule]", 
       RowBox[{"TGppp", "[", 
        RowBox[{
         RowBox[{"-", "x"}], ",", "y", ",", "u", ",", "v", ",", "w", ",", 
         "ms1", ",", "ms2", ",", "ms3", ",", "7"}], "]"}]}], ",", 
      RowBox[{
       RowBox[{"TGppp", "[", 
        RowBox[{"x_", ",", 
         RowBox[{
          RowBox[{"-", "y1_"}], "-", "y2_"}], ",", "u_", ",", "v_", ",", "w_",
          ",", "ms1_", ",", "ms2_", ",", "ms3_", ",", "4"}], "]"}], "\[Rule]", 
       RowBox[{"-", 
        RowBox[{"TGppp", "[", 
         RowBox[{
          RowBox[{"-", "x"}], ",", 
          RowBox[{"y1", "+", "y2"}], ",", "u", ",", "v", ",", "w", ",", "ms1",
           ",", "ms2", ",", "ms3", ",", "4"}], "]"}]}]}], ",", 
      RowBox[{
       RowBox[{"TGppp", "[", 
        RowBox[{"x_", ",", 
         RowBox[{
          RowBox[{"-", "y1_"}], "-", "y2_"}], ",", "u_", ",", "v_", ",", "w_",
          ",", "ms1_", ",", "ms2_", ",", "ms3_", ",", "5"}], "]"}], "\[Rule]", 
       RowBox[{"TGppp", "[", 
        RowBox[{
         RowBox[{"-", "x"}], ",", 
         RowBox[{"y1", "+", "y2"}], ",", "u", ",", "v", ",", "w", ",", "ms1", 
         ",", "ms2", ",", "ms3", ",", "5"}], "]"}]}], ",", 
      RowBox[{
       RowBox[{"TGppp", "[", 
        RowBox[{"x_", ",", 
         RowBox[{
          RowBox[{"-", "y1_"}], "-", "y2_"}], ",", "u_", ",", "v_", ",", "w_",
          ",", "ms1_", ",", "ms2_", ",", "ms3_", ",", "6"}], "]"}], "\[Rule]", 
       RowBox[{"-", 
        RowBox[{"TGppp", "[", 
         RowBox[{
          RowBox[{"-", "x"}], ",", 
          RowBox[{"y1", "+", "y2"}], ",", "u", ",", "v", ",", "w", ",", "ms1",
           ",", "ms2", ",", "ms3", ",", "6"}], "]"}]}]}], ",", 
      RowBox[{
       RowBox[{"TGppp", "[", 
        RowBox[{"x_", ",", 
         RowBox[{
          RowBox[{"-", "y1_"}], "-", "y2_"}], ",", "u_", ",", "v_", ",", "w_",
          ",", "ms1_", ",", "ms2_", ",", "ms3_", ",", "7"}], "]"}], "\[Rule]", 
       RowBox[{"TGppp", "[", 
        RowBox[{
         RowBox[{"-", "x"}], ",", 
         RowBox[{"y1", "+", "y2"}], ",", "u", ",", "v", ",", "w", ",", "ms1", 
         ",", "ms2", ",", "ms3", ",", "7"}], "]"}]}]}], "}"}]}], 
   "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Gorder", "[", "ject_", "]"}], ":=", 
  RowBox[{"Gminus", "[", 
   RowBox[{"ReplaceAll", "[", 
    RowBox[{
     RowBox[{"tgcorr", "[", "ject", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"TGpp", "[", "x__", "]"}], "\[Rule]", 
        RowBox[{"intg2pa", "[", "x", "]"}]}], ",", 
       RowBox[{
        RowBox[{"TGppp", "[", "x__", "]"}], "\[Rule]", 
        RowBox[{"intg3p", "[", "x", "]"}]}]}], "}"}]}], "]"}], 
   "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Gmake", "[", "ject_", "]"}], ":=", 
  RowBox[{"ReplaceAll", "[", 
   RowBox[{"ject", ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"TGpp", "[", 
        RowBox[{
        "x_", ",", "y_", ",", "u_", ",", "v_", ",", "w_", ",", "ms1_", ",", 
         "ms2_", ",", "ms3_", ",", "1"}], "]"}], "\[Rule]", 
       RowBox[{
        RowBox[{"G1", "[", 
         RowBox[{"x", ",", "ms1", ",", "ms2"}], "]"}], 
        SubscriptBox["u", "\[Alpha]"], 
        SubscriptBox["v", "\[Beta]"]}]}], ",", 
      RowBox[{
       RowBox[{"TGpp", "[", 
        RowBox[{
        "x_", ",", "y_", ",", "u_", ",", "v_", ",", "w_", ",", "ms1_", ",", 
         "ms2_", ",", "ms3_", ",", "2"}], "]"}], "\[Rule]", 
       RowBox[{
        RowBox[{"G2", "[", 
         RowBox[{"x", ",", "ms1", ",", "ms2"}], "]"}], 
        SubscriptBox["u", "\[Alpha]"]}]}], ",", 
      RowBox[{
       RowBox[{"TGpp", "[", 
        RowBox[{
        "x_", ",", "y_", ",", "u_", ",", "v_", ",", "w_", ",", "ms1_", ",", 
         "ms2_", ",", "ms3_", ",", "3"}], "]"}], "\[Rule]", 
       RowBox[{"G3", "[", 
        RowBox[{"x", ",", "ms1", ",", "ms2"}], "]"}]}], ",", 
      RowBox[{
       RowBox[{"TGppp", "[", 
        RowBox[{
        "x_", ",", "y_", ",", "u_", ",", "v_", ",", "w_", ",", "ms1_", ",", 
         "ms2_", ",", "ms3_", ",", "4"}], "]"}], "\[Rule]", 
       RowBox[{
        RowBox[{"G4", "[", 
         RowBox[{"x", ",", "y", ",", "ms1", ",", "ms2", ",", "ms3"}], "]"}], 
        SubscriptBox["u", "\[Alpha]"], 
        SubscriptBox["v", "\[Beta]"], 
        SubscriptBox["w", "\[Gamma]"]}]}], ",", 
      RowBox[{
       RowBox[{"TGppp", "[", 
        RowBox[{
        "x_", ",", "y_", ",", "u_", ",", "v_", ",", "w_", ",", "ms1_", ",", 
         "ms2_", ",", "ms3_", ",", "5"}], "]"}], "\[Rule]", 
       RowBox[{
        RowBox[{"G5", "[", 
         RowBox[{"x", ",", "y", ",", "ms1", ",", "ms2", ",", "ms3"}], "]"}], 
        SubscriptBox["u", "\[Alpha]"], 
        SubscriptBox["v", "\[Beta]"]}]}], ",", 
      RowBox[{
       RowBox[{"TGppp", "[", 
        RowBox[{
        "x_", ",", "y_", ",", "u_", ",", "v_", ",", "w_", ",", "ms1_", ",", 
         "ms2_", ",", "ms3_", ",", "6"}], "]"}], "\[Rule]", 
       RowBox[{
        RowBox[{"G6", "[", 
         RowBox[{"x", ",", "y", ",", "ms1", ",", "ms2", ",", "ms3"}], "]"}], 
        SubscriptBox["u", "\[Alpha]"]}]}], ",", 
      RowBox[{
       RowBox[{"TGppp", "[", 
        RowBox[{
        "x_", ",", "y_", ",", "u_", ",", "v_", ",", "w_", ",", "ms1_", ",", 
         "ms2_", ",", "ms3_", ",", "7"}], "]"}], "\[Rule]", 
       RowBox[{"G7", "[", 
        RowBox[{"x", ",", "y", ",", "ms1", ",", "ms2", ",", "ms3"}], 
        "]"}]}]}], "}"}]}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Gind", "[", "ject_", "]"}], ":=", 
  RowBox[{"ReplaceAll", "[", 
   RowBox[{"ject", ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"G1", "\[Rule]", 
       SuperscriptBox[
        SubscriptBox["G", "1"], "\[Alpha]\[Beta]"]}], ",", 
      RowBox[{"G2", "\[Rule]", 
       SuperscriptBox[
        SubscriptBox["G", "2"], "\[Alpha]"]}], ",", 
      RowBox[{"G3", "\[Rule]", 
       SubscriptBox["G", "3"]}], ",", 
      RowBox[{"G4", "\[Rule]", 
       SuperscriptBox[
        SubscriptBox["G", "4"], "\[Alpha]\[Beta]\[Gamma]"]}], ",", 
      RowBox[{"G5", "\[Rule]", 
       SuperscriptBox[
        SubscriptBox["G", "5"], "\[Alpha]\[Beta]"]}], ",", 
      RowBox[{"G6", "\[Rule]", 
       SuperscriptBox[
        SubscriptBox["G", "6"], "\[Alpha]"]}], ",", 
      RowBox[{"G7", "\[Rule]", 
       SubscriptBox["G", "7"]}]}], "}"}]}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Glist", "=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"stcheck", "\[Equal]", "0"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "G1", ",", "G2", ",", "G3", ",", "G3", ",", "G4", ",", "G5", ",", "G6", 
       ",", "G7"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "G1", ",", "G2", ",", "G3", ",", "G3", ",", "G1", ",", "G2", ",", "G2", 
       ",", "G2", ",", "G2", ",", "G2", ",", "G3", ",", "G3", ",", "G3", ",", 
       "G3", ",", "G3", ",", "G3", ",", "G3", ",", "G3", ",", "G3", ",", "G3",
        ",", "G4", ",", "G5", ",", "G6", ",", "G7", ",", "G4", ",", "G5", ",",
        "G5", ",", "G5", ",", "G5", ",", "G5", ",", "G6", ",", "G6", ",", 
       "G6", ",", "G6", ",", "G6", ",", "G7", ",", "G7", ",", "G7", ",", 
       "G7"}], "}"}]}], "]"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Gshortlist", "=", 
   RowBox[{"{", 
    RowBox[{
    "G1", ",", "G2", ",", "G3", ",", "G4", ",", "G5", ",", "G6", ",", "G7"}], 
    "}"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     SubscriptBox["gexp", "ii"], "=", 
     RowBox[{"Gmake", "[", 
      RowBox[{"Gorder", "[", 
       SubscriptBox["expression", "ii"], "]"}], "]"}]}], ";", 
    RowBox[{
     SubscriptBox["gexplist", "ii"], "=", 
     RowBox[{"Position", "[", 
      RowBox[{
       SubscriptBox["gexp", "ii"], ",", 
       RowBox[{"Glist", "[", 
        RowBox[{"[", "ii", "]"}], "]"}]}], "]"}]}], ";", 
    RowBox[{
     SubscriptBox["gexplist2", "ii"], "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Delete", "[", 
        RowBox[{
         RowBox[{
          SubscriptBox["gexplist", "ii"], "[", 
          RowBox[{"[", "jj", "]"}], "]"}], ",", 
         RowBox[{"-", "1"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"jj", ",", 
         RowBox[{"Length", "[", 
          SubscriptBox["gexplist", "ii"], "]"}]}], "}"}]}], "]"}]}], ";", 
    RowBox[{
     SubscriptBox["gexplist3", "ii"], "=", 
     RowBox[{"Union", "[", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"Extract", "[", 
         RowBox[{
          SubscriptBox["gexp", "ii"], ",", 
          RowBox[{
           SubscriptBox["gexplist2", "ii"], "[", 
           RowBox[{"[", "jj", "]"}], "]"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"jj", ",", 
          RowBox[{"Length", "[", 
           SubscriptBox["gexplist2", "ii"], "]"}]}], "}"}]}], "]"}], 
      "]"}]}]}], ",", 
   RowBox[{"{", 
    RowBox[{"ii", ",", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"stcheck", "\[Equal]", "0"}], ",", "8", ",", "39"}], "]"}]}], 
    "}"}]}], "]"}]], "Input"],

Cell[BoxData[
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{
    SubscriptBox["simpgexp", "ii"], "=", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"stcheck", "\[Equal]", "0"}], ",", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Simplify", "[", 
          RowBox[{"Coefficient", "[", 
           RowBox[{
            SubscriptBox["gexp", "ii"], ",", 
            RowBox[{
             SubscriptBox["gexplist3", "ii"], "[", 
             RowBox[{"[", "jj", "]"}], "]"}]}], "]"}], "]"}], "*", 
         RowBox[{
          SubscriptBox["gexplist3", "ii"], "[", 
          RowBox[{"[", "jj", "]"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"jj", ",", 
          RowBox[{"Length", "[", 
           SubscriptBox["gexplist3", "ii"], "]"}]}], "}"}]}], "]"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Simplify", "[", 
            RowBox[{"Coefficient", "[", 
             RowBox[{
              RowBox[{"Coefficient", "[", 
               RowBox[{
                SubscriptBox["gexp", "ii"], ",", 
                SubscriptBox["G", "8"]}], "]"}], ",", 
              RowBox[{
               SubscriptBox["gexplist3", "ii"], "[", 
               RowBox[{"[", "jj", "]"}], "]"}]}], "]"}], "]"}], "*", 
           RowBox[{
            SubscriptBox["gexplist3", "ii"], "[", 
            RowBox[{"[", "jj", "]"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"jj", ",", 
            RowBox[{"Length", "[", 
             SubscriptBox["gexplist3", "ii"], "]"}]}], "}"}]}], "]"}], "*", 
        SubscriptBox["G", "8"]}], "+", 
       RowBox[{
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Simplify", "[", 
            RowBox[{"Coefficient", "[", 
             RowBox[{
              RowBox[{"Coefficient", "[", 
               RowBox[{
                SubscriptBox["gexp", "ii"], ",", 
                SubscriptBox["G", "27"]}], "]"}], ",", 
              RowBox[{
               SubscriptBox["gexplist3", "ii"], "[", 
               RowBox[{"[", "jj", "]"}], "]"}]}], "]"}], "]"}], "*", 
           RowBox[{
            SubscriptBox["gexplist3", "ii"], "[", 
            RowBox[{"[", "jj", "]"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"jj", ",", 
            RowBox[{"Length", "[", 
             SubscriptBox["gexplist3", "ii"], "]"}]}], "}"}]}], "]"}], "*", 
        SubscriptBox["G", "27"]}]}]}], "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"ii", ",", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"stcheck", "\[Equal]", "0"}], ",", "8", ",", "39"}], "]"}]}], 
    "}"}]}], "]"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"sumexp", "=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     SubscriptBox["simpgexp", "ii"], ",", 
     RowBox[{"{", 
      RowBox[{"ii", ",", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"stcheck", "\[Equal]", "0"}], ",", "8", ",", "39"}], "]"}]}],
       "}"}]}], "]"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     SubscriptBox["gsumexplist", "ii"], "=", 
     RowBox[{"Position", "[", 
      RowBox[{"sumexp", ",", 
       RowBox[{"Gshortlist", "[", 
        RowBox[{"[", "ii", "]"}], "]"}]}], "]"}]}], ";", 
    RowBox[{
     SubscriptBox["gsumexplist2", "ii"], "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Delete", "[", 
        RowBox[{
         RowBox[{
          SubscriptBox["gsumexplist", "ii"], "[", 
          RowBox[{"[", "jj", "]"}], "]"}], ",", 
         RowBox[{"-", "1"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"jj", ",", 
         RowBox[{"Length", "[", 
          SubscriptBox["gsumexplist", "ii"], "]"}]}], "}"}]}], "]"}]}], ";", 
    RowBox[{
     SubscriptBox["gsumexplist3", "ii"], "=", 
     RowBox[{"Union", "[", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"Extract", "[", 
         RowBox[{"sumexp", ",", 
          RowBox[{
           SubscriptBox["gsumexplist2", "ii"], "[", 
           RowBox[{"[", "jj", "]"}], "]"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"jj", ",", 
          RowBox[{"Length", "[", 
           SubscriptBox["gsumexplist2", "ii"], "]"}]}], "}"}]}], "]"}], 
      "]"}]}]}], ",", 
   RowBox[{"{", 
    RowBox[{"ii", ",", "7"}], "}"}]}], "]"}]], "Input"],

Cell[BoxData[
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{
    SubscriptBox["fullexp", "ii"], "=", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{
       SubscriptBox["gsumexplist3", "ii"], "\[NotEqual]", 
       RowBox[{"{", "}"}]}], ",", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Simplify", "[", 
          RowBox[{"Coefficient", "[", 
           RowBox[{"sumexp", ",", 
            RowBox[{
             SubscriptBox["gsumexplist3", "ii"], "[", 
             RowBox[{"[", "jj", "]"}], "]"}]}], "]"}], "]"}], "*", 
         RowBox[{
          SubscriptBox["gsumexplist3", "ii"], "[", 
          RowBox[{"[", "jj", "]"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"jj", ",", 
          RowBox[{"Length", "[", 
           SubscriptBox["gsumexplist3", "ii"], "]"}]}], "}"}]}], "]"}], ",", 
      "0"}], "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"ii", ",", "1", ",", "7"}], "}"}]}], "]"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"endexptemp", "=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{"Gind", "[", 
      SubscriptBox["fullexp", "ii"], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"ii", ",", "7"}], "}"}]}], "]"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"endexp", "=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"stcheck", "\[Equal]", "0"}], ",", "endexptemp", ",", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"nonre", "\[Equal]", "1"}], ",", 
       RowBox[{
        RowBox[{"ReplaceAll", "[", 
         RowBox[{
          RowBox[{"getordns", "[", 
           RowBox[{
            RowBox[{"ReplaceAll", "[", 
             RowBox[{"endexptemp", ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"Dot", "[", 
                 RowBox[{"x_", ",", "y_"}], "]"}], "\[Rule]", 
                RowBox[{"sp", "[", 
                 RowBox[{"x", ",", "y"}], "]"}]}], "}"}]}], "]"}], ",", "1", 
            ",", 
            SubscriptBox["G", "8"]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"sp", "[", 
             RowBox[{"x_", ",", "y_"}], "]"}], "\[Rule]", 
            RowBox[{"Dot", "[", 
             RowBox[{"x", ",", "y"}], "]"}]}], "}"}]}], "]"}], "+", 
        RowBox[{"ReplaceAll", "[", 
         RowBox[{
          RowBox[{"getordns", "[", 
           RowBox[{
            RowBox[{"ReplaceAll", "[", 
             RowBox[{"endexptemp", ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"Dot", "[", 
                 RowBox[{"x_", ",", "y_"}], "]"}], "\[Rule]", 
                RowBox[{"sp", "[", 
                 RowBox[{"x", ",", "y"}], "]"}]}], "}"}]}], "]"}], ",", "1", 
            ",", 
            SubscriptBox["G", "27"]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"sp", "[", 
             RowBox[{"x_", ",", "y_"}], "]"}], "\[Rule]", 
            RowBox[{"Dot", "[", 
             RowBox[{"x", ",", "y"}], "]"}]}], "}"}]}], "]"}]}], ",", "0"}], 
      "]"}]}], "]"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "In", " ", "the", " ", "following", " ", "the", " ", "loop", " ", 
   "integrals", " ", "are", " ", 
   RowBox[{"defined", "."}]}], " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"TG1", "[", 
   RowBox[{
   "x_", ",", "y_", ",", "u_", ",", "v_", ",", "w_", ",", "ms1_", ",", "ms2_",
     ",", "ms3_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{
      RowBox[{"sp", "[", 
       RowBox[{"x", ",", "x"}], "]"}], ",", "ms1", ",", "ms2"}], "]"}], "*", 
    RowBox[{"sp", "[", 
     RowBox[{"x", ",", "u"}], "]"}], "*", 
    RowBox[{"sp", "[", 
     RowBox[{"x", ",", "v"}], "]"}]}], "+", 
   RowBox[{
    RowBox[{"b", "[", 
     RowBox[{
      RowBox[{"sp", "[", 
       RowBox[{"x", ",", "x"}], "]"}], ",", "ms1", ",", "ms2"}], "]"}], "*", 
    RowBox[{"sp", "[", 
     RowBox[{"u", ",", "v"}], "]"}]}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"TG2", "[", 
   RowBox[{
   "x_", ",", "y_", ",", "u_", ",", "v_", ",", "w_", ",", "ms1_", ",", "ms2_",
     ",", "ms3_"}], "]"}], ":=", 
  RowBox[{"\[ImaginaryI]", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      FractionBox["1", "2"], "*", 
      RowBox[{"B", "[", 
       RowBox[{
        RowBox[{"sp", "[", 
         RowBox[{"x", ",", "x"}], "]"}], ",", "ms1", ",", "ms2"}], "]"}]}], 
     "-", 
     RowBox[{
      SubscriptBox["B", "11"], "[", 
      RowBox[{
       RowBox[{"sp", "[", 
        RowBox[{"x", ",", "x"}], "]"}], ",", "ms1", ",", "ms2"}], "]"}]}], 
    ")"}], "*", 
   RowBox[{"sp", "[", 
    RowBox[{"x", ",", "u"}], "]"}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"TG3", "[", 
   RowBox[{
   "x_", ",", "y_", ",", "u_", ",", "v_", ",", "w_", ",", "ms1_", ",", "ms2_",
     ",", "ms3_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["1", "4"], "*", 
   RowBox[{"B", "[", 
    RowBox[{
     RowBox[{"sp", "[", 
      RowBox[{"x", ",", "x"}], "]"}], ",", "ms1", ",", "ms2"}], 
    "]"}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"TG4", "[", 
   RowBox[{
   "x_", ",", "y_", ",", "u_", ",", "v_", ",", "w_", ",", "ms1_", ",", "ms2_",
     ",", "ms3_"}], "]"}], ":=", 
  RowBox[{"\[ImaginaryI]", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"c", "[", 
       RowBox[{
        RowBox[{"sp", "[", 
         RowBox[{"x", ",", "x"}], "]"}], ",", 
        RowBox[{"sp", "[", 
         RowBox[{"y", ",", "y"}], "]"}], ",", 
        RowBox[{"sp", "[", 
         RowBox[{"x", ",", "y"}], "]"}], ",", "ms1", ",", "ms2", ",", "ms3"}],
        "]"}], "*", 
      RowBox[{"sp", "[", 
       RowBox[{"x", ",", "u"}], "]"}], "*", 
      RowBox[{"sp", "[", 
       RowBox[{"x", ",", "v"}], "]"}], "*", 
      RowBox[{"sp", "[", 
       RowBox[{"x", ",", "w"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"c", "[", 
       RowBox[{
        RowBox[{"sp", "[", 
         RowBox[{"y", ",", "y"}], "]"}], ",", 
        RowBox[{"sp", "[", 
         RowBox[{"x", ",", "x"}], "]"}], ",", 
        RowBox[{"sp", "[", 
         RowBox[{"x", ",", "y"}], "]"}], ",", "ms1", ",", "ms3", ",", "ms2"}],
        "]"}], "*", 
      RowBox[{"sp", "[", 
       RowBox[{"y", ",", "u"}], "]"}], "*", 
      RowBox[{"sp", "[", 
       RowBox[{"y", ",", "v"}], "]"}], "*", 
      RowBox[{"sp", "[", 
       RowBox[{"y", ",", "w"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"d", "[", 
       RowBox[{
        RowBox[{"sp", "[", 
         RowBox[{"x", ",", "x"}], "]"}], ",", 
        RowBox[{"sp", "[", 
         RowBox[{"y", ",", "y"}], "]"}], ",", 
        RowBox[{"sp", "[", 
         RowBox[{"x", ",", "y"}], "]"}], ",", "ms1", ",", "ms2", ",", "ms3"}],
        "]"}], "*", 
      RowBox[{"sp", "[", 
       RowBox[{"x", ",", "u"}], "]"}], "*", 
      RowBox[{"sp", "[", 
       RowBox[{"x", ",", "v"}], "]"}], "*", 
      RowBox[{"sp", "[", 
       RowBox[{"y", ",", "w"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"e", "[", 
       RowBox[{
        RowBox[{"sp", "[", 
         RowBox[{"x", ",", "x"}], "]"}], ",", 
        RowBox[{"sp", "[", 
         RowBox[{"y", ",", "y"}], "]"}], ",", 
        RowBox[{"sp", "[", 
         RowBox[{"x", ",", "y"}], "]"}], ",", "ms1", ",", "ms2", ",", "ms3"}],
        "]"}], "*", 
      RowBox[{"sp", "[", 
       RowBox[{"x", ",", "u"}], "]"}], "*", 
      RowBox[{"sp", "[", 
       RowBox[{"y", ",", "v"}], "]"}], "*", 
      RowBox[{"sp", "[", 
       RowBox[{"x", ",", "w"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"f", "[", 
       RowBox[{
        RowBox[{"sp", "[", 
         RowBox[{"x", ",", "x"}], "]"}], ",", 
        RowBox[{"sp", "[", 
         RowBox[{"y", ",", "y"}], "]"}], ",", 
        RowBox[{"sp", "[", 
         RowBox[{"x", ",", "y"}], "]"}], ",", "ms1", ",", "ms2", ",", "ms3"}],
        "]"}], "*", 
      RowBox[{"sp", "[", 
       RowBox[{"y", ",", "u"}], "]"}], "*", 
      RowBox[{"sp", "[", 
       RowBox[{"x", ",", "v"}], "]"}], "*", 
      RowBox[{"sp", "[", 
       RowBox[{"x", ",", "w"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"d", "[", 
       RowBox[{
        RowBox[{"sp", "[", 
         RowBox[{"y", ",", "y"}], "]"}], ",", 
        RowBox[{"sp", "[", 
         RowBox[{"x", ",", "x"}], "]"}], ",", 
        RowBox[{"sp", "[", 
         RowBox[{"x", ",", "y"}], "]"}], ",", "ms1", ",", "ms3", ",", "ms2"}],
        "]"}], "*", 
      RowBox[{"sp", "[", 
       RowBox[{"y", ",", "u"}], "]"}], "*", 
      RowBox[{"sp", "[", 
       RowBox[{"y", ",", "v"}], "]"}], "*", 
      RowBox[{"sp", "[", 
       RowBox[{"x", ",", "w"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"f", "[", 
       RowBox[{
        RowBox[{"sp", "[", 
         RowBox[{"y", ",", "y"}], "]"}], ",", 
        RowBox[{"sp", "[", 
         RowBox[{"x", ",", "x"}], "]"}], ",", 
        RowBox[{"sp", "[", 
         RowBox[{"x", ",", "y"}], "]"}], ",", "ms1", ",", "ms3", ",", "ms2"}],
        "]"}], "*", 
      RowBox[{"sp", "[", 
       RowBox[{"y", ",", "u"}], "]"}], "*", 
      RowBox[{"sp", "[", 
       RowBox[{"x", ",", "v"}], "]"}], "*", 
      RowBox[{"sp", "[", 
       RowBox[{"y", ",", "w"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"e", "[", 
       RowBox[{
        RowBox[{"sp", "[", 
         RowBox[{"y", ",", "y"}], "]"}], ",", 
        RowBox[{"sp", "[", 
         RowBox[{"x", ",", "x"}], "]"}], ",", 
        RowBox[{"sp", "[", 
         RowBox[{"x", ",", "y"}], "]"}], ",", "ms1", ",", "ms3", ",", "ms2"}],
        "]"}], "*", 
      RowBox[{"sp", "[", 
       RowBox[{"x", ",", "u"}], "]"}], "*", 
      RowBox[{"sp", "[", 
       RowBox[{"y", ",", "v"}], "]"}], "*", 
      RowBox[{"sp", "[", 
       RowBox[{"y", ",", "w"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"g", "[", 
       RowBox[{
        RowBox[{"sp", "[", 
         RowBox[{"x", ",", "x"}], "]"}], ",", 
        RowBox[{"sp", "[", 
         RowBox[{"y", ",", "y"}], "]"}], ",", 
        RowBox[{"sp", "[", 
         RowBox[{"x", ",", "y"}], "]"}], ",", "ms1", ",", "ms2", ",", "ms3"}],
        "]"}], "*", 
      RowBox[{"sp", "[", 
       RowBox[{"x", ",", "u"}], "]"}], "*", 
      RowBox[{"sp", "[", 
       RowBox[{"v", ",", "w"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"h", "[", 
       RowBox[{
        RowBox[{"sp", "[", 
         RowBox[{"x", ",", "x"}], "]"}], ",", 
        RowBox[{"sp", "[", 
         RowBox[{"y", ",", "y"}], "]"}], ",", 
        RowBox[{"sp", "[", 
         RowBox[{"x", ",", "y"}], "]"}], ",", "ms1", ",", "ms2", ",", "ms3"}],
        "]"}], "*", 
      RowBox[{"sp", "[", 
       RowBox[{"x", ",", "v"}], "]"}], "*", 
      RowBox[{"sp", "[", 
       RowBox[{"u", ",", "w"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"i", "[", 
       RowBox[{
        RowBox[{"sp", "[", 
         RowBox[{"x", ",", "x"}], "]"}], ",", 
        RowBox[{"sp", "[", 
         RowBox[{"y", ",", "y"}], "]"}], ",", 
        RowBox[{"sp", "[", 
         RowBox[{"x", ",", "y"}], "]"}], ",", "ms1", ",", "ms2", ",", "ms3"}],
        "]"}], "*", 
      RowBox[{"sp", "[", 
       RowBox[{"x", ",", "w"}], "]"}], "*", 
      RowBox[{"sp", "[", 
       RowBox[{"u", ",", "v"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"h", "[", 
       RowBox[{
        RowBox[{"sp", "[", 
         RowBox[{"y", ",", "y"}], "]"}], ",", 
        RowBox[{"sp", "[", 
         RowBox[{"x", ",", "x"}], "]"}], ",", 
        RowBox[{"sp", "[", 
         RowBox[{"x", ",", "y"}], "]"}], ",", "ms1", ",", "ms3", ",", "ms2"}],
        "]"}], "*", 
      RowBox[{"sp", "[", 
       RowBox[{"y", ",", "u"}], "]"}], "*", 
      RowBox[{"sp", "[", 
       RowBox[{"v", ",", "w"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"g", "[", 
       RowBox[{
        RowBox[{"sp", "[", 
         RowBox[{"y", ",", "y"}], "]"}], ",", 
        RowBox[{"sp", "[", 
         RowBox[{"x", ",", "x"}], "]"}], ",", 
        RowBox[{"sp", "[", 
         RowBox[{"x", ",", "y"}], "]"}], ",", "ms1", ",", "ms3", ",", "ms2"}],
        "]"}], "*", 
      RowBox[{"sp", "[", 
       RowBox[{"y", ",", "v"}], "]"}], "*", 
      RowBox[{"sp", "[", 
       RowBox[{"u", ",", "w"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"i", "[", 
       RowBox[{
        RowBox[{"sp", "[", 
         RowBox[{"y", ",", "y"}], "]"}], ",", 
        RowBox[{"sp", "[", 
         RowBox[{"x", ",", "x"}], "]"}], ",", 
        RowBox[{"sp", "[", 
         RowBox[{"x", ",", "y"}], "]"}], ",", "ms1", ",", "ms3", ",", "ms2"}],
        "]"}], "*", 
      RowBox[{"sp", "[", 
       RowBox[{"y", ",", "w"}], "]"}], "*", 
      RowBox[{"sp", "[", 
       RowBox[{"u", ",", "v"}], "]"}]}]}], ")"}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"TG5", "[", 
   RowBox[{
   "x_", ",", "y_", ",", "u_", ",", "v_", ",", "w_", ",", "ms1_", ",", "ms2_",
     ",", "ms3_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"j", "[", 
     RowBox[{
      RowBox[{"sp", "[", 
       RowBox[{"x", ",", "x"}], "]"}], ",", 
      RowBox[{"sp", "[", 
       RowBox[{"y", ",", "y"}], "]"}], ",", 
      RowBox[{"sp", "[", 
       RowBox[{"x", ",", "y"}], "]"}], ",", "ms1", ",", "ms2", ",", "ms3"}], 
     "]"}], "*", 
    RowBox[{"sp", "[", 
     RowBox[{"u", ",", "v"}], "]"}]}], "+", 
   RowBox[{
    RowBox[{"k", "[", 
     RowBox[{
      RowBox[{"sp", "[", 
       RowBox[{"x", ",", "x"}], "]"}], ",", 
      RowBox[{"sp", "[", 
       RowBox[{"y", ",", "y"}], "]"}], ",", 
      RowBox[{"sp", "[", 
       RowBox[{"x", ",", "y"}], "]"}], ",", "ms1", ",", "ms2", ",", "ms3"}], 
     "]"}], "*", 
    RowBox[{"sp", "[", 
     RowBox[{"x", ",", "u"}], "]"}], "*", 
    RowBox[{"sp", "[", 
     RowBox[{"x", ",", "v"}], "]"}]}], "+", 
   RowBox[{
    RowBox[{"k", "[", 
     RowBox[{
      RowBox[{"sp", "[", 
       RowBox[{"y", ",", "y"}], "]"}], ",", 
      RowBox[{"sp", "[", 
       RowBox[{"x", ",", "x"}], "]"}], ",", 
      RowBox[{"sp", "[", 
       RowBox[{"x", ",", "y"}], "]"}], ",", "ms1", ",", "ms3", ",", "ms2"}], 
     "]"}], "*", 
    RowBox[{"sp", "[", 
     RowBox[{"y", ",", "u"}], "]"}], "*", 
    RowBox[{"sp", "[", 
     RowBox[{"y", ",", "v"}], "]"}]}], "+", 
   RowBox[{
    RowBox[{"l", "[", 
     RowBox[{
      RowBox[{"sp", "[", 
       RowBox[{"x", ",", "x"}], "]"}], ",", 
      RowBox[{"sp", "[", 
       RowBox[{"y", ",", "y"}], "]"}], ",", 
      RowBox[{"sp", "[", 
       RowBox[{"x", ",", "y"}], "]"}], ",", "ms1", ",", "ms2", ",", "ms3"}], 
     "]"}], "*", 
    RowBox[{"sp", "[", 
     RowBox[{"x", ",", "u"}], "]"}], "*", 
    RowBox[{"sp", "[", 
     RowBox[{"y", ",", "v"}], "]"}]}], "+", 
   RowBox[{
    RowBox[{"m", "[", 
     RowBox[{
      RowBox[{"sp", "[", 
       RowBox[{"x", ",", "x"}], "]"}], ",", 
      RowBox[{"sp", "[", 
       RowBox[{"y", ",", "y"}], "]"}], ",", 
      RowBox[{"sp", "[", 
       RowBox[{"x", ",", "y"}], "]"}], ",", "ms1", ",", "ms2", ",", "ms3"}], 
     "]"}], "*", 
    RowBox[{"sp", "[", 
     RowBox[{"y", ",", "u"}], "]"}], "*", 
    RowBox[{"sp", "[", 
     RowBox[{"x", ",", "v"}], "]"}]}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"TG6", "[", 
   RowBox[{
   "x_", ",", "y_", ",", "u_", ",", "v_", ",", "w_", ",", "ms1_", ",", "ms2_",
     ",", "ms3_"}], "]"}], ":=", 
  RowBox[{"\[ImaginaryI]", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"n", "[", 
       RowBox[{
        RowBox[{"sp", "[", 
         RowBox[{"x", ",", "x"}], "]"}], ",", 
        RowBox[{"sp", "[", 
         RowBox[{"y", ",", "y"}], "]"}], ",", 
        RowBox[{"sp", "[", 
         RowBox[{"x", ",", "y"}], "]"}], ",", "ms1", ",", "ms2", ",", "ms3"}],
        "]"}], "*", 
      RowBox[{"sp", "[", 
       RowBox[{"x", ",", "u"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"n", "[", 
       RowBox[{
        RowBox[{"sp", "[", 
         RowBox[{"y", ",", "y"}], "]"}], ",", 
        RowBox[{"sp", "[", 
         RowBox[{"x", ",", "x"}], "]"}], ",", 
        RowBox[{"sp", "[", 
         RowBox[{"x", ",", "y"}], "]"}], ",", "ms1", ",", "ms3", ",", "ms2"}],
        "]"}], "*", 
      RowBox[{"sp", "[", 
       RowBox[{"y", ",", "u"}], "]"}]}]}], ")"}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"TG7", "[", 
   RowBox[{
   "x_", ",", "y_", ",", "u_", ",", "v_", ",", "w_", ",", "ms1_", ",", "ms2_",
     ",", "ms3_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["1", "6"], 
   RowBox[{"C", "[", 
    RowBox[{
     RowBox[{"sp", "[", 
      RowBox[{"x", ",", "x"}], "]"}], ",", 
     RowBox[{"sp", "[", 
      RowBox[{"y", ",", "y"}], "]"}], ",", 
     RowBox[{"sp", "[", 
      RowBox[{"x", ",", "y"}], "]"}], ",", "ms1", ",", "ms2", ",", "ms3"}], 
    "]"}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"a", "[", 
   RowBox[{"ps_", ",", "ms1_", ",", "ms2_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", "4"]}], 
    RowBox[{"B", "[", 
     RowBox[{"ps", ",", "ms1", ",", "ms2"}], "]"}]}], "+", 
   RowBox[{
    SubscriptBox["B", "11"], "[", 
    RowBox[{"ps", ",", "ms1", ",", "ms2"}], "]"}], "-", 
   RowBox[{
    SubscriptBox["B", "22"], "[", 
    RowBox[{"ps", ",", "ms1", ",", "ms2"}], "]"}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"b", "[", 
   RowBox[{"ps_", ",", "ms1_", ",", "ms2_"}], "]"}], ":=", 
  RowBox[{"-", 
   RowBox[{
    SubscriptBox["B", "20"], "[", 
    RowBox[{"ps", ",", "ms1", ",", "ms2"}], "]"}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"c", "[", 
   RowBox[{
   "ps1_", ",", "ps2_", ",", "ps12_", ",", "ms1_", ",", "ms2_", ",", "ms3_"}],
    "]"}], ":=", 
  RowBox[{
   FractionBox["1", "3"], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SubscriptBox["C", "11"], "[", 
      RowBox[{
      "ps1", ",", "ps2", ",", "ps12", ",", "ms1", ",", "ms2", ",", "ms3"}], 
      "]"}], "-", 
     RowBox[{"4", 
      RowBox[{
       SubscriptBox["C", "22"], "[", 
       RowBox[{
       "ps1", ",", "ps2", ",", "ps12", ",", "ms1", ",", "ms2", ",", "ms3"}], 
       "]"}]}], "+", 
     RowBox[{"4", 
      RowBox[{
       SubscriptBox["C", "33"], "[", 
       RowBox[{
       "ps1", ",", "ps2", ",", "ps12", ",", "ms1", ",", "ms2", ",", "ms3"}], 
       "]"}]}]}], ")"}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"d", "[", 
   RowBox[{
   "ps1_", ",", "ps2_", ",", "ps12_", ",", "ms1_", ",", "ms2_", ",", "ms3_"}],
    "]"}], ":=", 
  RowBox[{
   FractionBox["1", "3"], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SubscriptBox["C", "11"], "[", 
      RowBox[{
      "ps1", ",", "ps2", ",", "ps12", ",", "ms1", ",", "ms2", ",", "ms3"}], 
      "]"}], "-", 
     RowBox[{"2", 
      RowBox[{
       SubscriptBox["C", "22"], "[", 
       RowBox[{
       "ps1", ",", "ps2", ",", "ps12", ",", "ms1", ",", "ms2", ",", "ms3"}], 
       "]"}]}], "-", 
     RowBox[{"2", 
      RowBox[{
       SubscriptBox[
        OverscriptBox["C", "^"], "22"], "[", 
       RowBox[{
       "ps1", ",", "ps2", ",", "ps12", ",", "ms1", ",", "ms2", ",", "ms3"}], 
       "]"}]}], "+", 
     RowBox[{"4", 
      RowBox[{
       SubscriptBox["C", "33"], "[", 
       RowBox[{
       "ps1", ",", "ps2", ",", "ps12", ",", "ms1", ",", "ms2", ",", "ms3"}], 
       "]"}]}]}], ")"}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"e", "[", 
   RowBox[{
   "ps1_", ",", "ps2_", ",", "ps12_", ",", "ms1_", ",", "ms2_", ",", "ms3_"}],
    "]"}], ":=", 
  RowBox[{
   FractionBox["1", "3"], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       RowBox[{"C", "[", 
        RowBox[{
        "ps1", ",", "ps2", ",", "ps12", ",", "ms1", ",", "ms2", ",", "ms3"}], 
        "]"}]}], "/", "2"}], "+", 
     RowBox[{"2", 
      RowBox[{
       SubscriptBox["C", "11"], "[", 
       RowBox[{
       "ps1", ",", "ps2", ",", "ps12", ",", "ms1", ",", "ms2", ",", "ms3"}], 
       "]"}]}], "+", 
     RowBox[{
      SubscriptBox["C", "11"], "[", 
      RowBox[{
      "ps2", ",", "ps1", ",", "ps12", ",", "ms1", ",", "ms3", ",", "ms2"}], 
      "]"}], "-", 
     RowBox[{"2", 
      RowBox[{
       SubscriptBox["C", "22"], "[", 
       RowBox[{
       "ps1", ",", "ps2", ",", "ps12", ",", "ms1", ",", "ms2", ",", "ms3"}], 
       "]"}]}], "-", 
     RowBox[{"4", 
      RowBox[{
       SubscriptBox[
        OverscriptBox["C", "^"], "22"], "[", 
       RowBox[{
       "ps1", ",", "ps2", ",", "ps12", ",", "ms1", ",", "ms2", ",", "ms3"}], 
       "]"}]}], "+", 
     RowBox[{"4", 
      RowBox[{
       SubscriptBox["C", "33"], "[", 
       RowBox[{
       "ps1", ",", "ps2", ",", "ps12", ",", "ms1", ",", "ms2", ",", "ms3"}], 
       "]"}]}]}], ")"}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"f", "[", 
   RowBox[{
   "ps1_", ",", "ps2_", ",", "ps12_", ",", "ms1_", ",", "ms2_", ",", "ms3_"}],
    "]"}], ":=", 
  RowBox[{
   RowBox[{"-", 
    FractionBox["2", "3"]}], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SubscriptBox[
       OverscriptBox["C", "^"], "22"], "[", 
      RowBox[{
      "ps1", ",", "ps2", ",", "ps12", ",", "ms1", ",", "ms2", ",", "ms3"}], 
      "]"}], "-", 
     RowBox[{"2", 
      RowBox[{
       SubscriptBox[
        OverscriptBox["C", "^"], "33"], "[", 
       RowBox[{
       "ps1", ",", "ps2", ",", "ps12", ",", "ms1", ",", "ms2", ",", "ms3"}], 
       "]"}]}]}], ")"}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"g", "[", 
   RowBox[{
   "ps1_", ",", "ps2_", ",", "ps12_", ",", "ms1_", ",", "ms2_", ",", "ms3_"}],
    "]"}], ":=", 
  RowBox[{
   RowBox[{"-", 
    FractionBox["2", "3"]}], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SubscriptBox["C", "20"], "[", 
      RowBox[{
      "ps1", ",", "ps2", ",", "ps12", ",", "ms1", ",", "ms2", ",", "ms3"}], 
      "]"}], "-", 
     RowBox[{"2", 
      RowBox[{
       SubscriptBox["C", "31"], "[", 
       RowBox[{
       "ps1", ",", "ps2", ",", "ps12", ",", "ms1", ",", "ms2", ",", "ms3"}], 
       "]"}]}]}], ")"}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"h", "[", 
   RowBox[{
   "ps1_", ",", "ps2_", ",", "ps12_", ",", "ms1_", ",", "ms2_", ",", "ms3_"}],
    "]"}], ":=", 
  RowBox[{
   FractionBox["4", "3"], 
   RowBox[{
    SubscriptBox["C", "31"], "[", 
    RowBox[{
    "ps1", ",", "ps2", ",", "ps12", ",", "ms1", ",", "ms2", ",", "ms3"}], 
    "]"}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"i", "[", 
   RowBox[{
   "ps1_", ",", "ps2_", ",", "ps12_", ",", "ms1_", ",", "ms2_", ",", "ms3_"}],
    "]"}], ":=", 
  RowBox[{
   RowBox[{"-", 
    FractionBox["2", "3"]}], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SubscriptBox["C", "20"], "[", 
      RowBox[{
      "ps1", ",", "ps2", ",", "ps12", ",", "ms1", ",", "ms2", ",", "ms3"}], 
      "]"}], "-", 
     RowBox[{"2", 
      RowBox[{
       SubscriptBox["C", "31"], "[", 
       RowBox[{
       "ps1", ",", "ps2", ",", "ps12", ",", "ms1", ",", "ms2", ",", "ms3"}], 
       "]"}]}]}], ")"}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"j", "[", 
   RowBox[{
   "ps1_", ",", "ps2_", ",", "ps12_", ",", "ms1_", ",", "ms2_", ",", "ms3_"}],
    "]"}], ":=", 
  RowBox[{
   RowBox[{"-", "2"}], 
   RowBox[{
    SubscriptBox["C", "20"], "[", 
    RowBox[{
    "ps1", ",", "ps2", ",", "ps12", ",", "ms1", ",", "ms2", ",", "ms3"}], 
    "]"}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"k", "[", 
   RowBox[{
   "ps1_", ",", "ps2_", ",", "ps12_", ",", "ms1_", ",", "ms2_", ",", "ms3_"}],
    "]"}], ":=", 
  RowBox[{
   RowBox[{
    SubscriptBox["C", "11"], "[", 
    RowBox[{
    "ps1", ",", "ps2", ",", "ps12", ",", "ms1", ",", "ms2", ",", "ms3"}], 
    "]"}], "-", 
   RowBox[{"2", 
    RowBox[{
     SubscriptBox["C", "22"], "[", 
     RowBox[{
     "ps1", ",", "ps2", ",", "ps12", ",", "ms1", ",", "ms2", ",", "ms3"}], 
     "]"}]}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"l", "[", 
   RowBox[{
   "ps1_", ",", "ps2_", ",", "ps12_", ",", "ms1_", ",", "ms2_", ",", "ms3_"}],
    "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     RowBox[{"C", "[", 
      RowBox[{
      "ps1", ",", "ps2", ",", "ps12", ",", "ms1", ",", "ms2", ",", "ms3"}], 
      "]"}]}], "/", "2"}], "+", 
   RowBox[{
    SubscriptBox["C", "11"], "[", 
    RowBox[{
    "ps1", ",", "ps2", ",", "ps12", ",", "ms1", ",", "ms2", ",", "ms3"}], 
    "]"}], "+", 
   RowBox[{
    SubscriptBox["C", "11"], "[", 
    RowBox[{
    "ps2", ",", "ps1", ",", "ps12", ",", "ms1", ",", "ms3", ",", "ms2"}], 
    "]"}], "-", 
   RowBox[{"2", 
    RowBox[{
     SubscriptBox[
      OverscriptBox["C", "^"], "22"], "[", 
     RowBox[{
     "ps1", ",", "ps2", ",", "ps12", ",", "ms1", ",", "ms2", ",", "ms3"}], 
     "]"}]}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"m", "[", 
   RowBox[{
   "ps1_", ",", "ps2_", ",", "ps12_", ",", "ms1_", ",", "ms2_", ",", "ms3_"}],
    "]"}], ":=", 
  RowBox[{
   RowBox[{"-", "2"}], 
   RowBox[{
    SubscriptBox[
     OverscriptBox["C", "^"], "22"], "[", 
    RowBox[{
    "ps1", ",", "ps2", ",", "ps12", ",", "ms1", ",", "ms2", ",", "ms3"}], 
    "]"}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"n", "[", 
   RowBox[{
   "ps1_", ",", "ps2_", ",", "ps12_", ",", "ms1_", ",", "ms2_", ",", "ms3_"}],
    "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"C", "[", 
     RowBox[{
     "ps1", ",", "ps2", ",", "ps12", ",", "ms1", ",", "ms2", ",", "ms3"}], 
     "]"}], "/", "2"}], "-", 
   RowBox[{
    SubscriptBox["C", "11"], "[", 
    RowBox[{
    "ps1", ",", "ps2", ",", "ps12", ",", "ms1", ",", "ms2", ",", "ms3"}], 
    "]"}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["B", "11"], "=", 
   RowBox[{"Function", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"ps", ",", "ms1", ",", "ms2"}], "}"}], ",", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"replacements", "[", 
         RowBox[{"transform", "[", "ps", "]"}], "]"}], "\[Equal]", "0"}], ",", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"ms1", "\[Equal]", "ms2"}], ",", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            FractionBox[
             RowBox[{"A", "[", "ms1", "]"}], "ms1"], "-", 
            FractionBox["1", 
             RowBox[{"16", 
              SuperscriptBox["\[Pi]", "2"]}]]}], ")"}], "/", "2"}], ",", ",", 
         RowBox[{
          FractionBox[
           RowBox[{
            SuperscriptBox["ms1", "2"], "-", 
            SuperscriptBox["ms2", "2"]}], 
           RowBox[{"64", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"ms1", "-", "ms2"}], ")"}], "2"], " ", 
            SuperscriptBox["\[Pi]", "2"]}]], "+", 
          FractionBox[
           RowBox[{"ms1", " ", 
            RowBox[{"A", "[", "ms1", "]"}]}], 
           RowBox[{"2", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"ms1", "-", "ms2"}], ")"}], "2"]}]], "+", 
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{"ms2", "-", 
              RowBox[{"2", " ", "ms1"}]}], ")"}], " ", 
            RowBox[{"A", "[", "ms2", "]"}]}], 
           RowBox[{"2", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"ms1", "-", "ms2"}], ")"}], "2"]}]]}]}], "]"}], ",", 
       ",", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"2", "ps"}]], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"A", "[", "ms1", "]"}]}], "+", 
          RowBox[{"A", "[", "ms2", "]"}], "+", 
          RowBox[{
           RowBox[{"B", "[", 
            RowBox[{"ps", ",", "ms1", ",", "ms2"}], "]"}], "*", 
           RowBox[{"(", 
            RowBox[{"ms1", "-", "ms2", "+", "ps"}], ")"}]}]}], ")"}]}]}], 
      "]"}]}], "]"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["B", "20"], "=", 
   RowBox[{"Function", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"ps", ",", "ms1", ",", "ms2"}], "}"}], ",", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"replacements", "[", 
         RowBox[{"transform", "[", "ps", "]"}], "]"}], "\[Equal]", "0"}], ",", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"ms1", "\[Equal]", "ms2"}], ",", 
         FractionBox[
          RowBox[{"A", "[", "ms1", "]"}], "2"], ",", ",", 
         RowBox[{
          FractionBox["1", "4"], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"A", "[", "ms2", "]"}], "+", 
            RowBox[{"ms1", " ", 
             FractionBox[
              RowBox[{
               RowBox[{"A", "[", "ms1", "]"}], "-", 
               RowBox[{"A", "[", "ms2", "]"}]}], 
              RowBox[{"ms1", "-", "ms2"}]]}], "+", 
            RowBox[{
             FractionBox["1", 
              RowBox[{"32", 
               SuperscriptBox["\[Pi]", "2"]}]], 
             RowBox[{"(", 
              RowBox[{"ms1", "+", "ms2"}], ")"}]}]}], ")"}]}]}], "]"}], ",", 
       ",", 
       RowBox[{
        FractionBox["1", "6"], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"A", "[", "ms2", "]"}], "+", 
          RowBox[{"2", 
           RowBox[{"B", "[", 
            RowBox[{"ps", ",", "ms1", ",", "ms2"}], "]"}], "*", "ms1"}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", "ms1"}], "+", 
             RowBox[{"3", "ms2"}], "-", "ps"}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{"48", 
             SuperscriptBox["\[Pi]", "2"]}], ")"}]}], "-", 
          RowBox[{
           RowBox[{
            SubscriptBox["B", "11"], "[", 
            RowBox[{"ps", ",", "ms1", ",", "ms2"}], "]"}], "*", 
           RowBox[{"(", 
            RowBox[{"ms1", "-", "ms2", "+", "ps"}], ")"}]}]}], ")"}]}]}], 
      "]"}]}], " ", "]"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["B", "22"], "=", 
   RowBox[{"Function", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"ps", ",", "ms1", ",", "ms2"}], "}"}], ",", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"replacements", "[", 
         RowBox[{"transform", "[", "ps", "]"}], "]"}], "\[Equal]", "0"}], ",", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"ms1", "\[Equal]", "ms2"}], ",", 
         RowBox[{
          FractionBox[
           RowBox[{"A", "[", "ms", "]"}], 
           RowBox[{"3", " ", "ms"}]], "-", 
          FractionBox["1", 
           RowBox[{"48", " ", 
            SuperscriptBox["\[Pi]", "2"]}]]}], ",", ",", 
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"A", "[", "ms1", "]"}], " ", 
            SuperscriptBox["ms1", "2"]}], 
           RowBox[{"3", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"ms1", "-", "ms2"}], ")"}], "3"]}]], "-", 
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", " ", 
               SuperscriptBox["ms1", "2"]}], "-", 
              RowBox[{"3", " ", "ms2", " ", "ms1"}], "+", 
              SuperscriptBox["ms2", "2"]}], ")"}], " ", 
            RowBox[{"A", "[", "ms2", "]"}]}], 
           RowBox[{"3", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"ms1", "-", "ms2"}], ")"}], "3"]}]], "+", 
          FractionBox[
           RowBox[{
            RowBox[{"5", " ", 
             SuperscriptBox["ms1", "3"]}], "-", 
            RowBox[{"9", " ", 
             SuperscriptBox["ms2", "2"], " ", "ms1"}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["ms2", "3"]}]}], 
           RowBox[{"288", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"ms1", "-", "ms2"}], ")"}], "3"], " ", 
            SuperscriptBox["\[Pi]", "2"]}]]}]}], "]"}], ",", ",", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"3", "ps"}]], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"A", "[", "ms2", "]"}], "-", 
          RowBox[{
           RowBox[{"B", "[", 
            RowBox[{"ps", ",", "ms1", ",", "ms2"}], "]"}], "*", "ms1"}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", "ms1"}], "+", 
             RowBox[{"3", "ms2"}], "-", "ps"}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{"96", 
             SuperscriptBox["\[Pi]", "2"]}], ")"}]}], "+", 
          RowBox[{"2", 
           RowBox[{
            SubscriptBox["B", "11"], "[", 
            RowBox[{"ps", ",", "ms1", ",", "ms2"}], "]"}], "*", 
           RowBox[{"(", 
            RowBox[{"ms1", "-", "ms2", "+", "ps"}], ")"}]}]}], ")"}]}]}], 
      "]"}]}], "]"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["C", "11"], "=", 
   RowBox[{"Function", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "ps1", ",", "ps2", ",", "ps12", ",", "ms1", ",", "ms2", ",", "ms3"}], 
      "}"}], ",", 
     RowBox[{
      FractionBox["1", 
       RowBox[{
        RowBox[{"ps1", "*", "ps2"}], "-", 
        SuperscriptBox["ps12", "2"]}]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{
          SubscriptBox["H", "11"], "[", 
          RowBox[{
          "ps1", ",", "ps2", ",", "ps12", ",", "ms1", ",", "ms2", ",", 
           "ms3"}], "]"}], "*", "ps2"}], "-", 
        RowBox[{
         RowBox[{
          SubscriptBox["H", "11"], "[", 
          RowBox[{
          "ps2", ",", "ps1", ",", "ps12", ",", "ms1", ",", "ms3", ",", 
           "ms2"}], "]"}], "*", "ps12"}]}], ")"}]}]}], "]"}]}], 
  ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["C", "20"], "=", 
   RowBox[{"Function", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "ps1", ",", "ps2", ",", "ps12", ",", "ms1", ",", "ms2", ",", "ms3"}], 
      "}"}], ",", 
     RowBox[{
      FractionBox["1", "4"], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", 
         RowBox[{"C", "[", 
          RowBox[{
          "ps1", ",", "ps2", ",", "ps12", ",", "ms1", ",", "ms2", ",", 
           "ms3"}], "]"}], "*", "ms1"}], "+", 
        RowBox[{"1", "/", 
         RowBox[{"(", 
          RowBox[{"16", 
           SuperscriptBox["\[Pi]", "2"]}], ")"}]}], "+", 
        RowBox[{"B", "[", 
         RowBox[{
          RowBox[{"ps1", "-", 
           RowBox[{"2", "ps12"}], "+", "ps2"}], ",", "ms2", ",", "ms3"}], 
         "]"}], "-", 
        RowBox[{
         RowBox[{
          SubscriptBox["C", "11"], "[", 
          RowBox[{
          "ps1", ",", "ps2", ",", "ps12", ",", "ms1", ",", "ms2", ",", 
           "ms3"}], "]"}], "*", 
         RowBox[{"(", 
          RowBox[{"ps1", "+", "ms1", "-", "ms2"}], ")"}]}], "-", 
        RowBox[{
         RowBox[{
          SubscriptBox["C", "11"], "[", 
          RowBox[{
          "ps2", ",", "ps1", ",", "ps12", ",", "ms1", ",", "ms3", ",", 
           "ms2"}], "]"}], "*", 
         RowBox[{"(", 
          RowBox[{"ps2", "+", "ms1", "-", "ms3"}], ")"}]}]}], ")"}]}]}], 
    "]"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["C", "22"], "=", 
   RowBox[{"Function", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "ps1", ",", "ps2", ",", "ps12", ",", "ms1", ",", "ms2", ",", "ms3"}], 
      "}"}], ",", 
     RowBox[{
      FractionBox["1", 
       RowBox[{
        RowBox[{"ps1", "*", "ps2"}], "-", 
        SuperscriptBox["ps12", "2"]}]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{
          SubscriptBox["H", "21"], "[", 
          RowBox[{
          "ps1", ",", "ps2", ",", "ps12", ",", "ms1", ",", "ms2", ",", 
           "ms3"}], "]"}], "*", "ps2"}], "-", 
        RowBox[{
         RowBox[{
          SubscriptBox["H", "22"], "[", 
          RowBox[{
          "ps2", ",", "ps1", ",", "ps12", ",", "ms1", ",", "ms3", ",", 
           "ms2"}], "]"}], "*", "ps12"}]}], ")"}]}]}], "]"}]}], 
  ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox[
    OverscriptBox["C", "^"], "22"], "=", 
   RowBox[{"Function", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "ps1", ",", "ps2", ",", "ps12", ",", "ms1", ",", "ms2", ",", "ms3"}], 
      "}"}], ",", 
     RowBox[{
      FractionBox["1", 
       RowBox[{
        RowBox[{"ps1", "*", "ps2"}], "-", 
        SuperscriptBox["ps12", "2"]}]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{
          SubscriptBox["H", "22"], "[", 
          RowBox[{
          "ps2", ",", "ps1", ",", "ps12", ",", "ms1", ",", "ms3", ",", 
           "ms2"}], "]"}], "*", "ps1"}], "-", 
        RowBox[{
         RowBox[{
          SubscriptBox["H", "21"], "[", 
          RowBox[{
          "ps1", ",", "ps2", ",", "ps12", ",", "ms1", ",", "ms2", ",", 
           "ms3"}], "]"}], "*", "ps12"}]}], ")"}]}]}], "]"}]}], 
  ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["C", "33"], "=", 
   RowBox[{"Function", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "ps1", ",", "ps2", ",", "ps12", ",", "ms1", ",", "ms2", ",", "ms3"}], 
      "}"}], ",", 
     RowBox[{
      FractionBox["1", 
       RowBox[{
        RowBox[{"ps1", "*", "ps2"}], "-", 
        SuperscriptBox["ps12", "2"]}]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{
          SubscriptBox["H", "31"], "[", 
          RowBox[{
          "ps1", ",", "ps2", ",", "ps12", ",", "ms1", ",", "ms2", ",", 
           "ms3"}], "]"}], "*", "ps2"}], "-", 
        RowBox[{
         RowBox[{
          SubscriptBox["H", "32"], "[", 
          RowBox[{
          "ps2", ",", "ps1", ",", "ps12", ",", "ms1", ",", "ms3", ",", 
           "ms2"}], "]"}], "*", "ps12"}]}], ")"}]}]}], "]"}]}], 
  ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox[
    OverscriptBox["C", "^"], "33"], "=", 
   RowBox[{"Function", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "ps1", ",", "ps2", ",", "ps12", ",", "ms1", ",", "ms2", ",", "ms3"}], 
      "}"}], ",", 
     RowBox[{
      FractionBox["1", 
       RowBox[{
        RowBox[{"ps1", "*", "ps2"}], "-", 
        SuperscriptBox["ps12", "2"]}]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{
          SubscriptBox["H", "32"], "[", 
          RowBox[{
          "ps2", ",", "ps1", ",", "ps12", ",", "ms1", ",", "ms3", ",", 
           "ms2"}], "]"}], "*", "ps1"}], "-", 
        RowBox[{
         RowBox[{
          SubscriptBox["H", "31"], "[", 
          RowBox[{
          "ps1", ",", "ps2", ",", "ps12", ",", "ms1", ",", "ms2", ",", 
           "ms3"}], "]"}], "*", "ps12"}]}], ")"}]}]}], "]"}]}], 
  ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["C", "31"], "=", 
   RowBox[{"Function", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "ps1", ",", "ps2", ",", "ps12", ",", "ms1", ",", "ms2", ",", "ms3"}], 
      "}"}], ",", 
     RowBox[{
      FractionBox["1", 
       RowBox[{
        RowBox[{"ps1", "*", "ps2"}], "-", 
        SuperscriptBox["ps12", "2"]}]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{
          SubscriptBox["H", "30"], "[", 
          RowBox[{
          "ps1", ",", "ps2", ",", "ps12", ",", "ms1", ",", "ms2", ",", 
           "ms3"}], "]"}], "*", "ps2"}], "-", 
        RowBox[{
         RowBox[{
          SubscriptBox["H", "30"], "[", 
          RowBox[{
          "ps2", ",", "ps1", ",", "ps12", ",", "ms1", ",", "ms3", ",", 
           "ms2"}], "]"}], "*", "ps12"}]}], ")"}]}]}], "]"}]}], 
  ";"}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["H", "11"], "[", 
   RowBox[{
   "ps1_", ",", "ps2_", ",", "ps12_", ",", "ms1_", ",", "ms2_", ",", "ms3_"}],
    "]"}], ":=", 
  RowBox[{
   FractionBox["1", "2"], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"B", "[", 
       RowBox[{"ps2", ",", "ms1", ",", "ms3"}], "]"}]}], "+", 
     RowBox[{"B", "[", 
      RowBox[{
       RowBox[{"ps1", "-", 
        RowBox[{"2", "ps12"}], "+", "ps2"}], ",", "ms2", ",", "ms3"}], "]"}], 
     "+", 
     RowBox[{
      RowBox[{"C", "[", 
       RowBox[{
       "ps1", ",", "ps2", ",", "ps12", ",", "ms1", ",", "ms2", ",", "ms3"}], 
       "]"}], "*", 
      RowBox[{"(", 
       RowBox[{"ps1", " ", "+", " ", "ms1", " ", "-", " ", "ms2"}], ")"}]}]}],
     ")"}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["H", "21"], "[", 
   RowBox[{
   "ps1_", ",", "ps2_", ",", "ps12_", ",", "ms1_", ",", "ms2_", ",", "ms3_"}],
    "]"}], ":=", 
  RowBox[{
   RowBox[{
    FractionBox["1", "2"], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"B", "[", 
       RowBox[{
        RowBox[{"ps1", "-", 
         RowBox[{"2", "ps12"}], "+", "ps2"}], ",", "ms2", ",", "ms3"}], "]"}],
       "+", 
      RowBox[{
       RowBox[{
        SubscriptBox["C", "11"], "[", 
        RowBox[{
        "ps1", ",", "ps2", ",", "ps12", ",", "ms1", ",", "ms2", ",", "ms3"}], 
        "]"}], "*", 
       RowBox[{"(", 
        RowBox[{"ps1", " ", "+", " ", "ms1", " ", "-", " ", "ms2"}], ")"}]}], 
      "-", 
      RowBox[{
       SubscriptBox["B", "11"], "[", 
       RowBox[{
        RowBox[{"ps1", "-", 
         RowBox[{"2", "ps12"}], "+", "ps2"}], ",", "ms2", ",", "ms3"}], 
       "]"}]}], ")"}]}], "-", 
   RowBox[{
    SubscriptBox["C", "20"], "[", 
    RowBox[{
    "ps1", ",", "ps2", ",", "ps12", ",", "ms1", ",", "ms2", ",", "ms3"}], 
    "]"}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["H", "22"], "[", 
   RowBox[{
   "ps1_", ",", "ps2_", ",", "ps12_", ",", "ms1_", ",", "ms2_", ",", "ms3_"}],
    "]"}], ":=", " ", 
  RowBox[{
   FractionBox["1", "2"], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{
       SubscriptBox["C", "11"], "[", 
       RowBox[{
       "ps2", ",", "ps1", ",", "ps12", ",", "ms1", ",", "ms3", ",", "ms2"}], 
       "]"}], "*", 
      RowBox[{"(", 
       RowBox[{"ps1", " ", "+", " ", "ms1", " ", "-", " ", "ms2"}], ")"}]}], 
     "-", 
     RowBox[{
      SubscriptBox["B", "11"], "[", 
      RowBox[{"ps2", ",", "ms1", ",", "ms3"}], "]"}], "+", 
     RowBox[{
      SubscriptBox["B", "11"], "[", 
      RowBox[{
       RowBox[{"ps1", "-", 
        RowBox[{"2", "ps12"}], "+", "ps2"}], ",", "ms2", ",", "ms3"}], 
      "]"}]}], ")"}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["H", "30"], "[", 
   RowBox[{
   "ps1_", ",", "ps2_", ",", "ps12_", ",", "ms1_", ",", "ms2_", ",", "ms3_"}],
    "]"}], ":=", 
  RowBox[{
   FractionBox["1", "2"], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{
       SubscriptBox["C", "20"], "[", 
       RowBox[{
       "ps1", ",", "ps2", ",", "ps12", ",", "ms1", ",", "ms3", ",", "ms2"}], 
       "]"}], "*", 
      RowBox[{"(", 
       RowBox[{"ps1", " ", "+", " ", "ms1", " ", "-", " ", "ms2"}], ")"}]}], 
     "-", 
     RowBox[{
      SubscriptBox["B", "20"], "[", 
      RowBox[{"ps2", ",", "ms1", ",", "ms3"}], "]"}], "+", 
     RowBox[{
      SubscriptBox["B", "20"], "[", 
      RowBox[{
       RowBox[{"ps1", "-", 
        RowBox[{"2", "ps12"}], "+", "ps2"}], ",", "ms2", ",", "ms3"}], 
      "]"}]}], ")"}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["H", "31"], "[", 
   RowBox[{
   "ps1_", ",", "ps2_", ",", "ps12_", ",", "ms1_", ",", "ms2_", ",", "ms3_"}],
    "]"}], ":=", 
  RowBox[{
   RowBox[{
    FractionBox["1", "2"], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"B", "[", 
       RowBox[{
        RowBox[{"ps1", "-", 
         RowBox[{"2", "ps12"}], "+", "ps2"}], ",", "ms2", ",", "ms3"}], "]"}],
       "+", 
      RowBox[{
       RowBox[{
        SubscriptBox["C", "22"], "[", 
        RowBox[{
        "ps1", ",", "ps2", ",", "ps12", ",", "ms1", ",", "ms2", ",", "ms3"}], 
        "]"}], "*", 
       RowBox[{"(", 
        RowBox[{"ps1", " ", "+", " ", "ms1", " ", "-", " ", "ms2"}], ")"}]}], 
      "-", 
      RowBox[{"2", "*", 
       RowBox[{
        SubscriptBox["B", "11"], "[", 
        RowBox[{
         RowBox[{"ps1", "-", 
          RowBox[{"2", "ps12"}], "+", "ps2"}], ",", "ms2", ",", "ms3"}], 
        "]"}]}], "+", 
      RowBox[{
       SubscriptBox["B", "22"], "[", 
       RowBox[{
        RowBox[{"ps1", "-", 
         RowBox[{"2", "ps12"}], "+", "ps2"}], ",", "ms2", ",", "ms3"}], 
       "]"}]}], ")"}]}], "-", 
   RowBox[{"2", 
    RowBox[{
     SubscriptBox["C", "31"], "[", 
     RowBox[{
     "ps1", ",", "ps2", ",", "ps12", ",", "ms1", ",", "ms2", ",", "ms3"}], 
     "]"}]}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["H", "32"], "[", 
   RowBox[{
   "ps1_", ",", "ps2_", ",", "ps12_", ",", "ms1_", ",", "ms2_", ",", "ms3_"}],
    "]"}], ":=", 
  RowBox[{
   FractionBox["1", "2"], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{
       SubscriptBox["C", "22"], "[", 
       RowBox[{
       "ps2", ",", "ps1", ",", "ps12", ",", "ms1", ",", "ms3", ",", "ms2"}], 
       "]"}], "*", 
      RowBox[{"(", 
       RowBox[{"ps1", " ", "+", " ", "ms1", " ", "-", " ", "ms2"}], ")"}]}], 
     "-", 
     RowBox[{
      SubscriptBox["B", "22"], "[", 
      RowBox[{"ps2", ",", "ms1", ",", "ms3"}], "]"}], "+", 
     RowBox[{
      SubscriptBox["B", "22"], "[", 
      RowBox[{
       RowBox[{"ps1", "-", 
        RowBox[{"2", "ps12"}], "+", "ps2"}], ",", "ms2", ",", "ms3"}], 
      "]"}]}], ")"}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"B", "[", 
   RowBox[{"ps_", ",", "ms1_", ",", "ms2_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    OverscriptBox["B", "_"], "[", 
    RowBox[{"ps", ",", "ms1", ",", "ms2"}], "]"}], "+", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"ms1", "\[NotEqual]", "ms2"}], ",", 
     FractionBox[
      RowBox[{
       RowBox[{"A", "[", "ms1", "]"}], "-", 
       RowBox[{"A", "[", "ms2", "]"}]}], 
      RowBox[{"ms1", "-", "ms2"}]], ",", 
     RowBox[{
      FractionBox[
       RowBox[{"A", "[", "ms1", "]"}], "ms1"], "-", 
      FractionBox["1", 
       RowBox[{"16", 
        SuperscriptBox["\[Pi]", "2"]}]]}], ",", 
     FractionBox[
      RowBox[{
       RowBox[{"A", "[", "ms1", "]"}], "-", 
       RowBox[{"A", "[", "ms2", "]"}]}], 
      RowBox[{"ms1", "-", "ms2"}]]}], "]"}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"A", "[", "ms_", "]"}], ":=", 
  RowBox[{
   OverscriptBox["A", "_"], "[", "ms", "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"rtgexpression1", "=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"nonre", "\[Equal]", "0"}], ",", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{"Cchange", "[", 
        RowBox[{"Border", "[", 
         RowBox[{"replacements", "[", 
          RowBox[{"transform", "[", 
           SubscriptBox["expression", "ii"], "]"}], "]"}], "]"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"ii", ",", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"stcheck", "==", "0"}], ",", "4", ",", "20"}], "]"}]}], 
        "}"}]}], "]"}], ",", "0"}], "]"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"loopresult1a", "=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"simp2", "[", 
       RowBox[{"Coefficient", "[", 
        RowBox[{
         RowBox[{"rtgexpression1", "+", "renomp4", "+", "tadpoles"}], ",", 
         RowBox[{"alist", "[", 
          RowBox[{"[", "ii", "]"}], "]"}]}], "]"}], "]"}], "*", 
      RowBox[{"alist", "[", 
       RowBox[{"[", "ii", "]"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"ii", ",", 
       RowBox[{"Length", "[", "alist", "]"}]}], "}"}]}], "]"}]}], 
  ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"loopresult1b", "=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Simplify", "[", 
       RowBox[{"Coefficient", "[", 
        RowBox[{"rtgexpression1", ",", 
         RowBox[{"blist", "[", 
          RowBox[{"[", "ii", "]"}], "]"}]}], "]"}], "]"}], "*", 
      RowBox[{"blist", "[", 
       RowBox[{"[", "ii", "]"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"ii", ",", 
       RowBox[{"Length", "[", "blist", "]"}]}], "}"}]}], "]"}]}], 
  ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"loopresult1poly", "=", 
   RowBox[{"simp2", "[", 
    RowBox[{"ReplaceAll", "[", 
     RowBox[{
      RowBox[{"rtgexpression1", "+", "renomp4", "+", "tadpoles"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{
          OverscriptBox["A", "_"], "[", "__", "]"}], "\[Rule]", "0"}], ",", 
        RowBox[{
         RowBox[{
          OverscriptBox["B", "_"], "[", "__", "]"}], "\[Rule]", "0"}], ",", 
        RowBox[{
         RowBox[{"C", "[", "__", "]"}], "\[Rule]", "0"}], ",", 
        RowBox[{
         SubscriptBox["L", "i_"], "\[Rule]", "0"}]}], "}"}]}], "]"}], "]"}]}],
   ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"rtgexpression2", "=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"nonre", "\[Equal]", "0"}], ",", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{"Cchange", "[", 
        RowBox[{"Border", "[", 
         RowBox[{"replacements", "[", 
          RowBox[{"transform", "[", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{"ii", "\[NotEqual]", "25"}], ",", 
             SubscriptBox["expression", "ii"], ",", "0"}], "]"}], "]"}], 
          "]"}], "]"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"ii", ",", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"stcheck", "==", "0"}], ",", "6", ",", "22"}], "]"}], ",", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"stcheck", "==", "0"}], ",", "8", ",", "39"}], "]"}]}], 
        "}"}]}], "]"}], ",", "0"}], "]"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"loopresult2a", "=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Simplify", "[", 
       RowBox[{"Coefficient", "[", 
        RowBox[{"rtgexpression2", ",", 
         RowBox[{"alist", "[", 
          RowBox[{"[", "ii", "]"}], "]"}]}], "]"}], "]"}], "*", 
      RowBox[{"alist", "[", 
       RowBox[{"[", "ii", "]"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"ii", ",", 
       RowBox[{"Length", "[", "alist", "]"}]}], "}"}]}], "]"}]}], 
  ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"loopresult2b", "=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Simplify", "[", 
       RowBox[{"Coefficient", "[", 
        RowBox[{"rtgexpression2", ",", 
         RowBox[{"blist", "[", 
          RowBox[{"[", "ii", "]"}], "]"}]}], "]"}], "]"}], "*", 
      RowBox[{"blist", "[", 
       RowBox[{"[", "ii", "]"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"ii", ",", 
       RowBox[{"Length", "[", "blist", "]"}]}], "}"}]}], "]"}]}], 
  ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"loopresult2poly", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"ReplaceAll", "[", 
     RowBox[{"rtgexpression2", ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{
          OverscriptBox["A", "_"], "[", "__", "]"}], "\[Rule]", "0"}], ",", 
        RowBox[{
         RowBox[{
          OverscriptBox["B", "_"], "[", "__", "]"}], "\[Rule]", "0"}], ",", 
        RowBox[{
         RowBox[{"C", "[", "__", "]"}], "\[Rule]", "0"}]}], "}"}]}], "]"}], 
    "]"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"loopresult2c", "=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Simplify", "[", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{"Coefficient", "[", 
          RowBox[{"rtgexpression2", ",", 
           RowBox[{
            SubscriptBox["rtorderedClist", "jj"], "[", 
            RowBox[{"[", "ii", "]"}], "]"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"jj", ",", "6"}], "}"}]}], "]"}], "]"}], "*", 
      RowBox[{
       SubscriptBox["rtorderedClist", "1"], "[", 
       RowBox[{"[", "ii", "]"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"ii", ",", 
       RowBox[{"Length", "[", 
        SubscriptBox["rtorderedClist", "1"], "]"}]}], "}"}]}], "]"}]}], 
  ";"}]], "Input"],

Cell[BoxData[
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{"Do", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"resTG4a", "[", "ii", "]"}], "=", "0"}], ",", 
     RowBox[{"{", 
      RowBox[{"ii", ",", 
       RowBox[{"Length", "[", "alist", "]"}]}], "}"}]}], "]"}], ";", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"particleorder", ">", "4"}], ",", 
     RowBox[{"Do", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"tempex", "=", 
         RowBox[{"Cchange", "[", 
          RowBox[{"Border", "[", 
           RowBox[{"replacements", "[", 
            RowBox[{"transform", "[", 
             RowBox[{"ReplaceAll", "[", 
              RowBox[{
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{"stcheck", "==", "0"}], ",", 
                 RowBox[{
                  SubscriptBox["expressiont", "5"], "[", 
                  RowBox[{"[", "jj", "]"}], "]"}], ",", 
                 RowBox[{
                  RowBox[{
                   SubscriptBox["expressiont", "21"], "[", 
                   RowBox[{"[", "jj", "]"}], "]"}], "+", 
                  RowBox[{
                   SubscriptBox["expressiont", "25"], "[", 
                   RowBox[{"[", "jj", "]"}], "]"}]}]}], "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"TGG4", "\[Rule]", "TG4"}], "}"}]}], "]"}], "]"}], 
            "]"}], "]"}], "]"}]}], ";", 
        RowBox[{"Do", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"resTG4a", "[", "ii", "]"}], "=", 
           RowBox[{
            RowBox[{"Simplify", "[", 
             RowBox[{"Coefficient", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"resTG4a", "[", "ii", "]"}], "+", "tempex"}], ",", 
               RowBox[{"alist", "[", 
                RowBox[{"[", "ii", "]"}], "]"}]}], "]"}], "]"}], "*", 
            RowBox[{"alist", "[", 
             RowBox[{"[", "ii", "]"}], "]"}]}]}], ",", 
          RowBox[{"{", 
           RowBox[{"ii", ",", 
            RowBox[{"Length", "[", "alist", "]"}]}], "}"}]}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"jj", ",", 
         RowBox[{"Length", "[", 
          SubscriptBox["expressiont", "5"], "]"}]}], "}"}]}], "]"}]}], 
    "]"}]}], "]"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"loopresult3a", "=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{"resTG4a", "[", "ii", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"ii", ",", 
       RowBox[{"Length", "[", "alist", "]"}]}], "}"}]}], "]"}]}], 
  ";"}]], "Input"],

Cell[BoxData[
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{"Do", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"resTG4b", "[", "ii", "]"}], "=", "0"}], ",", 
     RowBox[{"{", 
      RowBox[{"ii", ",", 
       RowBox[{"Length", "[", "blist", "]"}]}], "}"}]}], "]"}], ";", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"particleorder", ">", "4"}], ",", 
     RowBox[{"Do", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"tempex", "=", 
         RowBox[{"Cchange", "[", 
          RowBox[{"Border", "[", 
           RowBox[{"replacements", "[", 
            RowBox[{"transform", "[", 
             RowBox[{"ReplaceAll", "[", 
              RowBox[{
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{"stcheck", "==", "0"}], ",", 
                 RowBox[{
                  SubscriptBox["expressiont", "5"], "[", 
                  RowBox[{"[", "jj", "]"}], "]"}], ",", 
                 RowBox[{
                  RowBox[{
                   SubscriptBox["expressiont", "21"], "[", 
                   RowBox[{"[", "jj", "]"}], "]"}], "+", 
                  RowBox[{
                   SubscriptBox["expressiont", "25"], "[", 
                   RowBox[{"[", "jj", "]"}], "]"}]}]}], "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"TGG4", "\[Rule]", "TG4"}], "}"}]}], "]"}], "]"}], 
            "]"}], "]"}], "]"}]}], ";", 
        RowBox[{"Do", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"resTG4b", "[", "ii", "]"}], "=", 
           RowBox[{
            RowBox[{"Simplify", "[", 
             RowBox[{"Coefficient", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"resTG4b", "[", "ii", "]"}], "+", "tempex"}], ",", 
               RowBox[{"blist", "[", 
                RowBox[{"[", "ii", "]"}], "]"}]}], "]"}], "]"}], "*", 
            RowBox[{"blist", "[", 
             RowBox[{"[", "ii", "]"}], "]"}]}]}], ",", 
          RowBox[{"{", 
           RowBox[{"ii", ",", 
            RowBox[{"Length", "[", "blist", "]"}]}], "}"}]}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"jj", ",", 
         RowBox[{"Length", "[", 
          SubscriptBox["expressiont", "5"], "]"}]}], "}"}]}], "]"}]}], 
    "]"}]}], "]"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"loopresult3b", "=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{"resTG4b", "[", "ii", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"ii", ",", 
       RowBox[{"Length", "[", "blist", "]"}]}], "}"}]}], "]"}]}], 
  ";"}]], "Input"],

Cell[BoxData[
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{"Do", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"resTG4c", "[", "ii", "]"}], "=", "0"}], ",", 
     RowBox[{"{", 
      RowBox[{"ii", ",", 
       RowBox[{"Length", "[", 
        SubscriptBox["rtorderedClist", "1"], "]"}]}], "}"}]}], "]"}], ";", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"particleorder", ">", "4"}], ",", 
     RowBox[{"Do", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"tempex", "=", 
         RowBox[{"Cchange", "[", 
          RowBox[{"Border", "[", 
           RowBox[{"replacements", "[", 
            RowBox[{"transform", "[", 
             RowBox[{"ReplaceAll", "[", 
              RowBox[{
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{"stcheck", "==", "0"}], ",", 
                 RowBox[{
                  SubscriptBox["expressiont", "5"], "[", 
                  RowBox[{"[", "jj", "]"}], "]"}], ",", 
                 RowBox[{
                  RowBox[{
                   SubscriptBox["expressiont", "21"], "[", 
                   RowBox[{"[", "jj", "]"}], "]"}], "+", 
                  RowBox[{
                   SubscriptBox["expressiont", "25"], "[", 
                   RowBox[{"[", "jj", "]"}], "]"}]}]}], "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"TGG4", "\[Rule]", "TG4"}], "}"}]}], "]"}], "]"}], 
            "]"}], "]"}], "]"}]}], ";", 
        RowBox[{"Do", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"resTG4c", "[", "ii", "]"}], "=", 
           RowBox[{
            RowBox[{"Simplify", "[", 
             RowBox[{"Sum", "[", 
              RowBox[{
               RowBox[{"Coefficient", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"resTG4c", "[", "ii", "]"}], "+", "tempex"}], ",", 
                 RowBox[{
                  SubscriptBox["rtorderedClist", "kk"], "[", 
                  RowBox[{"[", "ii", "]"}], "]"}]}], "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"kk", ",", "6"}], "}"}]}], "]"}], "]"}], "*", 
            RowBox[{
             SubscriptBox["rtorderedClist", "1"], "[", 
             RowBox[{"[", "ii", "]"}], "]"}]}]}], ",", 
          RowBox[{"{", 
           RowBox[{"ii", ",", 
            RowBox[{"Length", "[", 
             SubscriptBox["rtorderedClist", "1"], "]"}]}], "}"}]}], "]"}]}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"jj", ",", 
         RowBox[{"Length", "[", 
          SubscriptBox["expressiont", "5"], "]"}]}], "}"}]}], "]"}]}], 
    "]"}]}], "]"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"loopresult3c", "=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{"resTG4c", "[", "ii", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"ii", ",", 
       RowBox[{"Length", "[", 
        SubscriptBox["rtorderedClist", "1"], "]"}]}], "}"}]}], "]"}]}], 
  ";"}]], "Input"],

Cell[BoxData[
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{"resTG4poly", "=", "0"}], ";", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"particleorder", ">", "4"}], ",", 
     RowBox[{"Do", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"tempex", "=", 
         RowBox[{"replacements", "[", 
          RowBox[{"transform", "[", 
           RowBox[{"ReplaceAll", "[", 
            RowBox[{
             RowBox[{"ReplaceAll", "[", 
              RowBox[{
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{"stcheck", "==", "0"}], ",", 
                 RowBox[{
                  SubscriptBox["expressiont", "5"], "[", 
                  RowBox[{"[", "jj", "]"}], "]"}], ",", 
                 RowBox[{
                  RowBox[{
                   SubscriptBox["expressiont", "21"], "[", 
                   RowBox[{"[", "jj", "]"}], "]"}], "+", 
                  RowBox[{
                   SubscriptBox["expressiont", "25"], "[", 
                   RowBox[{"[", "jj", "]"}], "]"}]}]}], "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"TGG4", "\[Rule]", "TG4"}], "}"}]}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{
                RowBox[{
                 OverscriptBox["A", "_"], "[", "__", "]"}], "\[Rule]", "0"}], 
               ",", 
               RowBox[{
                RowBox[{
                 OverscriptBox["B", "_"], "[", "__", "]"}], "\[Rule]", "0"}], 
               ",", 
               RowBox[{
                RowBox[{"C", "[", "__", "]"}], "\[Rule]", "0"}]}], "}"}]}], 
            "]"}], "]"}], "]"}]}], ";", 
        RowBox[{"resTG4poly", "=", 
         RowBox[{"Simplify", "[", 
          RowBox[{"resTG4poly", "+", 
           RowBox[{"Expand", "[", "tempex", "]"}]}], "]"}]}]}], ",", 
       RowBox[{"{", 
        RowBox[{"jj", ",", 
         RowBox[{"Length", "[", 
          SubscriptBox["expressiont", "5"], "]"}]}], "}"}]}], "]"}]}], 
    "]"}]}], "]"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"loopresult3poly", "=", "resTG4poly"}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"loopresult", "=", 
   RowBox[{"ReplaceAll", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"simp2", "[", 
          RowBox[{"etakorr", "[", 
           RowBox[{"Coefficient", "[", 
            RowBox[{
             RowBox[{
             "loopresult1a", "+", "loopresult2a", "+", "loopresult3a"}], ",", 
             RowBox[{"alist", "[", 
              RowBox[{"[", "ii", "]"}], "]"}]}], "]"}], "]"}], "]"}], "*", 
         RowBox[{"alist", "[", 
          RowBox[{"[", "ii", "]"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"ii", ",", 
          RowBox[{"Length", "[", "alist", "]"}]}], "}"}]}], "]"}], "+", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Simplify", "[", 
          RowBox[{"etakorr", "[", 
           RowBox[{"Coefficient", "[", 
            RowBox[{
             RowBox[{
             "loopresult1b", "+", "loopresult2b", "+", "loopresult3b"}], ",", 
             RowBox[{"blist", "[", 
              RowBox[{"[", "ii", "]"}], "]"}]}], "]"}], "]"}], "]"}], "*", 
         RowBox[{"blist", "[", 
          RowBox[{"[", "ii", "]"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"ii", ",", 
          RowBox[{"Length", "[", "blist", "]"}]}], "}"}]}], "]"}], "+", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Simplify", "[", 
          RowBox[{"etakorr", "[", 
           RowBox[{"Coefficient", "[", 
            RowBox[{
             RowBox[{"loopresult2c", "+", "loopresult3c"}], ",", 
             RowBox[{
              SubscriptBox["rtorderedClist", "1"], "[", 
              RowBox[{"[", "ii", "]"}], "]"}]}], "]"}], "]"}], "]"}], "*", 
         RowBox[{"ckorr", "[", 
          RowBox[{
           SubscriptBox["rtorderedClist", "1"], "[", 
           RowBox[{"[", "ii", "]"}], "]"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"ii", ",", 
          RowBox[{"Length", "[", 
           SubscriptBox["rtorderedClist", "1"], "]"}]}], "}"}]}], "]"}], "+", 
      RowBox[{"simp2", "[", 
       RowBox[{"etakorr", "[", 
        RowBox[{
        "loopresult1poly", "+", "loopresult2poly", "+", "loopresult3poly"}], 
        "]"}], "]"}], "+", "endexp"}], ",", 
     RowBox[{"{", 
      RowBox[{"F", "\[Rule]", 
       SubscriptBox["F", "\[Pi]"]}], "}"}]}], "]"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"result", "=", 
   RowBox[{"normalization", "[", 
    RowBox[{"treeresult2temp", "+", "treeresult4temp", "+", "loopresult"}], 
    "]"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"title", "=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"onlyloops", "\[Equal]", "1"}], ",", "\"\<Loop amplitude:\>\"", 
     ",", "\"\<Complete amplitude to 0(p^4):\>\"", ",", 
     "\"\<Complete amplitude to 0(p^4):\>\""}], "]"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{"output", "[", "result", "]"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"NotebookClose", "[", "notesub", "]"}], ";"}]], "Input"]
},
WindowSize->{889, 581},
WindowMargins->{{49, Automatic}, {34, Automatic}},
PrintingOptions->{"PrintCellBrackets"->False,
"PrintMultipleHorizontalPages"->False,
"PrintRegistrationMarks"->True,
"PrintingMargins"->{{34.125, 54}, {57.8125, 72}}},
FrontEndVersion->"7.0 for Linux x86 (32-bit) (November 10, 2008)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[545, 20, 136, 3, 32, "Input"],
Cell[684, 25, 112, 3, 32, "Input"],
Cell[799, 30, 485, 15, 32, "Input"],
Cell[1287, 47, 514, 14, 32, "Input"],
Cell[1804, 63, 399, 11, 55, "Input"],
Cell[2206, 76, 1667, 50, 77, "Input"],
Cell[3876, 128, 2346, 69, 165, "Input"],
Cell[6225, 199, 560, 17, 55, "Input"],
Cell[6788, 218, 816, 24, 55, "Input"],
Cell[7607, 244, 535, 16, 32, "Input"],
Cell[8145, 262, 1070, 31, 77, "Input"],
Cell[9218, 295, 596, 17, 55, "Input"],
Cell[9817, 314, 674, 20, 99, "Input"],
Cell[10494, 336, 579, 17, 55, "Input"],
Cell[11076, 355, 599, 19, 55, "Input"],
Cell[11678, 376, 88, 2, 32, "Input"],
Cell[11769, 380, 393, 11, 32, "Input"],
Cell[12165, 393, 1260, 37, 55, "Input"],
Cell[13428, 432, 362, 10, 32, "Input"],
Cell[13793, 444, 71, 1, 32, "Input"],
Cell[13867, 447, 86, 2, 32, "Input"],
Cell[13956, 451, 91, 2, 32, "Input"],
Cell[14050, 455, 88, 2, 32, "Input"],
Cell[14141, 459, 144, 5, 32, "Input"],
Cell[14288, 466, 91, 2, 32, "Input"],
Cell[14382, 470, 403, 13, 32, "Input"],
Cell[14788, 485, 95, 2, 32, "Input"],
Cell[14886, 489, 91, 2, 32, "Input"],
Cell[14980, 493, 88, 2, 32, "Input"],
Cell[15071, 497, 2090, 59, 194, "Input"],
Cell[17164, 558, 235, 7, 32, "Input"],
Cell[17402, 567, 398, 9, 55, "Input"],
Cell[CellGroupData[{
Cell[17825, 580, 383, 12, 32, "Input"],
Cell[18211, 594, 87, 2, 31, "Output"]
}, Open  ]],
Cell[18313, 599, 83, 2, 32, "Input"],
Cell[18399, 603, 263, 6, 32, "Input"],
Cell[18665, 611, 477, 13, 77, "Input"],
Cell[19145, 626, 482, 16, 32, "Input"],
Cell[19630, 644, 364, 11, 32, "Input"],
Cell[19997, 657, 977, 27, 55, "Input"],
Cell[20977, 686, 2884, 87, 144, "Input"],
Cell[23864, 775, 220, 6, 32, "Input"],
Cell[24087, 783, 918, 27, 77, "Input"],
Cell[25008, 812, 4879, 173, 99, "Input"],
Cell[29890, 987, 779, 24, 87, "Input"],
Cell[30672, 1013, 515, 16, 57, "Input"],
Cell[31190, 1031, 1519, 52, 32, "Input"],
Cell[32712, 1085, 458, 15, 57, "Input"],
Cell[33173, 1102, 477, 15, 57, "Input"],
Cell[33653, 1119, 2124, 73, 55, "Input"],
Cell[35780, 1194, 566, 18, 55, "Input"],
Cell[36349, 1214, 591, 18, 55, "Input"],
Cell[36943, 1234, 1519, 52, 32, "Input"],
Cell[38465, 1288, 301, 9, 32, "Input"],
Cell[38769, 1299, 595, 18, 55, "Input"],
Cell[39367, 1319, 1753, 50, 154, "Input"],
Cell[41123, 1371, 1451, 50, 32, "Input"],
Cell[42577, 1423, 207, 6, 32, "Input"],
Cell[42787, 1431, 615, 17, 55, "Input"],
Cell[43405, 1450, 1040, 27, 77, "Input"],
Cell[44448, 1479, 881, 29, 32, "Input"],
Cell[45332, 1510, 4263, 126, 165, "Input"],
Cell[49598, 1638, 527, 16, 32, "Input"],
Cell[50128, 1656, 730, 23, 56, "Input"],
Cell[50861, 1681, 768, 21, 55, "Input"],
Cell[51632, 1704, 3032, 86, 165, "Input"],
Cell[54667, 1792, 505, 16, 32, "Input"],
Cell[55175, 1810, 737, 23, 55, "Input"],
Cell[55915, 1835, 563, 17, 32, "Input"],
Cell[56481, 1854, 2899, 80, 231, "Input"],
Cell[59383, 1936, 614, 19, 32, "Input"],
Cell[60000, 1957, 3976, 90, 275, "Input"],
Cell[63979, 2049, 1058, 32, 55, "Input"],
Cell[65040, 2083, 7612, 183, 341, "Input"],
Cell[72655, 2268, 798, 17, 77, "Input"],
Cell[73456, 2287, 610, 20, 32, "Input"],
Cell[74069, 2309, 1333, 43, 55, "Input"],
Cell[75405, 2354, 220, 6, 32, "Input"],
Cell[75628, 2362, 496, 15, 32, "Input"],
Cell[76127, 2379, 407, 12, 32, "Input"],
Cell[76537, 2393, 652, 20, 55, "Input"],
Cell[77192, 2415, 3230, 87, 209, "Input"],
Cell[80425, 2504, 355, 11, 34, "Input"],
Cell[80783, 2517, 532, 17, 34, "Input"],
Cell[81318, 2536, 668, 22, 34, "Input"],
Cell[81989, 2560, 562, 18, 34, "Input"],
Cell[82554, 2580, 720, 23, 34, "Input"],
Cell[83277, 2605, 856, 28, 56, "Input"],
Cell[84136, 2635, 3899, 109, 187, "Input"],
Cell[88038, 2746, 4867, 135, 209, "Input"],
Cell[92908, 2883, 856, 23, 77, "Input"],
Cell[93767, 2908, 9959, 265, 475, "Input"],
Cell[103729, 3175, 1654, 45, 77, "Input"],
Cell[105386, 3222, 1215, 34, 99, "Input"],
Cell[106604, 3258, 553, 17, 32, "Input"],
Cell[107160, 3277, 883, 24, 55, "Input"],
Cell[108046, 3303, 9122, 242, 431, "Input"],
Cell[117171, 3547, 651, 18, 55, "Input"],
Cell[117825, 3567, 1336, 42, 77, "Input"],
Cell[119164, 3611, 935, 29, 55, "Input"],
Cell[120102, 3642, 446, 13, 32, "Input"],
Cell[120551, 3657, 555, 17, 32, "Input"],
Cell[121109, 3676, 4367, 113, 326, "Input"],
Cell[125479, 3791, 642, 19, 32, "Input"],
Cell[126124, 3812, 1072, 32, 77, "Input"],
Cell[127199, 3846, 642, 19, 32, "Input"],
Cell[127844, 3867, 1744, 49, 143, "Input"],
Cell[129591, 3918, 1020, 30, 77, "Input"],
Cell[130614, 3950, 2428, 71, 165, "Input"],
Cell[133045, 4023, 600, 18, 32, "Input"],
Cell[133648, 4043, 488, 15, 32, "Input"],
Cell[134139, 4060, 539, 17, 32, "Input"],
Cell[134681, 4079, 1953, 51, 216, "Input"],
Cell[136637, 4132, 523, 16, 32, "Input"],
Cell[137163, 4150, 1019, 31, 77, "Input"],
Cell[138185, 4183, 565, 17, 32, "Input"],
Cell[138753, 4202, 975, 30, 32, "Input"],
Cell[139731, 4234, 642, 20, 32, "Input"],
Cell[140376, 4256, 1029, 30, 77, "Input"],
Cell[141408, 4288, 528, 16, 32, "Input"],
Cell[141939, 4306, 1239, 34, 99, "Input"],
Cell[143181, 4342, 6100, 235, 55, "Input"],
Cell[149284, 4579, 1481, 39, 121, "Input"],
Cell[150768, 4620, 1083, 34, 55, "Input"],
Cell[151854, 4656, 1332, 36, 165, "Input"],
Cell[153189, 4694, 1548, 41, 187, "Input"],
Cell[154740, 4737, 1166, 39, 32, "Input"],
Cell[155909, 4778, 276, 8, 32, "Input"],
Cell[156188, 4788, 1062, 30, 99, "Input"],
Cell[157253, 4820, 552, 17, 32, "Input"],
Cell[157808, 4839, 248, 7, 32, "Input"],
Cell[158059, 4848, 51, 1, 32, "Input"],
Cell[158113, 4851, 748, 21, 55, "Input"],
Cell[158864, 4874, 2798, 73, 209, "Input"],
Cell[161665, 4949, 890, 28, 77, "Input"],
Cell[162558, 4979, 198, 6, 32, "Input"],
Cell[162759, 4987, 650, 20, 32, "Input"],
Cell[163412, 5009, 166, 4, 32, "Input"],
Cell[163581, 5015, 822, 25, 55, "Input"],
Cell[164406, 5042, 537, 17, 32, "Input"],
Cell[164946, 5061, 212, 6, 32, "Input"],
Cell[165161, 5069, 624, 19, 55, "Input"],
Cell[165788, 5090, 1048, 31, 99, "Input"],
Cell[166839, 5123, 616, 17, 55, "Input"],
Cell[167458, 5142, 1885, 56, 105, "Input"],
Cell[169346, 5200, 566, 17, 32, "Input"],
Cell[169915, 5219, 315, 9, 32, "Input"],
Cell[170233, 5230, 536, 16, 32, "Input"],
Cell[170772, 5248, 1530, 44, 121, "Input"],
Cell[172305, 5294, 51, 1, 32, "Input"],
Cell[172359, 5297, 708, 19, 55, "Input"],
Cell[173070, 5318, 2164, 59, 187, "Input"],
Cell[175237, 5379, 923, 30, 55, "Input"],
Cell[176163, 5411, 5405, 141, 346, "Input"],
Cell[181571, 5554, 5409, 141, 346, "Input"],
Cell[186983, 5697, 1452, 35, 77, "Input"],
Cell[188438, 5734, 1516, 42, 99, "Input"],
Cell[189957, 5778, 846, 27, 55, "Input"],
Cell[190806, 5807, 1217, 40, 55, "Input"],
Cell[192026, 5849, 568, 18, 57, "Input"],
Cell[192597, 5869, 1178, 39, 32, "Input"],
Cell[193778, 5910, 301, 9, 32, "Input"],
Cell[194082, 5921, 512, 17, 32, "Input"],
Cell[194597, 5940, 4287, 101, 292, "Input"],
Cell[198887, 6043, 614, 19, 32, "Input"],
Cell[199504, 6064, 7916, 194, 336, "Input"],
Cell[207423, 6260, 1227, 42, 32, "Input"],
Cell[208653, 6304, 6973, 155, 350, "Input"],
Cell[215629, 6461, 580, 16, 55, "Input"],
Cell[216212, 6479, 3358, 88, 233, "Input"],
Cell[219573, 6569, 591, 17, 55, "Input"],
Cell[220167, 6588, 468, 15, 32, "Input"],
Cell[220638, 6605, 512, 17, 32, "Input"],
Cell[221153, 6624, 557, 18, 54, "Input"],
Cell[221713, 6644, 236, 5, 32, "Input"],
Cell[221952, 6651, 344, 11, 32, "Input"],
Cell[222299, 6664, 695, 20, 55, "Input"],
Cell[222997, 6686, 788, 24, 55, "Input"],
Cell[223788, 6712, 999, 31, 55, "Input"],
Cell[224790, 6745, 939, 30, 55, "Input"],
Cell[225732, 6777, 1493, 41, 99, "Input"],
Cell[227228, 6820, 564, 16, 32, "Input"],
Cell[227795, 6838, 4608, 114, 209, "Input"],
Cell[232406, 6954, 564, 16, 55, "Input"],
Cell[232973, 6972, 1893, 48, 210, "Input"],
Cell[234869, 7022, 1088, 31, 99, "Input"],
Cell[235960, 7055, 724, 21, 79, "Input"],
Cell[236687, 7078, 51, 1, 32, "Input"],
Cell[236741, 7081, 93, 2, 32, "Input"],
Cell[236837, 7085, 1019, 29, 99, "Input"],
Cell[237859, 7116, 279, 9, 40, "Input"],
Cell[238141, 7127, 281, 6, 32, "Input"],
Cell[238425, 7135, 152, 4, 32, "Input"],
Cell[238580, 7141, 304, 6, 55, "Input"],
Cell[238887, 7149, 348, 10, 32, "Input"],
Cell[239238, 7161, 324, 6, 55, "Input"],
Cell[239565, 7169, 120, 3, 32, "Input"],
Cell[239688, 7174, 69, 1, 32, "Input"],
Cell[239760, 7177, 368, 7, 55, "Input"],
Cell[240131, 7186, 136, 4, 32, "Input"],
Cell[240270, 7192, 266, 8, 55, "Input"],
Cell[240539, 7202, 424, 14, 55, "Input"],
Cell[240966, 7218, 424, 14, 55, "Input"],
Cell[241393, 7234, 488, 16, 55, "Input"],
Cell[241884, 7252, 489, 16, 55, "Input"],
Cell[242376, 7270, 489, 16, 55, "Input"],
Cell[242868, 7288, 136, 4, 32, "Input"],
Cell[243007, 7294, 287, 9, 55, "Input"],
Cell[243297, 7305, 479, 16, 55, "Input"],
Cell[243779, 7323, 479, 16, 55, "Input"],
Cell[244261, 7341, 548, 18, 55, "Input"],
Cell[244812, 7361, 544, 18, 55, "Input"],
Cell[245359, 7381, 544, 18, 55, "Input"],
Cell[245906, 7401, 156, 5, 32, "Input"],
Cell[246065, 7408, 156, 5, 32, "Input"],
Cell[246224, 7415, 156, 5, 32, "Input"],
Cell[246383, 7422, 156, 5, 32, "Input"],
Cell[246542, 7429, 156, 5, 32, "Input"],
Cell[246701, 7436, 156, 5, 32, "Input"],
Cell[246860, 7443, 221, 7, 32, "Input"],
Cell[247084, 7452, 239, 5, 32, "Input"],
Cell[247326, 7459, 353, 12, 32, "Input"],
Cell[247682, 7473, 2471, 80, 55, "Input"],
Cell[250156, 7555, 1591, 55, 115, "Input"],
Cell[251750, 7612, 5972, 185, 322, "Input"],
Cell[257725, 7799, 12202, 353, 475, "Input"],
Cell[269930, 8154, 553, 17, 32, "Input"],
Cell[270486, 8173, 593, 20, 54, "Input"],
Cell[271082, 8195, 687, 19, 55, "Input"],
Cell[271772, 8216, 1213, 40, 105, "Input"],
Cell[272988, 8258, 641, 21, 32, "Input"],
Cell[273632, 8281, 402, 13, 32, "Input"],
Cell[274037, 8296, 189, 5, 32, "Input"],
Cell[274229, 8303, 459, 15, 32, "Input"],
Cell[274691, 8320, 279, 6, 32, "Input"],
Cell[274973, 8328, 171, 5, 32, "Input"],
Cell[275147, 8335, 846, 28, 32, "Input"],
Cell[275996, 8365, 519, 16, 32, "Input"],
Cell[276518, 8383, 151, 4, 32, "Input"],
Cell[276672, 8389, 851, 29, 32, "Input"],
Cell[277526, 8420, 215, 7, 32, "Input"],
Cell[277744, 8429, 329, 11, 32, "Input"],
Cell[278076, 8442, 954, 30, 55, "Input"],
Cell[279033, 8474, 819, 25, 55, "Input"],
Cell[279855, 8501, 819, 25, 55, "Input"],
Cell[280677, 8528, 198, 5, 32, "Input"],
Cell[280878, 8535, 579, 19, 32, "Input"],
Cell[281460, 8556, 87, 2, 32, "Input"],
Cell[281550, 8560, 111, 3, 32, "Input"],
Cell[281664, 8565, 227, 5, 32, "Input"],
Cell[281894, 8572, 678, 21, 32, "Input"],
Cell[282575, 8595, 486, 16, 32, "Input"],
Cell[283064, 8613, 183, 6, 32, "Input"],
Cell[283250, 8621, 491, 16, 32, "Input"],
Cell[283744, 8639, 184, 6, 32, "Input"],
Cell[283931, 8647, 332, 6, 55, "Input"],
Cell[284266, 8655, 60, 1, 32, "Input"],
Cell[284329, 8658, 307, 10, 32, "Input"],
Cell[284639, 8670, 60, 1, 32, "Input"],
Cell[284702, 8673, 307, 10, 32, "Input"],
Cell[285012, 8685, 387, 9, 55, "Input"],
Cell[285402, 8696, 60, 1, 32, "Input"],
Cell[285465, 8699, 706, 21, 55, "Input"],
Cell[286174, 8722, 60, 1, 32, "Input"],
Cell[286237, 8725, 706, 21, 55, "Input"],
Cell[286946, 8748, 51, 1, 32, "Input"],
Cell[287000, 8751, 518, 17, 32, "Input"],
Cell[287521, 8770, 481, 14, 32, "Input"],
Cell[288005, 8786, 1315, 44, 55, "Input"],
Cell[289323, 8832, 482, 14, 32, "Input"],
Cell[289808, 8848, 311, 6, 55, "Input"],
Cell[290122, 8856, 424, 14, 41, "Input"],
Cell[290549, 8872, 191, 5, 32, "Input"],
Cell[290743, 8879, 580, 17, 55, "Input"],
Cell[291326, 8898, 571, 17, 55, "Input"],
Cell[291900, 8917, 423, 14, 34, "Input"],
Cell[292326, 8933, 426, 14, 34, "Input"],
Cell[292755, 8949, 329, 10, 34, "Input"],
Cell[293087, 8961, 580, 17, 32, "Input"],
Cell[293670, 8980, 2158, 61, 162, "Input"],
Cell[295831, 9043, 638, 19, 55, "Input"],
Cell[296472, 9064, 4941, 126, 341, "Input"],
Cell[301416, 9192, 1663, 44, 99, "Input"],
Cell[303082, 9238, 10176, 279, 443, "Input"],
Cell[313261, 9519, 754, 20, 55, "Input"],
Cell[314018, 9541, 32483, 890, 1256, "Input"],
Cell[346504, 10433, 468, 12, 32, "Input"],
Cell[346975, 10447, 369, 12, 32, "Input"],
Cell[347347, 10461, 369, 12, 32, "Input"],
Cell[347719, 10475, 511, 15, 32, "Input"],
Cell[348233, 10492, 280, 9, 32, "Input"],
Cell[348516, 10503, 284, 6, 32, "Input"],
Cell[348803, 10511, 188, 6, 34, "Input"],
Cell[348994, 10519, 188, 6, 34, "Input"],
Cell[349185, 10527, 188, 6, 34, "Input"],
Cell[349376, 10535, 693, 20, 55, "Input"],
Cell[350072, 10557, 23825, 596, 1006, "Input"],
Cell[373900, 11155, 27208, 669, 947, "Input"],
Cell[401111, 11826, 770, 23, 55, "Input"],
Cell[401884, 11851, 4089, 100, 588, "Input"],
Cell[405976, 11953, 389, 11, 55, "Input"],
Cell[406368, 11966, 245, 5, 32, "Input"],
Cell[406616, 11973, 210, 7, 32, "Input"],
Cell[406829, 11982, 1068, 34, 58, "Input"],
Cell[407900, 12018, 412, 13, 34, "Input"],
Cell[408315, 12033, 270, 8, 32, "Input"],
Cell[408588, 12043, 141, 4, 32, "Input"],
Cell[408732, 12049, 2987, 95, 150, "Input"],
Cell[411722, 12146, 337, 6, 55, "Input"],
Cell[412062, 12154, 1955, 53, 273, "Input"],
Cell[414020, 12209, 3548, 94, 236, "Input"],
Cell[417571, 12305, 3297, 87, 265, "Input"],
Cell[420871, 12394, 2808, 70, 381, "Input"],
Cell[423682, 12466, 311, 8, 32, "Input"],
Cell[423996, 12476, 314, 8, 32, "Input"],
Cell[424313, 12486, 4246, 103, 406, "Input"],
Cell[428562, 12591, 443, 8, 55, "Input"],
Cell[429008, 12601, 109, 3, 32, "Input"],
Cell[429120, 12606, 137, 5, 34, "Input"],
Cell[429260, 12613, 163, 6, 39, "Input"],
Cell[429426, 12621, 51, 1, 32, "Input"],
Cell[429480, 12624, 427, 9, 55, "Input"],
Cell[429910, 12635, 1113, 32, 127, "Input"],
Cell[431026, 12669, 206, 5, 32, "Input"],
Cell[431235, 12676, 2228, 61, 143, "Input"],
Cell[433466, 12739, 700, 18, 55, "Input"],
Cell[434169, 12759, 209, 6, 32, "Input"],
Cell[434381, 12767, 261, 8, 32, "Input"],
Cell[434645, 12777, 927, 26, 77, "Input"],
Cell[435575, 12805, 548, 15, 55, "Input"],
Cell[436126, 12822, 266, 7, 32, "Input"],
Cell[436395, 12831, 524, 11, 77, "Input"],
Cell[436922, 12844, 145, 4, 32, "Input"],
Cell[437070, 12850, 915, 29, 135, "Input"],
Cell[437988, 12881, 295, 5, 32, "Input"],
Cell[438286, 12888, 11421, 281, 496, "Input"],
Cell[449710, 13171, 188, 6, 32, "Input"],
Cell[449901, 13179, 329, 8, 55, "Input"],
Cell[450233, 13189, 4866, 121, 275, "Input"],
Cell[455102, 13312, 2655, 66, 209, "Input"],
Cell[457760, 13380, 907, 25, 99, "Input"],
Cell[458670, 13407, 2187, 57, 187, "Input"],
Cell[460860, 13466, 2174, 57, 331, "Input"],
Cell[463037, 13525, 743, 22, 77, "Input"],
Cell[463783, 13549, 345, 7, 55, "Input"],
Cell[464131, 13558, 526, 15, 32, "Input"],
Cell[464660, 13575, 526, 15, 32, "Input"],
Cell[465189, 13592, 176, 5, 32, "Input"],
Cell[465368, 13599, 670, 19, 55, "Input"],
Cell[466041, 13620, 450, 13, 55, "Input"],
Cell[466494, 13635, 275, 7, 32, "Input"],
Cell[466772, 13644, 4589, 105, 385, "Input"],
Cell[471364, 13751, 1564, 45, 99, "Input"],
Cell[472931, 13798, 889, 26, 77, "Input"],
Cell[473823, 13826, 513, 15, 32, "Input"],
Cell[474339, 13843, 132, 3, 32, "Input"],
Cell[474474, 13848, 178, 5, 32, "Input"],
Cell[474655, 13855, 417, 11, 77, "Input"],
Cell[475075, 13868, 149, 4, 32, "Input"],
Cell[475227, 13874, 51, 1, 31, "Input"],
Cell[475281, 13877, 387, 9, 31, "Input"],
Cell[475671, 13888, 339, 12, 52, "Input"],
Cell[476013, 13902, 339, 12, 52, "Input"],
Cell[476355, 13916, 154, 5, 31, "Input"],
Cell[476512, 13923, 339, 12, 52, "Input"],
Cell[476854, 13937, 339, 12, 52, "Input"],
Cell[477196, 13951, 339, 12, 52, "Input"],
Cell[477538, 13965, 339, 12, 52, "Input"],
Cell[477880, 13979, 154, 5, 31, "Input"],
Cell[478037, 13986, 159, 4, 31, "Input"],
Cell[478199, 13992, 1201, 36, 52, "Input"],
Cell[479403, 14030, 676, 21, 47, "Input"],
Cell[480082, 14053, 1174, 37, 103, "Input"],
Cell[481259, 14092, 2395, 70, 175, "Input"],
Cell[483657, 14164, 819, 25, 67, "Input"],
Cell[484479, 14191, 711, 22, 47, "Input"],
Cell[485193, 14215, 525, 16, 47, "Input"],
Cell[485721, 14233, 292, 6, 31, "Input"],
Cell[486016, 14241, 714, 26, 47, "Input"],
Cell[486733, 14269, 727, 24, 47, "Input"],
Cell[487463, 14295, 804, 27, 47, "Input"],
Cell[488270, 14324, 430, 13, 31, "Input"],
Cell[488703, 14339, 369, 12, 31, "Input"],
Cell[489075, 14353, 369, 12, 31, "Input"],
Cell[489447, 14367, 369, 12, 31, "Input"],
Cell[489819, 14381, 369, 12, 31, "Input"],
Cell[490191, 14395, 369, 12, 31, "Input"],
Cell[490563, 14409, 3433, 130, 31, "Input"],
Cell[493999, 14541, 241, 7, 31, "Input"],
Cell[494243, 14550, 652, 20, 67, "Input"],
Cell[494898, 14572, 210, 6, 31, "Input"],
Cell[495111, 14580, 2745, 86, 112, "Input"],
Cell[497859, 14668, 3770, 114, 182, "Input"],
Cell[501632, 14784, 1812, 56, 103, "Input"],
Cell[503447, 14842, 398, 11, 31, "Input"],
Cell[503848, 14855, 3556, 108, 175, "Input"],
Cell[507407, 14965, 1211, 30, 52, "Input"],
Cell[508621, 14997, 115, 3, 31, "Input"],
Cell[508739, 15002, 755, 24, 47, "Input"],
Cell[509497, 15028, 117, 3, 31, "Input"],
Cell[509617, 15033, 1214, 36, 72, "Input"],
Cell[510834, 15071, 1216, 36, 72, "Input"],
Cell[512053, 15109, 6802, 189, 315, "Input"],
Cell[518858, 15300, 13310, 374, 592, "Input"],
Cell[532171, 15676, 1659, 44, 108, "Input"],
Cell[533833, 15722, 3102, 70, 208, "Input"],
Cell[536938, 15794, 2547, 64, 148, "Input"],
Cell[539488, 15860, 1330, 37, 72, "Input"],
Cell[540821, 15899, 923, 25, 72, "Input"],
Cell[541747, 15926, 1228, 31, 92, "Input"],
Cell[542978, 15959, 1338, 42, 52, "Input"],
Cell[544319, 16003, 238, 7, 31, "Input"],
Cell[544560, 16012, 238, 7, 31, "Input"],
Cell[544801, 16021, 239, 7, 31, "Input"],
Cell[545043, 16030, 51, 1, 31, "Input"],
Cell[545097, 16033, 986, 32, 52, "Input"],
Cell[546086, 16067, 2623, 69, 132, "Input"],
Cell[548712, 16138, 5584, 142, 252, "Input"],
Cell[554299, 16282, 639, 18, 31, "Input"],
Cell[554941, 16302, 404, 12, 31, "Input"],
Cell[555348, 16316, 1139, 33, 72, "Input"],
Cell[556490, 16351, 606, 16, 52, "Input"],
Cell[557099, 16369, 4498, 114, 304, "Input"],
Cell[561600, 16485, 528, 15, 52, "Input"],
Cell[562131, 16502, 2053, 56, 161, "Input"],
Cell[564187, 16560, 51, 1, 31, "Input"],
Cell[564241, 16563, 223, 5, 31, "Input"],
Cell[564467, 16570, 311, 9, 31, "Input"],
Cell[564781, 16581, 227, 5, 31, "Input"],
Cell[565011, 16588, 261, 8, 31, "Input"],
Cell[565275, 16598, 154, 4, 31, "Input"],
Cell[565432, 16604, 303, 6, 52, "Input"],
Cell[565738, 16612, 166, 5, 31, "Input"],
Cell[565907, 16619, 105, 3, 31, "Input"],
Cell[566015, 16624, 157, 4, 31, "Input"],
Cell[566175, 16630, 241, 5, 31, "Input"],
Cell[566419, 16637, 70, 1, 31, "Input"],
Cell[566492, 16640, 51, 1, 31, "Input"],
Cell[566546, 16643, 103, 2, 31, "Input"],
Cell[566652, 16647, 517, 12, 72, "Input"],
Cell[567172, 16661, 590, 18, 31, "Input"],
Cell[567765, 16681, 461, 14, 31, "Input"],
Cell[568229, 16697, 461, 14, 31, "Input"],
Cell[568693, 16713, 1923, 52, 92, "Input"],
Cell[570619, 16767, 596, 15, 72, "Input"],
Cell[571218, 16784, 558, 15, 31, "Input"],
Cell[571779, 16801, 554, 13, 72, "Input"],
Cell[572336, 16816, 752, 21, 52, "Input"],
Cell[573091, 16839, 1632, 47, 72, "Input"],
Cell[574726, 16888, 496, 14, 31, "Input"],
Cell[575225, 16904, 146, 3, 31, "Input"],
Cell[575374, 16909, 780, 24, 52, "Input"],
Cell[576157, 16935, 398, 11, 31, "Input"],
Cell[576558, 16948, 1443, 40, 121, "Input"],
Cell[578004, 16990, 517, 12, 72, "Input"],
Cell[578524, 17004, 828, 25, 52, "Input"],
Cell[579355, 17031, 1797, 47, 92, "Input"],
Cell[581155, 17080, 441, 11, 31, "Input"],
Cell[581599, 17093, 405, 11, 31, "Input"],
Cell[582007, 17106, 325, 6, 52, "Input"],
Cell[582335, 17114, 731, 20, 52, "Input"],
Cell[583069, 17136, 590, 17, 52, "Input"],
Cell[583662, 17155, 146, 3, 31, "Input"],
Cell[583811, 17160, 1132, 32, 112, "Input"],
Cell[584946, 17194, 51, 1, 31, "Input"],
Cell[585000, 17197, 247, 6, 31, "Input"],
Cell[585250, 17205, 532, 15, 31, "Input"],
Cell[585785, 17222, 2174, 57, 257, "Input"],
Cell[587962, 17281, 246, 5, 31, "Input"],
Cell[588211, 17288, 742, 22, 52, "Input"],
Cell[588956, 17312, 373, 7, 52, "Input"],
Cell[589332, 17321, 1345, 33, 168, "Input"],
Cell[590680, 17356, 1352, 33, 168, "Input"],
Cell[592035, 17391, 1221, 30, 168, "Input"],
Cell[593259, 17423, 486, 14, 33, "Input"],
Cell[593748, 17439, 486, 14, 33, "Input"],
Cell[594237, 17455, 176, 5, 31, "Input"],
Cell[594416, 17462, 670, 19, 52, "Input"],
Cell[595089, 17483, 453, 13, 31, "Input"],
Cell[595545, 17498, 242, 5, 31, "Input"],
Cell[595790, 17505, 1780, 47, 175, "Input"],
Cell[597573, 17554, 1538, 41, 175, "Input"],
Cell[599114, 17597, 1538, 41, 175, "Input"],
Cell[600655, 17640, 1538, 41, 175, "Input"],
Cell[602196, 17683, 1538, 41, 175, "Input"],
Cell[603737, 17726, 1245, 34, 175, "Input"],
Cell[604985, 17762, 2193, 58, 191, "Input"],
Cell[607181, 17822, 4253, 108, 362, "Input"],
Cell[611437, 17932, 119, 3, 31, "Input"],
Cell[611559, 17937, 114, 3, 31, "Input"],
Cell[611676, 17942, 51, 1, 31, "Input"],
Cell[611730, 17945, 237, 7, 31, "Input"],
Cell[611970, 17954, 420, 13, 31, "Input"],
Cell[612393, 17969, 500, 15, 31, "Input"],
Cell[612896, 17986, 500, 15, 31, "Input"],
Cell[613399, 18003, 1766, 49, 172, "Input"],
Cell[615168, 18054, 118, 3, 31, "Input"],
Cell[615289, 18059, 305, 10, 33, "Input"],
Cell[615597, 18071, 1178, 32, 92, "Input"],
Cell[616778, 18105, 470, 15, 31, "Input"],
Cell[617251, 18122, 51, 1, 31, "Input"],
Cell[617305, 18125, 840, 25, 52, "Input"],
Cell[618148, 18152, 840, 25, 52, "Input"],
Cell[618991, 18179, 151, 4, 31, "Input"],
Cell[619145, 18185, 151, 4, 31, "Input"],
Cell[619299, 18191, 188, 5, 31, "Input"],
Cell[619490, 18198, 188, 5, 31, "Input"],
Cell[619681, 18205, 226, 6, 31, "Input"],
Cell[619910, 18213, 847, 25, 52, "Input"],
Cell[620760, 18240, 620, 17, 52, "Input"],
Cell[621383, 18259, 705, 20, 52, "Input"],
Cell[622091, 18281, 2115, 56, 98, "Input"],
Cell[624209, 18339, 51, 1, 31, "Input"],
Cell[624263, 18342, 1325, 38, 72, "Input"],
Cell[625591, 18382, 770, 22, 74, "Input"],
Cell[626364, 18406, 3632, 86, 252, "Input"],
Cell[629999, 18494, 65, 1, 31, "Input"],
Cell[630067, 18497, 112, 3, 31, "Input"],
Cell[630182, 18502, 533, 16, 31, "Input"],
Cell[630718, 18520, 421, 13, 33, "Input"],
Cell[631142, 18535, 142, 4, 31, "Input"],
Cell[631287, 18541, 541, 15, 33, "Input"],
Cell[631831, 18558, 72, 1, 31, "Input"],
Cell[631906, 18561, 348, 10, 31, "Input"],
Cell[632257, 18573, 1113, 32, 92, "Input"],
Cell[633373, 18607, 51, 1, 31, "Input"],
Cell[633427, 18610, 568, 17, 31, "Input"],
Cell[633998, 18629, 1398, 39, 92, "Input"],
Cell[635399, 18670, 1578, 42, 112, "Input"],
Cell[636980, 18714, 638, 19, 52, "Input"],
Cell[637621, 18735, 185, 5, 31, "Input"],
Cell[637809, 18742, 185, 5, 31, "Input"],
Cell[637997, 18749, 315, 9, 31, "Input"],
Cell[638315, 18760, 1340, 39, 97, "Input"],
Cell[639658, 18801, 1061, 30, 72, "Input"],
Cell[640722, 18833, 999, 27, 72, "Input"],
Cell[641724, 18862, 3800, 91, 192, "Input"],
Cell[645527, 18955, 505, 15, 31, "Input"],
Cell[646035, 18972, 2755, 70, 172, "Input"],
Cell[648793, 19044, 891, 25, 33, "Input"],
Cell[649687, 19071, 51, 1, 31, "Input"],
Cell[649741, 19074, 828, 18, 72, "Input"],
Cell[650572, 19094, 192, 6, 31, "Input"],
Cell[650767, 19102, 1645, 51, 92, "Input"],
Cell[652415, 19155, 2691, 75, 152, "Input"],
Cell[655109, 19232, 339, 11, 31, "Input"],
Cell[655451, 19245, 1327, 40, 92, "Input"],
Cell[656781, 19287, 953, 28, 72, "Input"],
Cell[657737, 19317, 253, 8, 31, "Input"],
Cell[657993, 19327, 1835, 50, 92, "Input"],
Cell[659831, 19379, 51, 1, 31, "Input"],
Cell[659885, 19382, 202, 5, 31, "Input"],
Cell[660090, 19389, 701, 22, 52, "Input"],
Cell[660794, 19413, 694, 23, 47, "Input"],
Cell[661491, 19438, 364, 12, 47, "Input"],
Cell[661858, 19452, 7492, 220, 312, "Input"],
Cell[669353, 19674, 2368, 74, 132, "Input"],
Cell[671724, 19750, 1058, 32, 72, "Input"],
Cell[672785, 19784, 509, 16, 47, "Input"],
Cell[673297, 19802, 51, 1, 31, "Input"],
Cell[673351, 19805, 475, 15, 47, "Input"],
Cell[673829, 19822, 232, 7, 31, "Input"],
Cell[674064, 19831, 776, 26, 67, "Input"],
Cell[674843, 19859, 993, 33, 89, "Input"],
Cell[675839, 19894, 1372, 45, 89, "Input"],
Cell[677214, 19941, 665, 23, 67, "Input"],
Cell[677882, 19966, 608, 21, 67, "Input"],
Cell[678493, 19989, 351, 12, 47, "Input"],
Cell[678847, 20003, 608, 21, 67, "Input"],
Cell[679458, 20026, 348, 12, 31, "Input"],
Cell[679809, 20040, 500, 17, 31, "Input"],
Cell[680312, 20059, 858, 29, 72, "Input"],
Cell[681173, 20090, 374, 13, 31, "Input"],
Cell[681550, 20105, 479, 16, 31, "Input"],
Cell[682032, 20123, 51, 1, 31, "Input"],
Cell[682086, 20126, 2213, 65, 119, "Input"],
Cell[684302, 20193, 2010, 58, 112, "Input"],
Cell[686315, 20253, 2864, 81, 122, "Input"],
Cell[689182, 20336, 879, 29, 76, "Input"],
Cell[690064, 20367, 1430, 44, 101, "Input"],
Cell[691497, 20413, 879, 29, 76, "Input"],
Cell[692379, 20444, 904, 30, 76, "Input"],
Cell[693286, 20476, 879, 29, 76, "Input"],
Cell[694168, 20507, 904, 30, 76, "Input"],
Cell[695075, 20539, 879, 29, 76, "Input"],
Cell[695957, 20570, 51, 1, 31, "Input"],
Cell[696011, 20573, 787, 26, 67, "Input"],
Cell[696801, 20601, 1083, 36, 88, "Input"],
Cell[697887, 20639, 853, 28, 67, "Input"],
Cell[698743, 20669, 848, 28, 67, "Input"],
Cell[699594, 20699, 1331, 44, 88, "Input"],
Cell[700928, 20745, 848, 28, 67, "Input"],
Cell[701779, 20775, 827, 26, 48, "Input"],
Cell[702609, 20803, 133, 4, 31, "Input"],
Cell[702745, 20809, 635, 18, 52, "Input"],
Cell[703383, 20829, 569, 17, 52, "Input"],
Cell[703955, 20848, 519, 16, 31, "Input"],
Cell[704477, 20866, 660, 19, 33, "Input"],
Cell[705140, 20887, 902, 25, 72, "Input"],
Cell[706045, 20914, 519, 16, 31, "Input"],
Cell[706567, 20932, 519, 16, 31, "Input"],
Cell[707089, 20950, 540, 16, 33, "Input"],
Cell[707632, 20968, 768, 23, 52, "Input"],
Cell[708403, 20993, 2242, 60, 232, "Input"],
Cell[710648, 21055, 271, 9, 31, "Input"],
Cell[710922, 21066, 2242, 60, 232, "Input"],
Cell[713167, 21128, 271, 9, 31, "Input"],
Cell[713441, 21139, 2581, 69, 232, "Input"],
Cell[716025, 21210, 308, 10, 32, "Input"],
Cell[716336, 21222, 1999, 53, 231, "Input"],
Cell[718338, 21277, 90, 2, 32, "Input"],
Cell[718431, 21281, 2393, 64, 209, "Input"],
Cell[720827, 21347, 190, 5, 32, "Input"],
Cell[721020, 21354, 293, 7, 55, "Input"],
Cell[721316, 21363, 64, 1, 32, "Input"],
Cell[721383, 21366, 90, 2, 32, "Input"]
}
]
*)

(* End of internal cache information *)


==> anc/ampcalculatorsub_old.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 7.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[    748215,      21974]
NotebookOptionsPosition[    721748,      21343]
NotebookOutlinePosition[    722255,      21362]
CellTagsIndexPosition[    722212,      21359]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Subroutine", " ", "for", " ", "program", " ", "Ampcalculator"}], 
  " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"sestimebegin", "=", 
   RowBox[{"SessionTime", "[", "]"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{"If", "[", 
  RowBox[{
   RowBox[{"$VersionNumber", "<", "4."}], ",", 
   RowBox[{
    RowBox[{"Tr", "[", "ject_", "]"}], ":=", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{"ject", "[", 
       RowBox[{"[", 
        RowBox[{"ii", ",", "ii"}], "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"ii", ",", "1", ",", 
        RowBox[{"First", "[", 
         RowBox[{"Dimensions", "[", "ject", "]"}], "]"}]}], "}"}]}], 
     "]"}]}]}], "]"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"AllParticles", "=", 
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["\[Phi]", "1"], ",", 
     SubscriptBox["\[Phi]", "2"], ",", 
     SubscriptBox["\[Phi]", "3"], ",", 
     SubscriptBox["\[Phi]", "4"], ",", 
     SubscriptBox["\[Phi]", "5"], ",", 
     SubscriptBox["\[Phi]", "6"], ",", 
     SubscriptBox["\[Phi]", "7"], ",", 
     SubscriptBox["\[Phi]", "8"], ",", "\[Gamma]", ",", 
     SubscriptBox["W", "1"], ",", 
     SubscriptBox["W", "2"]}], "}"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"erroroutput", "[", "ject_", "]"}], ":=", 
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{"resnb", "=", 
     RowBox[{"NotebookCreate", "[", 
      RowBox[{"WindowSize", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"800", ",", "700"}], "}"}]}], "]"}]}], ";", 
    RowBox[{"NotebookWrite", "[", 
     RowBox[{"resnb", ",", "ject"}], "]"}], ";"}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
    RowBox[{"strangenesscheck", "[", 
     StyleBox["ject",
      FontWeight->"Plain",
      FontSlant->"Plain",
      FontTracking->"Plain",
      FontVariations->{"CompatibilityType"->0,
      "Masked"->False,
      "Outline"->False,
      "RotationAngle"->0,
      "Shadow"->False,
      "StrikeThrough"->False,
      "Underline"->False}], "]"}], " ", "and", " ", "its", " ", 
    "subfunctions", " ", 
    RowBox[{"nummeson", "[", 
     StyleBox["ject",
      FontWeight->"Plain",
      FontSlant->"Plain",
      FontTracking->"Plain",
      FontVariations->{"CompatibilityType"->0,
      "Masked"->False,
      "Outline"->False,
      "RotationAngle"->0,
      "Shadow"->False,
      "StrikeThrough"->False,
      "Underline"->False}], "]"}], " ", "and", " ", 
    RowBox[{"indizes", "[", 
     StyleBox["ject",
      FontWeight->"Plain",
      FontSlant->"Plain",
      FontTracking->"Plain",
      FontVariations->{"CompatibilityType"->0,
      "Masked"->False,
      "Outline"->False,
      "RotationAngle"->0,
      "Shadow"->False,
      "StrikeThrough"->False,
      "Underline"->False}], "]"}], " ", "check", " ", "if", " ", "the", " ", 
    "weak", " ", "part", " ", "of", " ", "the", " ", "generating", " ", 
    "functional", " ", "is", " ", 
    RowBox[{"needed", ".", " ", "Apart"}], " ", "from", " ", "that"}], ",", 
   " ", 
   RowBox[{
   "the", " ", "program", " ", "stops", " ", "if", " ", "the", " ", "process",
     " ", "is", " ", "of", " ", "order", " ", "2", " ", "or", " ", "higher", 
    " ", "in", " ", 
    RowBox[{
     SubscriptBox["G", "F"], "."}]}]}], " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"strangenesscheck", "[", "ject_", "]"}], ":=", 
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{"stlist", "=", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "0"}], "}"}]}], ";", 
    RowBox[{"wblist", "=", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "1", ",", "1"}], "}"}]}], ";", 
    RowBox[{"stp", "=", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{"stlist", "[", 
        RowBox[{"[", 
         RowBox[{
          RowBox[{"nummeson", "[", "ject", "]"}], "[", 
          RowBox[{"[", "ii", "]"}], "]"}], "]"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"ii", ",", 
         RowBox[{"Length", "[", 
          RowBox[{"nummeson", "[", "ject", "]"}], "]"}]}], "}"}]}], "]"}]}], 
    ";", 
    RowBox[{"wbp", "=", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{"wblist", "[", 
        RowBox[{"[", 
         RowBox[{
          RowBox[{"indizes", "[", "ject", "]"}], "[", 
          RowBox[{"[", "ii", "]"}], "]"}], "]"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"ii", ",", 
         RowBox[{"Length", "[", 
          RowBox[{"indizes", "[", "ject", "]"}], "]"}]}], "}"}]}], "]"}]}], 
    ";", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"wbp", ">", "1"}], ",", 
      RowBox[{
       RowBox[{
       "erroroutput", "[", 
        "\"\<Program terminated: more than one W boson is not allowed.\>\"", 
        "]"}], ";", 
       RowBox[{"Exit", "[", "]"}]}]}], "]"}], ";", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Abs", "[", "stp", "]"}], ">", "1"}], ",", 
      RowBox[{
       RowBox[{
       "erroroutput", "[", 
        "\"\<Program terminated: processes with |\[CapitalDelta]S|>1 are not \
allowed.\>\"", "]"}], ";", 
       RowBox[{"Exit", "[", "]"}]}]}], "]"}], ";", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"wbp", "\[Equal]", "1"}], ",", 
      RowBox[{"stcheck", "=", "0"}], ",", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Abs", "[", "stp", "]"}], "\[Equal]", "0"}], ",", 
        RowBox[{"stcheck", "=", "0"}], ",", 
        RowBox[{"stcheck", "=", "1"}]}], "]"}]}], "]"}]}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"nummeson", "[", "ject_", "]"}], ":=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"intern", "[", 
     RowBox[{"[", 
      RowBox[{"ii", ",", "2"}], "]"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"ii", ",", 
      RowBox[{"Length", "[", 
       RowBox[{"intern", "=", 
        RowBox[{"DeleteCases", "[", 
         RowBox[{
          RowBox[{"DeleteCases", "[", 
           RowBox[{"ject", ",", 
            SubscriptBox["W", "ii_"]}], "]"}], ",", "\[Gamma]"}], "]"}]}], 
       "]"}]}], "}"}]}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"indizes", "[", "ject_", "]"}], ":=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"intern", "[", 
     RowBox[{"[", 
      RowBox[{"ii", ",", "2"}], "]"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"ii", ",", 
      RowBox[{"Length", "[", 
       RowBox[{"intern", "=", 
        RowBox[{"DeleteCases", "[", 
         RowBox[{
          RowBox[{"ReplaceAll", "[", 
           RowBox[{"ject", ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               SubscriptBox["W", "1"], "\[Rule]", 
               SubscriptBox["W", "9"]}], ",", 
              RowBox[{
               SubscriptBox["W", "2"], "\[Rule]", 
               SubscriptBox["W", "10"]}]}], "}"}]}], "]"}], ",", "\[Gamma]"}],
          "]"}]}], "]"}]}], "}"}]}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"chargecheck", "[", 
    StyleBox["ject",
     FontWeight->"Plain",
     FontSlant->"Plain",
     FontTracking->"Plain",
     FontVariations->{"CompatibilityType"->0,
     "Masked"->False,
     "Outline"->False,
     "RotationAngle"->0,
     "Shadow"->False,
     "StrikeThrough"->False,
     "Underline"->False}], "]"}], " ", "stops", " ", "the", " ", "program", 
   " ", "if", " ", "charge", " ", "is", " ", "not", " ", 
   RowBox[{"conserved", "."}]}], " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"chargecheck", "[", "ject_", "]"}], ":=", 
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{"qlist", "=", 
     RowBox[{"{", 
      RowBox[{"1", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "1", ",", 
       RowBox[{"-", "1"}]}], "}"}]}], ";", 
    RowBox[{"charge", "=", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{"qlist", "[", 
        RowBox[{"[", 
         RowBox[{
          RowBox[{"indizes", "[", "ject", "]"}], "[", 
          RowBox[{"[", "ii", "]"}], "]"}], "]"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"ii", ",", 
         RowBox[{"Length", "[", 
          RowBox[{"indizes", "[", "ject", "]"}], "]"}]}], "}"}]}], "]"}]}], 
    ";", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"charge", "\[NotEqual]", "0"}], ",", 
      RowBox[{
       RowBox[{
       "erroroutput", "[", 
        "\"\<Program terminated: charge is not conserved.\>\"", "]"}], ";", 
       RowBox[{"Exit", "[", "]"}]}]}], "]"}]}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"particlecheck", "[", 
    StyleBox["ject",
     FontWeight->"Plain",
     FontSlant->"Plain",
     FontTracking->"Plain",
     FontVariations->{"CompatibilityType"->0,
     "Masked"->False,
     "Outline"->False,
     "RotationAngle"->0,
     "Shadow"->False,
     "StrikeThrough"->False,
     "Underline"->False}], "]"}], " ", "stops", " ", "the", " ", "program", 
   " ", "if", " ", "the", " ", "list", " ", "ExternalParticles", " ", "has", 
   " ", "been", " ", "chosen", " ", 
   RowBox[{"incorrectly", "."}]}], " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"particlecheck", "[", "ject_", "]"}], ":=", 
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"\[Not]", 
       RowBox[{"MemberQ", "[", 
        RowBox[{"AllParticles", ",", 
         RowBox[{"ject", "[", 
          RowBox[{"[", "ii", "]"}], "]"}]}], "]"}]}], ",", 
      RowBox[{
       RowBox[{
       "erroroutput", "[", 
        "\"\<Program terminated: the list ExternalParticles has been chosen \
incorrectly.\>\"", "]"}], ";", 
       RowBox[{"Exit", "[", "]"}]}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"ii", ",", 
      RowBox[{"Length", "[", "ject", "]"}]}], "}"}]}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"removemomenta", "[", 
    StyleBox["ject",
     FontWeight->"Plain",
     FontSlant->"Plain",
     FontTracking->"Plain",
     FontVariations->{"CompatibilityType"->0,
     "Masked"->False,
     "Outline"->False,
     "RotationAngle"->0,
     "Shadow"->False,
     "StrikeThrough"->False,
     "Underline"->False}], "]"}], " ", "removes", " ", "the", " ", "momentum",
    " ", "arguments", " ", "from", " ", "the", " ", "list", " ", "of", " ", 
   "external", " ", 
   RowBox[{"particles", "."}]}], " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"removemomenta", "[", "ject_", "]"}], ":=", 
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{"expar", "=", 
     RowBox[{"{", "}"}]}], ";", 
    RowBox[{"Do", "[", 
     RowBox[{
      RowBox[{"expar", "=", 
       RowBox[{"Append", "[", 
        RowBox[{"expar", ",", 
         RowBox[{
          RowBox[{"Part", "[", 
           RowBox[{"ject", ",", "ii"}], "]"}], "[", 
          RowBox[{"[", "0", "]"}], "]"}]}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"ii", ",", 
        RowBox[{"Length", "[", "ject", "]"}]}], "}"}]}], "]"}]}], 
   "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"expar1", "=", "ExternalParticles"}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "expar2", " ", "is", " ", "the", " ", "list", " ", "of", " ", "the", " ", 
   "external", " ", "particles", " ", "in", " ", "the", " ", "form", " ", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       SubscriptBox["\[Phi]", "1"], "[", 
       SubscriptBox["p", "1"], "]"}], ",", "..."}], "}"}], "."}]}], "  ", 
  "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"expar2", "=", 
   RowBox[{"ReplaceAll", "[", 
    RowBox[{"expar1", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SubscriptBox["\[Pi]", "+"], "\[Rule]", 
        SubscriptBox["\[Phi]", "1"]}], ",", 
       RowBox[{
        SubscriptBox["\[Pi]", "-"], "\[Rule]", 
        SubscriptBox["\[Phi]", "2"]}], ",", 
       RowBox[{
        SubscriptBox["\[Pi]", "0"], "\[Rule]", 
        SubscriptBox["\[Phi]", "3"]}], ",", 
       RowBox[{
        SubscriptBox["K", "+"], "\[Rule]", 
        SubscriptBox["\[Phi]", "4"]}], ",", 
       RowBox[{
        SubscriptBox["K", "-"], "\[Rule]", 
        SubscriptBox["\[Phi]", "5"]}], ",", 
       RowBox[{
        SubscriptBox["K", "0"], "\[Rule]", 
        SubscriptBox["\[Phi]", "6"]}], ",", 
       RowBox[{
        SubscriptBox[
         OverscriptBox["K", "_"], "0"], "\[Rule]", 
        SubscriptBox["\[Phi]", "7"]}], ",", 
       RowBox[{
        SubscriptBox["\[Eta]", "8"], "\[Rule]", 
        SubscriptBox["\[Phi]", "8"]}], ",", 
       RowBox[{
        SubscriptBox["W", "+"], "\[Rule]", 
        SubscriptBox["W", "1"]}], ",", 
       RowBox[{
        SubscriptBox["W", "-"], "\[Rule]", 
        SubscriptBox["W", "2"]}]}], "}"}]}], "]"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"removemomenta", "[", "expar2", "]"}], " ", "generates", " ", 
   "the", " ", "list", " ", "expar", " ", "that", " ", "is", " ", "of", " ", 
   "the", " ", "form", " ", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      SubscriptBox["\[Phi]", "1"], ",", "..."}], "}"}], "."}]}], "  ", 
  "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{"removemomenta", "[", "expar2", "]"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"chargecheck", "[", "expar", "]"}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"strangenesscheck", "[", "expar", "]"}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"particlecheck", "[", "expar", "]"}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
  "protitle", "=", 
   "\"\<External particles and definition of scalar products:\>\""}], 
  ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"contitle1", "=", "ExternalParticles"}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"contitle2", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"replist1", "[", 
       RowBox[{"[", "ii", "]"}], "]"}], "\[Rule]", 
      RowBox[{"replist2", "[", 
       RowBox[{"[", "ii", "]"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"ii", ",", 
       RowBox[{"Length", "[", "replist1", "]"}]}], "}"}]}], "]"}]}], 
  ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"sestimetitle", "=", "\"\<Runtime:  \>\""}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"sesunit", "=", " ", "\"\< hours\>\""}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"sesstyle", "=", "\"\<Section\>\""}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"output", "[", "ject_", "]"}], ":=", 
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{"sestimeend", "=", 
     RowBox[{"SessionTime", "[", "]"}]}], ";", 
    RowBox[{"sestime", "=", 
     RowBox[{"N", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"sestimeend", "-", "sestimebegin"}], ")"}], "/", "3600"}], 
       ",", "4"}], "]"}]}], ";", 
    RowBox[{"resnb", "=", 
     RowBox[{"NotebookCreate", "[", 
      RowBox[{"WindowSize", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"800", ",", "700"}], "}"}]}], "]"}]}], ";", 
    RowBox[{"NotebookWrite", "[", 
     RowBox[{"resnb", ",", 
      RowBox[{"Cell", "[", 
       RowBox[{"protitle", ",", "sesstyle"}], "]"}]}], "]"}], ";", 
    RowBox[{"NotebookWrite", "[", 
     RowBox[{"resnb", ",", 
      RowBox[{"Cell", "[", 
       RowBox[{
        RowBox[{"RowBox", "[", 
         RowBox[{"{", 
          RowBox[{"ToBoxes", "[", "contitle1", "]"}], "}"}], "]"}], ",", 
        "\"\<Input\>\""}], "]"}]}], "]"}], ";", 
    RowBox[{"NotebookWrite", "[", 
     RowBox[{"resnb", ",", 
      RowBox[{"Cell", "[", 
       RowBox[{
        RowBox[{"RowBox", "[", 
         RowBox[{"{", 
          RowBox[{"ToBoxes", "[", "contitle2", "]"}], "}"}], "]"}], ",", 
        "\"\<Input\>\""}], "]"}]}], "]"}], ";", 
    RowBox[{"NotebookWrite", "[", 
     RowBox[{"resnb", ",", 
      RowBox[{"Cell", "[", 
       RowBox[{"title", ",", "sesstyle"}], "]"}]}], "]"}], ";", 
    RowBox[{"NotebookWrite", "[", 
     RowBox[{"resnb", ",", 
      RowBox[{"Cell", "[", 
       RowBox[{
        RowBox[{"RowBox", "[", 
         RowBox[{"{", 
          RowBox[{"ToBoxes", "[", "result", "]"}], "}"}], "]"}], ",", 
        "\"\<Input\>\""}], "]"}]}], "]"}], ";", 
    RowBox[{"NotebookWrite", "[", 
     RowBox[{"resnb", ",", 
      RowBox[{"Cell", "[", 
       RowBox[{
        RowBox[{"TextData", "[", 
         RowBox[{"{", 
          RowBox[{"sestimetitle", ",", 
           RowBox[{"ToString", "[", "sestime", "]"}], ",", "sesunit"}], "}"}],
          "]"}], ",", "\"\<Input\>\""}], "]"}]}], "]"}], ";"}], 
   "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Length", "[", "expar", "]"}], "\[Equal]", "6"}], ",", 
    RowBox[{"phi6", "=", "1"}], ",", 
    RowBox[{"phi6", "=", "0"}]}], "]"}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
   "If", " ", "the", " ", "lists", " ", "replist1", " ", "and", " ", 
    "replist2", " ", "have", " ", "not", " ", "been", " ", "defined", " ", 
    "by", " ", "the", " ", "user"}], ",", " ", 
   RowBox[{
   "they", " ", "are", " ", "set", " ", "equal", " ", "to", " ", "empty", " ", 
    RowBox[{"lists", "."}]}]}], " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{"If", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Length", "[", "replist1", "]"}], "\[Equal]", "0"}], "||", 
    RowBox[{
     RowBox[{"Length", "[", "replist2", "]"}], "\[Equal]", "0"}]}], ",", 
   RowBox[{
    RowBox[{"replist1", "=", 
     RowBox[{"{", "}"}]}], ";", 
    RowBox[{"replist2", "=", 
     RowBox[{"{", "}"}]}]}]}], "]"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SortsOfParticles", "=", "11"}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "In", " ", "the", " ", "next", " ", "line", " ", "the", " ", "warning", " ",
    "message", " ", 
   RowBox[{"Part", "::", "pspec"}], " ", "is", " ", "turned", " ", 
   RowBox[{"off", "."}]}], " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Off", "[", 
   RowBox[{"Part", "::", "pspec"}], "]"}], ";", 
  RowBox[{"Off", "[", 
   RowBox[{"General", "::", "spell1"}], "]"}], ";", 
  RowBox[{"Off", "[", 
   RowBox[{"General", "::", "spell"}], "]"}], ";", 
  RowBox[{"Off", "[", 
   RowBox[{"Simplify", "::", "time"}], "]"}], ";", 
  RowBox[{"Off", "[", 
   RowBox[{"Power", "::", "infy"}], "]"}], ";", 
  RowBox[{"Off", "[", 
   RowBox[{"Coefficient", "::", "ivar"}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"conj", "[", 
    StyleBox["ject",
     FontWeight->"Plain",
     FontSlant->"Plain",
     FontTracking->"Plain",
     FontVariations->{"CompatibilityType"->0,
     "Masked"->False,
     "Outline"->False,
     "RotationAngle"->0,
     "Shadow"->False,
     "StrikeThrough"->False,
     "Underline"->False}], "]"}], " ", "performs", " ", "a", " ", "complex", 
   " ", 
   RowBox[{"conjugation", "."}]}], " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"conj", "[", "ject_", "]"}], ":=", 
  RowBox[{"ReplaceAll", "[", 
   RowBox[{"ject", ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Complex", "[", 
       RowBox[{"m_", ",", "n_"}], "]"}], "\[Rule]", 
      RowBox[{"Complex", "[", 
       RowBox[{"m", ",", 
        RowBox[{"-", "n"}]}], "]"}]}], "}"}]}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"de", "[", 
     StyleBox[
      RowBox[{"ject", ",", "var", ",", "ind"}],
      FontWeight->"Plain",
      FontSlant->"Plain",
      FontTracking->"Plain",
      FontVariations->{"CompatibilityType"->0,
      "Masked"->False,
      "Outline"->False,
      "RotationAngle"->0,
      "Shadow"->False,
      "StrikeThrough"->False,
      "Underline"->False}], "]"}], " ", "transforms", " ", "the", " ", 
    "derivatives", " ", "of", " ", "the", " ", "fields", " ", "occurring", 
    " ", "in", " ", 
    StyleBox["ject",
     FontWeight->"Plain",
     FontVariations->{"CompatibilityType"->0}], " ", "into", " ", "special", 
    " ", "functions", " ", "so", " ", "that", " ", "a", " ", "vector", " ", 
    "index", " ", 
    StyleBox["ind",
     FontWeight->"Plain",
     FontVariations->{"CompatibilityType"->0}], " ", "can", " ", "be", " ", 
    RowBox[{"introduced", "."}]}], " ", "*)"}], " "}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"de", "[", 
   RowBox[{"ject_", ",", "var_", ",", "ind_"}], "]"}], ":=", 
  RowBox[{"ReplaceAll", "[", 
   RowBox[{
    RowBox[{
     SubscriptBox["\[PartialD]", "var"], "ject"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{
        SubscriptBox["\[PartialD]", "var"], 
        RowBox[{
         SubscriptBox["\[Phi]", "cc_"], "[", "var", "]"}]}], "\[Rule]", 
       RowBox[{
        SubscriptBox["D\[Phi]", "cc"], "[", 
        RowBox[{"var", ",", "ind"}], "]"}]}], ",", 
      RowBox[{
       RowBox[{
        SubsuperscriptBox["D\[Phi]", "cc_", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"var", ",", "ind1_"}], "]"}], "\[Rule]", 
       RowBox[{
        SubscriptBox["DD\[Phi]", "cc"], "[", 
        RowBox[{"var", ",", "ind1", ",", "ind"}], "]"}]}], ",", 
      RowBox[{
       RowBox[{
        SuperscriptBox["Subscript", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"_", ",", "_"}], "]"}], "\[Rule]", "0"}], " ", ",", 
      RowBox[{
       RowBox[{
        SuperscriptBox["A", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"var", ",", "ind1_"}], "]"}], "\[Rule]", 
       RowBox[{"DA", "[", 
        RowBox[{"var", ",", "ind", ",", "ind1"}], "]"}]}], ",", 
      RowBox[{
       RowBox[{
        SuperscriptBox["DA", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "0", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"var", ",", "ind1_", ",", "ind2_"}], "]"}], "\[Rule]", 
       RowBox[{"DDA", "[", 
        RowBox[{"var", ",", "ind", ",", "ind1", ",", "ind2"}], "]"}]}], ",", 
      RowBox[{
       RowBox[{
        SuperscriptBox[
         SubscriptBox["W", "dd_"], 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"var", ",", "ind1_"}], "]"}], "\[Rule]", 
       RowBox[{
        SubscriptBox["DW", "dd"], "[", 
        RowBox[{"var", ",", "ind", ",", "ind1"}], "]"}]}], ",", 
      RowBox[{
       RowBox[{
        SuperscriptBox[
         SubscriptBox["DW", "dd_"], 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "0", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"var", ",", "ind1_", ",", "ind2_"}], "]"}], "\[Rule]", 
       RowBox[{
        SubscriptBox["DDW", "dd"], "[", 
        RowBox[{"var", ",", "ind", ",", "ind1", ",", "ind2"}], "]"}]}]}], 
     "}"}]}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"simp", "[", "ject_", "]"}], ":=", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"phi6", "==", "0"}], ",", 
    RowBox[{"Simplify", "[", "ject", "]"}], ",", "ject"}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"simp2", "[", "ject_", "]"}], ":=", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"norecurs", "==", "0"}], ",", 
    RowBox[{"Simplify", "[", "ject", "]"}], ",", 
    RowBox[{"ReplaceAll", "[", 
     RowBox[{
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"stcheck", "\[Equal]", "0"}], ",", 
        RowBox[{"simpfast", "[", "ject", "]"}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{"ject", ",", 
            SubscriptBox["G", "8"]}], "]"}], "*", 
          SubscriptBox["G", "8"]}], "+", 
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{"ject", ",", 
            SubscriptBox["G", "27"]}], "]"}], "*", 
          SubscriptBox["G", "27"]}]}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["F", "\[Pi]"], "\[Rule]", "F"}], "}"}]}], "]"}]}], 
   "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
    RowBox[{"getord", "[", 
     RowBox[{
      StyleBox["ject",
       FontWeight->"Plain",
       FontSlant->"Plain",
       FontTracking->"Plain",
       FontVariations->{"CompatibilityType"->0,
       "Masked"->False,
       "Outline"->False,
       "RotationAngle"->0,
       "Shadow"->False,
       "StrikeThrough"->False,
       "Underline"->False}], ",", " ", 
      StyleBox["ord",
       FontWeight->"Plain",
       FontSlant->"Plain",
       FontTracking->"Plain",
       FontVariations->{"CompatibilityType"->0,
       "Masked"->False,
       "Outline"->False,
       "RotationAngle"->0,
       "Shadow"->False,
       "StrikeThrough"->False,
       "Underline"->False}]}], "]"}], " ", "and", " ", 
    RowBox[{"getord", "[", 
     StyleBox[
      RowBox[{"ject", ",", " ", "ord", ",", " ", "par"}],
      FontWeight->"Plain",
      FontSlant->"Plain",
      FontTracking->"Plain",
      FontVariations->{"CompatibilityType"->0,
      "Masked"->False,
      "Outline"->False,
      "RotationAngle"->0,
      "Shadow"->False,
      "StrikeThrough"->False,
      "Underline"->False}], "]"}], " ", "evaluate", " ", 
    StyleBox["ject",
     FontWeight->"Plain",
     FontSlant->"Plain",
     FontTracking->"Plain",
     FontVariations->{"CompatibilityType"->0,
     "Masked"->False,
     "Outline"->False,
     "RotationAngle"->0,
     "Shadow"->False,
     "StrikeThrough"->False,
     "Underline"->False}], " ", "at", " ", "order", " ", 
    StyleBox["ord",
     FontWeight->"Plain",
     FontSlant->"Plain",
     FontTracking->"Plain",
     FontVariations->{"CompatibilityType"->0,
     "Masked"->False,
     "Outline"->False,
     "RotationAngle"->0,
     "Shadow"->False,
     "StrikeThrough"->False,
     "Underline"->False}], " ", "in", " ", "f"}], ",", " ", 
   RowBox[{
   "which", " ", "is", " ", "the", " ", "number", " ", "of", " ", "external", 
    " ", "particles", " ", 
    RowBox[{"(", 
     RowBox[{
     "a", " ", "photon", " ", "counts", " ", "as", " ", "two", " ", 
      "particles"}], ")"}]}], ",", " ", 
   RowBox[{"or", " ", "in", " ", 
    StyleBox["par",
     FontWeight->"Plain",
     FontSlant->"Plain",
     FontTracking->"Plain",
     FontVariations->{"CompatibilityType"->0,
     "Masked"->False,
     "Outline"->False,
     "RotationAngle"->0,
     "Shadow"->False,
     "StrikeThrough"->False,
     "Underline"->False}]}], 
   StyleBox[",",
    FontSlant->"Plain",
    FontTracking->"Plain",
    FontVariations->{"CompatibilityType"->0,
    "Masked"->False,
    "Outline"->False,
    "RotationAngle"->0,
    "Shadow"->False,
    "StrikeThrough"->False,
    "Underline"->False}], 
   StyleBox[" ",
    FontSlant->"Plain",
    FontTracking->"Plain",
    FontVariations->{"CompatibilityType"->0,
    "Masked"->False,
    "Outline"->False,
    "RotationAngle"->0,
    "Shadow"->False,
    "StrikeThrough"->False,
    "Underline"->False}], 
   RowBox[{
    StyleBox["which",
     FontSlant->"Plain",
     FontTracking->"Plain",
     FontVariations->{"CompatibilityType"->0,
     "Masked"->False,
     "Outline"->False,
     "RotationAngle"->0,
     "Shadow"->False,
     "StrikeThrough"->False,
     "Underline"->False}], 
    StyleBox[" ",
     FontSlant->"Plain",
     FontTracking->"Plain",
     FontVariations->{"CompatibilityType"->0,
     "Masked"->False,
     "Outline"->False,
     "RotationAngle"->0,
     "Shadow"->False,
     "StrikeThrough"->False,
     "Underline"->False}], 
    StyleBox["is",
     FontSlant->"Plain",
     FontTracking->"Plain",
     FontVariations->{"CompatibilityType"->0,
     "Masked"->False,
     "Outline"->False,
     "RotationAngle"->0,
     "Shadow"->False,
     "StrikeThrough"->False,
     "Underline"->False}], 
    StyleBox[" ",
     FontSlant->"Plain",
     FontTracking->"Plain",
     FontVariations->{"CompatibilityType"->0,
     "Masked"->False,
     "Outline"->False,
     "RotationAngle"->0,
     "Shadow"->False,
     "StrikeThrough"->False,
     "Underline"->False}], 
    StyleBox["a",
     FontSlant->"Plain",
     FontTracking->"Plain",
     FontVariations->{"CompatibilityType"->0,
     "Masked"->False,
     "Outline"->False,
     "RotationAngle"->0,
     "Shadow"->False,
     "StrikeThrough"->False,
     "Underline"->False}], 
    StyleBox[" ",
     FontSlant->"Plain",
     FontTracking->"Plain",
     FontVariations->{"CompatibilityType"->0,
     "Masked"->False,
     "Outline"->False,
     "RotationAngle"->0,
     "Shadow"->False,
     "StrikeThrough"->False,
     "Underline"->False}], 
    RowBox[{
     StyleBox["variable",
      FontSlant->"Plain",
      FontTracking->"Plain",
      FontVariations->{"CompatibilityType"->0,
      "Masked"->False,
      "Outline"->False,
      "RotationAngle"->0,
      "Shadow"->False,
      "StrikeThrough"->False,
      "Underline"->False}], "."}]}]}], " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"getord", "[", 
   RowBox[{"ject_", ",", "ord_"}], "]"}], ":=", 
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"ord", "<", "0"}], ",", 
      RowBox[{"ordn", "=", "0"}], ",", 
      RowBox[{"ordn", "=", "ord"}]}], "]"}], ";", 
    RowBox[{"Return", "[", 
     RowBox[{
      RowBox[{"simp", "[", 
       RowBox[{"ReplaceAll", "[", 
        RowBox[{
         RowBox[{"D", "[", 
          RowBox[{"ject", ",", 
           RowBox[{"{", 
            RowBox[{"f", ",", "ordn"}], "}"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"f", "->", "0"}], "}"}]}], "]"}], "]"}], "*", 
      FractionBox[
       SuperscriptBox["f", "ordn"], 
       RowBox[{"ordn", " ", "!"}]]}], "]"}]}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"getord", "[", 
   RowBox[{"ject_", ",", "ord_", ",", "par_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"simp", "[", 
    RowBox[{"ReplaceAll", "[", 
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{"ject", ",", 
        RowBox[{"{", 
         RowBox[{"par", ",", "ord"}], "}"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"par", "\[Rule]", "0"}], "}"}]}], "]"}], "]"}], "*", 
   FractionBox[
    SuperscriptBox["par", "ord"], 
    RowBox[{"ord", " ", "!"}]]}]}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"getordns", "[", 
    RowBox[{
     StyleBox["ject",
      FontWeight->"Plain",
      FontSlant->"Plain",
      FontTracking->"Plain",
      FontVariations->{"CompatibilityType"->0,
      "Masked"->False,
      "Outline"->False,
      "RotationAngle"->0,
      "Shadow"->False,
      "StrikeThrough"->False,
      "Underline"->False}], ",", " ", 
     StyleBox["ord",
      FontWeight->"Plain",
      FontSlant->"Plain",
      FontTracking->"Plain",
      FontVariations->{"CompatibilityType"->0,
      "Masked"->False,
      "Outline"->False,
      "RotationAngle"->0,
      "Shadow"->False,
      "StrikeThrough"->False,
      "Underline"->False}]}], "]"}], " ", "is", " ", "the", " ", "same", " ", 
   "as", " ", 
   RowBox[{"getord", "[", 
    RowBox[{
     StyleBox["ject",
      FontWeight->"Plain",
      FontSlant->"Plain",
      FontTracking->"Plain",
      FontVariations->{"CompatibilityType"->0,
      "Masked"->False,
      "Outline"->False,
      "RotationAngle"->0,
      "Shadow"->False,
      "StrikeThrough"->False,
      "Underline"->False}], ",", " ", 
     StyleBox["ord",
      FontWeight->"Plain",
      FontSlant->"Plain",
      FontTracking->"Plain",
      FontVariations->{"CompatibilityType"->0,
      "Masked"->False,
      "Outline"->False,
      "RotationAngle"->0,
      "Shadow"->False,
      "StrikeThrough"->False,
      "Underline"->False}]}], "]"}], " ", "without", " ", 
   RowBox[{"Simplify", "."}]}], " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"getordns", "[", 
   RowBox[{"ject_", ",", "ord_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"ReplaceAll", "[", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"ject", ",", 
       RowBox[{"{", 
        RowBox[{"f", ",", "ord"}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"f", "\[Rule]", "0"}], "}"}]}], "]"}], "*", 
   FractionBox[
    SuperscriptBox["f", "ord"], 
    RowBox[{"ord", " ", "!"}]]}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"getordns", "[", 
   RowBox[{"ject_", ",", "ord_", ",", "par_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"ReplaceAll", "[", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"ject", ",", 
       RowBox[{"{", 
        RowBox[{"par", ",", "ord"}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"par", "\[Rule]", "0"}], "}"}]}], "]"}], "*", 
   FractionBox[
    SuperscriptBox["par", "ord"], 
    RowBox[{"ord", " ", "!"}]]}]}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"ex2ord", "[", 
    RowBox[{
     StyleBox["ject",
      FontWeight->"Plain",
      FontSlant->"Plain",
      FontTracking->"Plain",
      FontVariations->{"CompatibilityType"->0,
      "Masked"->False,
      "Outline"->False,
      "RotationAngle"->0,
      "Shadow"->False,
      "StrikeThrough"->False,
      "Underline"->False}], ",", " ", 
     StyleBox["ord",
      FontWeight->"Plain",
      FontSlant->"Plain",
      FontTracking->"Plain",
      FontVariations->{"CompatibilityType"->0,
      "Masked"->False,
      "Outline"->False,
      "RotationAngle"->0,
      "Shadow"->False,
      "StrikeThrough"->False,
      "Underline"->False}]}], "]"}], " ", "and", " ", 
   RowBox[{"ex2ord", "[", 
    StyleBox[
     RowBox[{"ject", ",", " ", "ord", ",", " ", "par"}],
     FontWeight->"Plain",
     FontSlant->"Plain",
     FontTracking->"Plain",
     FontVariations->{"CompatibilityType"->0,
     "Masked"->False,
     "Outline"->False,
     "RotationAngle"->0,
     "Shadow"->False,
     "StrikeThrough"->False,
     "Underline"->False}], "]"}], " ", "supply", " ", 
   StyleBox["ject",
    FontWeight->"Plain",
    FontSlant->"Plain",
    FontTracking->"Plain",
    FontVariations->{"CompatibilityType"->0,
    "Masked"->False,
    "Outline"->False,
    "RotationAngle"->0,
    "Shadow"->False,
    "StrikeThrough"->False,
    "Underline"->False}], " ", "up", " ", "to", " ", "order", " ", 
   StyleBox["ord",
    FontWeight->"Plain",
    FontSlant->"Plain",
    FontTracking->"Plain",
    FontVariations->{"CompatibilityType"->0,
    "Masked"->False,
    "Outline"->False,
    "RotationAngle"->0,
    "Shadow"->False,
    "StrikeThrough"->False,
    "Underline"->False}], " ", "in", " ", "f", " ", "or", " ", "in", " ", 
   RowBox[{
    StyleBox["par",
     FontWeight->"Plain",
     FontSlant->"Plain",
     FontTracking->"Plain",
     FontVariations->{"CompatibilityType"->0,
     "Masked"->False,
     "Outline"->False,
     "RotationAngle"->0,
     "Shadow"->False,
     "StrikeThrough"->False,
     "Underline"->False}], "."}]}], " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ex2ord", "[", 
   RowBox[{"ject_", ",", "ord_"}], "]"}], ":=", 
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"ord", "<", "0"}], ",", 
      RowBox[{"ordn", "=", "0"}], ",", 
      RowBox[{"ordn", "=", "ord"}]}], "]"}], ";", 
    RowBox[{"Return", "[", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{"getord", "[", 
        RowBox[{"ject", ",", "ii"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"ii", ",", "0", ",", "ordn"}], "}"}]}], "]"}], "]"}]}], 
   "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ex2ord", "[", 
   RowBox[{"ject_", ",", "ord_", ",", "par_"}], "]"}], ":=", 
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"ord", "<", "0"}], ",", 
      RowBox[{"ordn", "=", "0"}], ",", 
      RowBox[{"ordn", "=", "ord"}]}], "]"}], ";", 
    RowBox[{"Return", "[", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{"getord", "[", 
        RowBox[{"ject", ",", "ii", ",", "par"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"ii", ",", "0", ",", "ordn"}], "}"}]}], "]"}], "]"}]}], 
   "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"ex2ordns", "[", 
    RowBox[{
     StyleBox["ject",
      FontWeight->"Plain",
      FontSlant->"Plain",
      FontTracking->"Plain",
      FontVariations->{"CompatibilityType"->0,
      "Masked"->False,
      "Outline"->False,
      "RotationAngle"->0,
      "Shadow"->False,
      "StrikeThrough"->False,
      "Underline"->False}], ",", " ", 
     StyleBox["ord",
      FontWeight->"Plain",
      FontSlant->"Plain",
      FontTracking->"Plain",
      FontVariations->{"CompatibilityType"->0,
      "Masked"->False,
      "Outline"->False,
      "RotationAngle"->0,
      "Shadow"->False,
      "StrikeThrough"->False,
      "Underline"->False}]}], "]"}], " ", "is", " ", "the", " ", "same", " ", 
   "as", " ", 
   RowBox[{"ex2ord", "[", 
    RowBox[{
     StyleBox["ject",
      FontWeight->"Plain",
      FontSlant->"Plain",
      FontTracking->"Plain",
      FontVariations->{"CompatibilityType"->0,
      "Masked"->False,
      "Outline"->False,
      "RotationAngle"->0,
      "Shadow"->False,
      "StrikeThrough"->False,
      "Underline"->False}], ",", " ", 
     StyleBox["ord",
      FontWeight->"Plain",
      FontSlant->"Plain",
      FontTracking->"Plain",
      FontVariations->{"CompatibilityType"->0,
      "Masked"->False,
      "Outline"->False,
      "RotationAngle"->0,
      "Shadow"->False,
      "StrikeThrough"->False,
      "Underline"->False}]}], "]"}], " ", "without", " ", 
   RowBox[{"Simplify", "."}]}], " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ex2ordns", "[", 
   RowBox[{"ject_", ",", "ord_"}], "]"}], ":=", 
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{"getordns", "[", 
     RowBox[{"ject", ",", "ii"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"ii", ",", "0", ",", "ord"}], "}"}]}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ex2ordns", "[", 
   RowBox[{"ject_", ",", "ord_", ",", "par_"}], "]"}], ":=", 
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"ord", "<", "0"}], ",", 
      RowBox[{"ordn", "=", "0"}], ",", 
      RowBox[{"ordn", "=", "ord"}]}], "]"}], ";", 
    RowBox[{"Return", "[", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{"getordns", "[", 
        RowBox[{"ject", ",", "ii", ",", "par"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"ii", ",", "0", ",", "ordn"}], "}"}]}], "]"}], "]"}]}], 
   "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ex2ordns2", "[", 
   RowBox[{"ject_", ",", "ord_", ",", "par_"}], "]"}], ":=", 
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{"Do", "[", 
     RowBox[{
      RowBox[{"zxc", "=", "0"}], ";", 
      RowBox[{"Do", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"jj", "=", 
          RowBox[{"-", "ii"}]}], ";", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Position", "[", 
             RowBox[{"ject", ",", 
              RowBox[{"Power", "[", 
               RowBox[{"par", ",", "jj"}], "]"}]}], "]"}], "\[NotEqual]", 
            RowBox[{"{", "}"}]}], ",", 
           RowBox[{"zxc", "=", "1"}]}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"ii", ",", "1", ",", "8"}], "}"}]}], "]"}]}], "]"}], ";", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"zxc", "\[Equal]", "0"}], ",", 
      RowBox[{"Return", "[", 
       RowBox[{"ex2ordns", "[", 
        RowBox[{"ject", ",", "ord", ",", "par"}], "]"}], "]"}], ",", 
      RowBox[{
       RowBox[{"tject", "=", 
        RowBox[{"ReplaceAll", "[", 
         RowBox[{"ject", ",", 
          RowBox[{"{", 
           RowBox[{"par", "\[Rule]", 
            FractionBox["1", "par"]}], "}"}]}], "]"}]}], ";", 
       RowBox[{"Return", "[", 
        RowBox[{"ReplaceAll", "[", 
         RowBox[{
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{"getordns", "[", 
             RowBox[{"tject", ",", "ii", ",", "par"}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"ii", ",", "0", ",", "ord"}], "}"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"par", "\[Rule]", 
            FractionBox["1", "par"]}], "}"}]}], "]"}], "]"}]}]}], "]"}]}], 
   "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"Tr2ord", "[", 
    RowBox[{
     StyleBox["ject",
      FontWeight->"Plain",
      FontSlant->"Plain",
      FontTracking->"Plain",
      FontVariations->{"CompatibilityType"->0,
      "Masked"->False,
      "Outline"->False,
      "RotationAngle"->0,
      "Shadow"->False,
      "StrikeThrough"->False,
      "Underline"->False}], ",", " ", 
     StyleBox["ord",
      FontWeight->"Plain",
      FontSlant->"Plain",
      FontTracking->"Plain",
      FontVariations->{"CompatibilityType"->0,
      "Masked"->False,
      "Outline"->False,
      "RotationAngle"->0,
      "Shadow"->False,
      "StrikeThrough"->False,
      "Underline"->False}]}], "]"}], " ", "evaluates", " ", "the", " ", 
   "trace", " ", "of", " ", 
   StyleBox["ject",
    FontWeight->"Plain",
    FontSlant->"Plain",
    FontTracking->"Plain",
    FontVariations->{"CompatibilityType"->0,
    "Masked"->False,
    "Outline"->False,
    "RotationAngle"->0,
    "Shadow"->False,
    "StrikeThrough"->False,
    "Underline"->False}], " ", "up", " ", "to", " ", "order", " ", 
   StyleBox["ord",
    FontWeight->"Plain",
    FontSlant->"Plain",
    FontTracking->"Plain",
    FontVariations->{"CompatibilityType"->0,
    "Masked"->False,
    "Outline"->False,
    "RotationAngle"->0,
    "Shadow"->False,
    "StrikeThrough"->False,
    "Underline"->False}], " ", "in", " ", 
   RowBox[{"f", "."}]}], " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Tr2ord", "[", 
   RowBox[{"ject_", ",", "ord_"}], "]"}], ":=", 
  RowBox[{"ex2ord", "[", 
   RowBox[{
    RowBox[{"Tr", "[", "ject", "]"}], ",", "ord"}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"funcchange", "[", 
    StyleBox["ject",
     FontWeight->"Plain",
     FontSlant->"Plain",
     FontTracking->"Plain",
     FontVariations->{"CompatibilityType"->0,
     "Masked"->False,
     "Outline"->False,
     "RotationAngle"->0,
     "Shadow"->False,
     "StrikeThrough"->False,
     "Underline"->False}], "]"}], " ", "transforms", " ", "the", " ", 
   "fields", " ", "so", " ", "that", " ", "they", " ", "can", " ", "be", " ", 
   "used", " ", "as", " ", "arguments", " ", "of", " ", "a", " ", 
   RowBox[{"function", "."}]}], " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"funcchange", "[", "ject_", "]"}], ":=", 
  RowBox[{"ReplaceAll", "[", 
   RowBox[{"ject", ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Phi]", "[", "1", "]"}], "\[Rule]", "\[Phi]1"}], ",", 
      RowBox[{
       RowBox[{"\[Phi]", "[", "2", "]"}], "\[Rule]", "\[Phi]2"}], ",", 
      RowBox[{
       RowBox[{"\[Phi]", "[", "3", "]"}], "\[Rule]", "\[Phi]3"}], ",", 
      RowBox[{
       RowBox[{"\[Phi]", "[", "4", "]"}], "\[Rule]", "\[Phi]4"}], ",", 
      RowBox[{
       RowBox[{"\[Phi]", "[", "5", "]"}], "\[Rule]", "\[Phi]5"}], ",", 
      RowBox[{
       RowBox[{"\[Phi]", "[", "6", "]"}], "\[Rule]", "\[Phi]6"}], ",", 
      RowBox[{
       RowBox[{"\[Phi]", "[", "7", "]"}], "\[Rule]", "\[Phi]7"}], ",", 
      RowBox[{
       RowBox[{"\[Phi]", "[", "8", "]"}], "\[Rule]", "\[Phi]8"}], ",", 
      RowBox[{
       RowBox[{"W", "[", "1", "]"}], "\[Rule]", "W1"}], ",", 
      RowBox[{
       RowBox[{"W", "[", "2", "]"}], "\[Rule]", "W2"}]}], "}"}]}], 
   "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"dephi", "[", 
    StyleBox[
     RowBox[{"ject", ",", "i"}],
     FontWeight->"Plain",
     FontSlant->"Plain",
     FontTracking->"Plain",
     FontVariations->{"CompatibilityType"->0,
     "Masked"->False,
     "Outline"->False,
     "RotationAngle"->0,
     "Shadow"->False,
     "StrikeThrough"->False,
     "Underline"->False}], "]"}], " ", "is", " ", "needed", " ", "for", " ", 
   "derivatives", " ", "with", " ", "respect", " ", "to", " ", 
   RowBox[{
    SubscriptBox["\[Phi]", 
     StyleBox["i",
      FontWeight->"Plain",
      FontSlant->"Plain",
      FontTracking->"Plain",
      FontVariations->{"CompatibilityType"->0,
      "Masked"->False,
      "Outline"->False,
      "RotationAngle"->0,
      "Shadow"->False,
      "StrikeThrough"->False,
      "Underline"->False}]], "."}]}], " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"dephi", "[", 
   RowBox[{"ject_", ",", "i_"}], "]"}], ":=", 
  RowBox[{"ReplaceAll", "[", 
   RowBox[{
    RowBox[{"ReplaceAll", "[", 
     RowBox[{
      RowBox[{"ReplaceAll", "[", 
       RowBox[{
        RowBox[{"Expand", "[", 
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{"ReplaceAll", "[", 
            RowBox[{"ject", ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{
                SubscriptBox["D\[Phi]", "cc_"], "[", 
                RowBox[{"n_", ",", "m_"}], "]"}], "\[Rule]", 
               RowBox[{"ab", "[", 
                RowBox[{
                 RowBox[{
                  SubscriptBox["\[Phi]", "cc"], "[", "n", "]"}], ",", "n"}], 
                "]"}]}], "}"}]}], "]"}], ",", 
           RowBox[{
            SubscriptBox["\[Phi]", "i"], "[", "var", "]"}]}], "]"}], "]"}], 
        ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"(", "tt_", ")"}], "*", 
           RowBox[{
            SuperscriptBox["ab", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"1", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"m_", ",", "n_"}], "]"}]}], "\[Rule]", 
          RowBox[{"-", 
           RowBox[{"ab", "[", 
            RowBox[{"tt", ",", "n"}], "]"}]}]}], "}"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"ab", "\[Rule]", "D"}], "}"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{
        SubsuperscriptBox["\[Phi]", "cc_", "\[Prime]",
         MultilineFunction->None], "[", "var_", "]"}], "\[Rule]", 
       RowBox[{
        SubscriptBox["D\[Phi]", "cc"], "[", 
        RowBox[{"var", ",", 
         SubscriptBox["\[Alpha]", "var"]}], "]"}]}], ",", 
      RowBox[{
       RowBox[{
        SubsuperscriptBox["\[Phi]", "cc_", "\[DoublePrime]",
         MultilineFunction->None], "[", "var", "]"}], "\[Rule]", 
       RowBox[{
        SubscriptBox["DD\[Phi]", "cc"], "[", 
        RowBox[{"var", ",", 
         SubscriptBox["\[Alpha]", "var"], ",", 
         SubscriptBox["\[Alpha]", "var"]}], "]"}]}], ",", 
      RowBox[{
       RowBox[{
        SuperscriptBox["A", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"var_", ",", "ind_"}], "]"}], "\[Rule]", 
       RowBox[{"DA", "[", 
        RowBox[{"var", ",", 
         SubscriptBox["\[Alpha]", "var"], ",", "ind"}], "]"}]}], ",", 
      RowBox[{
       RowBox[{
        SuperscriptBox["DA", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "0", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"var_", ",", "inde_", ",", "ind_"}], "]"}], "\[Rule]", 
       RowBox[{"DA", "[", 
        RowBox[{"var", ",", "inde", ",", 
         SubscriptBox["\[Alpha]", "var"], ",", "ind"}], "]"}]}], ",", 
      RowBox[{
       RowBox[{
        SuperscriptBox[
         SubscriptBox["W", "dd_"], 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"var_", ",", "ind_"}], "]"}], "\[Rule]", 
       RowBox[{
        SubscriptBox["DW", "dd"], "[", 
        RowBox[{"var", ",", 
         SubscriptBox["\[Alpha]", "var"], ",", "ind"}], "]"}]}], ",", 
      RowBox[{
       RowBox[{
        SuperscriptBox[
         SubscriptBox["DW", "dd_"], 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "0", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"var_", ",", "inde_", ",", "ind_"}], "]"}], "\[Rule]", 
       RowBox[{
        SubscriptBox["DDW", "dd"], "[", 
        RowBox[{"var", ",", 
         SubscriptBox["\[Alpha]", "var"], ",", "inde", ",", "ind"}], "]"}]}], 
      ",", 
      RowBox[{
       RowBox[{
        SuperscriptBox["Subscript", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"_", ",", "_"}], "]"}], "\[Rule]", "0"}]}], "}"}]}], 
   "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"wkorr", "[", 
    StyleBox["ject",
     FontWeight->"Plain",
     FontSlant->"Plain",
     FontTracking->"Plain",
     FontVariations->{"CompatibilityType"->0,
     "Masked"->False,
     "Outline"->False,
     "RotationAngle"->0,
     "Shadow"->False,
     "StrikeThrough"->False,
     "Underline"->False}], "]"}], " ", "extracts", " ", "the", " ", "squared",
    " ", "momentum", " ", "of", " ", "a", " ", "W", " ", 
   RowBox[{"boson", "."}]}], " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"wkorr", "[", "ject_", "]"}], ":=", 
  RowBox[{"ReplaceAll", "[", 
   RowBox[{"ject", ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       SubsuperscriptBox["DDW", "cc_", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "0", ",", "0", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"var_", ",", "ind1_", ",", "ind2_", ",", "ind2_"}], "]"}], 
      "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"sp", "[", 
         RowBox[{"wmo", ",", "wmo"}], "]"}]}], 
       RowBox[{
        SubscriptBox["DW", "cc"], "[", 
        RowBox[{"var", ",", "ind2", ",", "ind2"}], "]"}]}]}], "}"}]}], 
   "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"trans", "[", 
     StyleBox["ject",
      FontWeight->"Plain",
      FontSlant->"Plain",
      FontTracking->"Plain",
      FontVariations->{"CompatibilityType"->0,
      "Masked"->False,
      "Outline"->False,
      "RotationAngle"->0,
      "Shadow"->False,
      "StrikeThrough"->False,
      "Underline"->False}], "]"}], " ", "introduces", " ", "the", " ", 
    "functions", " ", 
    RowBox[{
     SubscriptBox["e", "cc"], "[", "var", "]"}], " ", "and", " ", "their", 
    " ", "derivatives", " ", "that", " ", "are", " ", "used", " ", "in", " ", 
    "the", " ", "following", " ", "for", " ", "the", " ", "Fourier", " ", 
    RowBox[{"transformation", "."}]}], " ", "*)"}], " "}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"trans", "[", "ject_", "]"}], ":=", 
  RowBox[{"ReplaceAll", "[", 
   RowBox[{"ject", ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{
        SubscriptBox["\[Phi]", "cc_"], "[", "var_", "]"}], "\[Rule]", 
       RowBox[{
        RowBox[{"\[Phi]", "[", "cc", "]"}], " ", 
        RowBox[{
         SubscriptBox["e", "cc"], "[", "var", "]"}]}]}], ",", 
      RowBox[{
       RowBox[{
        SubscriptBox["D\[Phi]", "cc_"], "[", 
        RowBox[{"var_", ",", "ind_"}], "]"}], "\[Rule]", 
       RowBox[{
        RowBox[{"\[Phi]", "[", "cc", "]"}], " ", 
        RowBox[{
         SubscriptBox["De", "cc"], "[", 
         RowBox[{"var", ",", "ind"}], "]"}]}]}], ",", 
      RowBox[{
       RowBox[{
        SubscriptBox["DD\[Phi]", "cc_"], "[", 
        RowBox[{"var_", ",", "ind1_", ",", "ind2_"}], "]"}], "\[Rule]", 
       RowBox[{
        RowBox[{"\[Phi]", "[", "cc", "]"}], " ", 
        RowBox[{
         SubscriptBox["DDe", "cc"], "[", 
         RowBox[{"var", ",", "ind1", ",", "ind2"}], "]"}]}]}], ",", 
      RowBox[{
       RowBox[{"A", "[", 
        RowBox[{"var_", ",", "ind_"}], "]"}], "\[Rule]", 
       RowBox[{
        RowBox[{
         SubscriptBox["e", "9"], "[", 
         RowBox[{"var", ",", "ind"}], "]"}], " ", "\[Gamma]"}]}], ",", 
      RowBox[{
       RowBox[{"DA", "[", 
        RowBox[{"var_", ",", "ind1_", ",", "ind2_"}], "]"}], "\[Rule]", 
       RowBox[{
        RowBox[{
         SubscriptBox["De", "9"], "[", 
         RowBox[{"var", ",", "ind1", ",", "ind2"}], "]"}], " ", 
        "\[Gamma]"}]}], ",", 
      RowBox[{
       RowBox[{"DDA", "[", 
        RowBox[{"var_", ",", "ind1_", ",", "ind2_", ",", "ind3_"}], "]"}], 
       "\[Rule]", 
       RowBox[{
        RowBox[{
         SubscriptBox["DDe", "9"], "[", 
         RowBox[{"var", ",", "ind1", ",", "ind2", ",", "ind3"}], "]"}], " ", 
        "\[Gamma]"}]}], ",", 
      RowBox[{
       RowBox[{
        SubscriptBox["W", "dd_"], "[", 
        RowBox[{"var_", ",", "ind_"}], "]"}], "\[Rule]", 
       RowBox[{
        RowBox[{
         SubscriptBox["e", 
          RowBox[{"dd", "+", "9"}]], "[", 
         RowBox[{"var", ",", "ind"}], "]"}], " ", 
        RowBox[{"W", "[", "dd", "]"}]}]}], ",", 
      RowBox[{
       RowBox[{
        SubscriptBox["DW", "dd_"], "[", 
        RowBox[{"var_", ",", "ind1_", ",", "ind2_"}], "]"}], "\[Rule]", 
       RowBox[{
        RowBox[{
         SubscriptBox["De", 
          RowBox[{"dd", "+", "9"}]], "[", 
         RowBox[{"var", ",", "ind1", ",", "ind2"}], "]"}], " ", 
        RowBox[{"W", "[", "dd", "]"}]}]}], ",", 
      RowBox[{
       RowBox[{
        SubscriptBox["DDW", "dd_"], "[", 
        RowBox[{"var_", ",", "ind1_", ",", "ind2_", ",", "ind3_"}], "]"}], 
       "\[Rule]", 
       RowBox[{
        RowBox[{
         SubscriptBox["DDe", 
          RowBox[{"dd", "+", "9"}]], "[", 
         RowBox[{"var", ",", "ind1", ",", "ind2", ",", "ind3"}], "]"}], " ", 
        RowBox[{"W", "[", "dd", "]"}]}]}]}], "}"}]}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"numbers", "[", 
    StyleBox["ject",
     FontWeight->"Plain",
     FontSlant->"Plain",
     FontTracking->"Plain",
     FontVariations->{"CompatibilityType"->0,
     "Masked"->False,
     "Outline"->False,
     "RotationAngle"->0,
     "Shadow"->False,
     "StrikeThrough"->False,
     "Underline"->False}], "]"}], " ", "extracts", " ", "the", " ", "indices",
    " ", "of", " ", "the", " ", 
   RowBox[{"fields", "."}]}], " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"numbers", "[", "ject_", "]"}], ":=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Complement", "[", 
      RowBox[{"ject", ",", 
       RowBox[{"{", 
        RowBox[{"\[Gamma]", ",", 
         SubscriptBox["W", "1"], ",", 
         SubscriptBox["W", "2"]}], "}"}]}], "]"}], "[", 
     RowBox[{"[", 
      RowBox[{"ii", ",", "2"}], "]"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"ii", ",", 
      RowBox[{"Length", "[", 
       RowBox[{"Complement", "[", 
        RowBox[{"ject", ",", 
         RowBox[{"{", 
          RowBox[{"\[Gamma]", ",", 
           SubscriptBox["W", "1"], ",", 
           SubscriptBox["W", "2"]}], "}"}]}], "]"}], "]"}]}], "}"}]}], 
   "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"setzero", "[", 
    StyleBox["ject",
     FontWeight->"Plain",
     FontSlant->"Plain",
     FontTracking->"Plain",
     FontVariations->{"CompatibilityType"->0,
     "Masked"->False,
     "Outline"->False,
     "RotationAngle"->0,
     "Shadow"->False,
     "StrikeThrough"->False,
     "Underline"->False}], "]"}], " ", "deletes", " ", "the", " ", "fields", 
   " ", "that", " ", "do", " ", "not", " ", "occur", " ", "as", " ", 
   "external", " ", 
   RowBox[{"fields", "."}]}], "  ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"setzero", "[", "ject_", "]"}], ":=", 
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{"tempject", "=", "ject"}], ";", 
    RowBox[{"Do", "[", 
     RowBox[{
      RowBox[{"tempject", "=", 
       RowBox[{"ReplaceAll", "[", 
        RowBox[{"tempject", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"Subscript", "[", 
              RowBox[{"\[Phi]", ",", 
               RowBox[{"nonexnumbers", "[", 
                RowBox[{"[", "bb", "]"}], "]"}]}], "]"}], "[", "x_", "]"}], 
            "\[Rule]", "0"}], ",", 
           RowBox[{
            RowBox[{
             RowBox[{"Subscript", "[", 
              RowBox[{"D\[Phi]", ",", 
               RowBox[{"nonexnumbers", "[", 
                RowBox[{"[", "bb", "]"}], "]"}]}], "]"}], "[", 
             RowBox[{"a_", ",", "b_"}], "]"}], "\[Rule]", "0"}], ",", 
           RowBox[{
            RowBox[{
             RowBox[{"Subscript", "[", 
              RowBox[{"DD\[Phi]", ",", 
               RowBox[{"nonexnumbers", "[", 
                RowBox[{"[", "bb", "]"}], "]"}]}], "]"}], "[", 
             RowBox[{"a_", ",", "b_", ",", "c_"}], "]"}], "\[Rule]", "0"}]}], 
          "}"}]}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"bb", ",", 
        RowBox[{"Length", "[", "nonexnumbers", "]"}]}], "}"}]}], "]"}], ";", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"MemberQ", "[", 
       RowBox[{"nonexpar", ",", "\[Gamma]"}], "]"}], ",", 
      RowBox[{"tempject", "=", 
       RowBox[{"ReplaceAll", "[", 
        RowBox[{"tempject", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"A", "[", "__", "]"}], "\[Rule]", "0"}], ",", 
           RowBox[{
            RowBox[{"DA", "[", "__", "]"}], "\[Rule]", "0"}], ",", 
           RowBox[{
            RowBox[{"DDA", "[", "__", "]"}], "\[Rule]", "0"}]}], "}"}]}], 
        "]"}]}]}], "]"}], ";", 
    RowBox[{"Do", "[", 
     RowBox[{
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"MemberQ", "[", 
         RowBox[{"nonexpar", ",", 
          SubscriptBox["W", "ii"]}], "]"}], ",", 
        RowBox[{"tempject", "=", 
         RowBox[{"ReplaceAll", "[", 
          RowBox[{"tempject", ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{
               SubscriptBox["W", "ii"], "[", "__", "]"}], "\[Rule]", "0"}], 
             ",", 
             RowBox[{
              RowBox[{
               SubscriptBox["DW", "ii"], "[", "__", "]"}], "\[Rule]", "0"}], 
             ",", 
             RowBox[{
              RowBox[{
               SubscriptBox["DDW", "ii"], "[", "__", "]"}], "\[Rule]", 
              "0"}]}], "}"}]}], "]"}]}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"ii", ",", "8"}], "}"}]}], "]"}], ";", 
    RowBox[{"Return", "[", "tempject", "]"}]}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"eom", "[", 
     StyleBox[
      RowBox[{"ject", ",", "ord"}],
      FontWeight->"Plain",
      FontSlant->"Plain",
      FontTracking->"Plain",
      FontVariations->{"CompatibilityType"->0,
      "Masked"->False,
      "Outline"->False,
      "RotationAngle"->0,
      "Shadow"->False,
      "StrikeThrough"->False,
      "Underline"->False}], "]"}], " ", "inserts", " ", "the", " ", 
    "solution", " ", "of", " ", "the", " ", "classical", " ", "equation", " ",
     "of", " ", 
    RowBox[{"motion", "."}]}], " ", "*)"}], " "}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"eom", "[", 
   RowBox[{"ject_", ",", "ord_"}], "]"}], ":=", 
  RowBox[{"Do", "[", 
   RowBox[{"Return", "[", 
    RowBox[{"ex2ord", "[", 
     RowBox[{
      RowBox[{"setzero", "[", 
       RowBox[{"ReplaceAll", "[", 
        RowBox[{"ject", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{
             SubscriptBox["\[Phi]", "cc_"], "[", "var_", "]"}], "\[Rule]", 
            RowBox[{
             RowBox[{
              SubscriptBox["\[Phi]", "cc"], "[", "var", "]"}], "+", 
             RowBox[{
              SuperscriptBox["f", "2"], " ", 
              RowBox[{
               SubscriptBox["pg", "cc"], "[", "var", "]"}], " ", 
              RowBox[{
               SubscriptBox["\[CapitalPhi]", "cc"], "[", 
               RowBox[{
                RowBox[{"\[Phi]", "[", "1", "]"}], ",", 
                RowBox[{"\[Phi]", "[", "2", "]"}], ",", 
                RowBox[{"\[Phi]", "[", "3", "]"}], ",", 
                RowBox[{"\[Phi]", "[", "4", "]"}], ",", 
                RowBox[{"\[Phi]", "[", "5", "]"}], ",", 
                RowBox[{"\[Phi]", "[", "6", "]"}], ",", 
                RowBox[{"\[Phi]", "[", "7", "]"}], ",", 
                RowBox[{"\[Phi]", "[", "8", "]"}], ",", "\[Gamma]", ",", 
                RowBox[{"W", "[", "1", "]"}], ",", 
                RowBox[{"W", "[", "2", "]"}], ",", "ext"}], "]"}]}]}]}], ",", 
           RowBox[{
            RowBox[{
             SubscriptBox["D\[Phi]", "cc_"], "[", 
             RowBox[{"var_", ",", "ind_"}], "]"}], "\[Rule]", 
            RowBox[{
             RowBox[{
              SubscriptBox["D\[Phi]", "cc"], "[", 
              RowBox[{"var", ",", "ind"}], "]"}], "+", 
             RowBox[{
              SuperscriptBox["f", "2"], " ", 
              RowBox[{
               SubscriptBox["Dpg", "cc"], "[", 
               RowBox[{"var", ",", "ind"}], "]"}], 
              RowBox[{
               SubscriptBox["\[CapitalPhi]", "cc"], "[", 
               RowBox[{
                RowBox[{"\[Phi]", "[", "1", "]"}], ",", 
                RowBox[{"\[Phi]", "[", "2", "]"}], ",", 
                RowBox[{"\[Phi]", "[", "3", "]"}], ",", 
                RowBox[{"\[Phi]", "[", "4", "]"}], ",", 
                RowBox[{"\[Phi]", "[", "5", "]"}], ",", 
                RowBox[{"\[Phi]", "[", "6", "]"}], ",", 
                RowBox[{"\[Phi]", "[", "7", "]"}], ",", 
                RowBox[{"\[Phi]", "[", "8", "]"}], ",", "\[Gamma]", ",", 
                RowBox[{"W", "[", "1", "]"}], ",", 
                RowBox[{"W", "[", "2", "]"}], ",", "ext"}], "]"}]}]}]}], ",", 
           RowBox[{
            RowBox[{
             SubscriptBox["DD\[Phi]", "cc_"], "[", 
             RowBox[{"var_", ",", "ind1_", ",", "ind2_"}], "]"}], "\[Rule]", 
            RowBox[{
             RowBox[{
              SubscriptBox["DD\[Phi]", "cc"], "[", 
              RowBox[{"var", ",", "ind1", ",", "ind2"}], "]"}], "+", 
             RowBox[{
              SuperscriptBox["f", "2"], " ", 
              RowBox[{
               SubscriptBox["DDpg", "cc"], "[", 
               RowBox[{"var", ",", "ind1", ",", "ind2"}], "]"}], 
              RowBox[{
               SubscriptBox["\[CapitalPhi]", "cc"], "[", 
               RowBox[{
                RowBox[{"\[Phi]", "[", "1", "]"}], ",", 
                RowBox[{"\[Phi]", "[", "2", "]"}], ",", 
                RowBox[{"\[Phi]", "[", "3", "]"}], ",", 
                RowBox[{"\[Phi]", "[", "4", "]"}], ",", 
                RowBox[{"\[Phi]", "[", "5", "]"}], ",", 
                RowBox[{"\[Phi]", "[", "6", "]"}], ",", 
                RowBox[{"\[Phi]", "[", "7", "]"}], ",", 
                RowBox[{"\[Phi]", "[", "8", "]"}], ",", "\[Gamma]", ",", 
                RowBox[{"W", "[", "1", "]"}], ",", 
                RowBox[{"W", "[", "2", "]"}], ",", "ext"}], "]"}]}]}]}]}], 
          "}"}]}], "]"}], "]"}], ",", "ord"}], "]"}], "]"}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"eomp2", "[", 
    StyleBox[
     RowBox[{"ject", ",", "ord", ",", "ftr"}],
     FontWeight->"Plain",
     FontSlant->"Plain",
     FontTracking->"Plain",
     FontVariations->{"CompatibilityType"->0,
     "Masked"->False,
     "Outline"->False,
     "RotationAngle"->0,
     "Shadow"->False,
     "StrikeThrough"->False,
     "Underline"->False}], "]"}], " ", "is", " ", "the", " ", "same", " ", 
   "as", " ", 
   RowBox[{"eom", "[", 
    StyleBox[
     RowBox[{"ject", ",", "ord"}],
     FontWeight->"Plain",
     FontSlant->"Plain",
     FontTracking->"Plain",
     FontVariations->{"CompatibilityType"->0,
     "Masked"->False,
     "Outline"->False,
     "RotationAngle"->0,
     "Shadow"->False,
     "StrikeThrough"->False,
     "Underline"->False}], "]"}], " ", "with", " ", "an", " ", "additional", 
   " ", "factor", " ", "ftr", " ", "and", " ", "the", " ", "inclusion", " ", 
   "of", " ", "the", " ", "physical", " ", "decay", " ", 
   RowBox[{"constants", "."}]}], " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"eomp2", "[", 
   RowBox[{"ject_", ",", "ord_", ",", "ftr_"}], "]"}], ":=", 
  RowBox[{"Do", "[", 
   RowBox[{"Return", "[", 
    RowBox[{"ex2ord", "[", 
     RowBox[{
      RowBox[{"setzero", "[", 
       RowBox[{"ReplaceAll", "[", 
        RowBox[{"ject", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{
             SubscriptBox["\[Phi]", "cc_"], "[", "var_", "]"}], "\[Rule]", 
            RowBox[{
             RowBox[{
              RowBox[{
               SubscriptBox["\[Phi]", "cc"], "[", "var", "]"}], 
              RowBox[{"fp", "[", 
               RowBox[{"[", "cc", "]"}], "]"}]}], "+", 
             RowBox[{"ftr", "*", 
              SuperscriptBox["f", "2"], " ", 
              RowBox[{
               SubscriptBox["pg", "cc"], "[", "var", "]"}], 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"fp", "[", 
                 RowBox[{"[", "cc", "]"}], "]"}], ")"}], "2"], 
              RowBox[{
               SubscriptBox["\[CapitalPhi]", "cc"], "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"\[Phi]", "[", "1", "]"}], 
                 RowBox[{"fp", "[", 
                  RowBox[{"[", "1", "]"}], "]"}]}], ",", 
                RowBox[{
                 RowBox[{"\[Phi]", "[", "2", "]"}], 
                 RowBox[{"fp", "[", 
                  RowBox[{"[", "2", "]"}], "]"}]}], ",", 
                RowBox[{
                 RowBox[{"\[Phi]", "[", "3", "]"}], 
                 RowBox[{"fp", "[", 
                  RowBox[{"[", "3", "]"}], "]"}]}], ",", 
                RowBox[{
                 RowBox[{"\[Phi]", "[", "4", "]"}], 
                 RowBox[{"fp", "[", 
                  RowBox[{"[", "4", "]"}], "]"}]}], ",", 
                RowBox[{
                 RowBox[{"\[Phi]", "[", "5", "]"}], 
                 RowBox[{"fp", "[", 
                  RowBox[{"[", "5", "]"}], "]"}]}], ",", 
                RowBox[{
                 RowBox[{"\[Phi]", "[", "6", "]"}], 
                 RowBox[{"fp", "[", 
                  RowBox[{"[", "6", "]"}], "]"}]}], ",", 
                RowBox[{
                 RowBox[{"\[Phi]", "[", "7", "]"}], 
                 RowBox[{"fp", "[", 
                  RowBox[{"[", "7", "]"}], "]"}]}], ",", 
                RowBox[{
                 RowBox[{"\[Phi]", "[", "8", "]"}], 
                 RowBox[{"fp", "[", 
                  RowBox[{"[", "8", "]"}], "]"}]}], ",", "\[Gamma]", ",", 
                RowBox[{"W", "[", "1", "]"}], ",", 
                RowBox[{"W", "[", "2", "]"}], ",", "ext"}], "]"}]}]}]}], ",", 
           RowBox[{
            RowBox[{
             SubscriptBox["D\[Phi]", "cc_"], "[", 
             RowBox[{"var_", ",", "ind_"}], "]"}], "\[Rule]", 
            RowBox[{
             RowBox[{
              RowBox[{
               SubscriptBox["D\[Phi]", "cc"], "[", 
               RowBox[{"var", ",", "ind"}], "]"}], 
              RowBox[{"fp", "[", 
               RowBox[{"[", "cc", "]"}], "]"}]}], "+", 
             RowBox[{"ftr", "*", 
              SuperscriptBox["f", "2"], " ", 
              RowBox[{
               SubscriptBox["Dpg", "cc"], "[", 
               RowBox[{"var", ",", "ind"}], "]"}], 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"fp", "[", 
                 RowBox[{"[", "cc", "]"}], "]"}], ")"}], "2"], 
              RowBox[{
               SubscriptBox["\[CapitalPhi]", "cc"], "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"\[Phi]", "[", "1", "]"}], 
                 RowBox[{"fp", "[", 
                  RowBox[{"[", "1", "]"}], "]"}]}], ",", 
                RowBox[{
                 RowBox[{"\[Phi]", "[", "2", "]"}], 
                 RowBox[{"fp", "[", 
                  RowBox[{"[", "2", "]"}], "]"}]}], ",", 
                RowBox[{
                 RowBox[{"\[Phi]", "[", "3", "]"}], 
                 RowBox[{"fp", "[", 
                  RowBox[{"[", "3", "]"}], "]"}]}], ",", 
                RowBox[{
                 RowBox[{"\[Phi]", "[", "4", "]"}], 
                 RowBox[{"fp", "[", 
                  RowBox[{"[", "4", "]"}], "]"}]}], ",", 
                RowBox[{
                 RowBox[{"\[Phi]", "[", "5", "]"}], 
                 RowBox[{"fp", "[", 
                  RowBox[{"[", "5", "]"}], "]"}]}], ",", 
                RowBox[{
                 RowBox[{"\[Phi]", "[", "6", "]"}], 
                 RowBox[{"fp", "[", 
                  RowBox[{"[", "6", "]"}], "]"}]}], ",", 
                RowBox[{
                 RowBox[{"\[Phi]", "[", "7", "]"}], 
                 RowBox[{"fp", "[", 
                  RowBox[{"[", "7", "]"}], "]"}]}], ",", 
                RowBox[{
                 RowBox[{"\[Phi]", "[", "8", "]"}], 
                 RowBox[{"fp", "[", 
                  RowBox[{"[", "8", "]"}], "]"}]}], ",", "\[Gamma]", ",", 
                RowBox[{"W", "[", "1", "]"}], ",", 
                RowBox[{"W", "[", "2", "]"}], ",", "ext"}], "]"}]}]}]}], ",", 
           RowBox[{
            RowBox[{
             SubscriptBox["DD\[Phi]", "cc_"], "[", 
             RowBox[{"var_", ",", "ind1_", ",", "ind2_"}], "]"}], "\[Rule]", 
            RowBox[{
             RowBox[{
              RowBox[{
               SubscriptBox["DD\[Phi]", "cc"], "[", 
               RowBox[{"var", ",", "ind1", ",", "ind2"}], "]"}], 
              RowBox[{"fp", "[", 
               RowBox[{"[", "cc", "]"}], "]"}]}], "+", 
             RowBox[{"ftr", "*", 
              SuperscriptBox["f", "2"], " ", 
              RowBox[{
               SubscriptBox["DDpg", "cc"], "[", 
               RowBox[{"var", ",", "ind1", ",", "ind2"}], "]"}], 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"fp", "[", 
                 RowBox[{"[", "cc", "]"}], "]"}], ")"}], "2"], 
              RowBox[{
               SubscriptBox["\[CapitalPhi]", "cc"], "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"\[Phi]", "[", "1", "]"}], 
                 RowBox[{"fp", "[", 
                  RowBox[{"[", "1", "]"}], "]"}]}], ",", 
                RowBox[{
                 RowBox[{"\[Phi]", "[", "2", "]"}], 
                 RowBox[{"fp", "[", 
                  RowBox[{"[", "2", "]"}], "]"}]}], ",", 
                RowBox[{
                 RowBox[{"\[Phi]", "[", "3", "]"}], 
                 RowBox[{"fp", "[", 
                  RowBox[{"[", "3", "]"}], "]"}]}], ",", 
                RowBox[{
                 RowBox[{"\[Phi]", "[", "4", "]"}], 
                 RowBox[{"fp", "[", 
                  RowBox[{"[", "4", "]"}], "]"}]}], ",", 
                RowBox[{
                 RowBox[{"\[Phi]", "[", "5", "]"}], 
                 RowBox[{"fp", "[", 
                  RowBox[{"[", "5", "]"}], "]"}]}], ",", 
                RowBox[{
                 RowBox[{"\[Phi]", "[", "6", "]"}], 
                 RowBox[{"fp", "[", 
                  RowBox[{"[", "6", "]"}], "]"}]}], ",", 
                RowBox[{
                 RowBox[{"\[Phi]", "[", "7", "]"}], 
                 RowBox[{"fp", "[", 
                  RowBox[{"[", "7", "]"}], "]"}]}], ",", 
                RowBox[{
                 RowBox[{"\[Phi]", "[", "8", "]"}], 
                 RowBox[{"fp", "[", 
                  RowBox[{"[", "8", "]"}], "]"}]}], ",", "\[Gamma]", ",", 
                RowBox[{"W", "[", "1", "]"}], ",", 
                RowBox[{"W", "[", "2", "]"}], ",", "ext"}], "]"}]}]}]}]}], 
          "}"}]}], "]"}], "]"}], ",", "ord"}], "]"}], "]"}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"At", " ", "order", " ", 
   SuperscriptBox["p", "2"], " ", "the", " ", "decay", " ", "constant", " ", 
   "in", " ", "the", " ", "chiral", " ", "limit", " ", "F", " ", "has", " ", 
   "to", " ", "be", " ", "replaced", " ", "by", " ", "the", " ", "physical", 
   " ", "decay", " ", "constant", " ", 
   RowBox[{"(", 
    RowBox[{
     SubscriptBox["F", "\[Pi]"], ",", " ", 
     RowBox[{
      SubscriptBox["F", "K"], " ", "or", " ", 
      SubscriptBox["F", "\[Eta]"]}]}], ")"}], " ", "for", " ", "each", " ", 
   "pseudoscalar", " ", "meson", " ", "by", " ", "multiplying", " ", "with", 
   " ", "the", " ", "corresponding", " ", "factor", " ", 
   RowBox[{
    RowBox[{"fp", "[", 
     RowBox[{"[", "cc", "]"}], "]"}], "."}]}], " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"fp", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"F", "/", 
      SubscriptBox["F", "\[Pi]"]}], ",", 
     RowBox[{"F", "/", 
      SubscriptBox["F", "\[Pi]"]}], ",", 
     RowBox[{"F", "/", 
      SubscriptBox["F", "\[Pi]"]}], ",", 
     RowBox[{"F", "/", 
      SubscriptBox["F", "K"]}], ",", 
     RowBox[{"F", "/", 
      SubscriptBox["F", "K"]}], ",", 
     RowBox[{"F", "/", 
      SubscriptBox["F", "K"]}], ",", 
     RowBox[{"F", "/", 
      SubscriptBox["F", "K"]}], ",", 
     RowBox[{"F", "/", 
      SubscriptBox["F", "\[Eta]"]}]}], "}"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"diff", "[", 
    StyleBox["ject",
     FontWeight->"Plain",
     FontSlant->"Plain",
     FontTracking->"Plain",
     FontVariations->{"CompatibilityType"->0,
     "Masked"->False,
     "Outline"->False,
     "RotationAngle"->0,
     "Shadow"->False,
     "StrikeThrough"->False,
     "Underline"->False}], "]"}], " ", "and", " ", "its", " ", "subfunctions",
    " ", 
   RowBox[{"deriv", "[", 
    StyleBox[
     RowBox[{"ject", ",", "list"}],
     FontWeight->"Plain",
     FontSlant->"Plain",
     FontTracking->"Plain",
     FontVariations->{"CompatibilityType"->0,
     "Masked"->False,
     "Outline"->False,
     "RotationAngle"->0,
     "Shadow"->False,
     "StrikeThrough"->False,
     "Underline"->False}], "]"}], " ", "and", " ", 
   RowBox[{"listtrans", "[", 
    StyleBox["ject",
     FontWeight->"Plain",
     FontSlant->"Plain",
     FontTracking->"Plain",
     FontVariations->{"CompatibilityType"->0,
     "Masked"->False,
     "Outline"->False,
     "RotationAngle"->0,
     "Shadow"->False,
     "StrikeThrough"->False,
     "Underline"->False}], "]"}], "perform", " ", "the", " ", "functional", 
   " ", "differentiation", " ", "with", " ", "respect", " ", "to", " ", "the",
    " ", "external", " ", 
   RowBox[{"fields", "."}]}], " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"diff", "[", "ject_", "]"}], ":=", 
  RowBox[{"deriv", "[", 
   RowBox[{
    RowBox[{"trans", "[", "ject", "]"}], ",", 
    RowBox[{"listtrans", "[", "expar", "]"}]}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"deriv", "[", 
   RowBox[{"ject_", ",", "list_"}], "]"}], ":=", 
  RowBox[{"ReplaceAll", "[", 
   RowBox[{
    RowBox[{"Fold", "[", 
     RowBox[{"D", ",", "ject", ",", "list"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Phi]", "[", "cc_", "]"}], "\[Rule]", "0"}], ",", 
      RowBox[{"\[Gamma]", "\[Rule]", "0"}], ",", 
      RowBox[{
       RowBox[{"W", "[", "cc_", "]"}], "\[Rule]", "0"}]}], "}"}]}], 
   "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"listtrans", "[", "ject_", "]"}], ":=", 
  RowBox[{"ReplaceAll", "[", 
   RowBox[{"ject", ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       SubscriptBox["\[Phi]", "cc_"], "\[Rule]", 
       RowBox[{"\[Phi]", "[", "cc", "]"}]}], ",", 
      RowBox[{
       SubscriptBox["W", "cc_"], "\[Rule]", 
       RowBox[{"W", "[", "cc", "]"}]}]}], "}"}]}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
    RowBox[{"fourier", "[", 
     StyleBox["ject",
      FontWeight->"Plain",
      FontSlant->"Plain",
      FontTracking->"Plain",
      FontVariations->{"CompatibilityType"->0,
      "Masked"->False,
      "Outline"->False,
      "RotationAngle"->0,
      "Shadow"->False,
      "StrikeThrough"->False,
      "Underline"->False}], "]"}], " ", "and", " ", "its", " ", 
    "subfunctions", " ", "change"}], ",", " ", 
   RowBox[{
   "fourphi", " ", "and", " ", "fourmultiphi", " ", "perform", " ", "a", " ", 
    "Fourier", " ", 
    RowBox[{"transformation", "."}]}]}], " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"fourier", "[", "ject_", "]"}], ":=", 
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{"object", "=", 
     RowBox[{"Expand", "[", "ject", "]"}]}], ";", 
    RowBox[{"elist", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SubscriptBox["e", "aaa"], "[", "var_", "]"}], ",", 
       RowBox[{
        SubscriptBox["De", "aaa"], "[", 
        RowBox[{"var_", ",", "ind_"}], "]"}], ",", 
       RowBox[{
        SubscriptBox["DDe", "aaa"], "[", 
        RowBox[{"var_", ",", "ind1_", ",", "ind2_"}], "]"}], ",", 
       RowBox[{
        SubscriptBox["e", "aaa"], "[", 
        RowBox[{"var_", ",", "ind1_"}], "]"}], ",", 
       RowBox[{
        SubscriptBox["De", "aaa"], "[", 
        RowBox[{"var_", ",", "ind1_", ",", "ind2_"}], "]"}], ",", 
       RowBox[{
        SubscriptBox["DDe", "aaa"], "[", 
        RowBox[{"var_", ",", "ind1_", ",", "ind2_", ",", "ind3_"}], "]"}]}], 
      "}"}]}], ";", 
    RowBox[{"clist", "=", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6"}], 
      "}"}]}], ";", 
    RowBox[{"out", "=", "0"}], ";", 
    RowBox[{"Do", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Length", "[", 
           RowBox[{"1", "+", "object"}], "]"}], ">", "2"}], ",", 
         RowBox[{"arb", "=", 
          RowBox[{"object", "[", 
           RowBox[{"[", "ii", "]"}], "]"}]}], ",", 
         RowBox[{"arb", "=", "object"}]}], "]"}], ";", 
       RowBox[{"Do", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"count", "=", "1"}], ";", 
          RowBox[{"se", "=", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{"aaa", "<", "9"}], ",", "1", ",", "4"}], "]"}]}], ";", 
          RowBox[{"Do", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"tl", "=", 
              RowBox[{"Position", "[", 
               RowBox[{"arb", ",", 
                SuperscriptBox[
                 RowBox[{"elist", "[", 
                  RowBox[{"[", "ll", "]"}], "]"}], "expo_"]}], "]"}]}], ";", 
             RowBox[{"fourmultiphi", "[", 
              RowBox[{"arb", ",", "tl", ",", 
               RowBox[{"clist", "[", 
                RowBox[{"[", "ll", "]"}], "]"}]}], "]"}], ";", 
             RowBox[{"tl", "=", 
              RowBox[{"Position", "[", 
               RowBox[{"arb", ",", 
                RowBox[{"elist", "[", 
                 RowBox[{"[", "ll", "]"}], "]"}]}], "]"}]}], ";", 
             RowBox[{"fourphi", "[", 
              RowBox[{"arb", ",", "tl", ",", 
               RowBox[{"clist", "[", 
                RowBox[{"[", "ll", "]"}], "]"}]}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"ll", ",", "se", ",", 
              RowBox[{"se", "+", "2"}]}], "}"}]}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"aaa", ",", "1", ",", "12"}], "}"}]}], "]"}], ";", 
       RowBox[{"out", "+=", "arb"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"ii", ",", "1", ",", 
        RowBox[{
         RowBox[{"Length", "[", 
          RowBox[{"1", "+", "object"}], "]"}], "-", "1"}]}], "}"}]}], "]"}], 
    ";", 
    RowBox[{"Return", "[", "out", "]"}]}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"change", "[", 
   RowBox[{
   "num_", ",", "1", ",", "vari_", ",", "inde_", ",", "inde2_", ",", 
    "inde3_"}], "]"}], ":=", 
  SuperscriptBox["\[ExponentialE]", 
   RowBox[{"\[ImaginaryI]", " ", 
    SubscriptBox[
     RowBox[{"(", 
      RowBox[{"p", "[", "num", "]"}], ")"}], "sub"], " ", 
    "vari"}]]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"change", "[", 
   RowBox[{
   "num_", ",", "2", ",", "vari_", ",", "inde_", ",", "inde2_", ",", 
    "inde3_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"-", "\[ImaginaryI]"}], " ", 
   SubscriptBox[
    SubscriptBox[
     RowBox[{"(", 
      RowBox[{"p", "[", "num", "]"}], ")"}], "sub"], "inde"], 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{"\[ImaginaryI]", " ", 
     SubscriptBox[
      RowBox[{"(", 
       RowBox[{"p", "[", "num", "]"}], ")"}], "sub"], " ", 
     "vari"}]]}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"change", "[", 
   RowBox[{
   "num_", ",", "3", ",", "vari_", ",", "inde_", ",", "inde2_", ",", 
    "inde3_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"-", "1"}], ")"}], " ", 
   SubscriptBox[
    SubscriptBox[
     RowBox[{"(", 
      RowBox[{"p", "[", "num", "]"}], ")"}], "sub"], "inde"], " ", 
   SubscriptBox[
    SubscriptBox[
     RowBox[{"(", 
      RowBox[{"p", "[", "num", "]"}], ")"}], "sub"], "inde2"], 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{"\[ImaginaryI]", " ", 
     SubscriptBox[
      RowBox[{"(", 
       RowBox[{"p", "[", "num", "]"}], ")"}], "sub"], " ", 
     "vari"}]]}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"change", "[", 
   RowBox[{
   "num_", ",", "4", ",", "vari_", ",", "inde_", ",", "inde2_", ",", 
    "inde3_"}], "]"}], ":=", 
  RowBox[{
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{"\[ImaginaryI]", " ", 
     SubscriptBox[
      RowBox[{"(", 
       RowBox[{"p", "[", "num", "]"}], ")"}], "sub"], " ", "vari"}]], 
   SubscriptBox[
    RowBox[{"(", 
     RowBox[{"\[Epsilon]", "[", 
      SubscriptBox[
       RowBox[{"(", 
        RowBox[{"p", "[", "num", "]"}], ")"}], "sub"], "]"}], ")"}], 
    "inde3"]}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"change", "[", 
   RowBox[{
   "num_", ",", "5", ",", "vari_", ",", "inde_", ",", "inde2_", ",", 
    "inde3_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"-", "\[ImaginaryI]"}], " ", 
   SubscriptBox[
    SubscriptBox[
     RowBox[{"(", 
      RowBox[{"p", "[", "num", "]"}], ")"}], "sub"], "inde"], 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{"\[ImaginaryI]", " ", 
     SubscriptBox[
      RowBox[{"(", 
       RowBox[{"p", "[", "num", "]"}], ")"}], "sub"], " ", "vari"}]], 
   SubscriptBox[
    RowBox[{"(", 
     RowBox[{"\[Epsilon]", "[", 
      SubscriptBox[
       RowBox[{"(", 
        RowBox[{"p", "[", "num", "]"}], ")"}], "sub"], "]"}], ")"}], 
    "inde3"]}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"change", "[", 
   RowBox[{
   "num_", ",", "6", ",", "vari_", ",", "inde_", ",", "inde2_", ",", 
    "inde3_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"-", "1"}], ")"}], " ", 
   SubscriptBox[
    SubscriptBox[
     RowBox[{"(", 
      RowBox[{"p", "[", "num", "]"}], ")"}], "sub"], "inde"], " ", 
   SubscriptBox[
    SubscriptBox[
     RowBox[{"(", 
      RowBox[{"p", "[", "num", "]"}], ")"}], "sub"], "inde2"], 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{"\[ImaginaryI]", " ", 
     SubscriptBox[
      RowBox[{"(", 
       RowBox[{"p", "[", "num", "]"}], ")"}], "sub"], " ", "vari"}]], 
   SubscriptBox[
    RowBox[{"(", 
     RowBox[{"\[Epsilon]", "[", 
      SubscriptBox[
       RowBox[{"(", 
        RowBox[{"p", "[", "num", "]"}], ")"}], "sub"], "]"}], ")"}], 
    "inde3"]}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"fourphi", "[", 
   RowBox[{"barb_", ",", "tl_", ",", "gate_"}], "]"}], ":=", 
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{"Do", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"sub", "=", 
        RowBox[{
         RowBox[{"barb", "[", 
          RowBox[{"[", 
           RowBox[{"Part", "[", 
            RowBox[{"tl", ",", "ii"}], "]"}], "]"}], "]"}], "[", 
         RowBox[{"[", 
          RowBox[{"0", ",", "2"}], "]"}], "]"}]}], ";", 
       RowBox[{
        RowBox[{"vari", "[", "ii", "]"}], "=", 
        RowBox[{
         RowBox[{"barb", "[", 
          RowBox[{"[", 
           RowBox[{"Part", "[", 
            RowBox[{"tl", ",", "ii"}], "]"}], "]"}], "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], ";", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Length", "[", 
           RowBox[{"barb", "[", 
            RowBox[{"[", 
             RowBox[{"Part", "[", 
              RowBox[{"tl", ",", "ii"}], "]"}], "]"}], "]"}], "]"}], ">", 
          "1"}], ",", 
         RowBox[{
          RowBox[{"inde", "[", "ii", "]"}], "=", 
          RowBox[{
           RowBox[{"barb", "[", 
            RowBox[{"[", 
             RowBox[{"Part", "[", 
              RowBox[{"tl", ",", "ii"}], "]"}], "]"}], "]"}], "[", 
           RowBox[{"[", "2", "]"}], "]"}]}]}], "]"}], ";", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Length", "[", 
           RowBox[{"barb", "[", 
            RowBox[{"[", 
             RowBox[{"Part", "[", 
              RowBox[{"tl", ",", "ii"}], "]"}], "]"}], "]"}], "]"}], ">", 
          "2"}], ",", 
         RowBox[{
          RowBox[{"inde2", "[", "ii", "]"}], "=", 
          RowBox[{
           RowBox[{"barb", "[", 
            RowBox[{"[", 
             RowBox[{"Part", "[", 
              RowBox[{"tl", ",", "ii"}], "]"}], "]"}], "]"}], "[", 
           RowBox[{"[", "3", "]"}], "]"}]}]}], "]"}], ";", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"gate", ">", "3"}], ",", 
         RowBox[{
          RowBox[{"inde3", "[", "ii", "]"}], "=", 
          RowBox[{
           RowBox[{"barb", "[", 
            RowBox[{"[", 
             RowBox[{"Part", "[", 
              RowBox[{"tl", ",", "ii"}], "]"}], "]"}], "]"}], "[", 
           RowBox[{"[", 
            RowBox[{"-", "1"}], "]"}], "]"}]}]}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"ii", ",", "1", ",", 
        RowBox[{"Length", "[", "tl", "]"}]}], "}"}]}], "]"}], ";", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"tl", "\[NotEqual]", 
       RowBox[{"{", "}"}]}], ",", 
      RowBox[{
       RowBox[{"new", "=", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"change", "[", 
           RowBox[{
            RowBox[{"count", "+", "ll", "-", "1"}], ",", "gate", ",", 
            RowBox[{"vari", "[", "ll", "]"}], ",", 
            RowBox[{"inde", "[", "ll", "]"}], ",", 
            RowBox[{"inde2", "[", "ll", "]"}], ",", 
            RowBox[{"inde3", "[", "ll", "]"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"ll", ",", "1", ",", 
            RowBox[{"Length", "[", "tl", "]"}]}], "}"}]}], "]"}]}], ";", 
       RowBox[{"rlist", "=", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"barb", "[", 
            RowBox[{"[", 
             RowBox[{"tl", "[", 
              RowBox[{"[", "nn", "]"}], "]"}], "]"}], "]"}], "\[Rule]", 
           RowBox[{"new", "[", 
            RowBox[{"[", "nn", "]"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"nn", ",", 
            RowBox[{"Length", "[", "tl", "]"}]}], "}"}]}], "]"}]}], ";", 
       RowBox[{"arb", "=", 
        RowBox[{"ReplaceAll", "[", 
         RowBox[{"barb", ",", "rlist"}], "]"}]}], ";", 
       RowBox[{"count", "+=", 
        RowBox[{"Length", "[", "tl", "]"}]}]}]}], "]"}]}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"fourmultiphi", "[", 
   RowBox[{"barb_", ",", "tl_", ",", "gate_"}], "]"}], ":=", 
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{"Clear", "[", "temp", "]"}], ";", 
    RowBox[{"Do", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"sub", "=", 
        RowBox[{
         RowBox[{"barb", "[", 
          RowBox[{"[", 
           RowBox[{"Part", "[", 
            RowBox[{"tl", ",", "ii"}], "]"}], "]"}], "]"}], "[", 
         RowBox[{"[", 
          RowBox[{"1", ",", "0", ",", "2"}], "]"}], "]"}]}], ";", 
       RowBox[{
        RowBox[{"vari", "[", "ii", "]"}], "=", 
        RowBox[{
         RowBox[{"barb", "[", 
          RowBox[{"[", 
           RowBox[{"Part", "[", 
            RowBox[{"tl", ",", "ii"}], "]"}], "]"}], "]"}], "[", 
         RowBox[{"[", 
          RowBox[{"1", ",", "1"}], "]"}], "]"}]}], ";", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Length", "[", 
           RowBox[{
            RowBox[{"barb", "[", 
             RowBox[{"[", 
              RowBox[{"Part", "[", 
               RowBox[{"tl", ",", "ii"}], "]"}], "]"}], "]"}], "[", 
            RowBox[{"[", "1", "]"}], "]"}], "]"}], ">", "1"}], ",", 
         RowBox[{
          RowBox[{"inde", "[", "ii", "]"}], "=", 
          RowBox[{
           RowBox[{"barb", "[", 
            RowBox[{"[", 
             RowBox[{"Part", "[", 
              RowBox[{"tl", ",", "ii"}], "]"}], "]"}], "]"}], "[", 
           RowBox[{"[", 
            RowBox[{"1", ",", "2"}], "]"}], "]"}]}]}], "]"}], ";", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Length", "[", 
           RowBox[{
            RowBox[{"barb", "[", 
             RowBox[{"[", 
              RowBox[{"Part", "[", 
               RowBox[{"tl", ",", "ii"}], "]"}], "]"}], "]"}], "[", 
            RowBox[{"[", "1", "]"}], "]"}], "]"}], ">", "2"}], ",", 
         RowBox[{
          RowBox[{"inde2", "[", "ii", "]"}], "=", 
          RowBox[{
           RowBox[{"barb", "[", 
            RowBox[{"[", 
             RowBox[{"Part", "[", 
              RowBox[{"tl", ",", "ii"}], "]"}], "]"}], "]"}], "[", 
           RowBox[{"[", 
            RowBox[{"1", ",", "3"}], "]"}], "]"}]}]}], "]"}], ";", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"gate", ">", "3"}], ",", 
         RowBox[{
          RowBox[{"inde3", "[", "ii", "]"}], "=", 
          RowBox[{
           RowBox[{"barb", "[", 
            RowBox[{"[", 
             RowBox[{"Part", "[", 
              RowBox[{"tl", ",", "ii"}], "]"}], "]"}], "]"}], "[", 
           RowBox[{"[", 
            RowBox[{"1", ",", 
             RowBox[{"-", "1"}]}], "]"}], "]"}]}]}], "]"}], ";", 
       RowBox[{
        RowBox[{"expo", "[", "ii", "]"}], "=", 
        RowBox[{
         RowBox[{"barb", "[", 
          RowBox[{"[", 
           RowBox[{"Part", "[", 
            RowBox[{"tl", ",", "ii"}], "]"}], "]"}], "]"}], "[", 
         RowBox[{"[", "2", "]"}], "]"}]}], ";", 
       RowBox[{
        RowBox[{"temp", "[", "ii", "]"}], "=", "1"}], ";", 
       RowBox[{"Do", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"temp", "[", "ii", "]"}], "*=", 
          RowBox[{"change", "[", 
           RowBox[{
            RowBox[{"count", "+", "kk", "-", "1"}], ",", "gate", ",", 
            RowBox[{"vari", "[", "ii", "]"}], ",", 
            RowBox[{"inde", "[", "ii", "]"}], ",", 
            RowBox[{"inde2", "[", "ii", "]"}], ",", 
            RowBox[{"inde3", "[", "ii", "]"}]}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"kk", ",", "1", ",", 
           RowBox[{"expo", "[", "ii", "]"}]}], "}"}]}], "]"}], ";", 
       RowBox[{"count", "+=", 
        RowBox[{"expo", "[", "ii", "]"}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"ii", ",", "1", ",", 
        RowBox[{"Length", "[", "tl", "]"}]}], "}"}]}], "]"}], ";", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"tl", "\[NotEqual]", 
       RowBox[{"{", "}"}]}], ",", 
      RowBox[{
       RowBox[{"new", "=", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"temp", "[", "ll", "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"ll", ",", 
            RowBox[{"Length", "[", "tl", "]"}]}], "}"}]}], "]"}]}], ";", 
       RowBox[{"rlist", "=", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"barb", "[", 
            RowBox[{"[", 
             RowBox[{"tl", "[", 
              RowBox[{"[", "nn", "]"}], "]"}], "]"}], "]"}], "\[Rule]", 
           RowBox[{"new", "[", 
            RowBox[{"[", "nn", "]"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"nn", ",", 
            RowBox[{"Length", "[", "tl", "]"}]}], "}"}]}], "]"}]}], ";", 
       RowBox[{"arb", "=", 
        RowBox[{"ReplaceAll", "[", 
         RowBox[{"barb", ",", "rlist"}], "]"}]}]}]}], "]"}]}], 
   "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
    RowBox[{"extract", "[", 
     StyleBox[
      RowBox[{"ject", ",", "func"}],
      FontWeight->"Plain",
      FontSlant->"Plain",
      FontTracking->"Plain",
      FontVariations->{"CompatibilityType"->0,
      "Masked"->False,
      "Outline"->False,
      "RotationAngle"->0,
      "Shadow"->False,
      "StrikeThrough"->False,
      "Underline"->False}], "]"}], " ", "and", " ", "its", " ", 
    "subfunctions", " ", "changealph"}], ",", " ", 
   RowBox[{
   "countalph", " ", "and", " ", "zero", " ", "extract", " ", "the", " ", 
    "momenta", " ", "that", " ", "have", " ", "to", " ", "be", " ", 
    "inserted", " ", "in", " ", "the", " ", "constituent", " ", "functions", 
    " ", "of", " ", "the", " ", "generating", " ", 
    RowBox[{"functional", "."}]}]}], " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"extract", "[", 
   RowBox[{"ject_", ",", "func_"}], "]"}], ":=", 
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{"exobject", "=", 
     RowBox[{"Expand", "[", "ject", "]"}]}], ";", 
    RowBox[{"erge", "=", "0"}], ";", 
    RowBox[{"Do", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Length", "[", 
           RowBox[{"1", "+", "exobject"}], "]"}], ">", "2"}], ",", 
         RowBox[{"arb", "=", 
          RowBox[{"exobject", "[", 
           RowBox[{"[", "ii", "]"}], "]"}]}], ",", 
         RowBox[{"arb", "=", "exobject"}]}], "]"}], ";", 
       RowBox[{"zero", "[", "arb", "]"}], ";", 
       RowBox[{"tl", "=", 
        RowBox[{"Position", "[", 
         RowBox[{"arb", ",", "x"}], "]"}]}], ";", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"tl", "!=", 
          RowBox[{"{", "}"}]}], ",", 
         RowBox[{"Do", "[", 
          RowBox[{
           RowBox[{"xx", "-=", 
            RowBox[{"Extract", "[", 
             RowBox[{"arb", ",", 
              RowBox[{"ReplacePart", "[", 
               RowBox[{
                RowBox[{"tl", "[", 
                 RowBox[{"[", "jj", "]"}], "]"}], ",", 
                RowBox[{
                 RowBox[{"Last", "[", 
                  RowBox[{"tl", "[", 
                   RowBox[{"[", "jj", "]"}], "]"}], "]"}], "+", "1"}], ",", 
                RowBox[{"-", "1"}]}], "]"}]}], "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"jj", ",", "1", ",", 
             RowBox[{"Length", "[", "tl", "]"}]}], "}"}]}], "]"}]}], "]"}], 
       ";", 
       RowBox[{"tl", "=", 
        RowBox[{"Position", "[", 
         RowBox[{"arb", ",", "y"}], "]"}]}], ";", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"tl", "!=", 
          RowBox[{"{", "}"}]}], ",", 
         RowBox[{"Do", "[", 
          RowBox[{
           RowBox[{"yy", "+=", 
            RowBox[{"Extract", "[", 
             RowBox[{"arb", ",", 
              RowBox[{"ReplacePart", "[", 
               RowBox[{
                RowBox[{"tl", "[", 
                 RowBox[{"[", "jj", "]"}], "]"}], ",", 
                RowBox[{
                 RowBox[{"Last", "[", 
                  RowBox[{"tl", "[", 
                   RowBox[{"[", "jj", "]"}], "]"}], "]"}], "+", "1"}], ",", 
                RowBox[{"-", "1"}]}], "]"}]}], "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"jj", ",", "1", ",", 
             RowBox[{"Length", "[", "tl", "]"}]}], "}"}]}], "]"}]}], "]"}], 
       ";", 
       RowBox[{"arb", "=", 
        RowBox[{"ReplaceAll", "[", 
         RowBox[{"arb", ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"x", "->", "0"}], ",", 
            RowBox[{"y", "->", "0"}], ",", 
            RowBox[{"z", "->", "0"}]}], "}"}]}], "]"}]}], ";", 
       RowBox[{"tl", "=", 
        RowBox[{"Position", "[", 
         RowBox[{"arb", ",", "\[Mu]"}], "]"}]}], ";", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"tl", "!=", 
          RowBox[{"{", "}"}]}], ",", 
         RowBox[{"uu", "=", 
          RowBox[{"Extract", "[", 
           RowBox[{"arb", ",", 
            RowBox[{"ReplacePart", "[", 
             RowBox[{
              RowBox[{"tl", "[", 
               RowBox[{"[", "1", "]"}], "]"}], ",", 
              RowBox[{
               RowBox[{"Last", "[", 
                RowBox[{"tl", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "]"}], "-", "1"}], ",", 
              RowBox[{"-", "1"}]}], "]"}]}], "]"}]}]}], "]"}], ";", 
       RowBox[{"tl", "=", 
        RowBox[{"Position", "[", 
         RowBox[{"arb", ",", "\[Nu]"}], "]"}]}], ";", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"tl", "!=", 
          RowBox[{"{", "}"}]}], ",", 
         RowBox[{"vv", "=", 
          RowBox[{"Extract", "[", 
           RowBox[{"arb", ",", 
            RowBox[{"ReplacePart", "[", 
             RowBox[{
              RowBox[{"tl", "[", 
               RowBox[{"[", "1", "]"}], "]"}], ",", 
              RowBox[{
               RowBox[{"Last", "[", 
                RowBox[{"tl", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "]"}], "-", "1"}], ",", 
              RowBox[{"-", "1"}]}], "]"}]}], "]"}]}]}], "]"}], ";", 
       RowBox[{"tl", "=", 
        RowBox[{"Position", "[", 
         RowBox[{"arb", ",", "\[Lambda]"}], "]"}]}], ";", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"tl", "!=", 
          RowBox[{"{", "}"}]}], ",", 
         RowBox[{"ww", "=", 
          RowBox[{"Extract", "[", 
           RowBox[{"arb", ",", 
            RowBox[{"ReplacePart", "[", 
             RowBox[{
              RowBox[{"tl", "[", 
               RowBox[{"[", "1", "]"}], "]"}], ",", 
              RowBox[{
               RowBox[{"Last", "[", 
                RowBox[{"tl", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "]"}], "-", "1"}], ",", 
              RowBox[{"-", "1"}]}], "]"}]}], "]"}]}]}], "]"}], ";", 
       RowBox[{"arb", "=", 
        RowBox[{"ReplaceAll", "[", 
         RowBox[{"arb", ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             SuperscriptBox[
              SubscriptBox[
               SubscriptBox[
                RowBox[{"(", 
                 RowBox[{"p", "[", "var_", "]"}], ")"}], "ind1_"], "ind2_"], 
              "2"], "->", 
             RowBox[{"sp", "[", 
              RowBox[{
               SubscriptBox[
                RowBox[{"(", 
                 RowBox[{"p", "[", "var", "]"}], ")"}], "ind1"], ",", 
               SubscriptBox[
                RowBox[{"(", 
                 RowBox[{"p", "[", "var", "]"}], ")"}], "ind1"]}], "]"}]}], 
            ",", 
            RowBox[{
             SubsuperscriptBox["\[Epsilon]", "ind1_", "2"], "->", 
             RowBox[{"sp", "[", 
              RowBox[{"\[Epsilon]", ",", "\[Epsilon]"}], "]"}]}], ",", 
            RowBox[{
             SubscriptBox["any_", 
              RowBox[{"\[Alpha]", "[", "7", "]"}]], "\[Rule]", 
             RowBox[{"epst", "[", 
              RowBox[{"\[Xi]", ",", "any"}], "]"}]}], ",", 
            RowBox[{
             SubscriptBox["any_", 
              RowBox[{"\[Alpha]", "[", "8", "]"}]], "->", 
             RowBox[{"epst", "[", 
              RowBox[{"\[Rho]", ",", "any"}], "]"}]}], ",", 
            RowBox[{
             SubscriptBox["any_", 
              RowBox[{"\[Alpha]", "[", "9", "]"}]], "->", 
             RowBox[{"epst", "[", 
              RowBox[{"\[Sigma]", ",", "any"}], "]"}]}], ",", 
            RowBox[{
             SubscriptBox["any_", 
              RowBox[{"\[Alpha]", "[", "10", "]"}]], "->", 
             RowBox[{"epst", "[", 
              RowBox[{"\[Tau]", ",", "any"}], "]"}]}]}], "}"}]}], "]"}]}], 
       ";", 
       RowBox[{"countalph", "[", "arb", "]"}], ";", 
       RowBox[{"Do", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"tl", "=", 
           RowBox[{"Position", "[", 
            RowBox[{"arb", ",", 
             RowBox[{"Part", "[", 
              RowBox[{"alphlist", ",", "kk"}], "]"}]}], "]"}]}], ";", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"tl", "!=", 
             RowBox[{"{", "}"}]}], ",", 
            RowBox[{
             RowBox[{"Do", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"alph", "[", "jj", "]"}], "=", 
                RowBox[{"Extract", "[", 
                 RowBox[{"arb", ",", 
                  RowBox[{"ReplacePart", "[", 
                   RowBox[{
                    RowBox[{"tl", "[", 
                    RowBox[{"[", "jj", "]"}], "]"}], ",", 
                    RowBox[{
                    RowBox[{"Last", "[", 
                    RowBox[{"tl", "[", 
                    RowBox[{"[", "jj", "]"}], "]"}], "]"}], "-", "1"}], ",", 
                    RowBox[{"-", "1"}]}], "]"}]}], "]"}]}], ",", 
               RowBox[{"{", 
                RowBox[{"jj", ",", "1", ",", 
                 RowBox[{"Length", "[", "tl", "]"}]}], "}"}]}], "]"}], ";", 
             RowBox[{
              RowBox[{"aa", "[", "kk", "]"}], "=", 
              RowBox[{"sp", "[", 
               RowBox[{
                RowBox[{"alph", "[", "1", "]"}], ",", 
                RowBox[{"alph", "[", "2", "]"}]}], "]"}]}]}]}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"kk", ",", "1", ",", "numa"}], "}"}]}], "]"}], ";", 
       RowBox[{"arb2", "=", 
        RowBox[{"ReplaceAll", "[", 
         RowBox[{"arb", ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             SubscriptBox[
              SubscriptBox[
               RowBox[{"(", 
                RowBox[{"p", "[", "var_", "]"}], ")"}], "ind1_"], "ind2_"], "->",
              "1"}], ",", 
            RowBox[{
             SubscriptBox[
              RowBox[{"(", 
               RowBox[{"\[Epsilon]", "[", "xx_", "]"}], ")"}], "ind_"], "->", 
             "1"}], ",", 
            RowBox[{
             RowBox[{"epst", "[", 
              RowBox[{"ind_", ",", "any_"}], "]"}], "\[Rule]", 
             SubscriptBox["any", "ind"]}]}], "}"}]}], "]"}]}], ";", "\n", 
       "\t\t", 
       RowBox[{"factor", "=", "arb2"}], ";", 
       RowBox[{"Do", "[", 
        RowBox[{
         RowBox[{"factor", "=", 
          RowBox[{"factor", "*", 
           RowBox[{"aa", "[", "kk", "]"}]}]}], ",", 
         RowBox[{"{", 
          RowBox[{"kk", ",", "1", ",", "numa"}], "}"}]}], "]"}], ";", 
       RowBox[{"erge", "+=", 
        RowBox[{"factor", "*", 
         RowBox[{"func", "[", 
          RowBox[{
          "xx", ",", "yy", ",", "uu", ",", "vv", ",", "ww", ",", "0", ",", 
           "0", ",", "0"}], "]"}]}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"ii", ",", "1", ",", 
        RowBox[{
         RowBox[{"Length", "[", 
          RowBox[{"1", "+", "exobject"}], "]"}], "-", "1"}]}], "}"}]}], "]"}],
     ";", 
    RowBox[{"Return", "[", "erge", "]"}]}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"changealph", "[", "ject_", "]"}], ":=", 
  RowBox[{"ReplaceAll", "[", 
   RowBox[{"ject", ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       SubscriptBox["\[Alpha]", "x"], "->", 
       RowBox[{"\[Alpha]", "[", "1", "]"}]}], ",", 
      RowBox[{
       SubscriptBox["\[Alpha]", "y"], "->", 
       RowBox[{"\[Alpha]", "[", "2", "]"}]}], ",", 
      RowBox[{
       SubscriptBox["\[Alpha]", "z"], "->", 
       RowBox[{"\[Alpha]", "[", "3", "]"}]}], ",", 
      RowBox[{
       SubscriptBox["\[Alpha]", "ext"], "->", 
       RowBox[{"\[Alpha]", "[", "4", "]"}]}], ",", 
      RowBox[{
       SubscriptBox["\[Alpha]", "int"], "->", 
       RowBox[{"\[Alpha]", "[", "5", "]"}]}], ",", 
      RowBox[{
       SubscriptBox["\[Beta]", "x"], "->", 
       RowBox[{"\[Alpha]", "[", "6", "]"}]}], ",", 
      RowBox[{
       SubscriptBox["\[Xi]", "x"], "->", 
       RowBox[{"\[Alpha]", "[", "7", "]"}]}], ",", 
      RowBox[{
       SubscriptBox["\[Rho]", "x"], "->", 
       RowBox[{"\[Alpha]", "[", "8", "]"}]}], ",", 
      RowBox[{
       SubscriptBox["\[Sigma]", "x"], "->", 
       RowBox[{"\[Alpha]", "[", "9", "]"}]}], ",", 
      RowBox[{
       SubscriptBox["\[Tau]", "x"], "->", 
       RowBox[{"\[Alpha]", "[", "10", "]"}]}], ",", 
      RowBox[{
       SubscriptBox["\[Zeta]", "x"], "\[Rule]", 
       RowBox[{"\[Alpha]", "[", "11", "]"}]}], ",", 
      RowBox[{
       SubscriptBox["\[Zeta]", "y"], "\[Rule]", 
       RowBox[{"\[Alpha]", "[", "12", "]"}]}], ",", 
      RowBox[{
       SubscriptBox["\[Zeta]", "z"], "\[Rule]", 
       RowBox[{"\[Alpha]", "[", "13", "]"}]}]}], "}"}]}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"countalph", "[", "ject_", "]"}], ":=", 
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{"numa", "=", "0"}], ";", 
    RowBox[{"alphlist", "=", 
     RowBox[{"{", "}"}]}], ";", 
    RowBox[{"\[Alpha]\[Alpha]", "=", 
     RowBox[{"Array", "[", 
      RowBox[{"\[Alpha]", ",", "13"}], "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"Do", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"tl", "=", 
        RowBox[{"Position", "[", 
         RowBox[{"ject", ",", 
          RowBox[{"\[Alpha]\[Alpha]", "[", 
           RowBox[{"[", "kkk", "]"}], "]"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"tl", "\[NotEqual]", 
          RowBox[{"{", "}"}]}], ",", 
         RowBox[{
          RowBox[{"numa", "=", 
           RowBox[{"numa", "+", "1"}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"alphlist", "=", 
           RowBox[{"Append", "[", 
            RowBox[{"alphlist", ",", 
             RowBox[{"\[Alpha]\[Alpha]", "[", 
              RowBox[{"[", "kkk", "]"}], "]"}]}], "]"}]}]}]}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"kkk", ",", "1", ",", "13"}], "}"}]}], "]"}]}], 
   "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"zero", "[", "ject_", "]"}], ":=", 
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{"eext", "=", "0"}], ";", 
    RowBox[{"xx", "=", "0"}], ";", 
    RowBox[{"yy", "=", "0"}], ";", " ", 
    RowBox[{"uu", "=", "0"}], ";", 
    RowBox[{"vv", "=", "0"}], ";", 
    RowBox[{"ww", "=", "0"}], ";", 
    RowBox[{"Do", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"aa", "[", "kkk", "]"}], "=", "0"}], ",", 
      RowBox[{"{", 
       RowBox[{"kkk", ",", " ", "1", ",", " ", "20"}], "}"}]}], "]"}]}], 
   "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"extract", "[", 
      StyleBox[
       RowBox[{"ject", ",", "func", ",", "ms1", ",", "ms2", ",", "ms3"}],
       FontWeight->"Plain",
       FontSlant->"Plain",
       FontTracking->"Plain",
       FontVariations->{"CompatibilityType"->0,
       "Masked"->False,
       "Outline"->False,
       "RotationAngle"->0,
       "Shadow"->False,
       "StrikeThrough"->False,
       "Underline"->False}], "]"}], " ", "is", " ", "the", " ", "version", 
     " ", "of", " ", 
     RowBox[{"extract", "[", "]"}], "with", " ", "different", " ", "mass", 
     " ", "arguments", " ", "ms1"}], ",", " ", 
    RowBox[{
    "ms2", " ", "and", " ", "ms3", " ", "for", " ", "the", " ", "particles", 
     " ", "propagating", " ", "in", " ", "the", " ", 
     RowBox[{"loop", "."}]}]}], " ", "*)"}], " "}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"extract", "[", 
   RowBox[{"ject_", ",", "func_", ",", "ms1_", ",", "ms2_", ",", "ms3_"}], 
   "]"}], ":=", 
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{"exobject", "=", 
     RowBox[{"Expand", "[", "ject", "]"}]}], ";", 
    RowBox[{"erge", "=", "0"}], ";", 
    RowBox[{"Do", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Length", "[", 
           RowBox[{"1", "+", "exobject"}], "]"}], ">", "2"}], ",", 
         RowBox[{"arb", "=", 
          RowBox[{"exobject", "[", 
           RowBox[{"[", "ii", "]"}], "]"}]}], ",", 
         RowBox[{"arb", "=", "exobject"}]}], "]"}], ";", 
       RowBox[{"zero", "[", "arb", "]"}], ";", 
       RowBox[{"countalph", "[", "arb", "]"}], ";", 
       RowBox[{"tl", "=", 
        RowBox[{"Position", "[", 
         RowBox[{"arb", ",", "x"}], "]"}]}], ";", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"tl", "\[NotEqual]", 
          RowBox[{"{", "}"}]}], ",", 
         RowBox[{"Do", "[", 
          RowBox[{
           RowBox[{"xx", "-=", 
            RowBox[{"Extract", "[", 
             RowBox[{"arb", ",", 
              RowBox[{"ReplacePart", "[", 
               RowBox[{
                RowBox[{"tl", "[", 
                 RowBox[{"[", "jj", "]"}], "]"}], ",", 
                RowBox[{
                 RowBox[{"Last", "[", 
                  RowBox[{"tl", "[", 
                   RowBox[{"[", "jj", "]"}], "]"}], "]"}], "+", "1"}], ",", 
                RowBox[{"-", "1"}]}], "]"}]}], "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"jj", ",", "1", ",", 
             RowBox[{"Length", "[", "tl", "]"}]}], "}"}]}], "]"}]}], "]"}], 
       ";", 
       RowBox[{"tl", "=", 
        RowBox[{"Position", "[", 
         RowBox[{"arb", ",", "y"}], "]"}]}], ";", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"tl", "\[NotEqual]", 
          RowBox[{"{", "}"}]}], ",", 
         RowBox[{"Do", "[", 
          RowBox[{
           RowBox[{"yy", "+=", 
            RowBox[{"Extract", "[", 
             RowBox[{"arb", ",", 
              RowBox[{"ReplacePart", "[", 
               RowBox[{
                RowBox[{"tl", "[", 
                 RowBox[{"[", "jj", "]"}], "]"}], ",", 
                RowBox[{
                 RowBox[{"Last", "[", 
                  RowBox[{"tl", "[", 
                   RowBox[{"[", "jj", "]"}], "]"}], "]"}], "+", "1"}], ",", 
                RowBox[{"-", "1"}]}], "]"}]}], "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"jj", ",", "1", ",", 
             RowBox[{"Length", "[", "tl", "]"}]}], "}"}]}], "]"}]}], "]"}], 
       ";", 
       RowBox[{"arb", "=", 
        RowBox[{"ReplaceAll", "[", 
         RowBox[{"arb", ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"x", "\[Rule]", "0"}], ",", 
            RowBox[{"y", "\[Rule]", "0"}], ",", 
            RowBox[{"z", "\[Rule]", "0"}]}], "}"}]}], "]"}]}], ";", 
       RowBox[{"tl", "=", 
        RowBox[{"Position", "[", 
         RowBox[{"arb", ",", "\[Mu]"}], "]"}]}], ";", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"tl", "\[NotEqual]", 
          RowBox[{"{", "}"}]}], ",", 
         RowBox[{"uu", "=", 
          RowBox[{"Extract", "[", 
           RowBox[{"arb", ",", 
            RowBox[{"ReplacePart", "[", 
             RowBox[{
              RowBox[{"tl", "[", 
               RowBox[{"[", "1", "]"}], "]"}], ",", 
              RowBox[{
               RowBox[{"Last", "[", 
                RowBox[{"tl", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "]"}], "-", "1"}], ",", 
              RowBox[{"-", "1"}]}], "]"}]}], "]"}]}]}], "]"}], ";", 
       RowBox[{"tl", "=", 
        RowBox[{"Position", "[", 
         RowBox[{"arb", ",", "\[Nu]"}], "]"}]}], ";", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"tl", "\[NotEqual]", 
          RowBox[{"{", "}"}]}], ",", 
         RowBox[{"vv", "=", 
          RowBox[{"Extract", "[", 
           RowBox[{"arb", ",", 
            RowBox[{"ReplacePart", "[", 
             RowBox[{
              RowBox[{"tl", "[", 
               RowBox[{"[", "1", "]"}], "]"}], ",", 
              RowBox[{
               RowBox[{"Last", "[", 
                RowBox[{"tl", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "]"}], "-", "1"}], ",", 
              RowBox[{"-", "1"}]}], "]"}]}], "]"}]}]}], "]"}], ";", 
       RowBox[{"tl", "=", 
        RowBox[{"Position", "[", 
         RowBox[{"arb", ",", "\[Lambda]"}], "]"}]}], ";", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"tl", "\[NotEqual]", 
          RowBox[{"{", "}"}]}], ",", 
         RowBox[{"ww", "=", 
          RowBox[{"Extract", "[", 
           RowBox[{"arb", ",", 
            RowBox[{"ReplacePart", "[", 
             RowBox[{
              RowBox[{"tl", "[", 
               RowBox[{"[", "1", "]"}], "]"}], ",", 
              RowBox[{
               RowBox[{"Last", "[", 
                RowBox[{"tl", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "]"}], "-", "1"}], ",", 
              RowBox[{"-", "1"}]}], "]"}]}], "]"}]}]}], "]"}], ";", 
       RowBox[{"arb", "=", 
        RowBox[{"ReplaceAll", "[", 
         RowBox[{"arb", ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             SuperscriptBox[
              SubscriptBox[
               SubscriptBox[
                RowBox[{"(", 
                 RowBox[{"p", "[", "var_", "]"}], ")"}], "ind1_"], "ind2_"], 
              "2"], "\[Rule]", 
             RowBox[{"sp", "[", 
              RowBox[{
               SubscriptBox[
                RowBox[{"(", 
                 RowBox[{"p", "[", "var", "]"}], ")"}], "ind1"], ",", 
               SubscriptBox[
                RowBox[{"(", 
                 RowBox[{"p", "[", "var", "]"}], ")"}], "ind1"]}], "]"}]}], 
            ",", 
            RowBox[{
             SubsuperscriptBox["\[Epsilon]", "ind1_", "2"], "\[Rule]", 
             RowBox[{"sp", "[", 
              RowBox[{"\[Epsilon]", ",", "\[Epsilon]"}], "]"}]}]}], "}"}]}], 
         "]"}]}], ";", 
       RowBox[{"countalph", "[", "arb", "]"}], ";", 
       RowBox[{"Do", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"tl", "=", 
           RowBox[{"Position", "[", 
            RowBox[{"arb", ",", 
             RowBox[{"Part", "[", 
              RowBox[{"alphlist", ",", "kk"}], "]"}]}], "]"}]}], ";", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"tl", "\[NotEqual]", 
             RowBox[{"{", "}"}]}], ",", 
            RowBox[{
             RowBox[{"Do", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"alph", "[", "jj", "]"}], "=", 
                RowBox[{"Extract", "[", 
                 RowBox[{"arb", ",", 
                  RowBox[{"ReplacePart", "[", 
                   RowBox[{
                    RowBox[{"tl", "[", 
                    RowBox[{"[", "jj", "]"}], "]"}], ",", 
                    RowBox[{
                    RowBox[{"Last", "[", 
                    RowBox[{"tl", "[", 
                    RowBox[{"[", "jj", "]"}], "]"}], "]"}], "-", "1"}], ",", 
                    RowBox[{"-", "1"}]}], "]"}]}], "]"}]}], ",", 
               RowBox[{"{", 
                RowBox[{"jj", ",", "1", ",", 
                 RowBox[{"Length", "[", "tl", "]"}]}], "}"}]}], "]"}], ";", 
             RowBox[{
              RowBox[{"aa", "[", "kk", "]"}], "=", 
              RowBox[{"sp", "[", 
               RowBox[{
                RowBox[{"alph", "[", "1", "]"}], ",", 
                RowBox[{"alph", "[", "2", "]"}]}], "]"}]}]}]}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"kk", ",", "1", ",", "numa"}], "}"}]}], "]"}], ";", 
       RowBox[{"arb", "=", 
        RowBox[{"ReplaceAll", "[", 
         RowBox[{"arb", ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             SubscriptBox[
              SubscriptBox[
               RowBox[{"(", 
                RowBox[{"p", "[", "var_", "]"}], ")"}], "ind1_"], "ind2_"], 
             "\[Rule]", "1"}], ",", 
            RowBox[{
             SubscriptBox[
              RowBox[{"(", 
               RowBox[{"\[Epsilon]", "[", "xx_", "]"}], ")"}], "ind_"], 
             "\[Rule]", "1"}]}], "}"}]}], "]"}]}], ";", "\n", "\t\t", 
       RowBox[{"factor", "=", "arb"}], ";", 
       RowBox[{"Do", "[", 
        RowBox[{
         RowBox[{"factor", "=", 
          RowBox[{"factor", "*", 
           RowBox[{"aa", "[", "kk", "]"}]}]}], ",", 
         RowBox[{"{", 
          RowBox[{"kk", ",", "1", ",", "numa"}], "}"}]}], "]"}], ";", 
       RowBox[{"erge", "+=", 
        RowBox[{"factor", "*", 
         RowBox[{"func", "[", 
          RowBox[{
          "xx", ",", "yy", ",", "uu", ",", "vv", ",", "ww", ",", "ms1", ",", 
           "ms2", ",", "ms3"}], "]"}]}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"ii", ",", "1", ",", 
        RowBox[{
         RowBox[{"Length", "[", 
          RowBox[{"1", "+", "exobject"}], "]"}], "-", "1"}]}], "}"}]}], "]"}],
     ";", 
    RowBox[{"Return", "[", "erge", "]"}]}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"momenta", "[", 
     StyleBox["ject",
      FontWeight->"Plain",
      FontSlant->"Plain",
      FontTracking->"Plain",
      FontVariations->{"CompatibilityType"->0,
      "Masked"->False,
      "Outline"->False,
      "RotationAngle"->0,
      "Shadow"->False,
      "StrikeThrough"->False,
      "Underline"->False}], "]"}], " ", "adds", " ", "the", " ", "extracted", 
    " ", "momenta", " ", "and", " ", "takes", " ", "the", " ", "minus", " ", 
    "signs", " ", "out", " ", "of", " ", "the", " ", "index", " ", 
    RowBox[{"brackets", "."}]}], " ", "*)"}], " "}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"momenta", "[", "ject_", "]"}], ":=", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Length", "[", 
      RowBox[{"1", "+", "ject"}], "]"}], ">", "2"}], ",", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{"ReplaceAll", "[", 
       RowBox[{
        SubscriptBox[
         RowBox[{"(", 
          RowBox[{"Part", "[", 
           RowBox[{
            RowBox[{"Expand", "[", "ject", "]"}], ",", "jj"}], "]"}], ")"}], 
         "ind"], ",", 
        RowBox[{"{", 
         RowBox[{
          SubscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "moment_"}], ")"}], "ind"], "\[Rule]", 
          RowBox[{"-", 
           SubscriptBox[
            RowBox[{"(", "moment", ")"}], "ind"]}]}], "}"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"jj", ",", "1", ",", 
        RowBox[{"Length", "[", "ject", "]"}]}], "}"}]}], "]"}], ",", 
    RowBox[{"ReplaceAll", "[", 
     RowBox[{
      SubscriptBox[
       RowBox[{"(", 
        RowBox[{"Expand", "[", "ject", "]"}], ")"}], "ind"], ",", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "moment_"}], ")"}], "ind"], "\[Rule]", 
        RowBox[{"-", 
         SubscriptBox[
          RowBox[{"(", "moment", ")"}], "ind"]}]}], "}"}]}], "]"}]}], 
   "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"momenta2", "[", 
     StyleBox["ject",
      FontWeight->"Plain",
      FontSlant->"Plain",
      FontTracking->"Plain",
      FontVariations->{"CompatibilityType"->0,
      "Masked"->False,
      "Outline"->False,
      "RotationAngle"->0,
      "Shadow"->False,
      "StrikeThrough"->False,
      "Underline"->False}], "]"}], " ", "acts", " ", "like", " ", 
    RowBox[{"momenta", "[", 
     StyleBox["ject",
      FontWeight->"Plain",
      FontSlant->"Plain",
      FontTracking->"Plain",
      FontVariations->{"CompatibilityType"->0,
      "Masked"->False,
      "Outline"->False,
      "RotationAngle"->0,
      "Shadow"->False,
      "StrikeThrough"->False,
      "Underline"->False}], "]"}], " ", "in", " ", "case", " ", "of", " ", 
    "a", " ", "product", " ", "of", " ", "extracted", " ", 
    RowBox[{"momenta", "."}]}], " ", "*)"}], " "}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"momenta2", "[", "ject_", "]"}], ":=", 
  RowBox[{
   RowBox[{"ReplaceAll", "[", 
    RowBox[{
     RowBox[{"momenta", "[", "ject", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"ind", "\[Rule]", "ind1"}], "}"}]}], "]"}], "*", 
   RowBox[{"ReplaceAll", "[", 
    RowBox[{
     RowBox[{"momenta", "[", "ject", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"ind", "\[Rule]", "ind2"}], "}"}]}], "]"}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"extracttree", "[", 
    StyleBox["ject",
     FontWeight->"Plain",
     FontSlant->"Plain",
     FontTracking->"Plain",
     FontVariations->{"CompatibilityType"->0,
     "Masked"->False,
     "Outline"->False,
     "RotationAngle"->0,
     "Shadow"->False,
     "StrikeThrough"->False,
     "Underline"->False}], "]"}], " ", "inserts", " ", "the", " ", 
   "propagators", " ", "that", " ", "are", " ", "outside", " ", "of", " ", 
   "the", " ", 
   RowBox[{"loop", "."}]}], " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"extracttree", "[", "ject_", "]"}], ":=", 
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{"erge", "=", "0"}], ";", 
    RowBox[{"exobject", "=", 
     RowBox[{"Expand", "[", "ject", "]"}]}], ";", 
    RowBox[{"Do", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Do", "[", 
        RowBox[{
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Length", "[", 
             RowBox[{"1", "+", "exobject"}], "]"}], ">", "2"}], ",", 
           RowBox[{"arb", "=", 
            RowBox[{"exobject", "[", 
             RowBox[{"[", "ii", "]"}], "]"}]}], ",", 
           RowBox[{"arb", "=", "exobject"}]}], "]"}], ";", 
         RowBox[{"tl", "=", 
          RowBox[{"Position", "[", 
           RowBox[{"arb", ",", "ext"}], "]"}]}], ";", 
         RowBox[{"eext", "=", "0"}], ";", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"tl", "\[NotEqual]", 
            RowBox[{"{", "}"}]}], ",", 
           RowBox[{"Do", "[", 
            RowBox[{
             RowBox[{"eext", "-=", 
              RowBox[{"Extract", "[", 
               RowBox[{"arb", ",", 
                RowBox[{"ReplacePart", "[", 
                 RowBox[{
                  RowBox[{"tl", "[", 
                   RowBox[{"[", "jj", "]"}], "]"}], ",", 
                  RowBox[{
                   RowBox[{"Last", "[", 
                    RowBox[{"tl", "[", 
                    RowBox[{"[", "jj", "]"}], "]"}], "]"}], "+", "1"}], ",", 
                  RowBox[{"-", "1"}]}], "]"}]}], "]"}]}], ",", 
             RowBox[{"{", 
              RowBox[{"jj", ",", "1", ",", 
               RowBox[{"Length", "[", "tl", "]"}]}], "}"}]}], "]"}]}], 
          "]"}]}], "]"}], ";", 
       RowBox[{"arb", "=", 
        RowBox[{"ReplaceAll", "[", 
         RowBox[{"arb", ",", 
          RowBox[{"{", 
           RowBox[{"ext", "\[Rule]", "0"}], "}"}]}], "]"}]}], ";", "\n", 
       RowBox[{"erge", "+=", 
        RowBox[{"Simplify", "[", 
         RowBox[{"ReplaceAll", "[", 
          RowBox[{"arb", ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{
               SubscriptBox["pg", "par_"], "[", "var_", "]"}], "\[Rule]", 
              RowBox[{"-", 
               FractionBox[
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{
                  RowBox[{"-", "\[ImaginaryI]"}], " ", "var", " ", "eext"}]], 
                RowBox[{
                 RowBox[{"sp", "[", 
                  RowBox[{"eext", ",", "eext"}], "]"}], "-", 
                 SuperscriptBox[
                  SubscriptBox["M", "par"], "2"]}]]}]}], ",", 
             RowBox[{
              RowBox[{
               SubscriptBox["Dpg", "par_"], "[", 
               RowBox[{"var_", ",", "ind_"}], "]"}], "\[Rule]", 
              RowBox[{
               RowBox[{"-", "\[ImaginaryI]"}], "*", 
               RowBox[{"momenta", "[", "eext", "]"}], "*", 
               FractionBox[
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{
                  RowBox[{"-", "\[ImaginaryI]"}], " ", "var", " ", "eext"}]], 
                RowBox[{
                 RowBox[{"sp", "[", 
                  RowBox[{"eext", ",", "eext"}], "]"}], "-", 
                 SuperscriptBox[
                  SubscriptBox["M", "par"], "2"]}]]}]}], ",", 
             RowBox[{
              RowBox[{
               SubscriptBox["DDpg", "par_"], "[", 
               RowBox[{"var_", ",", "ind1_", ",", "ind2_"}], "]"}], "\[Rule]", 
              RowBox[{
               RowBox[{"momenta2", "[", "eext", "]"}], "*", 
               FractionBox[
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{
                  RowBox[{"-", "\[ImaginaryI]"}], " ", "var", " ", "eext"}]], 
                RowBox[{
                 RowBox[{"sp", "[", 
                  RowBox[{"eext", ",", "eext"}], "]"}], "-", 
                 SuperscriptBox[
                  SubscriptBox["M", "par"], "2"]}]]}]}]}], "}"}]}], "]"}], 
         "]"}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"ii", ",", "1", ",", 
        RowBox[{
         RowBox[{"Length", "[", 
          RowBox[{"1", "+", "exobject"}], "]"}], "-", "1"}]}], "}"}]}], "]"}],
     ";", 
    RowBox[{"Return", "[", "erge", "]"}]}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
    RowBox[{"remnonex", "[", 
     StyleBox[
      RowBox[{"ject", ",", "func"}],
      FontWeight->"Plain",
      FontSlant->"Plain",
      FontTracking->"Plain",
      FontVariations->{"CompatibilityType"->0,
      "Masked"->False,
      "Outline"->False,
      "RotationAngle"->0,
      "Shadow"->False,
      "StrikeThrough"->False,
      "Underline"->False}], "]"}], " ", "generates", " ", "matrices", " ", 
    "where", " ", "the", " ", "non"}], "-", 
   RowBox[{"external", " ", "meson", " ", "fields", " ", "are", " ", 
    RowBox[{"removed", "."}]}]}], " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"remnonex", "[", 
   RowBox[{"ject_", ",", "func_"}], "]"}], ":=", 
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{"result", "=", "ject"}], ";", 
    RowBox[{"Do", "[", 
     RowBox[{
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"Not", "[", 
         RowBox[{"MemberQ", "[", 
          RowBox[{"expar", ",", 
           SubscriptBox["\[Phi]", "ii"]}], "]"}], "]"}], ",", 
        RowBox[{"result", "=", 
         RowBox[{"ReplaceAll", "[", 
          RowBox[{"result", ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              SubscriptBox["\[Phi]", "ii"], "[", "var", "]"}], "\[Rule]", 
             "0"}], "}"}]}], "]"}]}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"ii", ",", "1", ",", "8"}], "}"}]}], "]"}], ";", 
    RowBox[{"func", "=", 
     RowBox[{"ReplaceAll", "[", 
      RowBox[{
       RowBox[{"Function", "[", 
        RowBox[{"var", ",", "rtemp"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"rtemp", "\[Rule]", "result"}], "}"}]}], "]"}]}]}], 
   "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
    RowBox[{"remnonex", "[", 
     StyleBox[
      RowBox[{"ject", ",", "func"}],
      FontWeight->"Plain",
      FontSlant->"Plain",
      FontTracking->"Plain",
      FontVariations->{"CompatibilityType"->0,
      "Masked"->False,
      "Outline"->False,
      "RotationAngle"->0,
      "Shadow"->False,
      "StrikeThrough"->False,
      "Underline"->False}], "]"}], " ", "is", " ", "used", " ", "to", " ", 
    "remove", " ", "all", " ", "except", " ", "one", " ", "non"}], "-", 
   RowBox[{"external", " ", "meson", " ", 
    RowBox[{"fields", "."}]}]}], " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"remnonex", "[", 
   RowBox[{"ject_", ",", "func_", ",", "xxlist_"}], "]"}], ":=", 
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{"result", "=", "ject"}], ";", 
    RowBox[{"Do", "[", 
     RowBox[{
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"Not", "[", 
         RowBox[{"MemberQ", "[", 
          RowBox[{"xxlist", ",", 
           SubscriptBox["\[Phi]", "ii"]}], "]"}], "]"}], ",", 
        RowBox[{"result", "=", 
         RowBox[{"ReplaceAll", "[", 
          RowBox[{"result", ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              SubscriptBox["\[Phi]", "ii"], "[", "var", "]"}], "->", "0"}], 
            "}"}]}], "]"}]}], ",", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"MemberQ", "[", 
           RowBox[{"nonexpar", ",", 
            SubscriptBox["\[Phi]", "ii"]}], "]"}], ",", 
          RowBox[{"result", "=", 
           RowBox[{"ReplaceAll", "[", 
            RowBox[{"result", ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{
                SubscriptBox["\[Phi]", "ii"], "[", "var", "]"}], "\[Rule]", 
               RowBox[{
                RowBox[{
                 SubscriptBox["\[Phi]", "ii"], "[", "var", "]"}], "*", 
                RowBox[{"Length", "[", "nonexmeson", "]"}]}]}], "}"}]}], 
            "]"}]}]}], "]"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"ii", ",", "1", ",", "8"}], "}"}]}], "]"}], ";", 
    RowBox[{"func", "=", 
     RowBox[{"ReplaceAll", "[", 
      RowBox[{
       RowBox[{"Function", "[", 
        RowBox[{"var", ",", "rtemp"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"rtemp", "->", "result"}], "}"}]}], "]"}]}]}], 
   "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
    RowBox[{"parmomenta", "[", 
     StyleBox["ject",
      FontWeight->"Plain",
      FontSlant->"Plain",
      FontTracking->"Plain",
      FontVariations->{"CompatibilityType"->0,
      "Masked"->False,
      "Outline"->False,
      "RotationAngle"->0,
      "Shadow"->False,
      "StrikeThrough"->False,
      "Underline"->False}], "]"}], " ", "generates", " ", "a", " ", "list"}], 
   ",", " ", 
   RowBox[{"called", " ", "list1"}], ",", "  ", 
   RowBox[{
   "of", " ", "the", " ", "external", " ", "momenta", " ", "in", " ", "the", 
    " ", "standard", " ", "form", " ", 
    SubscriptBox[
     RowBox[{"p", "[", "j", "]"}], "i"], " ", "and", " ", "another", " ", 
    "list"}], ",", " ", 
   RowBox[{"called", " ", "list2"}], ",", " ", 
   RowBox[{
    RowBox[{
    "of", " ", "the", " ", "external", " ", "momenta", " ", "in", " ", "the", 
     " ", "user"}], "-", 
    RowBox[{"defined", " ", 
     RowBox[{"form", "."}]}]}]}], " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"parmomenta", "[", "ject_", "]"}], ":=", 
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{"list1", "=", 
     RowBox[{"{", "}"}]}], ";", 
    RowBox[{"list2", "=", 
     RowBox[{"{", "}"}]}], ";", 
    RowBox[{"Do", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"mult", "[", "jj", "]"}], "=", "1"}], ";", 
       RowBox[{
        RowBox[{"equalparmom", "[", "jj", "]"}], "=", 
        RowBox[{"{", "}"}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"jj", ",", "SortsOfParticles"}], "}"}]}], "]"}], ";", 
    RowBox[{"object", "=", 
     RowBox[{"ReplaceAll", "[", 
      RowBox[{"ject", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"\[Gamma]", "\[Rule]", 
          SubscriptBox["\[Gamma]", "9"]}], ",", 
         RowBox[{
          SubscriptBox["W", "dd_"], "\[Rule]", 
          SubscriptBox["W", 
           RowBox[{"dd", "+", "9"}]]}]}], "}"}]}], "]"}]}], ";", 
    RowBox[{"Do", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"sort", "=", 
        RowBox[{
         RowBox[{"Part", "[", 
          RowBox[{"object", ",", "ii"}], "]"}], "[", 
         RowBox[{"[", 
          RowBox[{"0", ",", "2"}], "]"}], "]"}]}], ";", 
       RowBox[{"list1", "=", 
        RowBox[{"Append", "[", 
         RowBox[{"list1", ",", 
          RowBox[{"Subscript", "[", 
           RowBox[{
            RowBox[{"p", "[", 
             RowBox[{"mult", "[", "sort", "]"}], "]"}], ",", 
            RowBox[{
             RowBox[{"Part", "[", 
              RowBox[{"object", ",", "ii"}], "]"}], "[", 
             RowBox[{"[", 
              RowBox[{"0", ",", "2"}], "]"}], "]"}]}], "]"}]}], "]"}]}], ";", 
       RowBox[{"list2", "=", 
        RowBox[{"Append", "[", 
         RowBox[{"list2", ",", 
          RowBox[{
           RowBox[{"Part", "[", 
            RowBox[{"object", ",", "ii"}], "]"}], "[", 
           RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], ";", 
       RowBox[{
        RowBox[{"mult", "[", "sort", "]"}], "+=", "1"}], ";", 
       RowBox[{
        RowBox[{"equalparmom", "[", "sort", "]"}], "=", 
        RowBox[{"Append", "[", 
         RowBox[{
          RowBox[{"equalparmom", "[", "sort", "]"}], ",", 
          RowBox[{"list2", "[", 
           RowBox[{"[", "ii", "]"}], "]"}]}], "]"}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"ii", ",", 
        RowBox[{"Length", "[", "object", "]"}]}], "}"}]}], "]"}]}], 
   "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
    RowBox[{"changemomenta", "[", 
     StyleBox["ject",
      FontWeight->"Plain",
      FontSlant->"Plain",
      FontTracking->"Plain",
      FontVariations->{"CompatibilityType"->0,
      "Masked"->False,
      "Outline"->False,
      "RotationAngle"->0,
      "Shadow"->False,
      "StrikeThrough"->False,
      "Underline"->False}], "]"}], " ", "replaces", " ", "the", " ", 
    "standard", " ", "momenta", " ", "by", " ", "the", " ", "user"}], "-", 
   RowBox[{"defined", " ", 
    RowBox[{"momenta", "."}]}]}], " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"changemomenta", "[", "ject_", "]"}], ":=", 
  RowBox[{"ReplaceAll", "[", 
   RowBox[{"ject", ",", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"list1", "[", 
        RowBox[{"[", "ii", "]"}], "]"}], "\[Rule]", 
       RowBox[{"list2", "[", 
        RowBox[{"[", "ii", "]"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"ii", ",", 
        RowBox[{"Length", "[", "list1", "]"}]}], "}"}]}], "]"}]}], 
   "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"sym", "[", 
     StyleBox["ject",
      FontWeight->"Plain",
      FontSlant->"Plain",
      FontTracking->"Plain",
      FontVariations->{"CompatibilityType"->0,
      "Masked"->False,
      "Outline"->False,
      "RotationAngle"->0,
      "Shadow"->False,
      "StrikeThrough"->False,
      "Underline"->False}], "]"}], " ", "takes", " ", "indistinguishable", 
    " ", "particles", " ", "into", " ", 
    RowBox[{"account", "."}]}], " ", "*)"}], "  "}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"sym", "[", "ject_", "]"}], ":=", 
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{"temp", "=", "ject"}], ";", 
    RowBox[{"Do", "[", 
     RowBox[{
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Length", "[", 
          RowBox[{"equalparmom", "[", "kk", "]"}], "]"}], ">", "1"}], ",", 
        RowBox[{
         RowBox[{"permu", "=", 
          RowBox[{"Permutations", "[", 
           RowBox[{"equalparmom", "[", "kk", "]"}], "]"}]}], ";", 
         RowBox[{"temp", "=", 
          RowBox[{
           FractionBox["1", 
            RowBox[{
             RowBox[{"Length", "[", 
              RowBox[{"permu", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "]"}], "!"}]], 
           RowBox[{"(", 
            RowBox[{"temp", "+", 
             RowBox[{"Sum", "[", 
              RowBox[{
               RowBox[{"ReplaceAll", "[", 
                RowBox[{"temp", ",", 
                 RowBox[{"Table", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"permu", "[", 
                    RowBox[{"[", 
                    RowBox[{"1", ",", "ii"}], "]"}], "]"}], "\[Rule]", 
                    RowBox[{"permu", "[", 
                    RowBox[{"[", 
                    RowBox[{"jj", ",", "ii"}], "]"}], "]"}]}], ",", 
                   RowBox[{"{", 
                    RowBox[{"ii", ",", "1", ",", 
                    RowBox[{"Length", "[", 
                    RowBox[{"permu", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "}"}]}], "]"}]}],
                 "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"jj", ",", "2", ",", 
                 RowBox[{"Length", "[", "permu", "]"}]}], "}"}]}], "]"}]}], 
            ")"}]}]}]}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"kk", ",", "SortsOfParticles"}], "}"}]}], "]"}], ";", 
    RowBox[{"Return", "[", "temp", "]"}]}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"makemasslist", "[", 
    StyleBox["ject",
     FontWeight->"Plain",
     FontSlant->"Plain",
     FontTracking->"Plain",
     FontVariations->{"CompatibilityType"->0,
     "Masked"->False,
     "Outline"->False,
     "RotationAngle"->0,
     "Shadow"->False,
     "StrikeThrough"->False,
     "Underline"->False}], "]"}], " ", "generates", " ", "a", " ", "list", 
   " ", "of", " ", "the", " ", "particle", " ", 
   RowBox[{"masses", "."}]}], " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"makemasslist", "[", "ject_", "]"}], ":=", 
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{"masslist", "=", 
     RowBox[{"{", "}"}]}], ";", 
    RowBox[{"expargam", "=", 
     RowBox[{"{", "}"}]}], ";", 
    RowBox[{"expargam", "=", 
     RowBox[{"ReplaceAll", "[", 
      RowBox[{"ject", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"\[Gamma]", "\[Rule]", 
          SubscriptBox["\[Gamma]", "9"]}], ",", 
         RowBox[{
          SubscriptBox["W", "dd_"], "\[Rule]", 
          SubscriptBox["W", 
           RowBox[{"dd", "+", "9"}]]}]}], "}"}]}], "]"}]}], ";", 
    RowBox[{"Do", "[", 
     RowBox[{
      RowBox[{"masslist", "=", 
       RowBox[{"Append", "[", 
        RowBox[{"masslist", ",", 
         RowBox[{"expargam", "[", 
          RowBox[{"[", 
           RowBox[{"ii", ",", "2"}], "]"}], "]"}]}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"ii", ",", 
        RowBox[{"Length", "[", "expargam", "]"}]}], "}"}]}], "]"}]}], 
   "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"isolim", "[", 
     StyleBox["ject",
      FontWeight->"Plain",
      FontSlant->"Plain",
      FontTracking->"Plain",
      FontVariations->{"CompatibilityType"->0,
      "Masked"->False,
      "Outline"->False,
      "RotationAngle"->0,
      "Shadow"->False,
      "StrikeThrough"->False,
      "Underline"->False}], "]"}], " ", "assigns", " ", "the", " ", "isospin",
     " ", "limit", " ", "values", " ", "to", " ", "the", " ", 
    RowBox[{"masses", "."}]}], " ", "*)"}], " "}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"isolim", "[", "ject_", "]"}], ":=", 
  RowBox[{"ReplaceAll", "[", 
   RowBox[{"ject", ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       SubscriptBox["M", "1"], "\[Rule]", 
       SubscriptBox["M", "\[Pi]"]}], ",", 
      RowBox[{
       SubscriptBox["M", "2"], "\[Rule]", 
       SubscriptBox["M", "\[Pi]"]}], ",", 
      RowBox[{
       SubscriptBox["M", "3"], "\[Rule]", 
       SubscriptBox["M", "\[Pi]"]}], ",", 
      RowBox[{
       SubscriptBox["M", "4"], "\[Rule]", 
       SubscriptBox["M", "K"]}], ",", 
      RowBox[{
       SubscriptBox["M", "5"], "\[Rule]", 
       SubscriptBox["M", "K"]}], ",", 
      RowBox[{
       SubscriptBox["M", "6"], "\[Rule]", 
       SubscriptBox["M", "K"]}], ",", 
      RowBox[{
       SubscriptBox["M", "7"], "\[Rule]", 
       SubscriptBox["M", "K"]}], ",", 
      RowBox[{
       SubscriptBox["M", "8"], "\[Rule]", 
       SubscriptBox["M", "\[Eta]"]}]}], "}"}]}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
    RowBox[{"mattable", "[", 
     StyleBox[
      RowBox[{"smat", ",", "amat"}],
      FontWeight->"Plain",
      FontSlant->"Plain",
      FontTracking->"Plain",
      FontVariations->{"CompatibilityType"->0,
      "Masked"->False,
      "Outline"->False,
      "RotationAngle"->0,
      "Shadow"->False,
      "StrikeThrough"->False,
      "Underline"->False}], "]"}], " ", "calculates", " ", "the", " ", 
    "matrices", " ", "that", " ", "occur", " ", "in", " ", "the", " ", 
    "one"}], "-", 
   RowBox[{"loop", " ", 
    RowBox[{"functional", "."}]}]}], " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"mattable", "[", "samat_", "]"}], ":=", 
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"mat2", "[", 
       RowBox[{"samat", "[", 
        RowBox[{"[", "ll", "]"}], "]"}], "]"}], "=", 
      RowBox[{"matrix2", "[", 
       RowBox[{
        RowBox[{"samat", "[", 
         RowBox[{"[", "ll", "]"}], "]"}], ",", "stp"}], "]"}]}], ";", 
     RowBox[{
      RowBox[{"mat4", "[", 
       RowBox[{"samat", "[", 
        RowBox[{"[", "ll", "]"}], "]"}], "]"}], "=", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"particleorder", ">", "4"}], ",", 
        RowBox[{"matrix4", "[", 
         RowBox[{
          RowBox[{"samat", "[", 
           RowBox[{"[", "ll", "]"}], "]"}], ",", "stp"}], "]"}], ",", 
        RowBox[{"mat2", "[", 
         RowBox[{"samat", "[", 
          RowBox[{"[", "ll", "]"}], "]"}], "]"}]}], "]"}]}]}], ",", 
    RowBox[{"{", 
     RowBox[{"ll", ",", "1", ",", 
      RowBox[{"Length", "[", "samat", "]"}]}], "}"}]}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"getamp", "[", 
    StyleBox[
     RowBox[{"ject", ",", "func", ",", "\[CapitalPhi]\[CapitalPhi]"}],
     FontWeight->"Plain",
     FontSlant->"Plain",
     FontTracking->"Plain",
     FontVariations->{"CompatibilityType"->0,
     "Masked"->False,
     "Outline"->False,
     "RotationAngle"->0,
     "Shadow"->False,
     "StrikeThrough"->False,
     "Underline"->False}], "]"}], " ", "extracts", " ", "the", " ", 
   RowBox[{"amplitude", "."}]}], " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"getamp", "[", 
   RowBox[{"ject_", ",", "func_", ",", "\[CapitalPhi]\[CapitalPhi]_"}], "]"}],
   ":=", 
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{"out1", "=", 
     RowBox[{"ReplaceAll", "[", 
      RowBox[{
       RowBox[{"diff", "[", "ject", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[CapitalPhi]", "\[Rule]", "\[CapitalPhi]\[CapitalPhi]"}], 
        "}"}]}], "]"}]}], ";", 
    RowBox[{"out2", "=", 
     RowBox[{"changealph", "[", 
      RowBox[{"fourier", "[", "out1", "]"}], "]"}]}], ";", 
    RowBox[{"out3", "=", 
     RowBox[{"extracttree", "[", "out2", "]"}]}], ";", 
    RowBox[{"parmomenta", "[", "expar2", "]"}], ";", 
    RowBox[{"out4", "=", 
     RowBox[{"simp", "[", 
      RowBox[{"sym", "[", 
       RowBox[{"changemomenta", "[", 
        RowBox[{"ReplaceAll", "[", 
         RowBox[{
          RowBox[{"extract", "[", 
           RowBox[{"out3", ",", "func"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             RowBox[{"delta", "[", "__", "]"}], "\[Rule]", "1"}], ",", 
            RowBox[{"f", "\[Rule]", "1"}]}], "}"}]}], "]"}], "]"}], "]"}], 
      "]"}]}], ";", 
    RowBox[{"Return", "[", "out4", "]"}]}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"An", " ", "additional", " ", "argument", " ", 
   StyleBox["\[CurlyPhi]\[CurlyPhi]",
    FontWeight->"Plain",
    FontSlant->"Plain",
    FontTracking->"Plain",
    FontVariations->{"CompatibilityType"->0,
    "Masked"->False,
    "Outline"->False,
    "RotationAngle"->0,
    "Shadow"->False,
    "StrikeThrough"->False,
    "Underline"->False}], 
   StyleBox[" ",
    FontWeight->"Plain",
    FontSlant->"Plain",
    FontTracking->"Plain",
    FontVariations->{"CompatibilityType"->0,
    "Masked"->False,
    "Outline"->False,
    "RotationAngle"->0,
    "Shadow"->False,
    "StrikeThrough"->False,
    "Underline"->False}], 
   StyleBox["that",
    FontSlant->"Plain",
    FontTracking->"Plain",
    FontVariations->{"CompatibilityType"->0,
    "Masked"->False,
    "Outline"->False,
    "RotationAngle"->0,
    "Shadow"->False,
    "StrikeThrough"->False,
    "Underline"->False}], 
   StyleBox[" ",
    FontSlant->"Plain",
    FontTracking->"Plain",
    FontVariations->{"CompatibilityType"->0,
    "Masked"->False,
    "Outline"->False,
    "RotationAngle"->0,
    "Shadow"->False,
    "StrikeThrough"->False,
    "Underline"->False}], 
   StyleBox["is",
    FontSlant->"Plain",
    FontTracking->"Plain",
    FontVariations->{"CompatibilityType"->0,
    "Masked"->False,
    "Outline"->False,
    "RotationAngle"->0,
    "Shadow"->False,
    "StrikeThrough"->False,
    "Underline"->False}], 
   StyleBox[" ",
    FontSlant->"Plain",
    FontTracking->"Plain",
    FontVariations->{"CompatibilityType"->0,
    "Masked"->False,
    "Outline"->False,
    "RotationAngle"->0,
    "Shadow"->False,
    "StrikeThrough"->False,
    "Underline"->False}], 
   StyleBox["used",
    FontSlant->"Plain",
    FontTracking->"Plain",
    FontVariations->{"CompatibilityType"->0,
    "Masked"->False,
    "Outline"->False,
    "RotationAngle"->0,
    "Shadow"->False,
    "StrikeThrough"->False,
    "Underline"->False}], 
   StyleBox[" ",
    FontSlant->"Plain",
    FontTracking->"Plain",
    FontVariations->{"CompatibilityType"->0,
    "Masked"->False,
    "Outline"->False,
    "RotationAngle"->0,
    "Shadow"->False,
    "StrikeThrough"->False,
    "Underline"->False}], 
   StyleBox["for",
    FontSlant->"Plain",
    FontTracking->"Plain",
    FontVariations->{"CompatibilityType"->0,
    "Masked"->False,
    "Outline"->False,
    "RotationAngle"->0,
    "Shadow"->False,
    "StrikeThrough"->False,
    "Underline"->False}], 
   StyleBox[" ",
    FontSlant->"Plain",
    FontTracking->"Plain",
    FontVariations->{"CompatibilityType"->0,
    "Masked"->False,
    "Outline"->False,
    "RotationAngle"->0,
    "Shadow"->False,
    "StrikeThrough"->False,
    "Underline"->False}], 
   StyleBox["including",
    FontSlant->"Plain",
    FontTracking->"Plain",
    FontVariations->{"CompatibilityType"->0,
    "Masked"->False,
    "Outline"->False,
    "RotationAngle"->0,
    "Shadow"->False,
    "StrikeThrough"->False,
    "Underline"->False}], 
   StyleBox[" ",
    FontSlant->"Plain",
    FontTracking->"Plain",
    FontVariations->{"CompatibilityType"->0,
    "Masked"->False,
    "Outline"->False,
    "RotationAngle"->0,
    "Shadow"->False,
    "StrikeThrough"->False,
    "Underline"->False}], 
   StyleBox["bilinear",
    FontSlant->"Plain",
    FontTracking->"Plain",
    FontVariations->{"CompatibilityType"->0,
    "Masked"->False,
    "Outline"->False,
    "RotationAngle"->0,
    "Shadow"->False,
    "StrikeThrough"->False,
    "Underline"->False}], 
   StyleBox[" ",
    FontSlant->"Plain",
    FontTracking->"Plain",
    FontVariations->{"CompatibilityType"->0,
    "Masked"->False,
    "Outline"->False,
    "RotationAngle"->0,
    "Shadow"->False,
    "StrikeThrough"->False,
    "Underline"->False}], 
   StyleBox["terms",
    FontSlant->"Plain",
    FontTracking->"Plain",
    FontVariations->{"CompatibilityType"->0,
    "Masked"->False,
    "Outline"->False,
    "RotationAngle"->0,
    "Shadow"->False,
    "StrikeThrough"->False,
    "Underline"->False}], 
   StyleBox[" ",
    FontSlant->"Plain",
    FontTracking->"Plain",
    FontVariations->{"CompatibilityType"->0,
    "Masked"->False,
    "Outline"->False,
    "RotationAngle"->0,
    "Shadow"->False,
    "StrikeThrough"->False,
    "Underline"->False}], 
   StyleBox["can",
    FontSlant->"Plain",
    FontTracking->"Plain",
    FontVariations->{"CompatibilityType"->0,
    "Masked"->False,
    "Outline"->False,
    "RotationAngle"->0,
    "Shadow"->False,
    "StrikeThrough"->False,
    "Underline"->False}], 
   StyleBox[" ",
    FontSlant->"Plain",
    FontTracking->"Plain",
    FontVariations->{"CompatibilityType"->0,
    "Masked"->False,
    "Outline"->False,
    "RotationAngle"->0,
    "Shadow"->False,
    "StrikeThrough"->False,
    "Underline"->False}], 
   StyleBox["be",
    FontSlant->"Plain",
    FontTracking->"Plain",
    FontVariations->{"CompatibilityType"->0,
    "Masked"->False,
    "Outline"->False,
    "RotationAngle"->0,
    "Shadow"->False,
    "StrikeThrough"->False,
    "Underline"->False}], 
   StyleBox[" ",
    FontSlant->"Plain",
    FontTracking->"Plain",
    FontVariations->{"CompatibilityType"->0,
    "Masked"->False,
    "Outline"->False,
    "RotationAngle"->0,
    "Shadow"->False,
    "StrikeThrough"->False,
    "Underline"->False}], 
   StyleBox[
    RowBox[{"added", "."}],
    FontSlant->"Plain",
    FontTracking->"Plain",
    FontVariations->{"CompatibilityType"->0,
    "Masked"->False,
    "Outline"->False,
    "RotationAngle"->0,
    "Shadow"->False,
    "StrikeThrough"->False,
    "Underline"->False}]}], 
  StyleBox[" ",
   FontSlant->"Plain",
   FontTracking->"Plain",
   FontVariations->{"CompatibilityType"->0,
   "Masked"->False,
   "Outline"->False,
   "RotationAngle"->0,
   "Shadow"->False,
   "StrikeThrough"->False,
   "Underline"->False}], 
  StyleBox["*)",
   FontSlant->"Plain",
   FontTracking->"Plain",
   FontVariations->{"CompatibilityType"->0,
   "Masked"->False,
   "Outline"->False,
   "RotationAngle"->0,
   "Shadow"->False,
   "StrikeThrough"->False,
   "Underline"->False}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"getamp", "[", 
   RowBox[{
   "ject_", ",", "func_", ",", "\[CapitalPhi]\[CapitalPhi]_", ",", 
    "\[CurlyPhi]\[CurlyPhi]_"}], "]"}], ":=", 
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{"out1", "=", 
     RowBox[{"ReplaceAll", "[", 
      RowBox[{
       RowBox[{"diff", "[", "ject", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"\[CapitalPhi]", "\[Rule]", "\[CapitalPhi]\[CapitalPhi]"}], 
         ",", 
         RowBox[{"\[CurlyPhi]", "\[Rule]", "\[CurlyPhi]\[CurlyPhi]"}]}], 
        "}"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"out2", "=", 
     RowBox[{"changealph", "[", 
      RowBox[{"fourier", "[", "out1", "]"}], "]"}]}], ";", 
    RowBox[{"out3", "=", 
     RowBox[{"extracttree", "[", "out2", "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"parmomenta", "[", "expar2", "]"}], ";", "\[IndentingNewLine]", 
    RowBox[{"out4", "=", 
     RowBox[{"simp", "[", 
      RowBox[{"sym", "[", 
       RowBox[{"changemomenta", "[", 
        RowBox[{"ReplaceAll", "[", 
         RowBox[{
          RowBox[{"extract", "[", 
           RowBox[{"out3", ",", "func"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             RowBox[{"delta", "[", "__", "]"}], "\[Rule]", "1"}], ",", 
            RowBox[{"f", "\[Rule]", "1"}]}], "}"}]}], "]"}], "]"}], "]"}], 
      "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"Return", "[", "out4", "]"}]}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"getamp", "[", 
    StyleBox[
     RowBox[{
     "ject", ",", "func", ",", "\[CapitalPhi]\[CapitalPhi]", ",", "ms1", ",", 
      "ms2", ",", "ms3"}],
     FontWeight->"Plain",
     FontSlant->"Plain",
     FontTracking->"Plain",
     FontVariations->{"CompatibilityType"->0,
     "Masked"->False,
     "Outline"->False,
     "RotationAngle"->0,
     "Shadow"->False,
     "StrikeThrough"->False,
     "Underline"->False}], "]"}], " ", "and", " ", 
   RowBox[{"getamp", "[", 
    StyleBox[
     RowBox[{
     "ject", ",", "func", ",", "\[CapitalPhi]\[CapitalPhi]", ",", 
      "\[CurlyPhi]\[CurlyPhi]", ",", "ms1", ",", "ms2", ",", "ms3"}],
     FontWeight->"Plain",
     FontSlant->"Plain",
     FontTracking->"Plain",
     FontVariations->{"CompatibilityType"->0,
     "Masked"->False,
     "Outline"->False,
     "RotationAngle"->0,
     "Shadow"->False,
     "StrikeThrough"->False,
     "Underline"->False}], "]"}], " ", "extract", " ", "the", " ", "loop", 
   " ", 
   RowBox[{"amplitude", "."}]}], " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"getamp", "[", 
   RowBox[{
   "ject_", ",", "func_", ",", "\[CapitalPhi]\[CapitalPhi]_", ",", "ms1_", 
    ",", "ms2_", ",", "ms3_"}], "]"}], ":=", 
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{"out1", "=", 
     RowBox[{"ReplaceAll", "[", 
      RowBox[{
       RowBox[{"diff", "[", "ject", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[CapitalPhi]", "\[Rule]", "\[CapitalPhi]\[CapitalPhi]"}], 
        "}"}]}], "]"}]}], ";", 
    RowBox[{"out2", "=", 
     RowBox[{"changealph", "[", 
      RowBox[{"fourier", "[", "out1", "]"}], "]"}]}], ";", 
    RowBox[{"out3", "=", 
     RowBox[{"extracttree", "[", "out2", "]"}]}], ";", 
    RowBox[{"parmomenta", "[", "expar2", "]"}], ";", 
    RowBox[{"out4", "=", 
     RowBox[{"simp", "[", 
      RowBox[{"sym", "[", 
       RowBox[{"changemomenta", "[", 
        RowBox[{"ReplaceAll", "[", 
         RowBox[{
          RowBox[{"extract", "[", 
           RowBox[{"out3", ",", "func", ",", "ms1", ",", "ms2", ",", "ms3"}], 
           "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             RowBox[{"delta", "[", "__", "]"}], "\[Rule]", "1"}], ",", 
            RowBox[{"f", "\[Rule]", "1"}]}], "}"}]}], "]"}], "]"}], "]"}], 
      "]"}]}], ";", 
    RowBox[{"Return", "[", "out4", "]"}]}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"getamp", "[", 
   RowBox[{
   "ject_", ",", "func_", ",", "\[CapitalPhi]\[CapitalPhi]_", ",", 
    "\[CurlyPhi]\[CurlyPhi]_", ",", "ms1_", ",", "ms2_", ",", "ms3_"}], "]"}],
   ":=", 
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{"out1", "=", 
     RowBox[{"ReplaceAll", "[", 
      RowBox[{
       RowBox[{"diff", "[", "ject", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"\[CapitalPhi]", "\[Rule]", "\[CapitalPhi]\[CapitalPhi]"}], 
         ",", 
         RowBox[{"\[CurlyPhi]", "\[Rule]", "\[CurlyPhi]\[CurlyPhi]"}]}], 
        "}"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"out2", "=", 
     RowBox[{"changealph", "[", 
      RowBox[{"fourier", "[", "out1", "]"}], "]"}]}], ";", 
    RowBox[{"out3", "=", 
     RowBox[{"extracttree", "[", "out2", "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"parmomenta", "[", "expar2", "]"}], ";", "\[IndentingNewLine]", 
    RowBox[{"out4", "=", 
     RowBox[{"simp", "[", 
      RowBox[{"sym", "[", 
       RowBox[{"changemomenta", "[", 
        RowBox[{"ReplaceAll", "[", 
         RowBox[{
          RowBox[{"extract", "[", 
           RowBox[{"out3", ",", "func", ",", "ms1", ",", "ms2", ",", "ms3"}], 
           "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             RowBox[{"delta", "[", "__", "]"}], "\[Rule]", "1"}], ",", 
            RowBox[{"f", "\[Rule]", "1"}]}], "}"}]}], "]"}], "]"}], "]"}], 
      "]"}]}], ";", 
    RowBox[{"Return", "[", "out4", "]"}]}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"second", "[", 
    StyleBox["ject",
     FontWeight->"Plain",
     FontSlant->"Plain",
     FontTracking->"Plain",
     FontVariations->{"CompatibilityType"->0,
     "Masked"->False,
     "Outline"->False,
     "RotationAngle"->0,
     "Shadow"->False,
     "StrikeThrough"->False,
     "Underline"->False}], "]"}], " ", "and", " ", 
   RowBox[{"third", "[", 
    StyleBox["ject",
     FontWeight->"Plain",
     FontSlant->"Plain",
     FontTracking->"Plain",
     FontVariations->{"CompatibilityType"->0,
     "Masked"->False,
     "Outline"->False,
     "RotationAngle"->0,
     "Shadow"->False,
     "StrikeThrough"->False,
     "Underline"->False}], "]"}], " ", "change", " ", "the", " ", "spatial", 
   " ", "arguments", " ", "and", " ", "indices", " ", "of", " ", 
   RowBox[{
    StyleBox["ject",
     FontWeight->"Plain",
     FontSlant->"Plain",
     FontTracking->"Plain",
     FontVariations->{"CompatibilityType"->0,
     "Masked"->False,
     "Outline"->False,
     "RotationAngle"->0,
     "Shadow"->False,
     "StrikeThrough"->False,
     "Underline"->False}], "."}]}], " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"second", "[", "ject_", "]"}], ":=", 
  RowBox[{"ReplaceAll", "[", 
   RowBox[{"ject", ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"x", "\[Rule]", "y"}], ",", 
      RowBox[{"\[Mu]", "\[Rule]", "\[Nu]"}]}], "}"}]}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"third", "[", 
   RowBox[{"ject_", ",", "ll_", ",", "terml_"}], "]"}], ":=", 
  RowBox[{"ReplaceAll", "[", 
   RowBox[{"ject", ",", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"MemberQ", "[", 
        RowBox[{"smatrixlist", ",", 
         RowBox[{"terml", "[", 
          RowBox[{"[", 
           RowBox[{"ll", ",", "1"}], "]"}], "]"}]}], "]"}], " ", "&&", " ", 
       RowBox[{"MemberQ", "[", 
        RowBox[{"smatrixlist", ",", 
         RowBox[{"terml", "[", 
          RowBox[{"[", 
           RowBox[{"ll", ",", "2"}], "]"}], "]"}]}], "]"}], " ", "&&", " ", 
       RowBox[{"MemberQ", "[", 
        RowBox[{"amatrixlist", ",", 
         RowBox[{"terml", "[", 
          RowBox[{"[", 
           RowBox[{"ll", ",", "3"}], "]"}], "]"}]}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"x", "\[Rule]", "z"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"x", "\[Rule]", "z"}], ",", 
        RowBox[{"\[Mu]", "\[Rule]", "\[Lambda]"}]}], "}"}]}], "]"}]}], 
   "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"special", "[", 
    StyleBox["ject",
     FontWeight->"Plain",
     FontSlant->"Plain",
     FontTracking->"Plain",
     FontVariations->{"CompatibilityType"->0,
     "Masked"->False,
     "Outline"->False,
     "RotationAngle"->0,
     "Shadow"->False,
     "StrikeThrough"->False,
     "Underline"->False}], "]"}], " ", "changes", " ", "\[Mu]", " ", "into", 
   " ", "the", " ", "summation", " ", "index", " ", 
   RowBox[{
    SubscriptBox["\[Alpha]", "int"], "."}]}], " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"special", "[", "ject_", "]"}], ":=", 
  RowBox[{"ReplaceAll", "[", 
   RowBox[{"ject", ",", 
    RowBox[{"{", 
     RowBox[{"\[Mu]", "\[Rule]", 
      SubscriptBox["\[Alpha]", "int"]}], "}"}]}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
    RowBox[{"transform", "[", 
     StyleBox["ject",
      FontWeight->"Plain",
      FontSlant->"Plain",
      FontTracking->"Plain",
      FontVariations->{"CompatibilityType"->0,
      "Masked"->False,
      "Outline"->False,
      "RotationAngle"->0,
      "Shadow"->False,
      "StrikeThrough"->False,
      "Underline"->False}], "]"}], " ", "and", " ", "its", " ", 
    "subfunctions", " ", "csp"}], ",", " ", "dsp", ",", " ", "scaleout", ",", 
   " ", "subscaleout", ",", " ", 
   RowBox[{
   "and", " ", "msp", " ", "transform", " ", "the", " ", "scalar", " ", 
    "products", " ", "into", " ", "their", " ", "standard", " ", 
    RowBox[{"form", "."}]}]}], " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"transform", "[", "ject_", "]"}], ":=", 
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{"slist2", "=", 
     RowBox[{"Sort", "[", "list2", "]"}]}], ";", 
    RowBox[{"epslist2", "=", "slist2"}], ";", 
    RowBox[{"Do", "[", 
     RowBox[{
      RowBox[{"epslist2", "=", 
       RowBox[{"Append", "[", 
        RowBox[{"epslist2", ",", 
         RowBox[{"\[Epsilon]", "[", 
          RowBox[{"slist2", "[", 
           RowBox[{"[", "ii", "]"}], "]"}], "]"}]}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"ii", ",", 
        RowBox[{"Length", "[", "slist2", "]"}]}], "}"}]}], "]"}], ";", 
    RowBox[{"Return", "[", 
     RowBox[{"isolim", "[", 
      RowBox[{"ReplaceAll", "[", 
       RowBox[{
        RowBox[{"ReplaceAll", "[", 
         RowBox[{
          RowBox[{"scalout", "[", 
           RowBox[{"ReplaceAll", "[", 
            RowBox[{
             RowBox[{"ReplaceAll", "[", 
              RowBox[{
               RowBox[{"ReplaceAll", "[", 
                RowBox[{"ject", ",", 
                 RowBox[{"{", 
                  RowBox[{"sp", "\[Rule]", "dsp"}], "}"}]}], "]"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{
                  RowBox[{"sp", "[", 
                   RowBox[{
                    RowBox[{"-", "x_"}], ",", 
                    RowBox[{"-", "y_"}]}], "]"}], "\[Rule]", 
                  RowBox[{"sp", "[", 
                   RowBox[{"x", ",", "y"}], "]"}]}], ",", 
                 RowBox[{
                  RowBox[{"sp", "[", 
                   RowBox[{
                    RowBox[{"-", "x_"}], ",", "y_"}], "]"}], "\[Rule]", 
                  RowBox[{"-", 
                   RowBox[{"sp", "[", 
                    RowBox[{"x", ",", "y"}], "]"}]}]}], ",", 
                 RowBox[{
                  RowBox[{"sp", "[", 
                   RowBox[{"x_", ",", 
                    RowBox[{"-", "y_"}]}], "]"}], "\[Rule]", 
                  RowBox[{"-", 
                   RowBox[{"sp", "[", 
                    RowBox[{"x", ",", "y"}], "]"}]}]}]}], "}"}]}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{
                RowBox[{"sp", "[", 
                 RowBox[{"x_", ",", "0"}], "]"}], "\[Rule]", "0"}], ",", 
               RowBox[{
                RowBox[{"sp", "[", 
                 RowBox[{"0", ",", "x_"}], "]"}], "\[Rule]", "0"}], ",", 
               RowBox[{
                RowBox[{"sp", "[", 
                 RowBox[{"0", ",", "0"}], "]"}], "\[Rule]", "0"}]}], "}"}]}], 
            "]"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"sp", "\[Rule]", "csp"}], "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"sp", "\[Rule]", "msp"}], "}"}]}], "]"}], "]"}], "]"}]}], 
   "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"csp", "[", 
   RowBox[{"x_", ",", "y_"}], "]"}], ":=", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Position", "[", 
       RowBox[{"epslist2", ",", 
        RowBox[{
         RowBox[{"sp", "[", 
          RowBox[{"x", ",", "y"}], "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"1", ",", "1"}], "]"}], "]"}], ">", 
     RowBox[{
      RowBox[{"Position", "[", 
       RowBox[{"epslist2", ",", 
        RowBox[{
         RowBox[{"sp", "[", 
          RowBox[{"x", ",", "y"}], "]"}], "[", 
         RowBox[{"[", "2", "]"}], "]"}]}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"1", ",", "1"}], "]"}], "]"}]}], ",", 
    RowBox[{"sp", "[", 
     RowBox[{"y", ",", "x"}], "]"}], ",", 
    RowBox[{"sp", "[", 
     RowBox[{"x", ",", "y"}], "]"}]}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"dsp", "[", 
   RowBox[{"x_", ",", "y_"}], "]"}], ":=", 
  RowBox[{"Distribute", "[", 
   RowBox[{"sp", "[", 
    RowBox[{"x", ",", "y"}], "]"}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"subscalout", "[", "ject_", "]"}], ":=", 
  RowBox[{"ReplaceAll", "[", 
   RowBox[{"ject", ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"sp", "[", 
        RowBox[{
         RowBox[{"x_", "*", "y_"}], ",", "z_"}], "]"}], "\[Rule]", 
       RowBox[{"x", "*", 
        RowBox[{"sp", "[", 
         RowBox[{"y", ",", "z"}], "]"}]}]}], ",", 
      RowBox[{
       RowBox[{"sp", "[", 
        RowBox[{"x_", ",", 
         RowBox[{"y_", "*", "z_"}]}], "]"}], "\[Rule]", 
       RowBox[{"y", "*", 
        RowBox[{"sp", "[", 
         RowBox[{"x", ",", "z"}], "]"}]}]}]}], "}"}]}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"scalout", "[", "ject_", "]"}], ":=", 
  RowBox[{"subscalout", "[", 
   RowBox[{"subscalout", "[", "ject", "]"}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"msp", "[", 
   RowBox[{"x_", ",", "y_"}], "]"}], ":=", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"x", "==", "y"}], ",", 
    RowBox[{
     RowBox[{"massind", "=", 
      RowBox[{"masslist", "[", 
       RowBox[{"[", 
        RowBox[{
         RowBox[{"Position", "[", 
          RowBox[{"list2", ",", "x"}], "]"}], "[", 
         RowBox[{"[", 
          RowBox[{"1", ",", "1"}], "]"}], "]"}], "]"}], "]"}]}], ";", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"massind", "<", "9"}], ",", 
       RowBox[{"Return", "[", 
        SuperscriptBox[
         SubscriptBox["M", "massind"], "2"], "]"}], ",", 
       RowBox[{"sp", "[", 
        RowBox[{"x", ",", "x"}], "]"}]}], "]"}]}], ",", ",", 
    RowBox[{"sp", "[", 
     RowBox[{"x", ",", "y"}], "]"}]}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"sppoint", "[", 
    StyleBox["ject",
     FontWeight->"Plain",
     FontSlant->"Plain",
     FontTracking->"Plain",
     FontVariations->{"CompatibilityType"->0,
     "Masked"->False,
     "Outline"->False,
     "RotationAngle"->0,
     "Shadow"->False,
     "StrikeThrough"->False,
     "Underline"->False}], "]"}], " ", "changes", " ", 
   RowBox[{"sp", "[", 
    RowBox[{"x", ",", "y"}], "]"}], " ", "into", " ", 
   RowBox[{"x", ".", "y", " ", "."}]}], " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"sppoint", "[", "ject_", "]"}], ":=", 
  RowBox[{"ReplaceAll", "[", 
   RowBox[{"ject", ",", 
    RowBox[{"{", 
     RowBox[{"sp", "\[Rule]", "Dot"}], "}"}]}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
    RowBox[{"replacements", "[", 
     StyleBox["ject",
      FontWeight->"Plain",
      FontSlant->"Plain",
      FontTracking->"Plain",
      FontVariations->{"CompatibilityType"->0,
      "Masked"->False,
      "Outline"->False,
      "RotationAngle"->0,
      "Shadow"->False,
      "StrikeThrough"->False,
      "Underline"->False}], "]"}], " ", "replaces", " ", "the", " ", 
    "standard", " ", "scalar", " ", "products", " ", "by", " ", "the", " ", 
    "user"}], "-", 
   RowBox[{"defined", " ", 
    RowBox[{"expressions", "."}]}]}], " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"replacements", "[", "ject_", "]"}], ":=", 
  RowBox[{"ReplaceAll", "[", 
   RowBox[{
    RowBox[{"ReplaceAll", "[", 
     RowBox[{
      RowBox[{"addlep", "[", "ject", "]"}], ",", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"ReplaceAll", "[", 
          RowBox[{
           RowBox[{"replist1", "[", 
            RowBox[{"[", "ii", "]"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"sp", "\[Rule]", "csp"}], "}"}]}], "]"}], "\[Rule]", 
         RowBox[{"replist2", "[", 
          RowBox[{"[", "ii", "]"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"ii", ",", 
          RowBox[{"Length", "[", "replist1", "]"}]}], "}"}]}], "]"}]}], "]"}],
     ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"sp", "[", 
        RowBox[{"x_", ",", "x_"}], "]"}], "\[Rule]", 
       SuperscriptBox["x", "2"]}], ",", 
      RowBox[{
       SuperscriptBox["x_", "\[Mu]"], "\[Rule]", 
       SubscriptBox["x", "\[Mu]"]}]}], "}"}]}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"final", "[", 
    StyleBox["ject",
     FontWeight->"Plain",
     FontSlant->"Plain",
     FontTracking->"Plain",
     FontVariations->{"CompatibilityType"->0,
     "Masked"->False,
     "Outline"->False,
     "RotationAngle"->0,
     "Shadow"->False,
     "StrikeThrough"->False,
     "Underline"->False}], "]"}], " ", "renormalizes", " ", "the", " ", 
   "coupling", " ", "constants", " ", "and", " ", "transforms", " ", "the", 
   " ", "third", " ", "argument", " ", "of", " ", "the", " ", "C", " ", 
   RowBox[{"function", "."}]}], " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"final", "[", "ject_", "]"}], ":=", 
  RowBox[{"ReplaceAll", "[", 
   RowBox[{
    RowBox[{"ReplaceAll", "[", 
     RowBox[{
      RowBox[{"ReplaceAll", "[", 
       RowBox[{"ject", ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           SubscriptBox["L", "ii_"], "\[Rule]", 
           SuperscriptBox[
            SubscriptBox["L", "ii"], "r"]}], ",", 
          RowBox[{
           SubscriptBox["N", "ii_"], "\[Rule]", 
           SuperscriptBox[
            SubscriptBox["N", "ii"], "r"]}], ",", 
          RowBox[{
           SubscriptBox["R", "ii_"], "\[Rule]", 
           SuperscriptBox[
            SubscriptBox["R", "ii"], "r"]}], ",", 
          RowBox[{
           SubscriptBox[
            OverscriptBox["N", "^"], "ii_"], "\[Rule]", 
           SuperscriptBox[
            SubscriptBox[
             OverscriptBox["N", "^"], "ii"], "r"]}], ",", 
          RowBox[{
           SubscriptBox[
            OverscriptBox["R", "^"], "ii_"], "\[Rule]", 
           SuperscriptBox[
            SubscriptBox[
             OverscriptBox["R", "^"], "ii"], "r"]}]}], "}"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"C", "[", 
         RowBox[{
         "x_", ",", "y_", ",", "z_", ",", "ma_", ",", "mb_", ",", "mc_"}], 
         "]"}], "\[Rule]", 
        RowBox[{"C", "[", 
         RowBox[{"x", ",", "y", ",", 
          RowBox[{"Simplify", "[", 
           RowBox[{
            FractionBox["1", "2"], 
            RowBox[{"(", 
             RowBox[{"x", "+", "y", "-", "z"}], ")"}]}], "]"}], ",", "ma", 
          ",", "mb", ",", "mc"}], "]"}]}], "}"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       SuperscriptBox["0", "r"], "\[Rule]", "0"}], ",", 
      RowBox[{
       SuperscriptBox[
        OverscriptBox["0", "^"], "r"], "\[Rule]", "0"}]}], "}"}]}], 
   "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"epscorr", "[", 
    StyleBox["ject",
     FontWeight->"Plain",
     FontSlant->"Plain",
     FontTracking->"Plain",
     FontVariations->{"CompatibilityType"->0,
     "Masked"->False,
     "Outline"->False,
     "RotationAngle"->0,
     "Shadow"->False,
     "StrikeThrough"->False,
     "Underline"->False}], "]"}], " ", "removes", " ", "a", " ", "possible", 
   " ", "minus", " ", "sign", " ", "in", " ", "the", " ", "argument", " ", 
   "of", " ", 
   RowBox[{"\[Epsilon]", "."}]}], " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"epscorr", "[", "ject_", "]"}], ":=", 
  RowBox[{"ReplaceAll", "[", 
   RowBox[{"ject", ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Epsilon]", "[", 
       RowBox[{"-", "q_"}], "]"}], "\[Rule]", 
      RowBox[{"\[Epsilon]", "[", "q", "]"}]}], "}"}]}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"particleordercount", "[", 
    StyleBox["ject",
     FontWeight->"Plain",
     FontSlant->"Plain",
     FontTracking->"Plain",
     FontVariations->{"CompatibilityType"->0,
     "Masked"->False,
     "Outline"->False,
     "RotationAngle"->0,
     "Shadow"->False,
     "StrikeThrough"->False,
     "Underline"->False}], "]"}], " ", "determines", " ", "the", " ", "order",
    " ", "of", " ", "the", " ", "external", " ", 
   RowBox[{"particles", "."}]}], " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"particleordercount", "[", "ject_", "]"}], ":=", 
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{"countinglist", "=", 
     RowBox[{"ReplaceAll", "[", 
      RowBox[{"ject", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"\[Phi]", "\[Rule]", "tei"}], ",", 
         RowBox[{"\[Gamma]", "\[Rule]", 
          SubscriptBox["tei", "9"]}], ",", 
         RowBox[{
          SubscriptBox["W", "1"], "\[Rule]", 
          SubscriptBox["tei", "10"]}], ",", 
         RowBox[{
          SubscriptBox["W", "2"], "\[Rule]", 
          SubscriptBox["tei", "11"]}]}], "}"}]}], "]"}]}], ";", 
    RowBox[{"valuelist", "=", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
       "1", ",", "2", ",", "1", ",", "1"}], "}"}]}], ";", 
    RowBox[{"temporlist", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"countinglist", "[", 
        RowBox[{"[", 
         RowBox[{"jj", ",", "2"}], "]"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"jj", ",", 
         RowBox[{"Length", "[", "countinglist", "]"}]}], "}"}]}], "]"}]}], 
    ";", 
    RowBox[{"particleorder", "=", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{"valuelist", "[", 
        RowBox[{"[", 
         RowBox[{"temporlist", "[", 
          RowBox[{"[", "ii", "]"}], "]"}], "]"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"ii", ",", 
         RowBox[{"Length", "[", "temporlist", "]"}]}], "}"}]}], "]"}]}]}], 
   "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"insertbilin", "[", 
    StyleBox[
     RowBox[{"ject", ",", " ", "ord"}],
     FontWeight->"Plain",
     FontSlant->"Plain",
     FontTracking->"Plain",
     FontVariations->{"CompatibilityType"->0,
     "Masked"->False,
     "Outline"->False,
     "RotationAngle"->0,
     "Shadow"->False,
     "StrikeThrough"->False,
     "Underline"->False}], "]"}], " ", "is", " ", "used", " ", "to", " ", 
   "insert", " ", "the", " ", "bilinear", " ", "terms", " ", "that", " ", 
   "come", " ", "from", " ", "parts", " ", "which", " ", "are", " ", 
   "bilinear", " ", "in", " ", "the", " ", "meson", " ", 
   RowBox[{"fields", "."}]}], " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"insertbilin", "[", 
   RowBox[{"ject_", ",", "ord_"}], "]"}], ":=", 
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{"ex2ordbi", "[", 
     RowBox[{
      RowBox[{"ReplaceAll", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Expand", "[", "ject", "]"}], "[", 
         RowBox[{"[", "jj", "]"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{
            SubscriptBox["\[Phi]", "cc_"], "[", "var_", "]"}], "->", 
           RowBox[{
            RowBox[{
             SubscriptBox["\[Phi]", "cc"], "[", "var", "]"}], "+", 
            RowBox[{"wp", " ", 
             RowBox[{
              SubscriptBox["\[CurlyPhi]", "cc"], "[", "var", "]"}]}]}]}], ",", 
          RowBox[{
           RowBox[{
            SubscriptBox["D\[Phi]", "cc_"], "[", 
            RowBox[{"var_", ",", "ind_"}], "]"}], "->", 
           RowBox[{
            RowBox[{
             SubscriptBox["D\[Phi]", "cc"], "[", 
             RowBox[{"var", ",", "ind"}], "]"}], "+", 
            RowBox[{"wp", " ", 
             RowBox[{"dete", "[", 
              RowBox[{
               RowBox[{
                SubscriptBox["\[CurlyPhi]", "cc"], "[", "var", "]"}], ",", 
               "var", ",", "ind"}], "]"}]}]}]}], ",", 
          RowBox[{
           RowBox[{
            SubscriptBox["DD\[Phi]", "cc_"], "[", 
            RowBox[{"var_", ",", "ind1_", ",", "ind2_"}], "]"}], "->", 
           RowBox[{
            RowBox[{
             SubscriptBox["DD\[Phi]", "cc"], "[", 
             RowBox[{"var", ",", "ind1", ",", "ind2"}], "]"}], "+", 
            RowBox[{"wp", "  ", 
             RowBox[{"dete", "[", 
              RowBox[{
               RowBox[{"dete", "[", 
                RowBox[{
                 RowBox[{
                  SubscriptBox["\[CurlyPhi]", "cc"], "[", "var", "]"}], ",", 
                 "var", ",", "ind1"}], "]"}], ",", "var", ",", "ind2"}], 
              "]"}]}]}]}]}], "}"}]}], "]"}], ",", "ord"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"jj", ",", 
      RowBox[{"Length", "[", 
       RowBox[{"Expand", "[", "ject", "]"}], "]"}]}], "}"}]}], 
   "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"fieldtransform", "[", 
    StyleBox[
     RowBox[{"ject", ",", " ", "name1", ",", " ", "name2"}],
     FontWeight->"Plain",
     FontSlant->"Plain",
     FontTracking->"Plain",
     FontVariations->{"CompatibilityType"->0,
     "Masked"->False,
     "Outline"->False,
     "RotationAngle"->0,
     "Shadow"->False,
     "StrikeThrough"->False,
     "Underline"->False}], "]"}], " ", "and", " ", "its", " ", "subfunction", 
   " ", 
   RowBox[{"bilin", "[", 
    StyleBox["ject",
     FontWeight->"Plain",
     FontSlant->"Plain",
     FontTracking->"Plain",
     FontVariations->{"CompatibilityType"->0,
     "Masked"->False,
     "Outline"->False,
     "RotationAngle"->0,
     "Shadow"->False,
     "StrikeThrough"->False,
     "Underline"->False}], "]"}], " ", "generate", " ", "the", " ", "bilinar",
    " ", 
   RowBox[{"terms", "."}]}], " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"fieldtransform", "[", 
   RowBox[{"ject_", ",", "name1_", ",", "name2_"}], "]"}], ":=", 
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{"ap", "=", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "1", ",", "3", ",", "5", ",", "4", ",", "7", ",", "6", ",", 
       "8"}], "}"}]}], ";", 
    RowBox[{"bilinmat", "=", 
     RowBox[{"bilin", "[", "ject", "]"}]}], ";", 
    RowBox[{"Do", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"erg", "=", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"MS", "[", 
               RowBox[{"[", 
                RowBox[{
                 RowBox[{"ap", "[", 
                  RowBox[{"[", "ii", "]"}], "]"}], ",", 
                 RowBox[{"ap", "[", 
                  RowBox[{"[", "ii", "]"}], "]"}]}], "]"}], "]"}], "==", 
              RowBox[{"MS", "[", 
               RowBox[{"[", 
                RowBox[{"jj", ",", "jj"}], "]"}], "]"}]}], ",", "0", ",", ",", 
             RowBox[{
              RowBox[{"1", "/", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"MS", "[", 
                  RowBox[{"[", 
                   RowBox[{
                    RowBox[{"ap", "[", 
                    RowBox[{"[", "ii", "]"}], "]"}], ",", 
                    RowBox[{"ap", "[", 
                    RowBox[{"[", "ii", "]"}], "]"}]}], "]"}], "]"}], "-", 
                 RowBox[{"MS", "[", 
                  RowBox[{"[", 
                   RowBox[{"jj", ",", "jj"}], "]"}], "]"}]}], ")"}]}], 
              RowBox[{"ReplaceAll", "[", 
               RowBox[{
                RowBox[{"bilinmat", "[", 
                 RowBox[{"[", 
                  RowBox[{"ii", ",", "jj"}], "]"}], "]"}], ",", 
                RowBox[{"{", 
                 RowBox[{
                  SuperscriptBox["p", "2"], "->", 
                  RowBox[{"MS", "[", 
                   RowBox[{"[", 
                    RowBox[{"jj", ",", "jj"}], "]"}], "]"}]}], "}"}]}], 
               "]"}]}]}], "]"}], "*", 
           RowBox[{
            SubscriptBox["\[Phi]", "jj"], "[", "var", "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"jj", ",", "8"}], "}"}]}], "]"}]}], ";", 
       RowBox[{
        SubscriptBox["name1", 
         RowBox[{"ap", "[", 
          RowBox[{"[", "ii", "]"}], "]"}]], "=", 
        RowBox[{"ReplaceAll", "[", 
         RowBox[{
          RowBox[{"Function", "[", 
           RowBox[{
            RowBox[{"{", "var", "}"}], ",", "eer"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"eer", "->", "erg"}], "}"}]}], "]"}]}], ";", 
       RowBox[{
        SubscriptBox["name2", 
         RowBox[{"ap", "[", 
          RowBox[{"[", "ii", "]"}], "]"}]], "=", 
        RowBox[{"ReplaceAll", "[", 
         RowBox[{
          RowBox[{"Function", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
             "\[Phi]1", ",", "\[Phi]2", ",", "\[Phi]3", ",", "\[Phi]4", ",", 
              "\[Phi]5", ",", "\[Phi]6", ",", "\[Phi]7", ",", "\[Phi]8", ",", 
              "\[Gamma]", ",", "W1", ",", "W2", ",", "var"}], "}"}], ",", 
            "eer"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"eer", "->", 
            RowBox[{"funcchange", "[", 
             RowBox[{"trans", "[", "erg", "]"}], "]"}]}], "}"}]}], "]"}]}], 
       ";", 
       RowBox[{
        SubscriptBox[
         OverscriptBox["name2", "_"], 
         RowBox[{"ap", "[", 
          RowBox[{"[", "ii", "]"}], "]"}]], "=", 
        RowBox[{"ReplaceAll", "[", 
         RowBox[{
          RowBox[{"Function", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
             "\[Phi]1", ",", "\[Phi]2", ",", "\[Phi]3", ",", "\[Phi]4", ",", 
              "\[Phi]5", ",", "\[Phi]6", ",", "\[Phi]7", ",", "\[Phi]8", ",", 
              "\[Gamma]", ",", "W1", ",", "W2", ",", "var", ",", "ind"}], 
             "}"}], ",", "eer"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"eer", "->", 
            RowBox[{"funcchange", "[", 
             RowBox[{"trans", "[", 
              RowBox[{"de", "[", 
               RowBox[{"erg", ",", "var", ",", "ind"}], "]"}], "]"}], "]"}]}],
            "}"}]}], "]"}]}], ";", 
       RowBox[{
        SubscriptBox[
         OverscriptBox["name2", 
          OverscriptBox["_", "_"]], 
         RowBox[{"ap", "[", 
          RowBox[{"[", "ii", "]"}], "]"}]], "=", 
        RowBox[{"ReplaceAll", "[", 
         RowBox[{
          RowBox[{"Function", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
             "\[Phi]1", ",", "\[Phi]2", ",", "\[Phi]3", ",", "\[Phi]4", ",", 
              "\[Phi]5", ",", "\[Phi]6", ",", "\[Phi]7", ",", "\[Phi]8", ",", 
              "\[Gamma]", ",", "W1", ",", "W2", ",", "var", ",", "ind1", ",", 
              "ind2"}], "}"}], ",", "eer"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"eer", "->", 
            RowBox[{"funcchange", "[", 
             RowBox[{"trans", "[", 
              RowBox[{"de", "[", 
               RowBox[{
                RowBox[{"de", "[", 
                 RowBox[{"erg", ",", "var", ",", "ind1"}], "]"}], ",", "var", 
                ",", "ind2"}], "]"}], "]"}], "]"}]}], "}"}]}], "]"}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"ii", ",", "8"}], "}"}]}], "]"}]}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"fieldtransform2", "[", 
   RowBox[{"ject_", ",", "name1_", ",", "name2_"}], "]"}], ":=", 
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{"ap", "=", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "1", ",", "3", ",", "5", ",", "4", ",", "7", ",", "6", ",", 
       "8"}], "}"}]}], ";", 
    RowBox[{"bilinmat", "=", 
     RowBox[{"bilin", "[", "ject", "]"}]}], ";", 
    RowBox[{"Do", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"erg", "=", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"MS", "[", 
               RowBox[{"[", 
                RowBox[{
                 RowBox[{"ap", "[", 
                  RowBox[{"[", "ii", "]"}], "]"}], ",", 
                 RowBox[{"ap", "[", 
                  RowBox[{"[", "ii", "]"}], "]"}]}], "]"}], "]"}], "==", 
              RowBox[{"MS", "[", 
               RowBox[{"[", 
                RowBox[{"jj", ",", "jj"}], "]"}], "]"}]}], ",", "0", ",", ",", 
             RowBox[{
              RowBox[{"1", "/", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"MSP", "[", 
                  RowBox[{"[", 
                   RowBox[{
                    RowBox[{"ap", "[", 
                    RowBox[{"[", "ii", "]"}], "]"}], ",", 
                    RowBox[{"ap", "[", 
                    RowBox[{"[", "ii", "]"}], "]"}]}], "]"}], "]"}], "-", 
                 RowBox[{"MSP", "[", 
                  RowBox[{"[", 
                   RowBox[{"jj", ",", "jj"}], "]"}], "]"}]}], ")"}]}], 
              RowBox[{"ReplaceAll", "[", 
               RowBox[{
                RowBox[{"bilinmat", "[", 
                 RowBox[{"[", 
                  RowBox[{"ii", ",", "jj"}], "]"}], "]"}], ",", 
                RowBox[{"{", 
                 RowBox[{
                  SuperscriptBox["p", "2"], "->", 
                  RowBox[{"MSP", "[", 
                   RowBox[{"[", 
                    RowBox[{"jj", ",", "jj"}], "]"}], "]"}]}], "}"}]}], 
               "]"}]}]}], "]"}], "*", 
           RowBox[{
            SubscriptBox["\[Phi]", "jj"], "[", "var", "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"jj", ",", "8"}], "}"}]}], "]"}]}], ";", 
       RowBox[{
        SubscriptBox["name1", 
         RowBox[{"ap", "[", 
          RowBox[{"[", "ii", "]"}], "]"}]], "=", 
        RowBox[{"ReplaceAll", "[", 
         RowBox[{
          RowBox[{"Function", "[", 
           RowBox[{
            RowBox[{"{", "var", "}"}], ",", "eer"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"eer", "->", "erg"}], "}"}]}], "]"}]}], ";", 
       RowBox[{
        SubscriptBox["name2", 
         RowBox[{"ap", "[", 
          RowBox[{"[", "ii", "]"}], "]"}]], "=", 
        RowBox[{"ReplaceAll", "[", 
         RowBox[{
          RowBox[{"Function", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
             "\[Phi]1", ",", "\[Phi]2", ",", "\[Phi]3", ",", "\[Phi]4", ",", 
              "\[Phi]5", ",", "\[Phi]6", ",", "\[Phi]7", ",", "\[Phi]8", ",", 
              "\[Gamma]", ",", "W1", ",", "W2", ",", "var"}], "}"}], ",", 
            "eer"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"eer", "->", 
            RowBox[{"funcchange", "[", 
             RowBox[{"trans", "[", "erg", "]"}], "]"}]}], "}"}]}], "]"}]}], 
       ";", 
       RowBox[{
        SubscriptBox[
         OverscriptBox["name2", "_"], 
         RowBox[{"ap", "[", 
          RowBox[{"[", "ii", "]"}], "]"}]], "=", 
        RowBox[{"ReplaceAll", "[", 
         RowBox[{
          RowBox[{"Function", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
             "\[Phi]1", ",", "\[Phi]2", ",", "\[Phi]3", ",", "\[Phi]4", ",", 
              "\[Phi]5", ",", "\[Phi]6", ",", "\[Phi]7", ",", "\[Phi]8", ",", 
              "\[Gamma]", ",", "W1", ",", "W2", ",", "var", ",", "ind"}], 
             "}"}], ",", "eer"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"eer", "->", 
            RowBox[{"funcchange", "[", 
             RowBox[{"trans", "[", 
              RowBox[{"de", "[", 
               RowBox[{"erg", ",", "var", ",", "ind"}], "]"}], "]"}], "]"}]}],
            "}"}]}], "]"}]}], ";", 
       RowBox[{
        SubscriptBox[
         OverscriptBox["name2", 
          OverscriptBox["_", "_"]], 
         RowBox[{"ap", "[", 
          RowBox[{"[", "ii", "]"}], "]"}]], "=", 
        RowBox[{"ReplaceAll", "[", 
         RowBox[{
          RowBox[{"Function", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
             "\[Phi]1", ",", "\[Phi]2", ",", "\[Phi]3", ",", "\[Phi]4", ",", 
              "\[Phi]5", ",", "\[Phi]6", ",", "\[Phi]7", ",", "\[Phi]8", ",", 
              "\[Gamma]", ",", "W1", ",", "W2", ",", "var", ",", "ind1", ",", 
              "ind2"}], "}"}], ",", "eer"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"eer", "->", 
            RowBox[{"funcchange", "[", 
             RowBox[{"trans", "[", 
              RowBox[{"de", "[", 
               RowBox[{
                RowBox[{"de", "[", 
                 RowBox[{"erg", ",", "var", ",", "ind1"}], "]"}], ",", "var", 
                ",", "ind2"}], "]"}], "]"}], "]"}]}], "}"}]}], "]"}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"ii", ",", "8"}], "}"}]}], "]"}]}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"MSP", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       SubsuperscriptBox["Mp", "\[Pi]", "2"], ",", "0", ",", "0", ",", "0", 
       ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       SubsuperscriptBox["Mp", "\[Pi]", "2"], ",", "0", ",", "0", ",", "0", 
       ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", 
       SubsuperscriptBox["Mp", "\[Pi]", "2"], ",", "0", ",", "0", ",", "0", 
       ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", 
       SubsuperscriptBox["Mp", "K", "2"], ",", "0", ",", "0", ",", "0", ",", 
       "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", 
       SubsuperscriptBox["Mp", "K", "2"], ",", "0", ",", "0", ",", "0"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       SubsuperscriptBox["Mp", "K", "2"], ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       SubsuperscriptBox["Mp", "K", "2"], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       SubsuperscriptBox["Mp", "\[Eta]", "2"]}], "}"}]}], "}"}]}], 
  ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"bilin", "[", "ject_", "]"}], ":=", 
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{"expartemp", "=", "expar"}], ";", 
    RowBox[{"expar2temp", "=", "expar2"}], ";", 
    RowBox[{"ret", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"expar", "=", 
         RowBox[{"{", 
          RowBox[{
           SubscriptBox["\[Phi]", "ii"], ",", 
           SubscriptBox["\[Phi]", "jj"]}], "}"}]}], ";", 
        RowBox[{"expar2", "=", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            SubscriptBox["\[Phi]", "ii"], "[", "p", "]"}], ",", 
           RowBox[{
            SubscriptBox["\[Phi]", "jj"], "[", 
            RowBox[{"-", "p"}], "]"}]}], "}"}]}], ";", 
        RowBox[{"ReplaceAll", "[", 
         RowBox[{
          RowBox[{"minpick", "[", 
           RowBox[{"Simplify", "[", 
            RowBox[{"getamp", "[", 
             RowBox[{"ject", ",", "delta", ",", "\[CapitalPhi]"}], "]"}], 
            "]"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"sp", "[", 
             RowBox[{"p", ",", "p"}], "]"}], "\[Rule]", 
            SuperscriptBox["p", "2"]}], "}"}]}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"ii", ",", "8"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"jj", ",", "8"}], "}"}]}], "]"}]}], ";", 
    RowBox[{"expar2", "=", "expar2temp"}], ";", 
    RowBox[{"expar", "=", "expartemp"}], ";", 
    RowBox[{"Return", "[", "ret", "]"}]}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"minpick", "[", "ject_", "]"}], ":=", 
  RowBox[{"ReplaceAll", "[", 
   RowBox[{"ject", ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"sp", "[", 
        RowBox[{
         RowBox[{"-", "x_"}], ",", 
         RowBox[{"-", "y_"}]}], "]"}], "\[Rule]", 
       RowBox[{"sp", "[", 
        RowBox[{"x", ",", "y"}], "]"}]}], ",", 
      RowBox[{
       RowBox[{"sp", "[", 
        RowBox[{
         RowBox[{"-", "x_"}], ",", "y_"}], "]"}], "\[Rule]", 
       RowBox[{"-", 
        RowBox[{"sp", "[", 
         RowBox[{"x", ",", "y"}], "]"}]}]}], ",", 
      RowBox[{
       RowBox[{"sp", "[", 
        RowBox[{"x_", ",", 
         RowBox[{"-", "y_"}]}], "]"}], "\[Rule]", 
       RowBox[{"-", 
        RowBox[{"sp", "[", 
         RowBox[{"x", ",", "y"}], "]"}]}]}]}], "}"}]}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"getordbi", "[", 
    StyleBox[
     RowBox[{"ject", ",", " ", "ord"}],
     FontWeight->"Plain",
     FontSlant->"Plain",
     FontTracking->"Plain",
     FontVariations->{"CompatibilityType"->0,
     "Masked"->False,
     "Outline"->False,
     "RotationAngle"->0,
     "Shadow"->False,
     "StrikeThrough"->False,
     "Underline"->False}], "]"}], " ", "supplies", " ", 
   StyleBox["ject",
    FontWeight->"Plain",
    FontSlant->"Plain",
    FontTracking->"Plain",
    FontVariations->{"CompatibilityType"->0,
    "Masked"->False,
    "Outline"->False,
    "RotationAngle"->0,
    "Shadow"->False,
    "StrikeThrough"->False,
    "Underline"->False}], " ", "to", " ", "order", " ", 
   StyleBox["ord",
    FontWeight->"Plain",
    FontSlant->"Plain",
    FontTracking->"Plain",
    FontVariations->{"CompatibilityType"->0,
    "Masked"->False,
    "Outline"->False,
    "RotationAngle"->0,
    "Shadow"->False,
    "StrikeThrough"->False,
    "Underline"->False}], " ", "in", " ", "f", " ", "and", " ", "to", " ", 
   "order", " ", "one", " ", "in", " ", "the", " ", "weak", " ", 
   "perturbation", " ", 
   RowBox[{"wp", "."}]}], " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"getordbi", "[", 
   RowBox[{"ject_", ",", "ord_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"Simplify", "[", 
    RowBox[{"ReplaceAll", "[", 
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{"ject", ",", 
        RowBox[{"{", 
         RowBox[{"f", ",", "ord"}], "}"}], ",", "wp"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"f", "->", "0"}], ",", 
        RowBox[{"wp", "->", "0"}]}], "}"}]}], "]"}], "]"}], "*", 
   FractionBox[
    SuperscriptBox["f", "ord"], 
    RowBox[{"ord", " ", "!"}]]}]}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"ex2ordbi", "[", 
    StyleBox[
     RowBox[{"ject", ",", " ", "ord"}],
     FontWeight->"Plain",
     FontSlant->"Plain",
     FontTracking->"Plain",
     FontVariations->{"CompatibilityType"->0,
     "Masked"->False,
     "Outline"->False,
     "RotationAngle"->0,
     "Shadow"->False,
     "StrikeThrough"->False,
     "Underline"->False}], "]"}], " ", "supplies", " ", 
   StyleBox["ject",
    FontWeight->"Plain",
    FontSlant->"Plain",
    FontTracking->"Plain",
    FontVariations->{"CompatibilityType"->0,
    "Masked"->False,
    "Outline"->False,
    "RotationAngle"->0,
    "Shadow"->False,
    "StrikeThrough"->False,
    "Underline"->False}], " ", "up", " ", "to", " ", "order", " ", 
   StyleBox["ord",
    FontWeight->"Plain",
    FontSlant->"Plain",
    FontTracking->"Plain",
    FontVariations->{"CompatibilityType"->0,
    "Masked"->False,
    "Outline"->False,
    "RotationAngle"->0,
    "Shadow"->False,
    "StrikeThrough"->False,
    "Underline"->False}], " ", "in", " ", "f", " ", "and", " ", "to", " ", 
   "order", " ", "one", " ", "in", " ", 
   RowBox[{"wp", "."}]}], " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ex2ordbi", "[", 
   RowBox[{"ject_", ",", "ord_"}], "]"}], ":=", 
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{"getordbi", "[", 
     RowBox[{"ject", ",", "ii"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"ii", ",", "0", ",", "ord"}], "}"}]}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"addbilin", "[", 
    StyleBox[
     RowBox[{"ject", ",", " ", "ord"}],
     FontWeight->"Plain",
     FontSlant->"Plain",
     FontTracking->"Plain",
     FontVariations->{"CompatibilityType"->0,
     "Masked"->False,
     "Outline"->False,
     "RotationAngle"->0,
     "Shadow"->False,
     "StrikeThrough"->False,
     "Underline"->False}], "]"}], " ", "adds", " ", "the", " ", "bilinear", 
   " ", 
   RowBox[{"terms", "."}]}], " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"addbilin", "[", 
   RowBox[{"ject_", ",", "ord_"}], "]"}], ":=", 
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{"ex2ordbi", "[", 
     RowBox[{
      RowBox[{"setzero", "[", 
       RowBox[{"ReplaceAll", "[", 
        RowBox[{
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Length", "[", 
             RowBox[{"1", "+", "ject"}], "]"}], "<", "2"}], ",", 
           RowBox[{
            RowBox[{"Expand", "[", "ject", "]"}], "[", 
            RowBox[{"[", "jj", "]"}], "]"}], ",", "ject"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{
             SubscriptBox["\[Phi]", "cc_"], "[", "var_", "]"}], "->", 
            RowBox[{
             RowBox[{
              SubscriptBox["\[Phi]", "cc"], "[", "var", "]"}], "+", 
             RowBox[{"wp", "  ", 
              RowBox[{
               SubscriptBox["\[CurlyPhi]", "cc"], "[", 
               RowBox[{
                RowBox[{"\[Phi]", "[", "1", "]"}], ",", 
                RowBox[{"\[Phi]", "[", "2", "]"}], ",", 
                RowBox[{"\[Phi]", "[", "3", "]"}], ",", 
                RowBox[{"\[Phi]", "[", "4", "]"}], ",", 
                RowBox[{"\[Phi]", "[", "5", "]"}], ",", 
                RowBox[{"\[Phi]", "[", "6", "]"}], ",", 
                RowBox[{"\[Phi]", "[", "7", "]"}], ",", 
                RowBox[{"\[Phi]", "[", "8", "]"}], ",", "\[Gamma]", ",", 
                RowBox[{"W", "[", "1", "]"}], ",", 
                RowBox[{"W", "[", "2", "]"}], ",", "var"}], "]"}]}]}]}], ",", 
           RowBox[{
            RowBox[{
             SubscriptBox["D\[Phi]", "cc_"], "[", 
             RowBox[{"var_", ",", "ind_"}], "]"}], "->", 
            RowBox[{
             RowBox[{
              SubscriptBox["D\[Phi]", "cc"], "[", 
              RowBox[{"var", ",", "ind"}], "]"}], "+", 
             RowBox[{"wp", "  ", 
              RowBox[{
               SubscriptBox[
                OverscriptBox["\[CurlyPhi]", "_"], "cc"], "[", 
               RowBox[{
                RowBox[{"\[Phi]", "[", "1", "]"}], ",", 
                RowBox[{"\[Phi]", "[", "2", "]"}], ",", 
                RowBox[{"\[Phi]", "[", "3", "]"}], ",", 
                RowBox[{"\[Phi]", "[", "4", "]"}], ",", 
                RowBox[{"\[Phi]", "[", "5", "]"}], ",", 
                RowBox[{"\[Phi]", "[", "6", "]"}], ",", 
                RowBox[{"\[Phi]", "[", "7", "]"}], ",", 
                RowBox[{"\[Phi]", "[", "8", "]"}], ",", "\[Gamma]", ",", 
                RowBox[{"W", "[", "1", "]"}], ",", 
                RowBox[{"W", "[", "2", "]"}], ",", "var", ",", "ind"}], 
               "]"}]}]}]}], ",", 
           RowBox[{
            RowBox[{
             SubscriptBox["DD\[Phi]", "cc_"], "[", 
             RowBox[{"var_", ",", "ind1_", ",", "ind2_"}], "]"}], "->", 
            RowBox[{
             RowBox[{
              SubscriptBox["DD\[Phi]", "cc"], "[", 
              RowBox[{"var", ",", "ind1", ",", "ind2"}], "]"}], "+", 
             RowBox[{"wp", "  ", 
              RowBox[{
               SubscriptBox[
                OverscriptBox["\[CurlyPhi]", 
                 OverscriptBox["_", "_"]], "cc"], "[", 
               RowBox[{
                RowBox[{"\[Phi]", "[", "1", "]"}], ",", 
                RowBox[{"\[Phi]", "[", "2", "]"}], ",", 
                RowBox[{"\[Phi]", "[", "3", "]"}], ",", 
                RowBox[{"\[Phi]", "[", "4", "]"}], ",", 
                RowBox[{"\[Phi]", "[", "5", "]"}], ",", 
                RowBox[{"\[Phi]", "[", "6", "]"}], ",", 
                RowBox[{"\[Phi]", "[", "7", "]"}], ",", 
                RowBox[{"\[Phi]", "[", "8", "]"}], ",", "\[Gamma]", ",", 
                RowBox[{"W", "[", "1", "]"}], ",", 
                RowBox[{"W", "[", "2", "]"}], ",", "var", ",", "ind1", ",", 
                "ind2"}], "]"}]}]}]}]}], "}"}]}], "]"}], "]"}], ",", "ord"}], 
     "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"jj", ",", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Length", "[", 
          RowBox[{"1", "+", "ject"}], "]"}], "<", "2"}], ",", 
        RowBox[{"Length", "[", 
         RowBox[{"Expand", "[", "ject", "]"}], "]"}], ",", "1"}], "]"}]}], 
     "}"}]}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"addbilin2", "[", 
    StyleBox[
     RowBox[{"ject", ",", " ", "ord"}],
     FontWeight->"Plain",
     FontSlant->"Plain",
     FontTracking->"Plain",
     FontVariations->{"CompatibilityType"->0,
     "Masked"->False,
     "Outline"->False,
     "RotationAngle"->0,
     "Shadow"->False,
     "StrikeThrough"->False,
     "Underline"->False}], "]"}], " ", "includes", " ", "also", " ", "the", 
   " ", "decay", " ", "constant", " ", "factors", " ", 
   RowBox[{
    RowBox[{"fp", "[", 
     RowBox[{"[", "cc", "]"}], "]"}], "."}]}], " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"addbilinp2", "[", 
   RowBox[{"ject_", ",", "ord_"}], "]"}], ":=", 
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{"ex2ordbi", "[", 
     RowBox[{
      RowBox[{"setzero", "[", 
       RowBox[{"ReplaceAll", "[", 
        RowBox[{
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Length", "[", 
             RowBox[{"1", "+", "ject"}], "]"}], "<", "2"}], ",", 
           RowBox[{
            RowBox[{"Expand", "[", "ject", "]"}], "[", 
            RowBox[{"[", "jj", "]"}], "]"}], ",", "ject"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{
             SubscriptBox["\[Phi]", "cc_"], "[", "var_", "]"}], "->", 
            RowBox[{
             RowBox[{
              RowBox[{
               SubscriptBox["\[Phi]", "cc"], "[", "var", "]"}], 
              RowBox[{"fp", "[", 
               RowBox[{"[", "cc", "]"}], "]"}]}], "+", 
             RowBox[{"wp", "*", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"fp", "[", 
                 RowBox[{"[", "cc", "]"}], "]"}], ")"}], "2"], "*", " ", 
              RowBox[{
               SubscriptBox["\[CurlyPhi]", "cc"], "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"\[Phi]", "[", "1", "]"}], 
                 RowBox[{"fp", "[", 
                  RowBox[{"[", "1", "]"}], "]"}]}], ",", 
                RowBox[{
                 RowBox[{"\[Phi]", "[", "2", "]"}], 
                 RowBox[{"fp", "[", 
                  RowBox[{"[", "2", "]"}], "]"}]}], ",", 
                RowBox[{
                 RowBox[{"\[Phi]", "[", "3", "]"}], 
                 RowBox[{"fp", "[", 
                  RowBox[{"[", "3", "]"}], "]"}]}], ",", 
                RowBox[{
                 RowBox[{"\[Phi]", "[", "4", "]"}], 
                 RowBox[{"fp", "[", 
                  RowBox[{"[", "4", "]"}], "]"}]}], ",", 
                RowBox[{
                 RowBox[{"\[Phi]", "[", "5", "]"}], 
                 RowBox[{"fp", "[", 
                  RowBox[{"[", "5", "]"}], "]"}]}], ",", 
                RowBox[{
                 RowBox[{"\[Phi]", "[", "6", "]"}], 
                 RowBox[{"fp", "[", 
                  RowBox[{"[", "6", "]"}], "]"}]}], ",", 
                RowBox[{
                 RowBox[{"\[Phi]", "[", "7", "]"}], 
                 RowBox[{"fp", "[", 
                  RowBox[{"[", "7", "]"}], "]"}]}], ",", 
                RowBox[{
                 RowBox[{"\[Phi]", "[", "8", "]"}], 
                 RowBox[{"fp", "[", 
                  RowBox[{"[", "8", "]"}], "]"}]}], ",", "\[Gamma]", ",", 
                RowBox[{"W", "[", "1", "]"}], ",", 
                RowBox[{"W", "[", "2", "]"}], ",", "var"}], "]"}]}]}]}], ",", 
           RowBox[{
            RowBox[{
             SubscriptBox["D\[Phi]", "cc_"], "[", 
             RowBox[{"var_", ",", "ind_"}], "]"}], "->", 
            RowBox[{
             RowBox[{
              RowBox[{
               SubscriptBox["D\[Phi]", "cc"], "[", 
               RowBox[{"var", ",", "ind"}], "]"}], 
              RowBox[{"fp", "[", 
               RowBox[{"[", "cc", "]"}], "]"}]}], "+", 
             RowBox[{"wp", " ", "*", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"fp", "[", 
                 RowBox[{"[", "cc", "]"}], "]"}], ")"}], "2"], "*", " ", 
              RowBox[{
               SubscriptBox[
                OverscriptBox["\[CurlyPhi]", "_"], "cc"], "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"\[Phi]", "[", "1", "]"}], 
                 RowBox[{"fp", "[", 
                  RowBox[{"[", "1", "]"}], "]"}]}], ",", 
                RowBox[{
                 RowBox[{"\[Phi]", "[", "2", "]"}], 
                 RowBox[{"fp", "[", 
                  RowBox[{"[", "2", "]"}], "]"}]}], ",", 
                RowBox[{
                 RowBox[{"\[Phi]", "[", "3", "]"}], 
                 RowBox[{"fp", "[", 
                  RowBox[{"[", "3", "]"}], "]"}]}], ",", 
                RowBox[{
                 RowBox[{"\[Phi]", "[", "4", "]"}], 
                 RowBox[{"fp", "[", 
                  RowBox[{"[", "4", "]"}], "]"}]}], ",", 
                RowBox[{
                 RowBox[{"\[Phi]", "[", "5", "]"}], 
                 RowBox[{"fp", "[", 
                  RowBox[{"[", "5", "]"}], "]"}]}], ",", 
                RowBox[{
                 RowBox[{"\[Phi]", "[", "6", "]"}], 
                 RowBox[{"fp", "[", 
                  RowBox[{"[", "6", "]"}], "]"}]}], ",", 
                RowBox[{
                 RowBox[{"\[Phi]", "[", "7", "]"}], 
                 RowBox[{"fp", "[", 
                  RowBox[{"[", "7", "]"}], "]"}]}], ",", 
                RowBox[{
                 RowBox[{"\[Phi]", "[", "8", "]"}], 
                 RowBox[{"fp", "[", 
                  RowBox[{"[", "8", "]"}], "]"}]}], ",", "\[Gamma]", ",", 
                RowBox[{"W", "[", "1", "]"}], ",", 
                RowBox[{"W", "[", "2", "]"}], ",", "var", ",", "ind"}], 
               "]"}]}]}]}], ",", 
           RowBox[{
            RowBox[{
             SubscriptBox["DD\[Phi]", "cc_"], "[", 
             RowBox[{"var_", ",", "ind1_", ",", "ind2_"}], "]"}], "->", 
            RowBox[{
             RowBox[{
              RowBox[{
               SubscriptBox["DD\[Phi]", "cc"], "[", 
               RowBox[{"var", ",", "ind1", ",", "ind2"}], "]"}], 
              RowBox[{"fp", "[", 
               RowBox[{"[", "cc", "]"}], "]"}]}], "+", 
             RowBox[{"wp", " ", "*", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"fp", "[", 
                 RowBox[{"[", "cc", "]"}], "]"}], ")"}], "2"], "*", " ", 
              RowBox[{
               SubscriptBox[
                OverscriptBox["\[CurlyPhi]", 
                 OverscriptBox["_", "_"]], "cc"], "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"\[Phi]", "[", "1", "]"}], 
                 RowBox[{"fp", "[", 
                  RowBox[{"[", "1", "]"}], "]"}]}], ",", 
                RowBox[{
                 RowBox[{"\[Phi]", "[", "2", "]"}], 
                 RowBox[{"fp", "[", 
                  RowBox[{"[", "2", "]"}], "]"}]}], ",", 
                RowBox[{
                 RowBox[{"\[Phi]", "[", "3", "]"}], 
                 RowBox[{"fp", "[", 
                  RowBox[{"[", "3", "]"}], "]"}]}], ",", 
                RowBox[{
                 RowBox[{"\[Phi]", "[", "4", "]"}], 
                 RowBox[{"fp", "[", 
                  RowBox[{"[", "4", "]"}], "]"}]}], ",", 
                RowBox[{
                 RowBox[{"\[Phi]", "[", "5", "]"}], 
                 RowBox[{"fp", "[", 
                  RowBox[{"[", "5", "]"}], "]"}]}], ",", 
                RowBox[{
                 RowBox[{"\[Phi]", "[", "6", "]"}], 
                 RowBox[{"fp", "[", 
                  RowBox[{"[", "6", "]"}], "]"}]}], ",", 
                RowBox[{
                 RowBox[{"\[Phi]", "[", "7", "]"}], 
                 RowBox[{"fp", "[", 
                  RowBox[{"[", "7", "]"}], "]"}]}], ",", 
                RowBox[{
                 RowBox[{"\[Phi]", "[", "8", "]"}], 
                 RowBox[{"fp", "[", 
                  RowBox[{"[", "8", "]"}], "]"}]}], ",", "\[Gamma]", ",", 
                RowBox[{"W", "[", "1", "]"}], ",", 
                RowBox[{"W", "[", "2", "]"}], ",", "var", ",", "ind1", ",", 
                "ind2"}], "]"}]}]}]}]}], "}"}]}], "]"}], "]"}], ",", "ord"}], 
     "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"jj", ",", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Length", "[", 
          RowBox[{"1", "+", "ject"}], "]"}], "<", "2"}], ",", 
        RowBox[{"Length", "[", 
         RowBox[{"Expand", "[", "ject", "]"}], "]"}], ",", "1"}], "]"}]}], 
     "}"}]}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"eombilin", "[", 
    StyleBox[
     RowBox[{"ject", ",", " ", "ord"}],
     FontWeight->"Plain",
     FontSlant->"Plain",
     FontTracking->"Plain",
     FontVariations->{"CompatibilityType"->0,
     "Masked"->False,
     "Outline"->False,
     "RotationAngle"->0,
     "Shadow"->False,
     "StrikeThrough"->False,
     "Underline"->False}], "]"}], " ", "combines", " ", 
   RowBox[{"eom", "[", 
    StyleBox[
     RowBox[{"ject", ",", " ", "ord"}],
     FontWeight->"Plain",
     FontSlant->"Plain",
     FontTracking->"Plain",
     FontVariations->{"CompatibilityType"->0,
     "Masked"->False,
     "Outline"->False,
     "RotationAngle"->0,
     "Shadow"->False,
     "StrikeThrough"->False,
     "Underline"->False}], "]"}], " ", "and", " ", 
   RowBox[{
    RowBox[{"addbilin", "[", 
     StyleBox[
      RowBox[{"ject", ",", " ", "ord"}],
      FontWeight->"Plain",
      FontSlant->"Plain",
      FontTracking->"Plain",
      FontVariations->{"CompatibilityType"->0,
      "Masked"->False,
      "Outline"->False,
      "RotationAngle"->0,
      "Shadow"->False,
      "StrikeThrough"->False,
      "Underline"->False}], "]"}], "."}]}], " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"eombilin", "[", 
   RowBox[{"ject_", ",", "ord_"}], "]"}], ":=", 
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{"ex2ordbi", "[", 
     RowBox[{
      RowBox[{"setzero", "[", 
       RowBox[{"ReplaceAll", "[", 
        RowBox[{
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Length", "[", 
             RowBox[{"1", "+", "ject"}], "]"}], "<", "2"}], ",", 
           RowBox[{
            RowBox[{"Expand", "[", "ject", "]"}], "[", 
            RowBox[{"[", "jj", "]"}], "]"}], ",", "ject"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{
             SubscriptBox["\[Phi]", "cc_"], "[", "var_", "]"}], "->", 
            RowBox[{
             RowBox[{
              SubscriptBox["\[Phi]", "cc"], "[", "var", "]"}], "+", 
             RowBox[{"wp", "  ", 
              RowBox[{
               SubscriptBox["\[CurlyPhi]", "cc"], "[", 
               RowBox[{
                RowBox[{"\[Phi]", "[", "1", "]"}], ",", 
                RowBox[{"\[Phi]", "[", "2", "]"}], ",", 
                RowBox[{"\[Phi]", "[", "3", "]"}], ",", 
                RowBox[{"\[Phi]", "[", "4", "]"}], ",", 
                RowBox[{"\[Phi]", "[", "5", "]"}], ",", 
                RowBox[{"\[Phi]", "[", "6", "]"}], ",", 
                RowBox[{"\[Phi]", "[", "7", "]"}], ",", 
                RowBox[{"\[Phi]", "[", "8", "]"}], ",", "\[Gamma]", ",", 
                RowBox[{"W", "[", "1", "]"}], ",", 
                RowBox[{"W", "[", "2", "]"}], ",", "var"}], "]"}]}], "+", 
             RowBox[{
              SuperscriptBox["f", "2"], " ", 
              RowBox[{
               SubscriptBox["pg", "cc"], "[", "var", "]"}], " ", 
              RowBox[{
               SubscriptBox["\[CapitalPhi]", "cc"], "[", 
               RowBox[{
                RowBox[{"\[Phi]", "[", "1", "]"}], ",", 
                RowBox[{"\[Phi]", "[", "2", "]"}], ",", 
                RowBox[{"\[Phi]", "[", "3", "]"}], ",", 
                RowBox[{"\[Phi]", "[", "4", "]"}], ",", 
                RowBox[{"\[Phi]", "[", "5", "]"}], ",", 
                RowBox[{"\[Phi]", "[", "6", "]"}], ",", 
                RowBox[{"\[Phi]", "[", "7", "]"}], ",", 
                RowBox[{"\[Phi]", "[", "8", "]"}], ",", "\[Gamma]", ",", 
                RowBox[{"W", "[", "1", "]"}], ",", 
                RowBox[{"W", "[", "2", "]"}], ",", "ext"}], "]"}]}]}]}], ",", 
           RowBox[{
            RowBox[{
             SubscriptBox["D\[Phi]", "cc_"], "[", 
             RowBox[{"var_", ",", "ind_"}], "]"}], "->", 
            RowBox[{
             RowBox[{
              SubscriptBox["D\[Phi]", "cc"], "[", 
              RowBox[{"var", ",", "ind"}], "]"}], "+", 
             RowBox[{"wp", "  ", 
              RowBox[{
               SubscriptBox[
                OverscriptBox["\[CurlyPhi]", "_"], "cc"], "[", 
               RowBox[{
                RowBox[{"\[Phi]", "[", "1", "]"}], ",", 
                RowBox[{"\[Phi]", "[", "2", "]"}], ",", 
                RowBox[{"\[Phi]", "[", "3", "]"}], ",", 
                RowBox[{"\[Phi]", "[", "4", "]"}], ",", 
                RowBox[{"\[Phi]", "[", "5", "]"}], ",", 
                RowBox[{"\[Phi]", "[", "6", "]"}], ",", 
                RowBox[{"\[Phi]", "[", "7", "]"}], ",", 
                RowBox[{"\[Phi]", "[", "8", "]"}], ",", "\[Gamma]", ",", 
                RowBox[{"W", "[", "1", "]"}], ",", 
                RowBox[{"W", "[", "2", "]"}], ",", "var", ",", "ind"}], 
               "]"}]}], "+", 
             RowBox[{
              SuperscriptBox["f", "2"], " ", 
              RowBox[{
               SubscriptBox["Dpg", "cc"], "[", 
               RowBox[{"var", ",", "ind"}], "]"}], 
              RowBox[{
               SubscriptBox["\[CapitalPhi]", "cc"], "[", 
               RowBox[{
                RowBox[{"\[Phi]", "[", "1", "]"}], ",", 
                RowBox[{"\[Phi]", "[", "2", "]"}], ",", 
                RowBox[{"\[Phi]", "[", "3", "]"}], ",", 
                RowBox[{"\[Phi]", "[", "4", "]"}], ",", 
                RowBox[{"\[Phi]", "[", "5", "]"}], ",", 
                RowBox[{"\[Phi]", "[", "6", "]"}], ",", 
                RowBox[{"\[Phi]", "[", "7", "]"}], ",", 
                RowBox[{"\[Phi]", "[", "8", "]"}], ",", "\[Gamma]", ",", 
                RowBox[{"W", "[", "1", "]"}], ",", 
                RowBox[{"W", "[", "2", "]"}], ",", "ext"}], "]"}]}]}]}], ",", 
           RowBox[{
            RowBox[{
             SubscriptBox["DD\[Phi]", "cc_"], "[", 
             RowBox[{"var_", ",", "ind1_", ",", "ind2_"}], "]"}], "->", 
            RowBox[{
             RowBox[{
              SubscriptBox["DD\[Phi]", "cc"], "[", 
              RowBox[{"var", ",", "ind1", ",", "ind2"}], "]"}], "+", 
             RowBox[{"wp", "  ", 
              RowBox[{
               SubscriptBox[
                OverscriptBox["\[CurlyPhi]", 
                 OverscriptBox["_", "_"]], "cc"], "[", 
               RowBox[{
                RowBox[{"\[Phi]", "[", "1", "]"}], ",", 
                RowBox[{"\[Phi]", "[", "2", "]"}], ",", 
                RowBox[{"\[Phi]", "[", "3", "]"}], ",", 
                RowBox[{"\[Phi]", "[", "4", "]"}], ",", 
                RowBox[{"\[Phi]", "[", "5", "]"}], ",", 
                RowBox[{"\[Phi]", "[", "6", "]"}], ",", 
                RowBox[{"\[Phi]", "[", "7", "]"}], ",", 
                RowBox[{"\[Phi]", "[", "8", "]"}], ",", "\[Gamma]", ",", 
                RowBox[{"W", "[", "1", "]"}], ",", 
                RowBox[{"W", "[", "2", "]"}], ",", "var", ",", "ind1", ",", 
                "ind2"}], "]"}]}], "+", 
             RowBox[{
              SuperscriptBox["f", "2"], " ", 
              RowBox[{
               SubscriptBox["DDpg", "cc"], "[", 
               RowBox[{"var", ",", "ind1", ",", "ind2"}], "]"}], 
              RowBox[{
               SubscriptBox["\[CapitalPhi]", "cc"], "[", 
               RowBox[{
                RowBox[{"\[Phi]", "[", "1", "]"}], ",", 
                RowBox[{"\[Phi]", "[", "2", "]"}], ",", 
                RowBox[{"\[Phi]", "[", "3", "]"}], ",", 
                RowBox[{"\[Phi]", "[", "4", "]"}], ",", 
                RowBox[{"\[Phi]", "[", "5", "]"}], ",", 
                RowBox[{"\[Phi]", "[", "6", "]"}], ",", 
                RowBox[{"\[Phi]", "[", "7", "]"}], ",", 
                RowBox[{"\[Phi]", "[", "8", "]"}], ",", "\[Gamma]", ",", 
                RowBox[{"W", "[", "1", "]"}], ",", 
                RowBox[{"W", "[", "2", "]"}], ",", "ext"}], "]"}]}]}]}]}], 
          "}"}]}], "]"}], "]"}], ",", "ord"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"jj", ",", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Length", "[", 
          RowBox[{"1", "+", "ject"}], "]"}], "<", "2"}], ",", 
        RowBox[{"Length", "[", 
         RowBox[{"Expand", "[", "ject", "]"}], "]"}], ",", "1"}], "]"}]}], 
     "}"}]}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"fieldtransformmono", "[", 
    StyleBox["name",
     FontWeight->"Plain",
     FontSlant->"Plain",
     FontTracking->"Plain",
     FontVariations->{"CompatibilityType"->0,
     "Masked"->False,
     "Outline"->False,
     "RotationAngle"->0,
     "Shadow"->False,
     "StrikeThrough"->False,
     "Underline"->False}], "]"}], " ", "generates", " ", "the", " ", "terms", 
   " ", "that", " ", "are", " ", "proportional", " ", "to", " ", "one", " ", 
   "pseudoscalar", " ", "meson", " ", "field"}], " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"fieldtransformmono", "[", "name_", "]"}], ":=", 
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{"ap", "=", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "1", ",", "3", ",", "5", ",", "4", ",", "7", ",", "6", ",", 
       "8"}], "}"}]}], ";", 
    RowBox[{"monolinvec", "=", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "monophi6", ",", 
       "monophi7", ",", "0"}], "}"}]}], ";", 
    RowBox[{"Do", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"erg", "=", 
        RowBox[{"monolinvec", "[", 
         RowBox[{"[", "ii", "]"}], "]"}]}], ";", 
       RowBox[{
        SubscriptBox["name", 
         RowBox[{"ap", "[", 
          RowBox[{"[", "ii", "]"}], "]"}]], "=", 
        RowBox[{"ReplaceAll", "[", 
         RowBox[{
          RowBox[{"Function", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
             "\[Phi]1", ",", "\[Phi]2", ",", "\[Phi]3", ",", "\[Phi]4", ",", 
              "\[Phi]5", ",", "\[Phi]6", ",", "\[Phi]7", ",", "\[Phi]8", ",", 
              "\[Gamma]", ",", "W1", ",", "W2", ",", "var"}], "}"}], ",", 
            "eer"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"eer", "->", 
            RowBox[{"funcchange", "[", 
             RowBox[{"trans", "[", "erg", "]"}], "]"}]}], "}"}]}], "]"}]}], 
       ";", 
       RowBox[{
        SubscriptBox[
         OverscriptBox["name", "_"], 
         RowBox[{"ap", "[", 
          RowBox[{"[", "ii", "]"}], "]"}]], "=", 
        RowBox[{"ReplaceAll", "[", 
         RowBox[{
          RowBox[{"Function", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
             "\[Phi]1", ",", "\[Phi]2", ",", "\[Phi]3", ",", "\[Phi]4", ",", 
              "\[Phi]5", ",", "\[Phi]6", ",", "\[Phi]7", ",", "\[Phi]8", ",", 
              "\[Gamma]", ",", "W1", ",", "W2", ",", "var", ",", "ind"}], 
             "}"}], ",", "eer"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"eer", "->", 
            RowBox[{"funcchange", "[", 
             RowBox[{"trans", "[", 
              RowBox[{"de", "[", 
               RowBox[{"erg", ",", "var", ",", "ind"}], "]"}], "]"}], "]"}]}],
            "}"}]}], "]"}]}], ";", 
       RowBox[{
        SubscriptBox[
         OverscriptBox["name", 
          OverscriptBox["_", "_"]], 
         RowBox[{"ap", "[", 
          RowBox[{"[", "ii", "]"}], "]"}]], "=", 
        RowBox[{"ReplaceAll", "[", 
         RowBox[{
          RowBox[{"Function", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
             "\[Phi]1", ",", "\[Phi]2", ",", "\[Phi]3", ",", "\[Phi]4", ",", 
              "\[Phi]5", ",", "\[Phi]6", ",", "\[Phi]7", ",", "\[Phi]8", ",", 
              "\[Gamma]", ",", "W1", ",", "W2", ",", "var", ",", "ind1", ",", 
              "ind2"}], "}"}], ",", "eer"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"eer", "->", 
            RowBox[{"funcchange", "[", 
             RowBox[{"trans", "[", 
              RowBox[{"de", "[", 
               RowBox[{
                RowBox[{"de", "[", 
                 RowBox[{"erg", ",", "var", ",", "ind1"}], "]"}], ",", "var", 
                ",", "ind2"}], "]"}], "]"}], "]"}]}], "}"}]}], "]"}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"ii", ",", "8"}], "}"}]}], "]"}]}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"momzero", "[", 
    StyleBox["ject",
     FontWeight->"Plain",
     FontSlant->"Plain",
     FontTracking->"Plain",
     FontVariations->{"CompatibilityType"->0,
     "Masked"->False,
     "Outline"->False,
     "RotationAngle"->0,
     "Shadow"->False,
     "StrikeThrough"->False,
     "Underline"->False}], "]"}], " ", "removes", " ", "the", " ", "terms", 
   " ", "containing", " ", "derivates", " ", "that", " ", "act", " ", "on", 
   " ", "pseudoscalar", " ", "meson", " ", 
   RowBox[{"fields", "."}]}], " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"momzero", "[", "ject_", "]"}], ":=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"ReplaceAll", "[", 
    RowBox[{"ject", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         SubscriptBox["D\[Phi]", "i_"], "[", "__", "]"}], "\[Rule]", "0"}], 
       ",", 
       RowBox[{
        RowBox[{
         SubscriptBox["DD\[Phi]", "i_"], "[", "__", "]"}], "\[Rule]", "0"}]}],
       "}"}]}], "]"}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"tadep", "[", 
    StyleBox[
     RowBox[{"ject", ",", " ", "ord"}],
     FontWeight->"Plain",
     FontSlant->"Plain",
     FontTracking->"Plain",
     FontVariations->{"CompatibilityType"->0,
     "Masked"->False,
     "Outline"->False,
     "RotationAngle"->0,
     "Shadow"->False,
     "StrikeThrough"->False,
     "Underline"->False}], "]"}], " ", "provides", " ", "the", " ", "tadpole",
    " ", 
   RowBox[{"terms", "."}]}], " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"tadep", "[", 
   RowBox[{"ject_", ",", "ord_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["1", "2"], 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"A", "[", 
       RowBox[{"MS", "[", 
        RowBox[{"[", 
         RowBox[{"kk", ",", "kk"}], "]"}], "]"}], "]"}], 
      RowBox[{"ject", "[", 
       RowBox[{
       "x", ",", "0", ",", "kk", ",", "kk", ",", "stp", ",", "ord", ",", "u", 
        ",", "U"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"kk", ",", "8"}], "}"}]}], "]"}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "imlist", " ", "is", " ", "a", " ", "list", " ", "of", " ", "the", " ", 
   "momenta", " ", "of", " ", "the", " ", "external", " ", 
   RowBox[{"particles", "."}]}], " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"imlist", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"ExternalParticles", "[", 
      RowBox[{"[", 
       RowBox[{"ii", ",", "1"}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"ii", ",", 
       RowBox[{"Length", "[", "ExternalParticles", "]"}]}], "}"}]}], "]"}]}], 
  ";"}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"momentumcons", "[", 
    StyleBox["ject",
     FontWeight->"Plain",
     FontSlant->"Plain",
     FontTracking->"Plain",
     FontVariations->{"CompatibilityType"->0,
     "Masked"->False,
     "Outline"->False,
     "RotationAngle"->0,
     "Shadow"->False,
     "StrikeThrough"->False,
     "Underline"->False}], "]"}], " ", "replaces", " ", "the", " ", "last", 
   " ", "momentum", " ", "of", " ", "imlist", " ", "by", " ", "the", " ", 
   "sum", " ", "of", " ", "the", " ", "other", " ", "external", " ", 
   "momenta", " ", "times", " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], "."}]}], " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"momentumcons", "[", "ject_", "]"}], ":=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"ReplaceAll", "[", 
    RowBox[{"ject", ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox[
        RowBox[{"(", 
         RowBox[{"imlist", "[", 
          RowBox[{"[", 
           RowBox[{"-", "1"}], "]"}], "]"}], ")"}], "i_"], "\[Rule]", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{"-", 
          SubscriptBox[
           RowBox[{"(", 
            RowBox[{"imlist", "[", 
             RowBox[{"[", "jj", "]"}], "]"}], ")"}], "i"]}], ",", 
         RowBox[{"{", 
          RowBox[{"jj", ",", 
           RowBox[{
            RowBox[{"Length", "[", "imlist", "]"}], "-", "1"}]}], "}"}]}], 
        "]"}]}], "}"}]}], "]"}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
    RowBox[{"eps", "[", 
     StyleBox[
      RowBox[{"am", ",", "bm", ",", "cm", ",", "dm"}],
      FontWeight->"Plain",
      FontSlant->"Plain",
      FontTracking->"Plain",
      FontVariations->{"CompatibilityType"->0,
      "Masked"->False,
      "Outline"->False,
      "RotationAngle"->0,
      "Shadow"->False,
      "StrikeThrough"->False,
      "Underline"->False}], "]"}], " ", "and", " ", 
    RowBox[{"epsorder", "[", 
     StyleBox["ject",
      FontWeight->"Plain",
      FontSlant->"Plain",
      FontTracking->"Plain",
      FontVariations->{"CompatibilityType"->0,
      "Masked"->False,
      "Outline"->False,
      "RotationAngle"->0,
      "Shadow"->False,
      "StrikeThrough"->False,
      "Underline"->False}], "]"}], " ", "are", " ", "used", " ", "to", " ", 
    "simplify", " ", "the", " ", "terms", " ", "containing", " ", "the", " ", 
    "epsilon"}], "-", 
   RowBox[{"tensor", "."}]}], " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"eps", "[", 
   RowBox[{"am_", ",", "bm_", ",", "cm_", ",", "dm_"}], "]"}], ":=", 
  RowBox[{
   SubscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"seps", "=", 
        RowBox[{"Sort", "[", 
         RowBox[{"{", 
          RowBox[{"am", ",", "bm", ",", "cm", ",", "dm"}], "}"}], "]"}]}], 
       ")"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}], ")"}], "\[Xi]"], " ", 
   SubscriptBox[
    RowBox[{"(", 
     RowBox[{"seps", "[", 
      RowBox[{"[", "2", "]"}], "]"}], ")"}], "\[Rho]"], " ", 
   SubscriptBox[
    RowBox[{"(", 
     RowBox[{"seps", "[", 
      RowBox[{"[", "3", "]"}], "]"}], ")"}], "\[Sigma]"], 
   SubscriptBox[
    RowBox[{"(", 
     RowBox[{"seps", "[", 
      RowBox[{"[", "4", "]"}], "]"}], ")"}], "\[Tau]"], "*", 
   RowBox[{"Signature", "[", 
    RowBox[{"{", 
     RowBox[{"am", ",", "bm", ",", "cm", ",", "dm"}], "}"}], 
    "]"}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"epsorder", "[", "ject_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"Simplify", "[", 
     RowBox[{"ReplaceAll", "[", 
      RowBox[{
       RowBox[{"ReplaceAll", "[", 
        RowBox[{
         RowBox[{"Expand", "[", 
          RowBox[{"momentumcons", "[", 
           RowBox[{"Coefficient", "[", 
            RowBox[{"ject", ",", 
             RowBox[{"\[Epsilon]", "^", 
              RowBox[{"(", "\[Xi]\[Rho]\[Sigma]\[Tau]", ")"}]}]}], "]"}], 
           "]"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            SubscriptBox[
             RowBox[{"(", "am_", ")"}], "\[Xi]"], " ", 
            SubscriptBox[
             RowBox[{"(", "bm_", ")"}], "\[Tau]"], " ", 
            SubscriptBox[
             RowBox[{"(", "cm_", ")"}], "\[Sigma]"], " ", 
            SubscriptBox[
             RowBox[{"(", "dm_", ")"}], "\[Rho]"]}], "\[Rule]", 
           RowBox[{"epstemp", "[", 
            RowBox[{"am", ",", "bm", ",", "cm", ",", "dm"}], "]"}]}], "}"}]}],
         "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"epstemp", "\[Rule]", "eps"}], "}"}]}], "]"}], "]"}], "*", 
    RowBox[{"\[Epsilon]", "^", 
     RowBox[{"(", "\[Xi]\[Rho]\[Sigma]\[Tau]", ")"}]}]}], "+", 
   RowBox[{"ReplaceAll", "[", 
    RowBox[{"ject", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[Epsilon]", "^", 
        RowBox[{"(", "\[Xi]\[Rho]\[Sigma]\[Tau]", ")"}]}], "\[Rule]", "0"}], 
      "}"}]}], "]"}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"The", " ", "function", " ", 
   RowBox[{"addlep", "[", 
    StyleBox["ject",
     FontWeight->"Plain",
     FontSlant->"Plain",
     FontTracking->"Plain",
     FontVariations->{"CompatibilityType"->0,
     "Masked"->False,
     "Outline"->False,
     "RotationAngle"->0,
     "Shadow"->False,
     "StrikeThrough"->False,
     "Underline"->False}], "]"}], " ", "adds", " ", "the", " ", "leptonic", 
   " ", "matrix", " ", "element", " ", "to", " ", "the", " ", 
   RowBox[{"amplitude", "."}]}], " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"addlep", "[", "ject_", "]"}], ":=", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"wpar", "==", "1"}], ",", 
    RowBox[{"ReplaceAll", "[", 
     RowBox[{
      RowBox[{"ReplaceAll", "[", 
       RowBox[{
        RowBox[{"Expand", "[", "ject", "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"sp", "[", 
            RowBox[{"conmom_", ",", 
             RowBox[{"\[Epsilon]", "[", "wmo", "]"}]}], "]"}], "->", 
           RowBox[{"l\[Mu]", " ", 
            SuperscriptBox["conmom", "\[Mu]"]}]}], ",", 
          RowBox[{
           RowBox[{
            SuperscriptBox["\[Epsilon]", "\[Xi]\[Rho]\[Sigma]\[Tau]"], " ", 
            SubscriptBox[
             RowBox[{"(", "mtm1_", ")"}], "\[Xi]"], " ", 
            SubscriptBox[
             RowBox[{"(", "mtm2_", ")"}], "\[Sigma]"], " ", 
            SubscriptBox[
             RowBox[{"(", "mtm3_", ")"}], "\[Rho]"], " ", 
            SubscriptBox[
             RowBox[{"(", 
              RowBox[{"\[Epsilon]", "[", "wmo", "]"}], ")"}], "\[Tau]"]}], "->", 
           RowBox[{
            SuperscriptBox["\[Epsilon]", "\[Xi]\[Rho]\[Sigma]\[Mu]"], " ", 
            SubscriptBox[
             RowBox[{"(", "mtm1", ")"}], "\[Xi]"], " ", 
            SubscriptBox[
             RowBox[{"(", "mtm2", ")"}], "\[Sigma]"], " ", 
            SubscriptBox[
             RowBox[{"(", "mtm3", ")"}], "\[Rho]"], " ", "l\[Mu]"}]}], ",", 
          RowBox[{
           RowBox[{
            SuperscriptBox["\[Epsilon]", "\[Xi]\[Rho]\[Sigma]\[Tau]"], " ", 
            SubscriptBox[
             RowBox[{"(", "mtm1_", ")"}], "\[Xi]"], " ", 
            SubscriptBox[
             RowBox[{"(", "mtm2_", ")"}], "\[Sigma]"], " ", 
            SubscriptBox[
             RowBox[{"(", 
              RowBox[{"\[Epsilon]", "[", "wmo", "]"}], ")"}], "\[Rho]"], " ", 
            SubscriptBox[
             RowBox[{"(", "mtm3_", ")"}], "\[Tau]"]}], "->", 
           RowBox[{
            SuperscriptBox["\[Epsilon]", "\[Xi]\[Mu]\[Sigma]\[Tau]"], " ", 
            SubscriptBox[
             RowBox[{"(", "mtm1", ")"}], "\[Xi]"], " ", 
            SubscriptBox[
             RowBox[{"(", "mtm2", ")"}], "\[Sigma]"], " ", 
            SubscriptBox[
             RowBox[{"(", "mtm3", ")"}], "\[Tau]"], " ", "l\[Mu]"}]}], ",", 
          RowBox[{
           RowBox[{
            SuperscriptBox["\[Epsilon]", "\[Xi]\[Rho]\[Sigma]\[Tau]"], " ", 
            SubscriptBox[
             RowBox[{"(", "mtm1_", ")"}], "\[Xi]"], " ", 
            SubscriptBox[
             RowBox[{"(", 
              RowBox[{"\[Epsilon]", "[", "wmo", "]"}], ")"}], "\[Sigma]"], 
            " ", 
            SubscriptBox[
             RowBox[{"(", "mtm2_", ")"}], "\[Rho]"], " ", 
            SubscriptBox[
             RowBox[{"(", "mtm3_", ")"}], "\[Tau]"]}], "->", 
           RowBox[{
            SuperscriptBox["\[Epsilon]", "\[Xi]\[Rho]\[Mu]\[Tau]"], " ", 
            SubscriptBox[
             RowBox[{"(", "mtm1", ")"}], "\[Xi]"], " ", 
            SubscriptBox[
             RowBox[{"(", "mtm2", ")"}], "\[Rho]"], " ", 
            SubscriptBox[
             RowBox[{"(", "mtm3", ")"}], "\[Tau]"], " ", "l\[Mu]"}]}], ",", 
          RowBox[{
           RowBox[{
            SuperscriptBox["\[Epsilon]", "\[Xi]\[Rho]\[Sigma]\[Tau]"], " ", 
            SubscriptBox[
             RowBox[{"(", 
              RowBox[{"\[Epsilon]", "[", "wmo", "]"}], ")"}], "\[Xi]"], " ", 
            SubscriptBox[
             RowBox[{"(", "mtm1_", ")"}], "\[Sigma]"], " ", 
            SubscriptBox[
             RowBox[{"(", "mtm2_", ")"}], "\[Rho]"], " ", 
            SubscriptBox[
             RowBox[{"(", "mtm3_", ")"}], "\[Tau]"]}], "->", 
           RowBox[{
            SuperscriptBox["\[Epsilon]", "\[Mu]\[Rho]\[Sigma]\[Tau]"], " ", 
            SubscriptBox[
             RowBox[{"(", "mtm1", ")"}], "\[Sigma]"], " ", 
            SubscriptBox[
             RowBox[{"(", "mtm2", ")"}], "\[Rho]"], " ", 
            SubscriptBox[
             RowBox[{"(", "mtm3", ")"}], "\[Tau]"], " ", "l\[Mu]"}]}]}], 
         "}"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{
        SuperscriptBox["wmo", "\[Mu]"], "->", 
        RowBox[{"-", 
         RowBox[{"Sum", "[", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"imlistwow", "[", 
             RowBox[{"[", "ii", "]"}], "]"}], "\[Mu]"], ",", 
           RowBox[{"{", 
            RowBox[{"ii", ",", 
             RowBox[{"Length", "[", "imlistwow", "]"}]}], "}"}]}], "]"}]}]}], 
       "}"}]}], "]"}], ",", "ject"}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"The", " ", "function", " ", 
   RowBox[{"normalization", "[", 
    StyleBox["ject",
     FontWeight->"Plain",
     FontSlant->"Plain",
     FontTracking->"Plain",
     FontVariations->{"CompatibilityType"->0,
     "Masked"->False,
     "Outline"->False,
     "RotationAngle"->0,
     "Shadow"->False,
     "StrikeThrough"->False,
     "Underline"->False}], "]"}], " ", "assigns", " ", "the", " ", "correct", 
   " ", "normalization", " ", "to", " ", "the", " ", 
   RowBox[{"amplitude", "."}]}], " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"normalization", "[", "ject_", "]"}], ":=", 
  RowBox[{"pullout", "[", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"wpar", "\[Equal]", "1"}], ",", 
     RowBox[{"ReplaceAll", "[", 
      RowBox[{
       RowBox[{"ex2ordns", "[", 
        RowBox[{
         RowBox[{"ex2ordns", "[", 
          RowBox[{
           RowBox[{"ex2ordns", "[", 
            RowBox[{
             RowBox[{"ex2ordns", "[", 
              RowBox[{
               RowBox[{"ex2ordns", "[", 
                RowBox[{
                 RowBox[{"ex2ordns", "[", 
                  RowBox[{
                   RowBox[{"getordns", "[", 
                    RowBox[{
                    RowBox[{"ReplaceAll", "[", 
                    RowBox[{"ject", ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"Dot", "\[Rule]", "sp"}], ",", 
                    RowBox[{
                    SubscriptBox["C", "w"], "\[Rule]", 
                    SubscriptBox["G", "F"]}]}], "}"}]}], "]"}], ",", "1", ",",
                     "l\[Mu]"}], "]"}], ",", "5", ",", "e"}], "]"}], ",", "1",
                  ",", 
                 SubscriptBox["G", "F"]}], "]"}], ",", "1", ",", 
               SubscriptBox["V", "ud"]}], "]"}], ",", "1", ",", 
             SubscriptBox["V", "us"]}], "]"}], ",", "1", ",", 
           SubscriptBox[
            OverscriptBox["V", "^"], "ud"]}], "]"}], ",", "1", ",", 
         SubscriptBox[
          OverscriptBox["V", "^"], "us"]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"l\[Mu]", "->", 
          SubscriptBox["lep", "\[Mu]"]}], ",", 
         RowBox[{"sp", "\[Rule]", "Dot"}], ",", 
         RowBox[{
          SubscriptBox["x_", "\[Mu]"], "\[Rule]", 
          SuperscriptBox["x", "\[Mu]"]}]}], "}"}]}], "]"}], ",", 
     RowBox[{"sppoint", "[", "ject", "]"}]}], "]"}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"pullout", "[", "ject_", "]"}], ":=", 
  RowBox[{"ReplaceAll", "[", 
   RowBox[{
    RowBox[{"ex2ordns", "[", 
     RowBox[{
      RowBox[{"ex2ordns", "[", 
       RowBox[{
        RowBox[{"subpullout", "[", 
         RowBox[{"ReplaceAll", "[", 
          RowBox[{"ject", ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"Dot", "\[Rule]", "sp"}], ",", 
             RowBox[{
              TagBox[
               StyleBox[
                RowBox[{"Complex", "[", 
                 RowBox[{"ui1_", ",", "ui2_"}], "]"}],
                ShowSpecialCharacters->False,
                ShowStringCharacters->True,
                NumberMarks->True],
               FullForm], "\[Rule]", 
              RowBox[{"ui1", "+", 
               RowBox[{"imag", "*", "ui2"}]}]}]}], "}"}]}], "]"}], "]"}], ",",
         "5", ",", "e"}], "]"}], ",", "1", ",", "imag"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"sp", "\[Rule]", "Dot"}], ",", 
      RowBox[{"imag", "\[Rule]", "\[ImaginaryI]"}]}], "}"}]}], 
   "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"subpullout", "[", "ject_", "]"}], ":=", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"stcheck", "\[Equal]", "1"}], ",", 
    RowBox[{
     RowBox[{"getordns", "[", 
      RowBox[{"ject", ",", "1", ",", 
       SubscriptBox["G", "8"]}], "]"}], "+", 
     RowBox[{"getordns", "[", 
      RowBox[{"ject", ",", "1", ",", 
       SubscriptBox["G", "27"]}], "]"}], "+", 
     RowBox[{"getordns", "[", 
      RowBox[{"ject", ",", "1", ",", 
       SubscriptBox[
        OverscriptBox["G", "^"], "8"]}], "]"}], "+", 
     RowBox[{"getordns", "[", 
      RowBox[{"ject", ",", "1", ",", 
       SubscriptBox[
        OverscriptBox["G", "^"], "27"]}], "]"}]}], ",", "ject"}], 
   "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"particleordercount", "[", "expar", "]"}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{"If", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"particleorder", ">", "4"}], " ", "&&", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"MemberQ", "[", 
         RowBox[{"expar", ",", 
          SubscriptBox["\[Phi]", "4"]}], "]"}], "||", 
        RowBox[{"MemberQ", "[", 
         RowBox[{"expar", ",", 
          SubscriptBox["\[Phi]", "5"]}], "]"}], "||", 
        RowBox[{"MemberQ", "[", 
         RowBox[{"expar", ",", 
          SubscriptBox["\[Phi]", "6"]}], "]"}], "||", 
        RowBox[{"MemberQ", "[", 
         RowBox[{"expar", ",", 
          SubscriptBox["\[Phi]", "7"]}], "]"}], "||", 
        RowBox[{"MemberQ", "[", 
         RowBox[{"expar", ",", 
          SubscriptBox["\[Phi]", "8"]}], "]"}]}], ")"}], "&&", 
      RowBox[{
       RowBox[{"Count", "[", 
        RowBox[{"expar", ",", "\[Gamma]"}], "]"}], "<", "2"}]}], ")"}], "||", 
    RowBox[{"phi6", "\[Equal]", "1"}]}], ",", 
   RowBox[{"norecurs", "=", "1"}]}], "]"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"MemberQ", "[", 
     RowBox[{"expar", ",", 
      SubscriptBox["W", "1"]}], "]"}], ",", 
    RowBox[{"lep", "=", 
     OverscriptBox["l", "^"]}], ",", 
    RowBox[{"lep", "=", "l"}]}], "]"}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "nonexpar", " ", "is", " ", "the", " ", "list", " ", "of", " ", "the", " ", 
   "fields", " ", "that", " ", "do", " ", "not", " ", "occur", " ", "as", " ",
    "external", " ", 
   RowBox[{"particles", "."}]}], " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"nonexpar", "=", 
   RowBox[{"Complement", "[", 
    RowBox[{"AllParticles", ",", "expar"}], "]"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "nonexmeson", " ", "is", " ", "the", " ", "list", " ", "of", " ", "the", 
   " ", "pseudoscalar", " ", "mesons", " ", "that", " ", "do", " ", "not", 
   " ", "occur", " ", "as", " ", "external", " ", 
   RowBox[{"particles", "."}]}], " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"nonexmeson", "=", 
   RowBox[{"Complement", "[", 
    RowBox[{"AllParticles", ",", 
     RowBox[{"Union", "[", 
      RowBox[{"expar", ",", 
       RowBox[{"{", 
        RowBox[{"\[Gamma]", ",", 
         SubscriptBox["W", "1"], ",", 
         SubscriptBox["W", "2"]}], "}"}]}], "]"}]}], "]"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "nonexnumbers", " ", "is", " ", "the", " ", "list", " ", "of", " ", "the", 
   " ", "numbers", " ", "of", " ", "the", " ", "fields", " ", "that", " ", 
   "do", " ", "not", " ", "occur", " ", "as", " ", "external", " ", 
   RowBox[{"particles", "."}]}], " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"nonexnumbers", "=", 
   RowBox[{"numbers", "[", "nonexpar", "]"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{"makemasslist", "[", "expar", "]"}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "In", " ", "the", " ", "following", " ", "the", " ", "matrices", " ", "U", 
   " ", "and", " ", "u", " ", "that", " ", "appear", " ", "in", " ", "the", 
   " ", "chiral", " ", "Lagrangian", " ", "are", " ", "defined", " ", "up", 
   " ", "to", " ", "different", " ", 
   RowBox[{"orders", ":"}]}], " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["U", "0"], "[", "x_", "]"}], ":=", " ", 
  SubscriptBox["\[Delta]", "3"]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["U", "1"], "[", "x_", "]"}], ":=", " ", 
  RowBox[{
   SubscriptBox["\[Delta]", "3"], "+", 
   RowBox[{
    FractionBox["\[ImaginaryI]", "F"], 
    RowBox[{"\[CapitalPsi]", "[", "x", "]"}], "*", "f"}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["U", "2"], "[", "x_", "]"}], ":=", " ", 
  RowBox[{
   RowBox[{
    SubscriptBox["U", "1"], "[", "x", "]"}], "+", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"2", "!"}]], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox["\[ImaginaryI]", "F"], ")"}], "2"], 
    RowBox[{"\[CapitalPsi]2", "[", "x", "]"}], "*", 
    SuperscriptBox["f", "2"]}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["U", "3"], "[", "x_", "]"}], ":=", " ", 
  RowBox[{
   RowBox[{
    SubscriptBox["U", "2"], "[", "x", "]"}], "+", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"3", "!"}]], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox["\[ImaginaryI]", "F"], ")"}], "3"], 
    RowBox[{"\[CapitalPsi]3", "[", "x", "]"}], "*", 
    SuperscriptBox["f", "3"]}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["U", "4"], "[", "x_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    SubscriptBox["U", "3"], "[", "x", "]"}], "+", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"4", "!"}]], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox["\[ImaginaryI]", "F"], ")"}], "4"], 
    RowBox[{
     RowBox[{"\[CapitalPsi]3", "[", "x", "]"}], ".", 
     RowBox[{"\[CapitalPsi]", "[", "x", "]"}]}], "*", 
    SuperscriptBox["f", "4"]}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["U", "5"], "[", "x_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    SubscriptBox["U", "4"], "[", "x", "]"}], "+", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"5", "!"}]], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox["\[ImaginaryI]", "F"], ")"}], "5"], 
    RowBox[{
     RowBox[{"\[CapitalPsi]3", "[", "x", "]"}], ".", 
     RowBox[{"\[CapitalPsi]2", "[", "x", "]"}]}], "*", 
    SuperscriptBox["f", "5"]}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["U", "6"], "[", "x_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    SubscriptBox["U", "5"], "[", "x", "]"}], "+", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"6", "!"}]], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox["\[ImaginaryI]", "F"], ")"}], "6"], 
    RowBox[{
     RowBox[{"\[CapitalPsi]3", "[", "x", "]"}], ".", 
     RowBox[{"\[CapitalPsi]3", "[", "x", "]"}]}], "*", 
    SuperscriptBox["f", "6"]}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["u", "0"], "[", "x_", "]"}], ":=", " ", 
  SubscriptBox["\[Delta]", "3"]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["u", "1"], "[", "x_", "]"}], ":=", " ", 
  RowBox[{
   SubscriptBox["\[Delta]", "3"], "+", 
   RowBox[{
    FractionBox["\[ImaginaryI]", 
     RowBox[{"2", "F"}]], 
    RowBox[{"\[CapitalPsi]", "[", "x", "]"}], "*", "f"}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["u", "2"], "[", "x_", "]"}], ":=", " ", 
  RowBox[{
   RowBox[{
    SubscriptBox["u", "1"], "[", "x", "]"}], "+", 
   RowBox[{
    FractionBox["1", 
     RowBox[{
      SuperscriptBox["2", "2"], "*", 
      RowBox[{"2", "!"}]}]], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox["\[ImaginaryI]", "F"], ")"}], "2"], 
    RowBox[{"\[CapitalPsi]2", "[", "x", "]"}], "*", 
    SuperscriptBox["f", "2"]}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["u", "3"], "[", "x_", "]"}], ":=", " ", 
  RowBox[{
   RowBox[{
    SubscriptBox["u", "2"], "[", "x", "]"}], "+", 
   RowBox[{
    FractionBox["1", 
     RowBox[{
      SuperscriptBox["2", "3"], "*", 
      RowBox[{"3", "!"}]}]], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox["\[ImaginaryI]", "F"], ")"}], "3"], 
    RowBox[{"\[CapitalPsi]3", "[", "x", "]"}], "*", 
    SuperscriptBox["f", "3"]}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["u", "4"], "[", "x_", "]"}], ":=", " ", 
  RowBox[{
   RowBox[{
    SubscriptBox["u", "3"], "[", "x", "]"}], "+", 
   RowBox[{
    FractionBox["1", 
     RowBox[{
      SuperscriptBox["2", "4"], "*", 
      RowBox[{"4", "!"}]}]], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox["\[ImaginaryI]", "F"], ")"}], "4"], 
    RowBox[{
     RowBox[{"\[CapitalPsi]3", "[", "x", "]"}], ".", 
     RowBox[{"\[CapitalPsi]", "[", "x", "]"}]}], "*", 
    SuperscriptBox["f", "4"]}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["u", "5"], "[", "x_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    SubscriptBox["u", "4"], "[", "x", "]"}], "+", 
   RowBox[{
    FractionBox["1", 
     RowBox[{
      SuperscriptBox["2", "5"], "*", 
      RowBox[{"5", "!"}]}]], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox["\[ImaginaryI]", "F"], ")"}], "5"], 
    RowBox[{
     RowBox[{"\[CapitalPsi]3", "[", "x", "]"}], ".", 
     RowBox[{"\[CapitalPsi]2", "[", "x", "]"}]}], "*", 
    SuperscriptBox["f", "5"]}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["u", "6"], "[", "x_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    SubscriptBox["u", "5"], "[", "x", "]"}], "+", 
   RowBox[{
    FractionBox["1", 
     RowBox[{
      SuperscriptBox["2", "6"], "*", 
      RowBox[{"6", "!"}]}]], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox["\[ImaginaryI]", "F"], ")"}], "6"], 
    RowBox[{
     RowBox[{"\[CapitalPsi]3", "[", "x", "]"}], ".", 
     RowBox[{"\[CapitalPsi]3", "[", "x", "]"}]}], "*", 
    SuperscriptBox["f", "6"]}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["U", 
    RowBox[{"-", "1"}]], "[", "x_", "]"}], ":=", " ", 
  SubscriptBox["\[Delta]", "3"]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["u", 
    RowBox[{"-", "1"}]], "[", "x_", "]"}], ":=", " ", 
  SubscriptBox["\[Delta]", "3"]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["U", 
    RowBox[{"-", "2"}]], "[", "x_", "]"}], ":=", " ", 
  SubscriptBox["\[Delta]", "3"]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["u", 
    RowBox[{"-", "2"}]], "[", "x_", "]"}], ":=", " ", 
  SubscriptBox["\[Delta]", "3"]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["U", 
    RowBox[{"-", "3"}]], "[", "x_", "]"}], ":=", " ", 
  SubscriptBox["\[Delta]", "3"]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["u", 
    RowBox[{"-", "3"}]], "[", "x_", "]"}], ":=", " ", 
  SubscriptBox["\[Delta]", "3"]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox[
    OverscriptBox["name_", "^"], "jj_"], "[", "x_", "]"}], ":=", 
  RowBox[{"conj", "[", 
   RowBox[{
    SubscriptBox["name", "jj"], "[", "x", "]"}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "In", " ", "the", " ", "following", " ", "a", " ", "quantity", " ", "with", 
   " ", "a", " ", "hat", " ", "is", " ", "complex", " ", 
   RowBox[{"conjugated", "."}]}], " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["\[Delta]", "3"], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", " ", "1"}], "}"}]}], "}"}]}], 
  ";"}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
    RowBox[{"\[CapitalPsi]", "[", 
     StyleBox["x",
      FontWeight->"Plain",
      FontSlant->"Plain",
      FontTracking->"Plain",
      FontVariations->{"CompatibilityType"->0,
      "Masked"->False,
      "Outline"->False,
      "RotationAngle"->0,
      "Shadow"->False,
      "StrikeThrough"->False,
      "Underline"->False}], "]"}], " ", "is", " ", "the", " ", "matrix", " ", 
    "containing", " ", "the", " ", "pseudoscalar", " ", "meson", " ", 
    "fields"}], ",", " ", 
   RowBox[{
    RowBox[{"\[CapitalPsi]2", "[", 
     StyleBox["x",
      FontWeight->"Plain",
      FontSlant->"Plain",
      FontTracking->"Plain",
      FontVariations->{"CompatibilityType"->0,
      "Masked"->False,
      "Outline"->False,
      "RotationAngle"->0,
      "Shadow"->False,
      "StrikeThrough"->False,
      "Underline"->False}], "]"}], " ", "is", " ", "the", " ", "squared", " ",
     "matrix", " ", "and", " ", 
    RowBox[{"\[CapitalPsi]3", "[", 
     StyleBox["x",
      FontWeight->"Plain",
      FontSlant->"Plain",
      FontTracking->"Plain",
      FontVariations->{"CompatibilityType"->0,
      "Masked"->False,
      "Outline"->False,
      "RotationAngle"->0,
      "Shadow"->False,
      "StrikeThrough"->False,
      "Underline"->False}], "]"}], " ", "is", " ", 
    RowBox[{
     RowBox[{"\[CapitalPsi]", "[", 
      StyleBox["x",
       FontWeight->"Plain",
       FontSlant->"Plain",
       FontTracking->"Plain",
       FontVariations->{"CompatibilityType"->0,
       "Masked"->False,
       "Outline"->False,
       "RotationAngle"->0,
       "Shadow"->False,
       "StrikeThrough"->False,
       "Underline"->False}], "]"}], ".", 
     RowBox[{"\[CapitalPsi]", "[", 
      StyleBox["x",
       FontWeight->"Plain",
       FontSlant->"Plain",
       FontTracking->"Plain",
       FontVariations->{"CompatibilityType"->0,
       "Masked"->False,
       "Outline"->False,
       "RotationAngle"->0,
       "Shadow"->False,
       "StrikeThrough"->False,
       "Underline"->False}], "]"}], ".", 
     RowBox[{"\[CapitalPsi]", "[", 
      StyleBox["x",
       FontWeight->"Plain",
       FontSlant->"Plain",
       FontTracking->"Plain",
       FontVariations->{"CompatibilityType"->0,
       "Masked"->False,
       "Outline"->False,
       "RotationAngle"->0,
       "Shadow"->False,
       "StrikeThrough"->False,
       "Underline"->False}], "]"}], " ", "."}]}]}], " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalPsi]", "[", "x_", "]"}], ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{
        SubscriptBox["\[Phi]", "3"], "[", "x", "]"}], "+", 
       FractionBox[
        RowBox[{
         SubscriptBox["\[Phi]", "8"], "[", "x", "]"}], 
        SqrtBox["3"]]}], ",", 
      RowBox[{
       SqrtBox["2"], " ", 
       RowBox[{
        SubscriptBox["\[Phi]", "1"], "[", "x", "]"}]}], ",", 
      RowBox[{
       SqrtBox["2"], " ", 
       RowBox[{
        SubscriptBox["\[Phi]", "4"], "[", "x", "]"}]}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       SqrtBox["2"], " ", 
       RowBox[{
        SubscriptBox["\[Phi]", "2"], "[", "x", "]"}]}], ",", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{
         SubscriptBox["\[Phi]", "3"], "[", "x", "]"}]}], "+", 
       FractionBox[
        RowBox[{
         SubscriptBox["\[Phi]", "8"], "[", "x", "]"}], 
        SqrtBox["3"]]}], ",", 
      RowBox[{
       SqrtBox["2"], " ", 
       RowBox[{
        SubscriptBox["\[Phi]", "6"], "[", "x", "]"}]}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       SqrtBox["2"], " ", 
       RowBox[{
        SubscriptBox["\[Phi]", "5"], "[", "x", "]"}]}], ",", 
      RowBox[{
       SqrtBox["2"], " ", 
       RowBox[{
        SubscriptBox["\[Phi]", "7"], "[", "x", "]"}]}], ",", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"2", " ", 
         RowBox[{
          SubscriptBox["\[Phi]", "8"], "[", "x", "]"}]}], 
        SqrtBox["3"]]}]}], "}"}]}], "}"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalPsi]2", "[", "x_", "]"}], ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{
           SubscriptBox["\[Phi]", "1"], "[", "x", "]"}], " ", 
          RowBox[{
           SubscriptBox["\[Phi]", "2"], "[", "x", "]"}]}], "+", 
         RowBox[{
          RowBox[{
           SubscriptBox["\[Phi]", "4"], "[", "x", "]"}], " ", 
          RowBox[{
           SubscriptBox["\[Phi]", "5"], "[", "x", "]"}]}], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            FractionBox[
             RowBox[{
              SubscriptBox["\[Phi]", "3"], "[", "x", "]"}], 
             SqrtBox["2"]], "+", 
            FractionBox[
             RowBox[{
              SubscriptBox["\[Phi]", "8"], "[", "x", "]"}], 
             SqrtBox["6"]]}], ")"}], "2"]}], ")"}]}], ",", 
      RowBox[{
       RowBox[{"2", " ", 
        RowBox[{
         SubscriptBox["\[Phi]", "4"], "[", "x", "]"}], " ", 
        RowBox[{
         SubscriptBox["\[Phi]", "7"], "[", "x", "]"}]}], "+", 
       RowBox[{"2", " ", 
        SqrtBox[
         FractionBox["2", "3"]], " ", 
        RowBox[{
         SubscriptBox["\[Phi]", "1"], "[", "x", "]"}], " ", 
        RowBox[{
         SubscriptBox["\[Phi]", "8"], "[", "x", "]"}]}]}], ",", 
      RowBox[{
       RowBox[{"2", " ", 
        RowBox[{
         SubscriptBox["\[Phi]", "1"], "[", "x", "]"}], " ", 
        RowBox[{
         SubscriptBox["\[Phi]", "6"], "[", "x", "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "3"], " ", 
        SqrtBox["2"], " ", 
        RowBox[{
         SubscriptBox["\[Phi]", "4"], "[", "x", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", 
           RowBox[{
            SubscriptBox["\[Phi]", "3"], "[", "x", "]"}]}], "-", 
          RowBox[{
           SqrtBox["3"], " ", 
           RowBox[{
            SubscriptBox["\[Phi]", "8"], "[", "x", "]"}]}]}], ")"}]}]}]}], 
     "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"2", " ", 
        RowBox[{
         SubscriptBox["\[Phi]", "5"], "[", "x", "]"}], " ", 
        RowBox[{
         SubscriptBox["\[Phi]", "6"], "[", "x", "]"}]}], "+", 
       RowBox[{"2", " ", 
        SqrtBox[
         FractionBox["2", "3"]], " ", 
        RowBox[{
         SubscriptBox["\[Phi]", "2"], "[", "x", "]"}], " ", 
        RowBox[{
         SubscriptBox["\[Phi]", "8"], "[", "x", "]"}]}]}], ",", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{
           SubscriptBox["\[Phi]", "1"], "[", "x", "]"}], " ", 
          RowBox[{
           SubscriptBox["\[Phi]", "2"], "[", "x", "]"}]}], "+", 
         RowBox[{
          RowBox[{
           SubscriptBox["\[Phi]", "6"], "[", "x", "]"}], " ", 
          RowBox[{
           SubscriptBox["\[Phi]", "7"], "[", "x", "]"}]}], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            FractionBox[
             RowBox[{
              SubscriptBox["\[Phi]", "3"], "[", "x", "]"}], 
             SqrtBox["2"]], "-", 
            FractionBox[
             RowBox[{
              SubscriptBox["\[Phi]", "8"], "[", "x", "]"}], 
             SqrtBox["6"]]}], ")"}], "2"]}], ")"}]}], ",", 
      RowBox[{
       RowBox[{"2", " ", 
        RowBox[{
         SubscriptBox["\[Phi]", "2"], "[", "x", "]"}], " ", 
        RowBox[{
         SubscriptBox["\[Phi]", "4"], "[", "x", "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "3"], " ", 
        SqrtBox["2"], " ", 
        RowBox[{
         SubscriptBox["\[Phi]", "6"], "[", "x", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", 
           RowBox[{
            SubscriptBox["\[Phi]", "3"], "[", "x", "]"}]}], "+", 
          RowBox[{
           SqrtBox["3"], " ", 
           RowBox[{
            SubscriptBox["\[Phi]", "8"], "[", "x", "]"}]}]}], ")"}]}]}]}], 
     "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"2", " ", 
        RowBox[{
         SubscriptBox["\[Phi]", "2"], "[", "x", "]"}], " ", 
        RowBox[{
         SubscriptBox["\[Phi]", "7"], "[", "x", "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "3"], " ", 
        SqrtBox["2"], " ", 
        RowBox[{
         SubscriptBox["\[Phi]", "5"], "[", "x", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", 
           RowBox[{
            SubscriptBox["\[Phi]", "3"], "[", "x", "]"}]}], "-", 
          RowBox[{
           SqrtBox["3"], " ", 
           RowBox[{
            SubscriptBox["\[Phi]", "8"], "[", "x", "]"}]}]}], ")"}]}]}], ",", 
      RowBox[{
       RowBox[{"2", " ", 
        RowBox[{
         SubscriptBox["\[Phi]", "1"], "[", "x", "]"}], " ", 
        RowBox[{
         SubscriptBox["\[Phi]", "5"], "[", "x", "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "3"], " ", 
        SqrtBox["2"], " ", 
        RowBox[{
         SubscriptBox["\[Phi]", "7"], "[", "x", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", 
           RowBox[{
            SubscriptBox["\[Phi]", "3"], "[", "x", "]"}]}], "+", 
          RowBox[{
           SqrtBox["3"], " ", 
           RowBox[{
            SubscriptBox["\[Phi]", "8"], "[", "x", "]"}]}]}], ")"}]}]}], ",", 
      RowBox[{
       RowBox[{"2", " ", 
        RowBox[{
         SubscriptBox["\[Phi]", "4"], "[", "x", "]"}], " ", 
        RowBox[{
         SubscriptBox["\[Phi]", "5"], "[", "x", "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{
         SubscriptBox["\[Phi]", "6"], "[", "x", "]"}], " ", 
        RowBox[{
         SubscriptBox["\[Phi]", "7"], "[", "x", "]"}]}], "+", 
       RowBox[{
        FractionBox["4", "3"], " ", 
        SuperscriptBox[
         RowBox[{
          SubscriptBox["\[Phi]", "8"], "[", "x", "]"}], "2"]}]}]}], "}"}]}], 
   "}"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalPsi]3", "[", "x_", "]"}], ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"2", " ", 
        SqrtBox["2"], " ", 
        RowBox[{
         SubscriptBox["\[Phi]", "2"], "[", "x", "]"}], " ", 
        RowBox[{
         SubscriptBox["\[Phi]", "4"], "[", "x", "]"}], " ", 
        RowBox[{
         SubscriptBox["\[Phi]", "7"], "[", "x", "]"}]}], "+", 
       SuperscriptBox[
        RowBox[{
         SubscriptBox["\[Phi]", "3"], "[", "x", "]"}], "3"], "+", 
       RowBox[{
        SqrtBox["3"], " ", 
        SuperscriptBox[
         RowBox[{
          SubscriptBox["\[Phi]", "3"], "[", "x", "]"}], "2"], " ", 
        RowBox[{
         SubscriptBox["\[Phi]", "8"], "[", "x", "]"}]}], "+", 
       FractionBox[
        SuperscriptBox[
         RowBox[{
          SubscriptBox["\[Phi]", "8"], "[", "x", "]"}], "3"], 
        RowBox[{"3", " ", 
         SqrtBox["3"]}]], "+", 
       RowBox[{
        RowBox[{
         SubscriptBox["\[Phi]", "3"], "[", "x", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", 
           RowBox[{
            SubscriptBox["\[Phi]", "4"], "[", "x", "]"}], " ", 
           RowBox[{
            SubscriptBox["\[Phi]", "5"], "[", "x", "]"}]}], "+", 
          SuperscriptBox[
           RowBox[{
            SubscriptBox["\[Phi]", "8"], "[", "x", "]"}], "2"]}], ")"}]}], 
       "+", 
       RowBox[{"2", " ", 
        RowBox[{
         SubscriptBox["\[Phi]", "1"], "[", "x", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SqrtBox["2"], " ", 
           RowBox[{
            SubscriptBox["\[Phi]", "5"], "[", "x", "]"}], " ", 
           RowBox[{
            SubscriptBox["\[Phi]", "6"], "[", "x", "]"}]}], "+", 
          RowBox[{
           RowBox[{
            SubscriptBox["\[Phi]", "2"], "[", "x", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SubscriptBox["\[Phi]", "3"], "[", "x", "]"}], "+", 
             RowBox[{
              SqrtBox["3"], " ", 
              RowBox[{
               SubscriptBox["\[Phi]", "8"], "[", "x", "]"}]}]}], ")"}]}]}], 
         ")"}]}]}], ",", 
      RowBox[{
       SqrtBox["2"], " ", 
       RowBox[{
        SubscriptBox["\[Phi]", "1"], "[", "x", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          RowBox[{
           SubscriptBox["\[Phi]", "1"], "[", "x", "]"}], " ", 
          RowBox[{
           SubscriptBox["\[Phi]", "2"], "[", "x", "]"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{
           SubscriptBox["\[Phi]", "4"], "[", "x", "]"}], " ", 
          RowBox[{
           SubscriptBox["\[Phi]", "5"], "[", "x", "]"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{
           SubscriptBox["\[Phi]", "6"], "[", "x", "]"}], " ", 
          RowBox[{
           SubscriptBox["\[Phi]", "7"], "[", "x", "]"}]}], "+", 
         SuperscriptBox[
          RowBox[{
           SubscriptBox["\[Phi]", "3"], "[", "x", "]"}], "2"], "+", 
         SuperscriptBox[
          RowBox[{
           SubscriptBox["\[Phi]", "8"], "[", "x", "]"}], "2"]}], ")"}]}], ",", 
      RowBox[{
       SqrtBox["2"], " ", 
       RowBox[{
        SubscriptBox["\[Phi]", "4"], "[", "x", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          RowBox[{
           SubscriptBox["\[Phi]", "1"], "[", "x", "]"}], " ", 
          RowBox[{
           SubscriptBox["\[Phi]", "2"], "[", "x", "]"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{
           SubscriptBox["\[Phi]", "4"], "[", "x", "]"}], " ", 
          RowBox[{
           SubscriptBox["\[Phi]", "5"], "[", "x", "]"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{
           SubscriptBox["\[Phi]", "6"], "[", "x", "]"}], " ", 
          RowBox[{
           SubscriptBox["\[Phi]", "7"], "[", "x", "]"}]}], "+", 
         SuperscriptBox[
          RowBox[{
           SubscriptBox["\[Phi]", "3"], "[", "x", "]"}], "2"], "+", 
         SuperscriptBox[
          RowBox[{
           SubscriptBox["\[Phi]", "8"], "[", "x", "]"}], "2"]}], ")"}]}]}], 
     "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       SqrtBox["2"], " ", 
       RowBox[{
        SubscriptBox["\[Phi]", "2"], "[", "x", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          RowBox[{
           SubscriptBox["\[Phi]", "1"], "[", "x", "]"}], " ", 
          RowBox[{
           SubscriptBox["\[Phi]", "2"], "[", "x", "]"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{
           SubscriptBox["\[Phi]", "4"], "[", "x", "]"}], " ", 
          RowBox[{
           SubscriptBox["\[Phi]", "5"], "[", "x", "]"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{
           SubscriptBox["\[Phi]", "6"], "[", "x", "]"}], " ", 
          RowBox[{
           SubscriptBox["\[Phi]", "7"], "[", "x", "]"}]}], "+", 
         SuperscriptBox[
          RowBox[{
           SubscriptBox["\[Phi]", "3"], "[", "x", "]"}], "2"], "+", 
         SuperscriptBox[
          RowBox[{
           SubscriptBox["\[Phi]", "8"], "[", "x", "]"}], "2"]}], ")"}]}], ",", 
      RowBox[{
       RowBox[{"2", " ", 
        SqrtBox["2"], " ", 
        RowBox[{
         SubscriptBox["\[Phi]", "2"], "[", "x", "]"}], " ", 
        RowBox[{
         SubscriptBox["\[Phi]", "4"], "[", "x", "]"}], " ", 
        RowBox[{
         SubscriptBox["\[Phi]", "7"], "[", "x", "]"}]}], "-", 
       SuperscriptBox[
        RowBox[{
         SubscriptBox["\[Phi]", "3"], "[", "x", "]"}], "3"], "+", 
       RowBox[{
        SqrtBox["3"], " ", 
        SuperscriptBox[
         RowBox[{
          SubscriptBox["\[Phi]", "3"], "[", "x", "]"}], "2"], " ", 
        RowBox[{
         SubscriptBox["\[Phi]", "8"], "[", "x", "]"}]}], "+", 
       FractionBox[
        SuperscriptBox[
         RowBox[{
          SubscriptBox["\[Phi]", "8"], "[", "x", "]"}], "3"], 
        RowBox[{"3", " ", 
         SqrtBox["3"]}]], "-", 
       RowBox[{
        RowBox[{
         SubscriptBox["\[Phi]", "3"], "[", "x", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", 
           RowBox[{
            SubscriptBox["\[Phi]", "6"], "[", "x", "]"}], " ", 
           RowBox[{
            SubscriptBox["\[Phi]", "7"], "[", "x", "]"}]}], "+", 
          SuperscriptBox[
           RowBox[{
            SubscriptBox["\[Phi]", "8"], "[", "x", "]"}], "2"]}], ")"}]}], 
       "+", 
       RowBox[{
        RowBox[{
         SubscriptBox["\[Phi]", "1"], "[", "x", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SqrtBox["2"], " ", 
           RowBox[{
            SubscriptBox["\[Phi]", "5"], "[", "x", "]"}], " ", 
           RowBox[{
            SubscriptBox["\[Phi]", "6"], "[", "x", "]"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{
            SubscriptBox["\[Phi]", "2"], "[", "x", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SubscriptBox["\[Phi]", "3"], "[", "x", "]"}], "-", 
             RowBox[{
              SqrtBox["3"], " ", 
              RowBox[{
               SubscriptBox["\[Phi]", "8"], "[", "x", "]"}]}]}], ")"}]}]}], 
         ")"}]}]}], ",", 
      RowBox[{
       SqrtBox["2"], " ", 
       RowBox[{
        SubscriptBox["\[Phi]", "6"], "[", "x", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          RowBox[{
           SubscriptBox["\[Phi]", "1"], "[", "x", "]"}], " ", 
          RowBox[{
           SubscriptBox["\[Phi]", "2"], "[", "x", "]"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{
           SubscriptBox["\[Phi]", "4"], "[", "x", "]"}], " ", 
          RowBox[{
           SubscriptBox["\[Phi]", "5"], "[", "x", "]"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{
           SubscriptBox["\[Phi]", "6"], "[", "x", "]"}], " ", 
          RowBox[{
           SubscriptBox["\[Phi]", "7"], "[", "x", "]"}]}], "+", 
         SuperscriptBox[
          RowBox[{
           SubscriptBox["\[Phi]", "3"], "[", "x", "]"}], "2"], "+", 
         SuperscriptBox[
          RowBox[{
           SubscriptBox["\[Phi]", "8"], "[", "x", "]"}], "2"]}], ")"}]}]}], 
     "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       SqrtBox["2"], " ", 
       RowBox[{
        SubscriptBox["\[Phi]", "5"], "[", "x", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          RowBox[{
           SubscriptBox["\[Phi]", "1"], "[", "x", "]"}], " ", 
          RowBox[{
           SubscriptBox["\[Phi]", "2"], "[", "x", "]"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{
           SubscriptBox["\[Phi]", "4"], "[", "x", "]"}], " ", 
          RowBox[{
           SubscriptBox["\[Phi]", "5"], "[", "x", "]"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{
           SubscriptBox["\[Phi]", "6"], "[", "x", "]"}], " ", 
          RowBox[{
           SubscriptBox["\[Phi]", "7"], "[", "x", "]"}]}], "+", 
         SuperscriptBox[
          RowBox[{
           SubscriptBox["\[Phi]", "3"], "[", "x", "]"}], "2"], "+", 
         SuperscriptBox[
          RowBox[{
           SubscriptBox["\[Phi]", "8"], "[", "x", "]"}], "2"]}], ")"}]}], ",", 
      RowBox[{
       SqrtBox["2"], " ", 
       RowBox[{
        SubscriptBox["\[Phi]", "7"], "[", "x", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          RowBox[{
           SubscriptBox["\[Phi]", "1"], "[", "x", "]"}], " ", 
          RowBox[{
           SubscriptBox["\[Phi]", "2"], "[", "x", "]"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{
           SubscriptBox["\[Phi]", "4"], "[", "x", "]"}], " ", 
          RowBox[{
           SubscriptBox["\[Phi]", "5"], "[", "x", "]"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{
           SubscriptBox["\[Phi]", "6"], "[", "x", "]"}], " ", 
          RowBox[{
           SubscriptBox["\[Phi]", "7"], "[", "x", "]"}]}], "+", 
         SuperscriptBox[
          RowBox[{
           SubscriptBox["\[Phi]", "3"], "[", "x", "]"}], "2"], "+", 
         SuperscriptBox[
          RowBox[{
           SubscriptBox["\[Phi]", "8"], "[", "x", "]"}], "2"]}], ")"}]}], ",", 
      RowBox[{
       RowBox[{"2", " ", 
        SqrtBox["2"], " ", 
        RowBox[{
         SubscriptBox["\[Phi]", "1"], "[", "x", "]"}], " ", 
        RowBox[{
         SubscriptBox["\[Phi]", "5"], "[", "x", "]"}], " ", 
        RowBox[{
         SubscriptBox["\[Phi]", "6"], "[", "x", "]"}]}], "+", 
       RowBox[{"2", " ", 
        SqrtBox["2"], " ", 
        RowBox[{
         SubscriptBox["\[Phi]", "2"], "[", "x", "]"}], " ", 
        RowBox[{
         SubscriptBox["\[Phi]", "4"], "[", "x", "]"}], " ", 
        RowBox[{
         SubscriptBox["\[Phi]", "7"], "[", "x", "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{
            SubscriptBox["\[Phi]", "4"], "[", "x", "]"}], " ", 
           RowBox[{
            SubscriptBox["\[Phi]", "5"], "[", "x", "]"}]}], "-", 
          RowBox[{
           RowBox[{
            SubscriptBox["\[Phi]", "6"], "[", "x", "]"}], " ", 
           RowBox[{
            SubscriptBox["\[Phi]", "7"], "[", "x", "]"}]}]}], ")"}], " ", 
        RowBox[{
         SubscriptBox["\[Phi]", "3"], "[", "x", "]"}]}], "-", 
       RowBox[{"2", " ", 
        SqrtBox["3"], " ", 
        RowBox[{
         SubscriptBox["\[Phi]", "4"], "[", "x", "]"}], " ", 
        RowBox[{
         SubscriptBox["\[Phi]", "5"], "[", "x", "]"}], " ", 
        RowBox[{
         SubscriptBox["\[Phi]", "8"], "[", "x", "]"}]}], "-", 
       RowBox[{"2", " ", 
        SqrtBox["3"], " ", 
        RowBox[{
         SubscriptBox["\[Phi]", "6"], "[", "x", "]"}], " ", 
        RowBox[{
         SubscriptBox["\[Phi]", "7"], "[", "x", "]"}], " ", 
        RowBox[{
         SubscriptBox["\[Phi]", "8"], "[", "x", "]"}]}], "-", 
       FractionBox[
        RowBox[{"8", " ", 
         SuperscriptBox[
          RowBox[{
           SubscriptBox["\[Phi]", "8"], "[", "x", "]"}], "3"]}], 
        RowBox[{"3", " ", 
         SqrtBox["3"]}]]}]}], "}"}]}], "}"}]}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"ph", "[", 
    StyleBox[
     RowBox[{"var", ",", "ind"}],
     FontWeight->"Plain",
     FontSlant->"Plain",
     FontTracking->"Plain",
     FontVariations->{"CompatibilityType"->0,
     "Masked"->False,
     "Outline"->False,
     "RotationAngle"->0,
     "Shadow"->False,
     "StrikeThrough"->False,
     "Underline"->False}], "]"}], " ", "is", " ", "the", " ", "matrix", " ", 
   "that", " ", "contains", " ", "the", " ", "photon", " ", 
   RowBox[{"field", "."}]}], " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ph", "[", 
   RowBox[{"var_", ",", "ind_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"-", "e"}], " ", 
   RowBox[{"A", "[", 
    RowBox[{"var", ",", "ind"}], "]"}], "*", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       FractionBox["2", "3"], ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", 
        FractionBox["1", "3"]}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", 
       RowBox[{"-", 
        FractionBox["1", "3"]}]}], "}"}]}], "}"}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"wbos", "[", 
    StyleBox[
     RowBox[{"var", ",", "ind"}],
     FontWeight->"Plain",
     FontSlant->"Plain",
     FontTracking->"Plain",
     FontVariations->{"CompatibilityType"->0,
     "Masked"->False,
     "Outline"->False,
     "RotationAngle"->0,
     "Shadow"->False,
     "StrikeThrough"->False,
     "Underline"->False}], "]"}], " ", "is", " ", "the", " ", "matrix", " ", 
   "that", " ", "contains", " ", "the", " ", "W", " ", "boson", " ", 
   RowBox[{"fields", ".", " ", "The"}], " ", "constant", " ", 
   SubscriptBox["C", "w"], " ", "is", " ", "defined", " ", 
   RowBox[{"later", "."}]}], " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"wbos", "[", 
   RowBox[{"var_", ",", "ind_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"-", 
    SqrtBox["2"]}], 
   SubscriptBox["C", "w"], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{
       SubscriptBox["W", "1"], "[", 
       RowBox[{"var", ",", "ind"}], "]"}], "*", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", 
          SubscriptBox["V", "ud"], ",", 
          SubscriptBox["V", "us"]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], "}"}]}], "+", 
     RowBox[{
      RowBox[{
       SubscriptBox["W", "2"], "[", 
       RowBox[{"var", ",", "ind"}], "]"}], "*", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          SubscriptBox[
           OverscriptBox["V", "^"], "ud"], ",", "0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          SubscriptBox[
           OverscriptBox["V", "^"], "us"], ",", "0", ",", "0"}], "}"}]}], 
       "}"}]}]}], ")"}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
   "If", " ", "no", " ", "external", " ", "W", " ", "bosons", " ", "occur"}], 
   ",", " ", 
   RowBox[{
    RowBox[{"wbos", "[", 
     StyleBox[
      RowBox[{"var", ",", "ind"}],
      FontWeight->"Plain",
      FontSlant->"Plain",
      FontTracking->"Plain",
      FontVariations->{"CompatibilityType"->0,
      "Masked"->False,
      "Outline"->False,
      "RotationAngle"->0,
      "Shadow"->False,
      "StrikeThrough"->False,
      "Underline"->False}], "]"}], " ", "is", " ", "set", " ", "equal", " ", 
    "to", " ", 
    RowBox[{"zero", "."}]}]}], " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"!", 
     RowBox[{"MemberQ", "[", 
      RowBox[{"expar", ",", 
       SubscriptBox["W", "cc_"]}], "]"}]}], ",", 
    RowBox[{
     RowBox[{
      RowBox[{"wbos", "[", 
       RowBox[{"var_", ",", "ind_"}], "]"}], ":=", "0"}], ";", 
     RowBox[{"wpar", "=", "0"}]}], ",", 
    RowBox[{"wpar", "=", "1"}]}], "]"}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "wmo", " ", "is", " ", "the", " ", "momentum", " ", "of", " ", "the", " ", 
   "W", " ", 
   RowBox[{"boson", "."}]}], " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"wpar", "\[Equal]", "1"}], ",", 
    RowBox[{"wmo", "=", 
     RowBox[{"expar2", "[", 
      RowBox[{"[", 
       RowBox[{
        RowBox[{
         RowBox[{"Position", "[", 
          RowBox[{"expar", ",", 
           SubscriptBox["W", "cc_"]}], "]"}], "[", 
         RowBox[{"[", 
          RowBox[{"1", ",", "1"}], "]"}], "]"}], ",", "1"}], "]"}], "]"}]}]}],
    "]"}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "imlistwow", " ", "is", " ", "the", " ", "list", " ", "of", " ", "the", " ",
    "momenta", " ", "without", " ", "the", " ", "momentum", " ", "of", " ", 
   "the", " ", "W", " ", 
   RowBox[{"boson", "."}]}], " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"imlistwow", "=", 
   RowBox[{"Complement", "[", 
    RowBox[{"imlist", ",", 
     RowBox[{"{", "wmo", "}"}]}], "]"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"set0", "[", 
    StyleBox["ject",
     FontWeight->"Plain",
     FontSlant->"Plain",
     FontTracking->"Plain",
     FontVariations->{"CompatibilityType"->0,
     "Masked"->False,
     "Outline"->False,
     "RotationAngle"->0,
     "Shadow"->False,
     "StrikeThrough"->False,
     "Underline"->False}], "]"}], " ", "and", " ", 
   RowBox[{"dot0", "[", 
    StyleBox["ject",
     FontWeight->"Plain",
     FontSlant->"Plain",
     FontTracking->"Plain",
     FontVariations->{"CompatibilityType"->0,
     "Masked"->False,
     "Outline"->False,
     "RotationAngle"->0,
     "Shadow"->False,
     "StrikeThrough"->False,
     "Underline"->False}], "]"}], " ", "allow", " ", "to", " ", "remove", " ",
    "products", " ", "with", " ", 
   RowBox[{"zero", "."}]}], " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"set0", "[", "ject_", "]"}], ":=", 
  RowBox[{"ReplaceAll", "[", 
   RowBox[{"ject", ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"Dot", "[", 
        RowBox[{"__", ",", "0", ",", "__"}], "]"}], "\[Rule]", "0"}], ",", 
      RowBox[{
       RowBox[{"Dot", "[", 
        RowBox[{"__", ",", "0"}], "]"}], "\[Rule]", "0"}], ",", 
      RowBox[{
       RowBox[{"Dot", "[", 
        RowBox[{"0", ",", "__"}], "]"}], "\[Rule]", "0"}]}], "}"}]}], 
   "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"dot0", "[", "ject_", "]"}], ":=", 
  RowBox[{"set0", "[", 
   RowBox[{"set0", "[", "ject", "]"}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"r", "[", 
    StyleBox[
     RowBox[{"var", ",", "ind"}],
     FontWeight->"Plain",
     FontSlant->"Plain",
     FontTracking->"Plain",
     FontVariations->{"CompatibilityType"->0,
     "Masked"->False,
     "Outline"->False,
     "RotationAngle"->0,
     "Shadow"->False,
     "StrikeThrough"->False,
     "Underline"->False}], "]"}], " ", "and", " ", 
   RowBox[{"l", "[", 
    StyleBox[
     RowBox[{"var", ",", "ind"}],
     FontWeight->"Plain",
     FontSlant->"Plain",
     FontTracking->"Plain",
     FontVariations->{"CompatibilityType"->0,
     "Masked"->False,
     "Outline"->False,
     "RotationAngle"->0,
     "Shadow"->False,
     "StrikeThrough"->False,
     "Underline"->False}], "]"}], " ", "are", " ", "external", " ", 
   RowBox[{"fields", "."}]}], " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"r", "[", 
   RowBox[{"var_", ",", "ind_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"ph", "[", 
    RowBox[{"var", ",", "ind"}], "]"}], "*", 
   SuperscriptBox["f", "2"]}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"l", "[", 
   RowBox[{"var_", ",", "ind_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"ph", "[", 
     RowBox[{"var", ",", "ind"}], "]"}], "*", 
    SuperscriptBox["f", "2"]}], "+", 
   RowBox[{
    RowBox[{"wbos", "[", 
     RowBox[{"var", ",", "ind"}], "]"}], "*", "f"}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"FL", "[", 
    StyleBox[
     RowBox[{"var", ",", "ind1", ",", "ind2"}],
     FontWeight->"Plain",
     FontSlant->"Plain",
     FontTracking->"Plain",
     FontVariations->{"CompatibilityType"->0,
     "Masked"->False,
     "Outline"->False,
     "RotationAngle"->0,
     "Shadow"->False,
     "StrikeThrough"->False,
     "Underline"->False}], "]"}], " ", "and", " ", 
   RowBox[{"FR", "[", 
    StyleBox[
     RowBox[{"var", ",", "ind1", ",", "ind2"}],
     FontWeight->"Plain",
     FontSlant->"Plain",
     FontTracking->"Plain",
     FontVariations->{"CompatibilityType"->0,
     "Masked"->False,
     "Outline"->False,
     "RotationAngle"->0,
     "Shadow"->False,
     "StrikeThrough"->False,
     "Underline"->False}], "]"}], " ", "are", " ", "tensors", " ", "that", 
   " ", "appear", " ", "in", " ", "the", " ", "chiral", " ", 
   RowBox[{"Lagrangian", "."}]}], " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"FL", "[", 
   RowBox[{"var_", ",", "ind1_", ",", "ind2_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"de", "[", 
    RowBox[{
     RowBox[{"l", "[", 
      RowBox[{"var", ",", 
       SubscriptBox["ind2", "var"]}], "]"}], ",", "var", ",", 
     SubscriptBox["ind1", "var"]}], "]"}], "-", 
   RowBox[{"de", "[", 
    RowBox[{
     RowBox[{"l", "[", 
      RowBox[{"var", ",", 
       SubscriptBox["ind1", "var"]}], "]"}], ",", "var", ",", 
     SubscriptBox["ind2", "var"]}], "]"}], "-", 
   RowBox[{"\[ImaginaryI]", " ", 
    RowBox[{"kom", "[", 
     RowBox[{
      RowBox[{"l", "[", 
       RowBox[{"var", ",", 
        SubscriptBox["ind1", "var"]}], "]"}], ",", 
      RowBox[{"l", "[", 
       RowBox[{"var", ",", 
        SubscriptBox["ind2", "var"]}], "]"}]}], "]"}]}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"FR", "[", 
   RowBox[{"var_", ",", "ind1_", ",", "ind2_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"de", "[", 
    RowBox[{
     RowBox[{"r", "[", 
      RowBox[{"var", ",", 
       SubscriptBox["ind2", "var"]}], "]"}], ",", "var", ",", 
     SubscriptBox["ind1", "var"]}], "]"}], "-", 
   RowBox[{"de", "[", 
    RowBox[{
     RowBox[{"r", "[", 
      RowBox[{"var", ",", 
       SubscriptBox["ind1", "var"]}], "]"}], ",", "var", ",", 
     SubscriptBox["ind2", "var"]}], "]"}], "-", 
   RowBox[{"\[ImaginaryI]", " ", 
    RowBox[{"kom", "[", 
     RowBox[{
      RowBox[{"r", "[", 
       RowBox[{"var", ",", 
        SubscriptBox["ind1", "var"]}], "]"}], ",", 
      RowBox[{"r", "[", 
       RowBox[{"var", ",", 
        SubscriptBox["ind2", "var"]}], "]"}]}], "]"}]}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "MM", " ", "is", " ", "proportional", " ", "to", " ", "the", " ", "quark", 
   " ", "mass", " ", 
   RowBox[{"matrix", "."}]}], " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{"MM", ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      SuperscriptBox[
       SubscriptBox["M", "\[Pi]"], "2"], ",", "0", ",", "0"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0", ",", 
      SuperscriptBox[
       SubscriptBox["M", "\[Pi]"], "2"], ",", "0"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", 
      RowBox[{
       RowBox[{"2", 
        SuperscriptBox[
         SubscriptBox["M", "K"], "2"]}], "-", 
       SuperscriptBox[
        SubscriptBox["M", "\[Pi]"], "2"]}]}], "}"}]}], "}"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Chi]", "[", "var_", "]"}], ":=", "MM"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   OverscriptBox["\[Chi]", "^"], "[", "var_", "]"}], ":=", "MM"}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "MS", " ", "is", " ", "the", " ", "squared", " ", "mass", " ", "matrix", 
   " ", "of", " ", "the", " ", "pseudoscalar", " ", 
   RowBox[{"mesons", "."}]}], " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"MS", "=", 
   RowBox[{"DiagonalMatrix", "[", 
    RowBox[{"{", 
     RowBox[{
      SuperscriptBox[
       SubscriptBox["M", "\[Pi]"], "2"], ",", 
      SuperscriptBox[
       SubscriptBox["M", "\[Pi]"], "2"], ",", 
      SuperscriptBox[
       SubscriptBox["M", "\[Pi]"], "2"], ",", 
      SuperscriptBox[
       SubscriptBox["M", "K"], "2"], ",", 
      SuperscriptBox[
       SubscriptBox["M", "K"], "2"], ",", 
      SuperscriptBox[
       SubscriptBox["M", "K"], "2"], ",", 
      SuperscriptBox[
       SubscriptBox["M", "K"], "2"], ",", 
      SuperscriptBox[
       SubscriptBox["M", "\[Eta]"], "2"]}], "}"}], "]"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"kom", "[", 
    StyleBox[
     RowBox[{"m1", ",", " ", "m2"}],
     FontWeight->"Plain",
     FontSlant->"Plain",
     FontTracking->"Plain",
     FontVariations->{"CompatibilityType"->0,
     "Masked"->False,
     "Outline"->False,
     "RotationAngle"->0,
     "Shadow"->False,
     "StrikeThrough"->False,
     "Underline"->False}], "]"}], " ", "is", " ", "the", " ", 
   RowBox[{"commutator", "."}]}], " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"kom", "[", 
   RowBox[{"m1_", ",", "m2_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"m1", ".", "m2"}], "-", 
   RowBox[{"m2", ".", "m1"}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"akom", "[", 
    StyleBox[
     RowBox[{"m1", ",", " ", "m2"}],
     FontWeight->"Plain",
     FontSlant->"Plain",
     FontTracking->"Plain",
     FontVariations->{"CompatibilityType"->0,
     "Masked"->False,
     "Outline"->False,
     "RotationAngle"->0,
     "Shadow"->False,
     "StrikeThrough"->False,
     "Underline"->False}], "]"}], " ", "is", " ", "the", " ", 
   RowBox[{"anticommutator", "."}]}], " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"akom", "[", 
   RowBox[{"m1_", ",", "m2_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"m1", ".", "m2"}], "+", 
   RowBox[{"m2", ".", "m1"}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"With", " ", "remnonex", " ", "the", " ", "matrices", " ", 
   SubscriptBox["Ur", "ii"], " ", "and", " ", 
   SubscriptBox["ur", "ii"], " ", "are", " ", "generated", " ", "that", " ", 
   "contain", " ", "only", " ", "external", " ", 
   RowBox[{"fields", "."}]}], " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{"Remove", "[", "Ur", "]"}]], "Input"],

Cell[BoxData[
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{"remnonex", "[", 
    RowBox[{
     RowBox[{
      SubscriptBox["U", "ii"], "[", "var", "]"}], ",", 
     SubscriptBox["Ur", "ii"]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"ii", ",", 
     RowBox[{"-", "3"}], ",", "6"}], "}"}]}], "]"}]], "Input"],

Cell[BoxData[
 RowBox[{"Remove", "[", "ur", "]"}]], "Input"],

Cell[BoxData[
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{"remnonex", "[", 
    RowBox[{
     RowBox[{
      SubscriptBox["u", "ii"], "[", "var", "]"}], ",", 
     SubscriptBox["ur", "ii"]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"ii", ",", 
     RowBox[{"-", "3"}], ",", "6"}], "}"}]}], "]"}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   SubscriptBox[
    RowBox[{"Uw", "[", "jj", "]"}], "ii"], " ", "and", " ", 
   SubscriptBox[
    RowBox[{"ur", "[", "jj", "]"}], "ii"], " ", "contain", " ", "the", " ", 
   "external", " ", "fields", " ", "and", " ", "one", " ", "additional", " ", 
   "pseudoscalar", " ", "meson", " ", 
   RowBox[{"field", "."}]}], " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{"Remove", "[", "Uw", "]"}]], "Input"],

Cell[BoxData[
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{"Do", "[", 
    RowBox[{
     RowBox[{"remnonex", "[", 
      RowBox[{
       RowBox[{
        SubscriptBox["U", "ii"], "[", "var", "]"}], ",", 
       SubscriptBox[
        RowBox[{"Uw", "[", "jj", "]"}], "ii"], ",", 
       RowBox[{"Union", "[", 
        RowBox[{"expar", ",", 
         RowBox[{"{", 
          RowBox[{"nonexmeson", "[", 
           RowBox[{"[", "jj", "]"}], "]"}], "}"}]}], "]"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"ii", ",", 
       RowBox[{"-", "3"}], ",", "6"}], "}"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"jj", ",", "1", ",", 
     RowBox[{"Length", "[", "nonexmeson", "]"}]}], "}"}]}], "]"}]], "Input"],

Cell[BoxData[
 RowBox[{"Remove", "[", "uw", "]"}]], "Input"],

Cell[BoxData[
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{"Do", "[", 
    RowBox[{
     RowBox[{"remnonex", "[", 
      RowBox[{
       RowBox[{
        SubscriptBox["u", "ii"], "[", "var", "]"}], ",", 
       SubscriptBox[
        RowBox[{"uw", "[", "jj", "]"}], "ii"], ",", 
       RowBox[{"Union", "[", 
        RowBox[{"expar", ",", 
         RowBox[{"{", 
          RowBox[{"nonexmeson", "[", 
           RowBox[{"[", "jj", "]"}], "]"}], "}"}]}], "]"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"ii", ",", 
       RowBox[{"-", "3"}], ",", "6"}], "}"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"jj", ",", "1", ",", 
     RowBox[{"Length", "[", "nonexmeson", "]"}]}], "}"}]}], "]"}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"kov", "[", 
    StyleBox[
     RowBox[{"ject", ",", "var", ",", "ind"}],
     FontWeight->"Plain",
     FontSlant->"Plain",
     FontTracking->"Plain",
     FontVariations->{"CompatibilityType"->0,
     "Masked"->False,
     "Outline"->False,
     "RotationAngle"->0,
     "Shadow"->False,
     "StrikeThrough"->False,
     "Underline"->False}], "]"}], " ", "is", " ", "the", " ", "covariant", 
   " ", 
   RowBox[{"derivative", "."}]}], " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"kov", "[", 
   RowBox[{"ject_", ",", "var_", ",", "ind_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"de", "[", 
    RowBox[{"ject", ",", "var", ",", "ind"}], "]"}], "-", 
   RowBox[{"\[ImaginaryI]", " ", 
    RowBox[{
     RowBox[{"r", "[", 
      RowBox[{"var", ",", "ind"}], "]"}], ".", "ject"}]}], "+", 
   RowBox[{"\[ImaginaryI]", " ", 
    RowBox[{"ject", ".", 
     RowBox[{"l", "[", 
      RowBox[{"var", ",", "ind"}], "]"}]}]}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"kovc", "[", 
    StyleBox[
     RowBox[{"ject", ",", "var", ",", "ind"}],
     FontWeight->"Plain",
     FontSlant->"Plain",
     FontTracking->"Plain",
     FontVariations->{"CompatibilityType"->0,
     "Masked"->False,
     "Outline"->False,
     "RotationAngle"->0,
     "Shadow"->False,
     "StrikeThrough"->False,
     "Underline"->False}], "]"}], " ", "is", " ", "the", " ", "covariant", 
   " ", "derivative", " ", "with", " ", "an", " ", "interchange", " ", "of", 
   " ", 
   RowBox[{"l", "[", 
    StyleBox[
     RowBox[{"var", ",", "ind"}],
     FontWeight->"Plain",
     FontSlant->"Plain",
     FontTracking->"Plain",
     FontVariations->{"CompatibilityType"->0,
     "Masked"->False,
     "Outline"->False,
     "RotationAngle"->0,
     "Shadow"->False,
     "StrikeThrough"->False,
     "Underline"->False}], "]"}], " ", "and", " ", 
   RowBox[{
    RowBox[{"r", "[", 
     StyleBox[
      RowBox[{"var", ",", "ind"}],
      FontWeight->"Plain",
      FontSlant->"Plain",
      FontTracking->"Plain",
      FontVariations->{"CompatibilityType"->0,
      "Masked"->False,
      "Outline"->False,
      "RotationAngle"->0,
      "Shadow"->False,
      "StrikeThrough"->False,
      "Underline"->False}], "]"}], "."}]}], " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"kovc", "[", 
   RowBox[{"ject_", ",", "var_", ",", "ind_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"de", "[", 
    RowBox[{"ject", ",", "var", ",", "ind"}], "]"}], "-", 
   RowBox[{"\[ImaginaryI]", " ", 
    RowBox[{
     RowBox[{"l", "[", 
      RowBox[{"var", ",", "ind"}], "]"}], ".", "ject"}]}], "+", 
   RowBox[{"\[ImaginaryI]", " ", 
    RowBox[{"ject", ".", 
     RowBox[{"r", "[", 
      RowBox[{"var", ",", "ind"}], "]"}]}]}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "ublist", " ", "is", " ", "the", " ", "list", " ", "of", " ", "the", " ", 
   "complex", " ", "conjugated", " ", "matrices", " ", "that", " ", "contain",
    " ", "the", " ", "pseudoscalar", " ", "meson", " ", 
   RowBox[{"fields", "."}]}], " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ublist", "=", 
   RowBox[{"Union", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       OverscriptBox["U", "^"], ",", 
       OverscriptBox["Ur", "^"]}], "}"}], ",", 
     RowBox[{"Table", "[", 
      RowBox[{
       OverscriptBox[
        RowBox[{"Uw", "[", "ii", "]"}], "^"], ",", 
       RowBox[{"{", 
        RowBox[{"ii", ",", "8"}], "}"}]}], "]"}]}], "]"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "In", " ", "the", " ", "following", " ", "the", " ", "Lagrangians", " ", 
   "are", " ", 
   RowBox[{"defined", ":"}]}], " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"d", "[", 
   RowBox[{"ind_", ",", "UU_", ",", "ord_"}], "]"}], ":=", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"MemberQ", "[", 
     RowBox[{"ublist", ",", "UU"}], "]"}], ",", 
    RowBox[{"kovc", "[", 
     RowBox[{
      RowBox[{
       SubscriptBox["UU", "ord"], "[", "var", "]"}], ",", "var", ",", 
      SubscriptBox["ind", "var"]}], "]"}], ",", 
    RowBox[{"kov", "[", 
     RowBox[{
      RowBox[{
       SubscriptBox["UU", "ord"], "[", "var", "]"}], ",", "var", ",", 
      SubscriptBox["ind", "var"]}], "]"}]}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"d", "[", 
   RowBox[{"ind_", ",", "UU_", ",", "ord_", ",", "var_"}], "]"}], ":=", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"MemberQ", "[", 
     RowBox[{"ublist", ",", "UU"}], "]"}], ",", 
    RowBox[{"kovc", "[", 
     RowBox[{
      RowBox[{
       SubscriptBox["UU", "ord"], "[", "var", "]"}], ",", "var", ",", 
      SubscriptBox["ind", "var"]}], "]"}], ",", 
    RowBox[{"kov", "[", 
     RowBox[{
      RowBox[{
       SubscriptBox["UU", "ord"], "[", "var", "]"}], ",", "var", ",", "ind"}],
      "]"}]}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"mt", "[", 
   RowBox[{"U_", ",", "ord_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     SubscriptBox[
      OverscriptBox["U", "^"], "ord"], "[", "var", "]"}], ".", 
    RowBox[{"\[Chi]", "[", "var", "]"}]}], "+", 
   RowBox[{
    RowBox[{
     OverscriptBox["\[Chi]", "^"], "[", "var", "]"}], ".", 
    RowBox[{
     SubscriptBox["U", "ord"], "[", "var", "]"}]}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"mtmin", "[", 
   RowBox[{"U_", ",", "ord_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     SubscriptBox[
      OverscriptBox["U", "^"], "ord"], "[", "var", "]"}], ".", 
    RowBox[{"\[Chi]", "[", "var", "]"}]}], "-", 
   RowBox[{
    RowBox[{
     OverscriptBox["\[Chi]", "^"], "[", "var", "]"}], ".", 
    RowBox[{
     SubscriptBox["U", "ord"], "[", "var", "]"}]}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"L", "[", 
   RowBox[{"U_", ",", "ind_", ",", "ord_"}], "]"}], ":=", 
  RowBox[{"\[ImaginaryI]", 
   RowBox[{
    RowBox[{
     SubscriptBox[
      OverscriptBox["U", "^"], "ord"], "[", "var", "]"}], ".", 
    RowBox[{"d", "[", 
     RowBox[{"ind", ",", "U", ",", "ord"}], "]"}]}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"lagp2", "[", 
    StyleBox[
     RowBox[{"var", ",", " ", "ord", ",", " ", "u", ",", " ", "U"}],
     FontWeight->"Plain",
     FontSlant->"Plain",
     FontTracking->"Plain",
     FontVariations->{"CompatibilityType"->0,
     "Masked"->False,
     "Outline"->False,
     "RotationAngle"->0,
     "Shadow"->False,
     "StrikeThrough"->False,
     "Underline"->False}], "]"}], " ", "is", " ", "the", " ", "strong", " ", 
   "Lagrangian", " ", "of", " ", "order", " ", 
   SuperscriptBox["p", "2"]}], " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"lagp2", "[", 
   RowBox[{"pointvar_", ",", "ord_", ",", "u_", ",", "U_"}], "]"}], ":=", 
  RowBox[{"ReplaceAll", "[", 
   RowBox[{
    RowBox[{
     FractionBox[
      SuperscriptBox["F", "2"], "4"], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Tr2ord", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"d", "[", 
            RowBox[{"\[Alpha]", ",", "U", ",", 
             RowBox[{"ord", "-", "1"}]}], "]"}], ".", 
           RowBox[{"d", "[", 
            RowBox[{"\[Alpha]", ",", 
             OverscriptBox["U", "^"], ",", 
             RowBox[{"ord", "-", "1"}]}], "]"}]}], "+", 
          RowBox[{
           RowBox[{
            SubscriptBox[
             OverscriptBox["U", "^"], "ord"], "[", "var", "]"}], ".", 
           RowBox[{"\[Chi]", "[", "var", "]"}]}], "+", 
          RowBox[{
           RowBox[{
            OverscriptBox["\[Chi]", "^"], "[", "var", "]"}], ".", 
           RowBox[{
            SubscriptBox["U", "ord"], "[", "var", "]"}]}]}], ",", "ord"}], 
        "]"}], "-", 
       RowBox[{"ReplaceAll", "[", 
        RowBox[{
         RowBox[{"Tr2ord", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"d", "[", 
              RowBox[{"\[Alpha]", ",", "U", ",", "1"}], "]"}], ".", 
             RowBox[{"d", "[", 
              RowBox[{"\[Alpha]", ",", 
               OverscriptBox["U", "^"], ",", "1"}], "]"}]}], "+", 
            RowBox[{
             RowBox[{
              SubscriptBox[
               OverscriptBox["U", "^"], "2"], "[", "var", "]"}], ".", 
             RowBox[{"\[Chi]", "[", "var", "]"}]}], "+", 
            RowBox[{
             RowBox[{
              OverscriptBox["\[Chi]", "^"], "[", "var", "]"}], ".", 
             RowBox[{
              SubscriptBox["U", "2"], "[", "var", "]"}]}]}], ",", "2"}], 
          "]"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            SubscriptBox["W", "cc_"], "[", "__", "]"}], "\[Rule]", "0"}], 
          "}"}]}], "]"}]}], ")"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"var", "\[Rule]", "pointvar"}], "}"}]}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"lagwp2", "[", 
    StyleBox[
     RowBox[{
     "pointvar", ",", " ", "ord", ",", " ", "fromord", ",", " ", "u", ",", 
      " ", "U"}],
     FontWeight->"Plain",
     FontSlant->"Plain",
     FontTracking->"Plain",
     FontVariations->{"CompatibilityType"->0,
     "Masked"->False,
     "Outline"->False,
     "RotationAngle"->0,
     "Shadow"->False,
     "StrikeThrough"->False,
     "Underline"->False}], "]"}], " ", "is", " ", "the", " ", "nonleptonic", 
   " ", "weak", " ", "Lagrangian", " ", "of", " ", "order", " ", 
   SuperscriptBox["p", "2"]}], " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"lagwp2", "[", 
   RowBox[{"pointvar_", ",", "ord_", ",", "fromord_", ",", "u_", ",", "U_"}], 
   "]"}], ":=", 
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{"lgtemp", "=", 
     RowBox[{
      SuperscriptBox["F", "4"], 
      RowBox[{"ReplaceAll", "[", 
       RowBox[{
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"stp", "==", "1"}], ",", 
          RowBox[{
           RowBox[{"ex2ord", "[", 
            RowBox[{
             RowBox[{
              SubscriptBox["G", "8"], 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"L", "[", 
                  RowBox[{"U", ",", "\[Alpha]", ",", 
                   RowBox[{"ord", "-", "1"}]}], "]"}], ".", 
                 RowBox[{"L", "[", 
                  RowBox[{"U", ",", "\[Alpha]", ",", 
                   RowBox[{"ord", "-", "1"}]}], "]"}]}], ")"}], "[", 
               RowBox[{"[", 
                RowBox[{"2", ",", "3"}], "]"}], "]"}]}], ",", "ord"}], "]"}], 
           "+", 
           RowBox[{"ex2ord", "[", 
            RowBox[{
             RowBox[{
              SubscriptBox["G", "27"], 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{"L", "[", 
                   RowBox[{"U", ",", "\[Alpha]", ",", 
                    RowBox[{"ord", "-", "1"}]}], "]"}], "[", 
                  RowBox[{"[", 
                   RowBox[{"2", ",", "3"}], "]"}], "]"}], " ", 
                 RowBox[{
                  RowBox[{"L", "[", 
                   RowBox[{"U", ",", "\[Alpha]", ",", 
                    RowBox[{"ord", "-", "1"}]}], "]"}], "[", 
                  RowBox[{"[", 
                   RowBox[{"1", ",", "1"}], "]"}], "]"}]}], "+", 
                RowBox[{
                 FractionBox["2", "3"], 
                 RowBox[{
                  RowBox[{"L", "[", 
                   RowBox[{"U", ",", "\[Alpha]", ",", 
                    RowBox[{"ord", "-", "1"}]}], "]"}], "[", 
                  RowBox[{"[", 
                   RowBox[{"2", ",", "1"}], "]"}], "]"}], " ", 
                 RowBox[{
                  RowBox[{"L", "[", 
                   RowBox[{"U", ",", "\[Alpha]", ",", 
                    RowBox[{"ord", "-", "1"}]}], "]"}], "[", 
                  RowBox[{"[", 
                   RowBox[{"1", ",", "3"}], "]"}], "]"}]}]}], ")"}]}], ",", 
             "ord"}], "]"}]}], ",", 
          RowBox[{
           RowBox[{"ex2ord", "[", 
            RowBox[{
             RowBox[{
              SubscriptBox[
               OverscriptBox["G", "^"], "8"], 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"L", "[", 
                  RowBox[{"U", ",", "\[Alpha]", ",", 
                   RowBox[{"ord", "-", "1"}]}], "]"}], ".", 
                 RowBox[{"L", "[", 
                  RowBox[{"U", ",", "\[Alpha]", ",", 
                   RowBox[{"ord", "-", "1"}]}], "]"}]}], ")"}], "[", 
               RowBox[{"[", 
                RowBox[{"3", ",", "2"}], "]"}], "]"}]}], ",", "ord"}], "]"}], 
           "+", 
           RowBox[{"ex2ord", "[", 
            RowBox[{
             RowBox[{
              SubscriptBox[
               OverscriptBox["G", "^"], "27"], 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{"L", "[", 
                   RowBox[{"U", ",", "\[Alpha]", ",", 
                    RowBox[{"ord", "-", "1"}]}], "]"}], "[", 
                  RowBox[{"[", 
                   RowBox[{"3", ",", "2"}], "]"}], "]"}], " ", 
                 RowBox[{
                  RowBox[{"L", "[", 
                   RowBox[{"U", ",", "\[Alpha]", ",", 
                    RowBox[{"ord", "-", "1"}]}], "]"}], "[", 
                  RowBox[{"[", 
                   RowBox[{"1", ",", "1"}], "]"}], "]"}]}], "+", 
                RowBox[{
                 FractionBox["2", "3"], 
                 RowBox[{
                  RowBox[{"L", "[", 
                   RowBox[{"U", ",", "\[Alpha]", ",", 
                    RowBox[{"ord", "-", "1"}]}], "]"}], "[", 
                  RowBox[{"[", 
                   RowBox[{"1", ",", "2"}], "]"}], "]"}], " ", 
                 RowBox[{
                  RowBox[{"L", "[", 
                   RowBox[{"U", ",", "\[Alpha]", ",", 
                    RowBox[{"ord", "-", "1"}]}], "]"}], "[", 
                  RowBox[{"[", 
                   RowBox[{"3", ",", "1"}], "]"}], "]"}]}]}], ")"}]}], ",", 
             "ord"}], "]"}]}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"var", "\[Rule]", "pointvar"}], "}"}]}], "]"}]}]}], ";", 
    RowBox[{"lgge", "=", 
     RowBox[{"lgtemp", "-", 
      RowBox[{"ex2ord", "[", 
       RowBox[{"lgtemp", ",", 
        RowBox[{"fromord", "-", "1"}]}], "]"}]}]}], ";", 
    RowBox[{"Return", "[", "lgge", "]"}]}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"lagp4", "[", 
      StyleBox[
       RowBox[{"var", ",", " ", "ord", ",", " ", "u", ",", " ", "U"}],
       FontWeight->"Plain",
       FontSlant->"Plain",
       FontTracking->"Plain",
       FontVariations->{"CompatibilityType"->0,
       "Masked"->False,
       "Outline"->False,
       "RotationAngle"->0,
       "Shadow"->False,
       "StrikeThrough"->False,
       "Underline"->False}], "]"}], " ", "is", " ", "the", " ", "strong", " ",
      "Lagrangian", " ", "of", " ", "order", " ", 
     RowBox[{
      SuperscriptBox["p", "4"], ".", " ", "In"}], " ", 
     RowBox[{"lagp4", "[", 
      StyleBox[
       RowBox[{"pointvar", ",", "ord", ",", "u", ",", "U"}],
       FontWeight->"Plain",
       FontSlant->"Plain",
       FontTracking->"Plain",
       FontVariations->{"CompatibilityType"->0,
       "Masked"->False,
       "Outline"->False,
       "RotationAngle"->0,
       "Shadow"->False,
       "StrikeThrough"->False,
       "Underline"->False}], "]"}], " ", "the", " ", "terms", " ", 
     "producing", " ", "two"}], "-", 
    RowBox[{"point", " ", "functions", " ", "are", " ", 
     RowBox[{"subtracted", ".", " ", "Their"}], " ", "contributions", " ", 
     "to", " ", "the", " ", "amplitude", " ", "are", " ", "already", " ", 
     "included", " ", "in", " ", "the", " ", "definition", " ", "of", " ", 
     "the", " ", "physical", " ", "decay", " ", "constants", " ", 
     SubscriptBox["F", "\[Pi]"]}]}], ",", "  ", 
   RowBox[{
    SubscriptBox["F", "K"], " ", "and", " ", 
    RowBox[{
     SubscriptBox["F", "\[Eta]"], "."}]}]}], " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"lagp4", "[", 
   RowBox[{"pointvar_", ",", "ord_", ",", "u_", ",", "U_"}], "]"}], ":=", 
  RowBox[{"ReplaceAll", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      SubscriptBox["L", "1"], " ", 
      RowBox[{"ex2ord", "[", " ", 
       RowBox[{
        RowBox[{
         RowBox[{"Tr2ord", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"d", "[", 
             RowBox[{"\[Alpha]", ",", 
              OverscriptBox["U", "^"], ",", 
              RowBox[{"ord", "-", "3"}]}], "]"}], ".", 
            RowBox[{"d", "[", 
             RowBox[{"\[Alpha]", ",", "U", ",", 
              RowBox[{"ord", "-", "3"}]}], "]"}]}], ",", 
           RowBox[{"ord", "-", "2"}]}], "]"}], "*", 
         RowBox[{"Tr2ord", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"d", "[", 
             RowBox[{"\[Beta]", ",", 
              OverscriptBox["U", "^"], ",", 
              RowBox[{"ord", "-", "3"}]}], "]"}], ".", 
            RowBox[{"d", "[", 
             RowBox[{"\[Beta]", ",", "U", ",", 
              RowBox[{"ord", "-", "3"}]}], "]"}]}], ",", 
           RowBox[{"ord", "-", "2"}]}], "]"}]}], ",", "ord"}], "]"}]}], "+", 
     RowBox[{
      SubscriptBox["L", "2"], 
      RowBox[{"ex2ord", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Tr2ord", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"d", "[", 
             RowBox[{"\[Alpha]", ",", 
              OverscriptBox["U", "^"], ",", 
              RowBox[{"ord", "-", "3"}]}], "]"}], ".", 
            RowBox[{"d", "[", 
             RowBox[{"\[Beta]", ",", "U", ",", 
              RowBox[{"ord", "-", "3"}]}], "]"}]}], ",", 
           RowBox[{"ord", "-", "2"}]}], "]"}], " ", "*", 
         RowBox[{"Tr2ord", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"d", "[", 
             RowBox[{"\[Alpha]", ",", 
              OverscriptBox["U", "^"], ",", 
              RowBox[{"ord", "-", "3"}]}], "]"}], ".", 
            RowBox[{"d", "[", 
             RowBox[{"\[Beta]", ",", "U", ",", 
              RowBox[{"ord", "-", "3"}]}], "]"}]}], ",", 
           RowBox[{"ord", "-", "2"}]}], "]"}]}], ",", "ord"}], "]"}]}], "+", 
     RowBox[{
      SubscriptBox["L", "3"], " ", 
      RowBox[{"Tr2ord", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"d", "[", 
          RowBox[{"\[Alpha]", ",", 
           OverscriptBox["U", "^"], ",", 
           RowBox[{"ord", "-", "3"}]}], "]"}], ".", 
         RowBox[{"d", "[", 
          RowBox[{"\[Alpha]", ",", "U", ",", 
           RowBox[{"ord", "-", "3"}]}], "]"}], ".", 
         RowBox[{"d", "[", 
          RowBox[{"\[Beta]", ",", 
           OverscriptBox["U", "^"], ",", 
           RowBox[{"ord", "-", "3"}]}], "]"}], ".", 
         RowBox[{"d", "[", 
          RowBox[{"\[Beta]", ",", "U", ",", 
           RowBox[{"ord", "-", "3"}]}], "]"}]}], ",", "ord"}], "]"}]}], "+", 
     RowBox[{
      SubscriptBox["L", "4"], " ", 
      RowBox[{"Tr2ord", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"d", "[", 
          RowBox[{"\[Alpha]", ",", 
           OverscriptBox["U", "^"], ",", 
           RowBox[{"ord", "-", "1"}]}], "]"}], ".", 
         RowBox[{"d", "[", 
          RowBox[{"\[Alpha]", ",", "U", ",", 
           RowBox[{"ord", "-", "1"}]}], "]"}]}], ",", "ord"}], "]"}], "*", 
      " ", 
      RowBox[{"Tr2ord", "[", 
       RowBox[{
        RowBox[{"mt", "[", 
         RowBox[{"U", ",", 
          RowBox[{"ord", "-", "2"}]}], "]"}], ",", "ord"}], "]"}]}], "+", 
     RowBox[{
      SubscriptBox["L", "5"], " ", 
      RowBox[{"Tr2ord", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"d", "[", 
          RowBox[{"\[Alpha]", ",", 
           OverscriptBox["U", "^"], ",", 
           RowBox[{"ord", "-", "1"}]}], "]"}], ".", 
         RowBox[{"d", "[", 
          RowBox[{"\[Alpha]", ",", "U", ",", 
           RowBox[{"ord", "-", "1"}]}], "]"}], ".", 
         RowBox[{"mt", "[", 
          RowBox[{"U", ",", 
           RowBox[{"ord", "-", "2"}]}], "]"}]}], ",", "ord"}], "]"}]}], "+", 
     RowBox[{
      SubscriptBox["L", "6"], " ", 
      RowBox[{"ex2ord", "[", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"Tr2ord", "[", 
          RowBox[{
           RowBox[{"mt", "[", 
            RowBox[{"U", ",", "ord"}], "]"}], ",", "ord"}], "]"}], "2"], ",", 
        "ord"}], "]"}]}], "+", 
     RowBox[{
      SubscriptBox["L", "7"], " ", 
      RowBox[{"ex2ord", "[", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"Tr2ord", "[", 
          RowBox[{
           RowBox[{"mtmin", "[", 
            RowBox[{"U", ",", "ord"}], "]"}], ",", "ord"}], "]"}], "2"], ",", 
        "ord"}], "]"}]}], "+", 
     RowBox[{
      SubscriptBox["L", "8"], " ", 
      RowBox[{"Tr2ord", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           OverscriptBox["\[Chi]", "^"], "[", "var", "]"}], ".", 
          RowBox[{
           SubscriptBox["U", "ord"], "[", "var", "]"}], ".", 
          RowBox[{
           OverscriptBox["\[Chi]", "^"], "[", "var", "]"}], ".", 
          RowBox[{
           SubscriptBox["U", "ord"], "[", "var", "]"}]}], "+", 
         RowBox[{
          RowBox[{"\[Chi]", "[", "var", "]"}], ".", 
          RowBox[{
           SubscriptBox[
            OverscriptBox["U", "^"], "ord"], "[", "var", "]"}], ".", 
          RowBox[{"\[Chi]", "[", "var", "]"}], ".", 
          RowBox[{
           SubscriptBox[
            OverscriptBox["U", "^"], "ord"], "[", "var", "]"}]}]}], ",", 
        "ord"}], "]"}]}], "-", 
     RowBox[{"\[ImaginaryI]", " ", 
      SubscriptBox["L", "9"], " ", 
      RowBox[{"Tr2ord", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"FR", "[", 
           RowBox[{"var", ",", "\[Alpha]", ",", "\[Beta]"}], "]"}], ".", 
          RowBox[{"d", "[", 
           RowBox[{"\[Alpha]", ",", "U", ",", 
            RowBox[{"ord", "-", "2"}]}], "]"}], ".", 
          RowBox[{"d", "[", 
           RowBox[{"\[Beta]", ",", 
            OverscriptBox["U", "^"], ",", 
            RowBox[{"ord", "-", "2"}]}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"FL", "[", 
           RowBox[{"var", ",", "\[Alpha]", ",", "\[Beta]"}], "]"}], ".", 
          RowBox[{"d", "[", 
           RowBox[{"\[Alpha]", ",", 
            OverscriptBox["U", "^"], ",", 
            RowBox[{"ord", "-", "2"}]}], "]"}], ".", 
          RowBox[{"d", "[", 
           RowBox[{"\[Beta]", ",", "U", ",", 
            RowBox[{"ord", "-", "2"}]}], "]"}]}]}], ",", "ord"}], "]"}]}], 
     "+", 
     RowBox[{
      SubscriptBox["L", "10"], " ", 
      RowBox[{"Tr2ord", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          SubscriptBox[
           OverscriptBox["U", "^"], 
           RowBox[{"ord", "-", "2"}]], "[", "var", "]"}], ".", 
         RowBox[{"FR", "[", 
          RowBox[{"var", ",", "\[Alpha]", ",", "\[Beta]"}], "]"}], ".", 
         RowBox[{
          SubscriptBox["U", 
           RowBox[{"ord", "-", "2"}]], "[", "var", "]"}], ".", 
         RowBox[{"FL", "[", 
          RowBox[{"var", ",", "\[Alpha]", ",", "\[Beta]"}], "]"}]}], ",", 
        "ord"}], "]"}]}], "-", 
     RowBox[{"ReplaceAll", "[", 
      RowBox[{
       RowBox[{"ex2ord", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           SubscriptBox["L", "4"], " ", 
           RowBox[{"Tr2ord", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"d", "[", 
               RowBox[{"\[Alpha]", ",", 
                OverscriptBox["U", "^"], ",", "1"}], "]"}], ".", 
              RowBox[{"d", "[", 
               RowBox[{"\[Alpha]", ",", "U", ",", "1"}], "]"}]}], ",", "2"}], 
            "]"}], "*", " ", 
           RowBox[{"Tr2ord", "[", 
            RowBox[{
             RowBox[{"mt", "[", 
              RowBox[{"U", ",", "1"}], "]"}], ",", "2"}], "]"}]}], "+", 
          RowBox[{
           SubscriptBox["L", "5"], " ", 
           RowBox[{"Tr2ord", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"d", "[", 
               RowBox[{"\[Alpha]", ",", 
                OverscriptBox["U", "^"], ",", "1"}], "]"}], ".", 
              RowBox[{"d", "[", 
               RowBox[{"\[Alpha]", ",", "U", ",", "1"}], "]"}], ".", 
              RowBox[{"mt", "[", 
               RowBox[{"U", ",", "1"}], "]"}]}], ",", "2"}], "]"}]}], "+", 
          RowBox[{
           SubscriptBox["L", "6"], " ", 
           SuperscriptBox[
            RowBox[{"Tr2ord", "[", 
             RowBox[{
              RowBox[{"mt", "[", 
               RowBox[{"U", ",", "2"}], "]"}], ",", "2"}], "]"}], "2"]}], "+", 
          RowBox[{
           SubscriptBox["L", "7"], " ", 
           RowBox[{"ex2ord", "[", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"Tr2ord", "[", 
               RowBox[{
                RowBox[{"mtmin", "[", 
                 RowBox[{"U", ",", "2"}], "]"}], ",", "2"}], "]"}], "2"], ",",
              "2"}], "]"}]}], "+", 
          RowBox[{
           SubscriptBox["L", "8"], " ", 
           RowBox[{"Tr2ord", "[", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{
                OverscriptBox["\[Chi]", "^"], "[", "var", "]"}], ".", 
               RowBox[{
                SubscriptBox["U", "2"], "[", "var", "]"}], ".", 
               RowBox[{
                OverscriptBox["\[Chi]", "^"], "[", "var", "]"}], ".", 
               RowBox[{
                SubscriptBox["U", "2"], "[", "var", "]"}]}], "+", 
              RowBox[{
               RowBox[{"\[Chi]", "[", "var", "]"}], ".", 
               RowBox[{
                SubscriptBox[
                 OverscriptBox["U", "^"], "2"], "[", "var", "]"}], ".", 
               RowBox[{"\[Chi]", "[", "var", "]"}], ".", 
               RowBox[{
                SubscriptBox[
                 OverscriptBox["U", "^"], "2"], "[", "var", "]"}]}]}], ",", 
             "2"}], "]"}]}]}], ",", "2"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          SubscriptBox["W", "cc_"], "[", "__", "]"}], "\[Rule]", "0"}], 
        "}"}]}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"var", "\[Rule]", "pointvar"}], "}"}]}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"wzw", "[", 
     StyleBox[
      RowBox[{"pointvar", ",", "ord", ",", "u", ",", "U"}],
      FontWeight->"Plain",
      FontSlant->"Plain",
      FontTracking->"Plain",
      FontVariations->{"CompatibilityType"->0,
      "Masked"->False,
      "Outline"->False,
      "RotationAngle"->0,
      "Shadow"->False,
      "StrikeThrough"->False,
      "Underline"->False}], "]"}], " ", "contains", " ", "the", " ", "terms", 
    " ", "coming", " ", "from", " ", "the", " ", "anomaly", " ", 
    RowBox[{"functional", ".", " ", "Only"}], " ", "terms", " ", "containing",
     " ", "external", " ", "gauge", " ", "fields", " ", "are", " ", 
    "included"}], " ", "*)"}], "  "}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"wzw", "[", 
   RowBox[{"pointvar_", ",", "ord_", ",", "u_", ",", "U_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"-", 
    RowBox[{"\[Epsilon]", "^", 
     RowBox[{"(", "\[Xi]\[Rho]\[Sigma]\[Tau]", ")"}]}]}], 
   FractionBox["\[ImaginaryI]", 
    RowBox[{"16", " ", 
     SuperscriptBox["\[Pi]", "2"]}]], 
   RowBox[{"ReplaceAll", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Tr2ord", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          SubscriptBox["U", 
           RowBox[{"ord", "-", "4"}]], "[", "var", "]"}], ".", 
         RowBox[{"l", "[", 
          RowBox[{"var", ",", 
           SubscriptBox["\[Xi]", "var"]}], "]"}], ".", 
         RowBox[{"l", "[", 
          RowBox[{"var", ",", 
           SubscriptBox["\[Rho]", "var"]}], "]"}], ".", 
         RowBox[{"l", "[", 
          RowBox[{"var", ",", 
           SubscriptBox["\[Sigma]", "var"]}], "]"}], ".", 
         RowBox[{
          SubscriptBox[
           OverscriptBox["U", "^"], 
           RowBox[{"ord", "-", "4"}]], "[", "var", "]"}], ".", 
         RowBox[{"r", "[", 
          RowBox[{"var", ",", 
           SubscriptBox["\[Tau]", "var"]}], "]"}]}], ",", "ord"}], "]"}], "+", 
      RowBox[{
       FractionBox["1", "4"], 
       RowBox[{"Tr2ord", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           SubscriptBox["U", 
            RowBox[{"ord", "-", "4"}]], "[", "var", "]"}], ".", 
          RowBox[{"l", "[", 
           RowBox[{"var", ",", 
            SubscriptBox["\[Xi]", "var"]}], "]"}], ".", 
          RowBox[{
           SubscriptBox[
            OverscriptBox["U", "^"], 
            RowBox[{"ord", "-", "4"}]], "[", "var", "]"}], ".", 
          RowBox[{"r", "[", 
           RowBox[{"var", ",", 
            SubscriptBox["\[Rho]", "var"]}], "]"}], ".", 
          RowBox[{
           SubscriptBox["U", 
            RowBox[{"ord", "-", "4"}]], "[", "var", "]"}], ".", 
          RowBox[{"l", "[", 
           RowBox[{"var", ",", 
            SubscriptBox["\[Sigma]", "var"]}], "]"}], ".", 
          RowBox[{
           SubscriptBox[
            OverscriptBox["U", "^"], 
            RowBox[{"ord", "-", "4"}]], "[", "var", "]"}], ".", 
          RowBox[{"r", "[", 
           RowBox[{"var", ",", 
            SubscriptBox["\[Tau]", "var"]}], "]"}]}], ",", "ord"}], "]"}]}], 
      "+", 
      RowBox[{"\[ImaginaryI]", " ", 
       RowBox[{"Tr2ord", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           SubscriptBox["U", 
            RowBox[{"ord", "-", "3"}]], "[", "var", "]"}], ".", 
          RowBox[{"de", "[", 
           RowBox[{
            RowBox[{"l", "[", 
             RowBox[{"var", ",", 
              SubscriptBox["\[Rho]", "var"]}], "]"}], ",", "var", ",", 
            SubscriptBox["\[Xi]", "var"]}], "]"}], ".", 
          RowBox[{"l", "[", 
           RowBox[{"var", ",", 
            SubscriptBox["\[Sigma]", "var"]}], "]"}], ".", 
          RowBox[{
           SubscriptBox[
            OverscriptBox["U", "^"], 
            RowBox[{"ord", "-", "3"}]], "[", "var", "]"}], ".", 
          RowBox[{"r", "[", 
           RowBox[{"var", ",", 
            SubscriptBox["\[Tau]", "var"]}], "]"}]}], ",", "ord"}], "]"}]}], 
      "+", 
      RowBox[{"\[ImaginaryI]", " ", 
       RowBox[{"Tr2ord", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"de", "[", 
           RowBox[{
            RowBox[{"r", "[", 
             RowBox[{"var", ",", 
              SubscriptBox["\[Rho]", "var"]}], "]"}], ",", "var", ",", 
            SubscriptBox["\[Xi]", "var"]}], "]"}], ".", 
          RowBox[{
           SubscriptBox["U", 
            RowBox[{"ord", "-", "3"}]], "[", "var", "]"}], ".", 
          RowBox[{"l", "[", 
           RowBox[{"var", ",", 
            SubscriptBox["\[Sigma]", "var"]}], "]"}], ".", 
          RowBox[{
           SubscriptBox[
            OverscriptBox["U", "^"], 
            RowBox[{"ord", "-", "3"}]], "[", "var", "]"}], ".", 
          RowBox[{"r", "[", 
           RowBox[{"var", ",", 
            SubscriptBox["\[Tau]", "var"]}], "]"}]}], ",", "ord"}], "]"}]}], 
      "-", 
      RowBox[{"\[ImaginaryI]", " ", 
       RowBox[{"Tr2ord", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           SubscriptBox[
            OverscriptBox["U", "^"], 
            RowBox[{"ord", "-", "4"}]], "[", "var", "]"}], ".", 
          RowBox[{"de", "[", 
           RowBox[{
            RowBox[{
             SubscriptBox["U", 
              RowBox[{"ord", "-", "3"}]], "[", "var", "]"}], ",", "var", ",", 
            SubscriptBox["\[Xi]", "var"]}], "]"}], ".", 
          RowBox[{"l", "[", 
           RowBox[{"var", ",", 
            SubscriptBox["\[Rho]", "var"]}], "]"}], ".", 
          RowBox[{
           SubscriptBox[
            OverscriptBox["U", "^"], 
            RowBox[{"ord", "-", "4"}]], "[", "var", "]"}], ".", 
          RowBox[{"r", "[", 
           RowBox[{"var", ",", 
            SubscriptBox["\[Sigma]", "var"]}], "]"}], ".", 
          RowBox[{
           SubscriptBox["U", 
            RowBox[{"ord", "-", "4"}]], "[", "var", "]"}], ".", 
          RowBox[{"l", "[", 
           RowBox[{"var", ",", 
            SubscriptBox["\[Tau]", "var"]}], "]"}]}], ",", "ord"}], "]"}]}], 
      "+", 
      RowBox[{"Tr2ord", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          SubscriptBox[
           OverscriptBox["U", "^"], 
           RowBox[{"ord", "-", "3"}]], "[", "var", "]"}], ".", 
         RowBox[{"de", "[", 
          RowBox[{
           RowBox[{
            SubscriptBox["U", 
             RowBox[{"ord", "-", "2"}]], "[", "var", "]"}], ",", "var", ",", 
           SubscriptBox["\[Xi]", "var"]}], "]"}], ".", 
         RowBox[{
          SubscriptBox[
           OverscriptBox["U", "^"], 
           RowBox[{"ord", "-", "3"}]], "[", "var", "]"}], ".", 
         RowBox[{"de", "[", 
          RowBox[{
           RowBox[{"r", "[", 
            RowBox[{"var", ",", 
             SubscriptBox["\[Sigma]", "var"]}], "]"}], ",", "var", ",", 
           SubscriptBox["\[Rho]", "var"]}], "]"}], ".", 
         RowBox[{
          SubscriptBox["U", 
           RowBox[{"ord", "-", "3"}]], "[", "var", "]"}], ".", 
         RowBox[{"l", "[", 
          RowBox[{"var", ",", 
           SubscriptBox["\[Tau]", "var"]}], "]"}]}], ",", "ord"}], "]"}], "-", 
      RowBox[{"Tr2ord", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          SubscriptBox[
           OverscriptBox["U", "^"], 
           RowBox[{"ord", "-", "4"}]], "[", "var", "]"}], ".", 
         RowBox[{"de", "[", 
          RowBox[{
           RowBox[{
            SubscriptBox["U", 
             RowBox[{"ord", "-", "3"}]], "[", "var", "]"}], ",", "var", ",", 
           SubscriptBox["\[Xi]", "var"]}], "]"}], ".", 
         RowBox[{
          SubscriptBox[
           OverscriptBox["U", "^"], 
           RowBox[{"ord", "-", "4"}]], "[", "var", "]"}], ".", 
         RowBox[{"de", "[", 
          RowBox[{
           RowBox[{
            SubscriptBox["U", 
             RowBox[{"ord", "-", "3"}]], "[", "var", "]"}], ",", "var", ",", 
           SubscriptBox["\[Rho]", "var"]}], "]"}], ".", 
         RowBox[{
          SubscriptBox[
           OverscriptBox["U", "^"], 
           RowBox[{"ord", "-", "4"}]], "[", "var", "]"}], ".", 
         RowBox[{"r", "[", 
          RowBox[{"var", ",", 
           SubscriptBox["\[Sigma]", "var"]}], "]"}], ".", 
         RowBox[{
          SubscriptBox["U", 
           RowBox[{"ord", "-", "4"}]], "[", "var", "]"}], ".", 
         RowBox[{"l", "[", 
          RowBox[{"var", ",", 
           SubscriptBox["\[Tau]", "var"]}], "]"}]}], ",", "ord"}], "]"}], "+", 
      RowBox[{"Tr2ord", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          SubscriptBox[
           OverscriptBox["U", "^"], 
           RowBox[{"ord", "-", "3"}]], "[", "var", "]"}], ".", 
         RowBox[{"de", "[", 
          RowBox[{
           RowBox[{
            SubscriptBox["U", 
             RowBox[{"ord", "-", "2"}]], "[", "var", "]"}], ",", "var", ",", 
           SubscriptBox["\[Xi]", "var"]}], "]"}], ".", 
         RowBox[{"l", "[", 
          RowBox[{"var", ",", 
           SubscriptBox["\[Rho]", "var"]}], "]"}], ".", 
         RowBox[{"de", "[", 
          RowBox[{
           RowBox[{"l", "[", 
            RowBox[{"var", ",", 
             SubscriptBox["\[Tau]", "var"]}], "]"}], ",", "var", ",", 
           SubscriptBox["\[Sigma]", "var"]}], "]"}]}], ",", "ord"}], "]"}], 
      "+", 
      RowBox[{"Tr2ord", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          SubscriptBox[
           OverscriptBox["U", "^"], 
           RowBox[{"ord", "-", "3"}]], "[", "var", "]"}], ".", 
         RowBox[{"de", "[", 
          RowBox[{
           RowBox[{
            SubscriptBox["U", 
             RowBox[{"ord", "-", "2"}]], "[", "var", "]"}], ",", "var", ",", 
           SubscriptBox["\[Xi]", "var"]}], "]"}], ".", 
         RowBox[{"de", "[", 
          RowBox[{
           RowBox[{"l", "[", 
            RowBox[{"var", ",", 
             SubscriptBox["\[Sigma]", "var"]}], "]"}], ",", "var", ",", 
           SubscriptBox["\[Rho]", "var"]}], "]"}], ".", 
         RowBox[{"l", "[", 
          RowBox[{"var", ",", 
           SubscriptBox["\[Tau]", "var"]}], "]"}]}], ",", "ord"}], "]"}], "-", 
      RowBox[{"\[ImaginaryI]", " ", 
       RowBox[{"Tr2ord", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           SubscriptBox[
            OverscriptBox["U", "^"], 
            RowBox[{"ord", "-", "4"}]], "[", "var", "]"}], ".", 
          RowBox[{"de", "[", 
           RowBox[{
            RowBox[{
             SubscriptBox["U", 
              RowBox[{"ord", "-", "3"}]], "[", "var", "]"}], ",", "var", ",", 
            SubscriptBox["\[Xi]", "var"]}], "]"}], ".", 
          RowBox[{"l", "[", 
           RowBox[{"var", ",", 
            SubscriptBox["\[Rho]", "var"]}], "]"}], ".", 
          RowBox[{"l", "[", 
           RowBox[{"var", ",", 
            SubscriptBox["\[Sigma]", "var"]}], "]"}], ".", 
          RowBox[{"l", "[", 
           RowBox[{"var", ",", 
            SubscriptBox["\[Tau]", "var"]}], "]"}]}], ",", "ord"}], "]"}]}], 
      "+", 
      RowBox[{
       FractionBox["1", "2"], 
       RowBox[{"Tr2ord", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           SubscriptBox[
            OverscriptBox["U", "^"], 
            RowBox[{"ord", "-", "4"}]], "[", "var", "]"}], ".", 
          RowBox[{"de", "[", 
           RowBox[{
            RowBox[{
             SubscriptBox["U", 
              RowBox[{"ord", "-", "3"}]], "[", "var", "]"}], ",", "var", ",", 
            SubscriptBox["\[Xi]", "var"]}], "]"}], ".", 
          RowBox[{"l", "[", 
           RowBox[{"var", ",", 
            SubscriptBox["\[Rho]", "var"]}], "]"}], ".", 
          RowBox[{
           SubscriptBox[
            OverscriptBox["U", "^"], 
            RowBox[{"ord", "-", "4"}]], "[", "var", "]"}], ".", 
          RowBox[{"de", "[", 
           RowBox[{
            RowBox[{
             SubscriptBox["U", 
              RowBox[{"ord", "-", "3"}]], "[", "var", "]"}], ",", "var", ",", 
            SubscriptBox["\[Sigma]", "var"]}], "]"}], ".", 
          RowBox[{"l", "[", 
           RowBox[{"var", ",", 
            SubscriptBox["\[Tau]", "var"]}], "]"}]}], ",", "ord"}], "]"}]}], 
      "-", 
      RowBox[{"\[ImaginaryI]", " ", 
       RowBox[{"Tr2ord", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           SubscriptBox[
            OverscriptBox["U", "^"], 
            RowBox[{"ord", "-", "4"}]], "[", "var", "]"}], ".", 
          RowBox[{"de", "[", 
           RowBox[{
            RowBox[{
             SubscriptBox["U", 
              RowBox[{"ord", "-", "3"}]], "[", "var", "]"}], ",", "var", ",", 
            SubscriptBox["\[Xi]", "var"]}], "]"}], ".", 
          RowBox[{
           SubscriptBox[
            OverscriptBox["U", "^"], 
            RowBox[{"ord", "-", "4"}]], "[", "var", "]"}], ".", 
          RowBox[{"de", "[", 
           RowBox[{
            RowBox[{
             SubscriptBox["U", 
              RowBox[{"ord", "-", "3"}]], "[", "var", "]"}], ",", "var", ",", 
            SubscriptBox["\[Rho]", "var"]}], "]"}], ".", 
          RowBox[{
           SubscriptBox[
            OverscriptBox["U", "^"], 
            RowBox[{"ord", "-", "4"}]], "[", "var", "]"}], ".", 
          RowBox[{"de", "[", 
           RowBox[{
            RowBox[{
             SubscriptBox["U", 
              RowBox[{"ord", "-", "3"}]], "[", "var", "]"}], ",", "var", ",", 
            SubscriptBox["\[Sigma]", "var"]}], "]"}], ".", 
          RowBox[{"l", "[", 
           RowBox[{"var", ",", 
            SubscriptBox["\[Tau]", "var"]}], "]"}]}], ",", "ord"}], "]"}]}], 
      "-", 
      RowBox[{"Tr2ord", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"l", "[", 
          RowBox[{"var", ",", 
           SubscriptBox["\[Xi]", "var"]}], "]"}], ".", 
         RowBox[{"l", "[", 
          RowBox[{"var", ",", 
           SubscriptBox["\[Rho]", "var"]}], "]"}], ".", 
         RowBox[{"l", "[", 
          RowBox[{"var", ",", 
           SubscriptBox["\[Sigma]", "var"]}], "]"}], ".", 
         RowBox[{"r", "[", 
          RowBox[{"var", ",", 
           SubscriptBox["\[Tau]", "var"]}], "]"}]}], ",", "ord"}], "]"}], "-", 
      RowBox[{
       FractionBox["1", "4"], 
       RowBox[{"Tr2ord", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"l", "[", 
           RowBox[{"var", ",", 
            SubscriptBox["\[Xi]", "var"]}], "]"}], ".", 
          RowBox[{"r", "[", 
           RowBox[{"var", ",", 
            SubscriptBox["\[Rho]", "var"]}], "]"}], ".", 
          RowBox[{"l", "[", 
           RowBox[{"var", ",", 
            SubscriptBox["\[Sigma]", "var"]}], "]"}], ".", 
          RowBox[{"r", "[", 
           RowBox[{"var", ",", 
            SubscriptBox["\[Tau]", "var"]}], "]"}]}], ",", "ord"}], "]"}]}], 
      "-", 
      RowBox[{"\[ImaginaryI]", " ", 
       RowBox[{"Tr2ord", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"de", "[", 
           RowBox[{
            RowBox[{"l", "[", 
             RowBox[{"var", ",", 
              SubscriptBox["\[Rho]", "var"]}], "]"}], ",", "var", ",", 
            SubscriptBox["\[Xi]", "var"]}], "]"}], ".", 
          RowBox[{"l", "[", 
           RowBox[{"var", ",", 
            SubscriptBox["\[Sigma]", "var"]}], "]"}], ".", 
          RowBox[{"r", "[", 
           RowBox[{"var", ",", 
            SubscriptBox["\[Tau]", "var"]}], "]"}]}], ",", "ord"}], "]"}]}], 
      "-", 
      RowBox[{"\[ImaginaryI]", " ", 
       RowBox[{"Tr2ord", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"de", "[", 
           RowBox[{
            RowBox[{"r", "[", 
             RowBox[{"var", ",", 
              SubscriptBox["\[Rho]", "var"]}], "]"}], ",", "var", ",", 
            SubscriptBox["\[Xi]", "var"]}], "]"}], ".", 
          RowBox[{"l", "[", 
           RowBox[{"var", ",", 
            SubscriptBox["\[Sigma]", "var"]}], "]"}], ".", 
          RowBox[{"r", "[", 
           RowBox[{"var", ",", 
            SubscriptBox["\[Tau]", "var"]}], "]"}]}], ",", "ord"}], "]"}]}], 
      "-", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "\[ImaginaryI]"}], " ", 
         RowBox[{"Tr2ord", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"de", "[", 
             RowBox[{
              RowBox[{"l", "[", 
               RowBox[{"var", ",", 
                SubscriptBox["\[Rho]", "var"]}], "]"}], ",", "var", ",", 
              SubscriptBox["\[Xi]", "var"]}], "]"}], ".", 
            RowBox[{"r", "[", 
             RowBox[{"var", ",", 
              SubscriptBox["\[Sigma]", "var"]}], "]"}], ".", 
            RowBox[{"l", "[", 
             RowBox[{"var", ",", 
              SubscriptBox["\[Tau]", "var"]}], "]"}]}], ",", "ord"}], "]"}]}],
         "-", 
        RowBox[{"\[ImaginaryI]", " ", 
         RowBox[{"Tr2ord", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"de", "[", 
             RowBox[{
              RowBox[{"r", "[", 
               RowBox[{"var", ",", 
                SubscriptBox["\[Rho]", "var"]}], "]"}], ",", "var", ",", 
              SubscriptBox["\[Xi]", "var"]}], "]"}], ".", 
            RowBox[{"r", "[", 
             RowBox[{"var", ",", 
              SubscriptBox["\[Sigma]", "var"]}], "]"}], ".", 
            RowBox[{"l", "[", 
             RowBox[{"var", ",", 
              SubscriptBox["\[Tau]", "var"]}], "]"}]}], ",", "ord"}], "]"}]}],
         "-", 
        RowBox[{
         FractionBox["1", "4"], " ", 
         RowBox[{"Tr2ord", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"r", "[", 
             RowBox[{"var", ",", 
              SubscriptBox["\[Xi]", "var"]}], "]"}], ".", 
            RowBox[{"l", "[", 
             RowBox[{"var", ",", 
              SubscriptBox["\[Rho]", "var"]}], "]"}], ".", 
            RowBox[{"r", "[", 
             RowBox[{"var", ",", 
              SubscriptBox["\[Sigma]", "var"]}], "]"}], ".", 
            RowBox[{"l", "[", 
             RowBox[{"var", ",", 
              SubscriptBox["\[Tau]", "var"]}], "]"}]}], ",", "ord"}], "]"}]}],
         "-", 
        RowBox[{"Tr2ord", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"r", "[", 
            RowBox[{"var", ",", 
             SubscriptBox["\[Xi]", "var"]}], "]"}], ".", 
           RowBox[{"r", "[", 
            RowBox[{"var", ",", 
             SubscriptBox["\[Rho]", "var"]}], "]"}], ".", 
           RowBox[{"r", "[", 
            RowBox[{"var", ",", 
             SubscriptBox["\[Sigma]", "var"]}], "]"}], ".", 
           RowBox[{"l", "[", 
            RowBox[{"var", ",", 
             SubscriptBox["\[Tau]", "var"]}], "]"}]}], ",", "ord"}], "]"}], 
        "+", 
        RowBox[{"Tr2ord", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            SubscriptBox["U", 
             RowBox[{
              RowBox[{"-", "3"}], "+", "ord"}]], "[", "var", "]"}], ".", 
           RowBox[{"de", "[", 
            RowBox[{
             RowBox[{
              SubscriptBox[
               OverscriptBox["U", "^"], 
               RowBox[{
                RowBox[{"-", "2"}], "+", "ord"}]], "[", "var", "]"}], ",", 
             "var", ",", 
             SubscriptBox["\[Xi]", "var"]}], "]"}], ".", 
           RowBox[{"de", "[", 
            RowBox[{
             RowBox[{"r", "[", 
              RowBox[{"var", ",", 
               SubscriptBox["\[Sigma]", "var"]}], "]"}], ",", "var", ",", 
             SubscriptBox["\[Rho]", "var"]}], "]"}], ".", 
           RowBox[{"r", "[", 
            RowBox[{"var", ",", 
             SubscriptBox["\[Tau]", "var"]}], "]"}]}], ",", "ord"}], "]"}], 
        "+", 
        RowBox[{"Tr2ord", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            SubscriptBox["U", 
             RowBox[{
              RowBox[{"-", "3"}], "+", "ord"}]], "[", "var", "]"}], ".", 
           RowBox[{"de", "[", 
            RowBox[{
             RowBox[{
              SubscriptBox[
               OverscriptBox["U", "^"], 
               RowBox[{
                RowBox[{"-", "2"}], "+", "ord"}]], "[", "var", "]"}], ",", 
             "var", ",", 
             SubscriptBox["\[Xi]", "var"]}], "]"}], ".", 
           RowBox[{"r", "[", 
            RowBox[{"var", ",", 
             SubscriptBox["\[Rho]", "var"]}], "]"}], ".", 
           RowBox[{"de", "[", 
            RowBox[{
             RowBox[{"r", "[", 
              RowBox[{"var", ",", 
               SubscriptBox["\[Tau]", "var"]}], "]"}], ",", "var", ",", 
             SubscriptBox["\[Sigma]", "var"]}], "]"}]}], ",", "ord"}], "]"}], 
        "+", 
        RowBox[{"\[ImaginaryI]", " ", 
         RowBox[{"Tr2ord", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"de", "[", 
             RowBox[{
              RowBox[{"l", "[", 
               RowBox[{"var", ",", 
                SubscriptBox["\[Rho]", "var"]}], "]"}], ",", "var", ",", 
              SubscriptBox["\[Xi]", "var"]}], "]"}], ".", 
            RowBox[{
             SubscriptBox[
              OverscriptBox["U", "^"], 
              RowBox[{
               RowBox[{"-", "3"}], "+", "ord"}]], "[", "var", "]"}], ".", 
            RowBox[{"r", "[", 
             RowBox[{"var", ",", 
              SubscriptBox["\[Sigma]", "var"]}], "]"}], ".", 
            RowBox[{
             SubscriptBox["U", 
              RowBox[{
               RowBox[{"-", "3"}], "+", "ord"}]], "[", "var", "]"}], ".", 
            RowBox[{"l", "[", 
             RowBox[{"var", ",", 
              SubscriptBox["\[Tau]", "var"]}], "]"}]}], ",", "ord"}], "]"}]}],
         "-", 
        RowBox[{"\[ImaginaryI]", " ", 
         RowBox[{"Tr2ord", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             SubscriptBox["U", 
              RowBox[{
               RowBox[{"-", "4"}], "+", "ord"}]], "[", "var", "]"}], ".", 
            RowBox[{"de", "[", 
             RowBox[{
              RowBox[{
               SubscriptBox[
                OverscriptBox["U", "^"], 
                RowBox[{
                 RowBox[{"-", "3"}], "+", "ord"}]], "[", "var", "]"}], ",", 
              "var", ",", 
              SubscriptBox["\[Xi]", "var"]}], "]"}], ".", 
            RowBox[{"r", "[", 
             RowBox[{"var", ",", 
              SubscriptBox["\[Rho]", "var"]}], "]"}], ".", 
            RowBox[{"r", "[", 
             RowBox[{"var", ",", 
              SubscriptBox["\[Sigma]", "var"]}], "]"}], ".", 
            RowBox[{"r", "[", 
             RowBox[{"var", ",", 
              SubscriptBox["\[Tau]", "var"]}], "]"}]}], ",", "ord"}], "]"}]}],
         "+", 
        RowBox[{"\[ImaginaryI]", " ", 
         RowBox[{"Tr2ord", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             SubscriptBox[
              OverscriptBox["U", "^"], 
              RowBox[{
               RowBox[{"-", "3"}], "+", "ord"}]], "[", "var", "]"}], ".", 
            RowBox[{"de", "[", 
             RowBox[{
              RowBox[{"r", "[", 
               RowBox[{"var", ",", 
                SubscriptBox["\[Rho]", "var"]}], "]"}], ",", "var", ",", 
              SubscriptBox["\[Xi]", "var"]}], "]"}], ".", 
            RowBox[{"r", "[", 
             RowBox[{"var", ",", 
              SubscriptBox["\[Sigma]", "var"]}], "]"}], ".", 
            RowBox[{
             SubscriptBox["U", 
              RowBox[{
               RowBox[{"-", "3"}], "+", "ord"}]], "[", "var", "]"}], ".", 
            RowBox[{"l", "[", 
             RowBox[{"var", ",", 
              SubscriptBox["\[Tau]", "var"]}], "]"}]}], ",", "ord"}], "]"}]}],
         "+", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"Tr2ord", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             SubscriptBox["U", 
              RowBox[{
               RowBox[{"-", "4"}], "+", "ord"}]], "[", "var", "]"}], ".", 
            RowBox[{"de", "[", 
             RowBox[{
              RowBox[{
               SubscriptBox[
                OverscriptBox["U", "^"], 
                RowBox[{
                 RowBox[{"-", "3"}], "+", "ord"}]], "[", "var", "]"}], ",", 
              "var", ",", 
              SubscriptBox["\[Xi]", "var"]}], "]"}], ".", 
            RowBox[{"r", "[", 
             RowBox[{"var", ",", 
              SubscriptBox["\[Rho]", "var"]}], "]"}], ".", 
            RowBox[{
             SubscriptBox["U", 
              RowBox[{
               RowBox[{"-", "4"}], "+", "ord"}]], "[", "var", "]"}], ".", 
            RowBox[{"de", "[", 
             RowBox[{
              RowBox[{
               SubscriptBox[
                OverscriptBox["U", "^"], 
                RowBox[{
                 RowBox[{"-", "3"}], "+", "ord"}]], "[", "var", "]"}], ",", 
              "var", ",", 
              SubscriptBox["\[Sigma]", "var"]}], "]"}], ".", 
            RowBox[{"r", "[", 
             RowBox[{"var", ",", 
              SubscriptBox["\[Tau]", "var"]}], "]"}]}], ",", "ord"}], "]"}]}],
         "+", 
        RowBox[{"Tr2ord", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            SubscriptBox["U", 
             RowBox[{
              RowBox[{"-", "3"}], "+", "ord"}]], "[", "var", "]"}], ".", 
           RowBox[{"de", "[", 
            RowBox[{
             RowBox[{
              SubscriptBox[
               OverscriptBox["U", "^"], 
               RowBox[{
                RowBox[{"-", "2"}], "+", "ord"}]], "[", "var", "]"}], ",", 
             "var", ",", 
             SubscriptBox["\[Xi]", "var"]}], "]"}], ".", 
           RowBox[{
            SubscriptBox["U", 
             RowBox[{
              RowBox[{"-", "3"}], "+", "ord"}]], "[", "var", "]"}], ".", 
           RowBox[{"de", "[", 
            RowBox[{
             RowBox[{"l", "[", 
              RowBox[{"var", ",", 
               SubscriptBox["\[Sigma]", "var"]}], "]"}], ",", "var", ",", 
             SubscriptBox["\[Rho]", "var"]}], "]"}], ".", 
           RowBox[{
            SubscriptBox[
             OverscriptBox["U", "^"], 
             RowBox[{
              RowBox[{"-", "3"}], "+", "ord"}]], "[", "var", "]"}], ".", 
           RowBox[{"r", "[", 
            RowBox[{"var", ",", 
             SubscriptBox["\[Tau]", "var"]}], "]"}]}], ",", "ord"}], "]"}], 
        "+", 
        RowBox[{"Tr2ord", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            SubscriptBox[
             OverscriptBox["U", "^"], 
             RowBox[{
              RowBox[{"-", "4"}], "+", "ord"}]], "[", "var", "]"}], ".", 
           RowBox[{"r", "[", 
            RowBox[{"var", ",", 
             SubscriptBox["\[Xi]", "var"]}], "]"}], ".", 
           RowBox[{"r", "[", 
            RowBox[{"var", ",", 
             SubscriptBox["\[Rho]", "var"]}], "]"}], ".", 
           RowBox[{"r", "[", 
            RowBox[{"var", ",", 
             SubscriptBox["\[Sigma]", "var"]}], "]"}], ".", 
           RowBox[{
            SubscriptBox["U", 
             RowBox[{
              RowBox[{"-", "4"}], "+", "ord"}]], "[", "var", "]"}], ".", 
           RowBox[{"l", "[", 
            RowBox[{"var", ",", 
             SubscriptBox["\[Tau]", "var"]}], "]"}]}], ",", "ord"}], "]"}], 
        "-", 
        RowBox[{"\[ImaginaryI]", " ", 
         RowBox[{"Tr2ord", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             SubscriptBox["U", 
              RowBox[{
               RowBox[{"-", "4"}], "+", "ord"}]], "[", "var", "]"}], ".", 
            RowBox[{"de", "[", 
             RowBox[{
              RowBox[{
               SubscriptBox[
                OverscriptBox["U", "^"], 
                RowBox[{
                 RowBox[{"-", "3"}], "+", "ord"}]], "[", "var", "]"}], ",", 
              "var", ",", 
              SubscriptBox["\[Xi]", "var"]}], "]"}], ".", 
            RowBox[{"r", "[", 
             RowBox[{"var", ",", 
              SubscriptBox["\[Rho]", "var"]}], "]"}], ".", 
            RowBox[{
             SubscriptBox["U", 
              RowBox[{
               RowBox[{"-", "4"}], "+", "ord"}]], "[", "var", "]"}], ".", 
            RowBox[{"l", "[", 
             RowBox[{"var", ",", 
              SubscriptBox["\[Sigma]", "var"]}], "]"}], ".", 
            RowBox[{
             SubscriptBox[
              OverscriptBox["U", "^"], 
              RowBox[{
               RowBox[{"-", "4"}], "+", "ord"}]], "[", "var", "]"}], ".", 
            RowBox[{"r", "[", 
             RowBox[{"var", ",", 
              SubscriptBox["\[Tau]", "var"]}], "]"}]}], ",", "ord"}], "]"}]}],
         "-", 
        RowBox[{"\[ImaginaryI]", " ", 
         RowBox[{"Tr2ord", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             SubscriptBox["U", 
              RowBox[{
               RowBox[{"-", "4"}], "+", "ord"}]], "[", "var", "]"}], ".", 
            RowBox[{"de", "[", 
             RowBox[{
              RowBox[{
               SubscriptBox[
                OverscriptBox["U", "^"], 
                RowBox[{
                 RowBox[{"-", "3"}], "+", "ord"}]], "[", "var", "]"}], ",", 
              "var", ",", 
              SubscriptBox["\[Xi]", "var"]}], "]"}], ".", 
            RowBox[{
             SubscriptBox["U", 
              RowBox[{
               RowBox[{"-", "4"}], "+", "ord"}]], "[", "var", "]"}], ".", 
            RowBox[{"de", "[", 
             RowBox[{
              RowBox[{
               SubscriptBox[
                OverscriptBox["U", "^"], 
                RowBox[{
                 RowBox[{"-", "3"}], "+", "ord"}]], "[", "var", "]"}], ",", 
              "var", ",", 
              SubscriptBox["\[Rho]", "var"]}], "]"}], ".", 
            RowBox[{
             SubscriptBox["U", 
              RowBox[{
               RowBox[{"-", "4"}], "+", "ord"}]], "[", "var", "]"}], ".", 
            RowBox[{"de", "[", 
             RowBox[{
              RowBox[{
               SubscriptBox[
                OverscriptBox["U", "^"], 
                RowBox[{
                 RowBox[{"-", "3"}], "+", "ord"}]], "[", "var", "]"}], ",", 
              "var", ",", 
              SubscriptBox["\[Sigma]", "var"]}], "]"}], ".", 
            RowBox[{"r", "[", 
             RowBox[{"var", ",", 
              SubscriptBox["\[Tau]", "var"]}], "]"}]}], ",", "ord"}], "]"}]}],
         "-", 
        RowBox[{"Tr2ord", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            SubscriptBox["U", 
             RowBox[{
              RowBox[{"-", "4"}], "+", "ord"}]], "[", "var", "]"}], ".", 
           RowBox[{"de", "[", 
            RowBox[{
             RowBox[{
              SubscriptBox[
               OverscriptBox["U", "^"], 
               RowBox[{
                RowBox[{"-", "3"}], "+", "ord"}]], "[", "var", "]"}], ",", 
             "var", ",", 
             SubscriptBox["\[Xi]", "var"]}], "]"}], ".", 
           RowBox[{
            SubscriptBox["U", 
             RowBox[{
              RowBox[{"-", "4"}], "+", "ord"}]], "[", "var", "]"}], ".", 
           RowBox[{"de", "[", 
            RowBox[{
             RowBox[{
              SubscriptBox[
               OverscriptBox["U", "^"], 
               RowBox[{
                RowBox[{"-", "3"}], "+", "ord"}]], "[", "var", "]"}], ",", 
             "var", ",", 
             SubscriptBox["\[Rho]", "var"]}], "]"}], ".", 
           RowBox[{
            SubscriptBox["U", 
             RowBox[{
              RowBox[{"-", "4"}], "+", "ord"}]], "[", "var", "]"}], ".", 
           RowBox[{"l", "[", 
            RowBox[{"var", ",", 
             SubscriptBox["\[Sigma]", "var"]}], "]"}], ".", 
           RowBox[{
            SubscriptBox[
             OverscriptBox["U", "^"], 
             RowBox[{
              RowBox[{"-", "4"}], "+", "ord"}]], "[", "var", "]"}], ".", 
           RowBox[{"r", "[", 
            RowBox[{"var", ",", 
             SubscriptBox["\[Tau]", "var"]}], "]"}]}], ",", "ord"}], "]"}], 
        "+", 
        RowBox[{
         FractionBox["1", "4"], " ", 
         RowBox[{"Tr2ord", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             SubscriptBox[
              OverscriptBox["U", "^"], 
              RowBox[{
               RowBox[{"-", "4"}], "+", "ord"}]], "[", "var", "]"}], ".", 
            RowBox[{"r", "[", 
             RowBox[{"var", ",", 
              SubscriptBox["\[Xi]", "var"]}], "]"}], ".", 
            RowBox[{
             SubscriptBox["U", 
              RowBox[{
               RowBox[{"-", "4"}], "+", "ord"}]], "[", "var", "]"}], ".", 
            RowBox[{"l", "[", 
             RowBox[{"var", ",", 
              SubscriptBox["\[Rho]", "var"]}], "]"}], ".", 
            RowBox[{
             SubscriptBox[
              OverscriptBox["U", "^"], 
              RowBox[{
               RowBox[{"-", "4"}], "+", "ord"}]], "[", "var", "]"}], ".", 
            RowBox[{"r", "[", 
             RowBox[{"var", ",", 
              SubscriptBox["\[Sigma]", "var"]}], "]"}], ".", 
            RowBox[{
             SubscriptBox["U", 
              RowBox[{
               RowBox[{"-", "4"}], "+", "ord"}]], "[", "var", "]"}], ".", 
            RowBox[{"l", "[", 
             RowBox[{"var", ",", 
              SubscriptBox["\[Tau]", "var"]}], "]"}]}], ",", "ord"}], 
          "]"}]}]}], ")"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"var", "\[Rule]", "pointvar"}], "}"}]}], "]"}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Q", "[", 
      RowBox[{"2", ",", "3"}], "]"}], " ", "and", " ", 
     RowBox[{"Q", "[", 
      RowBox[{"3", ",", "2"}], "]"}], " ", "are", " ", "used", " ", "to", " ",
      "project", " ", "out", " ", "the", " ", "23"}], "-", 
    RowBox[{"and", " ", "32"}], "-", 
    RowBox[{"components", " ", "of", " ", "a", " ", 
     RowBox[{"matrix", "."}]}]}], " ", "*)"}], " "}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Q", "[", 
    RowBox[{"2", ",", "3"}], "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1", ",", "0"}], "}"}]}], "}"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Q", "[", 
    RowBox[{"3", ",", "2"}], "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], "}"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
    RowBox[{"If", " ", "\[CapitalDelta]S"}], "=", "1"}], ",", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Q", "[", 
      RowBox[{"2", ",", "3"}], "]"}], " ", "is", " ", 
     RowBox[{"used", ".", " ", "In"}], " ", "case", " ", "of", " ", 
     "\[CapitalDelta]S"}], "=", 
    RowBox[{"-", "1"}]}], ",", " ", 
   RowBox[{
    RowBox[{"Q", "[", 
     RowBox[{"3", ",", "2"}], "]"}], " ", "is", " ", 
    RowBox[{"used", "."}]}]}], " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"proj", "=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"stp", "==", "1"}], ",", 
     RowBox[{"Q", "[", 
      RowBox[{"2", ",", "3"}], "]"}], ",", 
     RowBox[{"Q", "[", 
      RowBox[{"3", ",", "2"}], "]"}]}], "]"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "The", " ", "sign", " ", "of", " ", "\[CapitalDelta]S", " ", "determines", 
   " ", "whether", " ", "the", " ", "coupling", " ", "constants", " ", "are", 
   " ", "complex", " ", 
   RowBox[{"conjugated", "."}]}], " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"GG", "=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"stp", "==", "1"}], ",", "G", ",", 
     OverscriptBox["G", "^"]}], "]"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"NN", "=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"stp", "==", "1"}], ",", "N", ",", 
     OverscriptBox["N", "^"]}], "]"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"RR", "=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"stp", "==", "1"}], ",", "R", ",", 
     OverscriptBox["R", "^"]}], "]"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"lagwp48", "[", 
    StyleBox[
     RowBox[{
     "pointvar", ",", " ", "ord", ",", " ", "fromord", ",", " ", "u", ",", 
      " ", "U"}],
     FontWeight->"Plain",
     FontSlant->"Plain",
     FontTracking->"Plain",
     FontVariations->{"CompatibilityType"->0,
     "Masked"->False,
     "Outline"->False,
     "RotationAngle"->0,
     "Shadow"->False,
     "StrikeThrough"->False,
     "Underline"->False}], "]"}], " ", "is", " ", "the", " ", "octet", " ", 
   "part", " ", "of", " ", "the", " ", "nonleptonic", " ", "weak", " ", 
   "Lagrangian", " ", "of", " ", "order", " ", 
   SuperscriptBox["p", "4"]}], " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"lagwp48", "[", 
   RowBox[{"pointvar_", ",", "ord_", ",", "fromord_", ",", "u_", ",", "U_"}], 
   "]"}], ":=", 
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{"lgtemp", "=", 
     RowBox[{
      SubscriptBox["GG", "8"], "*", 
      SuperscriptBox["F", "2"], 
      RowBox[{"ReplaceAll", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          SubscriptBox["NN", "1"], 
          RowBox[{"Tr2ord", "[", 
           RowBox[{
            RowBox[{"proj", ".", 
             RowBox[{"d", "[", 
              RowBox[{"\[Alpha]", ",", 
               OverscriptBox["U", "^"], ",", 
               RowBox[{"ord", "-", "3"}]}], "]"}], ".", 
             RowBox[{"d", "[", 
              RowBox[{"\[Alpha]", ",", "U", ",", 
               RowBox[{"ord", "-", "3"}]}], "]"}], ".", 
             RowBox[{"d", "[", 
              RowBox[{"\[Beta]", ",", 
               OverscriptBox["U", "^"], ",", 
               RowBox[{"ord", "-", "3"}]}], "]"}], ".", 
             RowBox[{"d", "[", 
              RowBox[{"\[Beta]", ",", "U", ",", 
               RowBox[{"ord", "-", "3"}]}], "]"}]}], ",", "ord"}], "]"}]}], 
         "+", 
         RowBox[{
          SubscriptBox["NN", "2"], 
          RowBox[{"Tr2ord", "[", 
           RowBox[{
            RowBox[{"proj", ".", 
             RowBox[{"d", "[", 
              RowBox[{"\[Alpha]", ",", 
               OverscriptBox["U", "^"], ",", 
               RowBox[{"ord", "-", "3"}]}], "]"}], ".", 
             RowBox[{"d", "[", 
              RowBox[{"\[Beta]", ",", "U", ",", 
               RowBox[{"ord", "-", "3"}]}], "]"}], ".", 
             RowBox[{"d", "[", 
              RowBox[{"\[Beta]", ",", 
               OverscriptBox["U", "^"], ",", 
               RowBox[{"ord", "-", "3"}]}], "]"}], ".", 
             RowBox[{"d", "[", 
              RowBox[{"\[Alpha]", ",", "U", ",", 
               RowBox[{"ord", "-", "3"}]}], "]"}]}], ",", "ord"}], "]"}]}], 
         "+", 
         RowBox[{
          SubscriptBox["NN", "3"], 
          RowBox[{"ex2ord", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Tr2ord", "[", 
              RowBox[{
               RowBox[{"proj", ".", 
                RowBox[{"d", "[", 
                 RowBox[{"\[Alpha]", ",", 
                  OverscriptBox["U", "^"], ",", 
                  RowBox[{"ord", "-", "3"}]}], "]"}], ".", 
                RowBox[{"d", "[", 
                 RowBox[{"\[Beta]", ",", "U", ",", 
                  RowBox[{"ord", "-", "3"}]}], "]"}]}], ",", 
               RowBox[{"ord", "-", "2"}]}], "]"}], 
             RowBox[{"Tr2ord", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"d", "[", 
                 RowBox[{"\[Alpha]", ",", 
                  OverscriptBox["U", "^"], ",", 
                  RowBox[{"ord", "-", "3"}]}], "]"}], ".", 
                RowBox[{"d", "[", 
                 RowBox[{"\[Beta]", ",", "U", ",", 
                  RowBox[{"ord", "-", "3"}]}], "]"}]}], ",", 
               RowBox[{"ord", "-", "2"}]}], "]"}]}], ",", "ord"}], "]"}]}], 
         "+", 
         RowBox[{
          SubscriptBox["NN", "4"], 
          RowBox[{"ex2ord", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Tr2ord", "[", 
              RowBox[{
               RowBox[{"proj", ".", 
                RowBox[{"d", "[", 
                 RowBox[{"\[Alpha]", ",", 
                  OverscriptBox["U", "^"], ",", 
                  RowBox[{"ord", "-", "3"}]}], "]"}], ".", 
                RowBox[{
                 SubscriptBox["U", 
                  RowBox[{"ord", "-", "4"}]], "[", "var", "]"}]}], ",", 
               RowBox[{"ord", "-", "3"}]}], "]"}], 
             RowBox[{"Tr2ord", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 SubscriptBox[
                  OverscriptBox["U", "^"], 
                  RowBox[{"ord", "-", "4"}]], "[", "var", "]"}], ".", 
                RowBox[{"d", "[", 
                 RowBox[{"\[Alpha]", ",", "U", ",", 
                  RowBox[{"ord", "-", "3"}]}], "]"}], ".", 
                RowBox[{"d", "[", 
                 RowBox[{"\[Beta]", ",", 
                  OverscriptBox["U", "^"], ",", 
                  RowBox[{"ord", "-", "3"}]}], "]"}], ".", 
                RowBox[{"d", "[", 
                 RowBox[{"\[Beta]", ",", "U", ",", 
                  RowBox[{"ord", "-", "3"}]}], "]"}]}], ",", 
               RowBox[{"ord", "-", "1"}]}], "]"}]}], ",", "ord"}], "]"}]}], 
         "+", 
         RowBox[{
          SubscriptBox["NN", "5"], 
          RowBox[{"Tr2ord", "[", 
           RowBox[{
            RowBox[{"proj", ".", 
             RowBox[{"akom", "[", 
              RowBox[{
               RowBox[{"mt", "[", 
                RowBox[{"U", ",", 
                 RowBox[{"ord", "-", "2"}]}], "]"}], ",", 
               RowBox[{
                RowBox[{"d", "[", 
                 RowBox[{"\[Alpha]", ",", 
                  OverscriptBox["U", "^"], ",", 
                  RowBox[{"ord", "-", "1"}]}], "]"}], ".", 
                RowBox[{"d", "[", 
                 RowBox[{"\[Alpha]", ",", "U", ",", 
                  RowBox[{"ord", "-", "1"}]}], "]"}]}]}], "]"}]}], ",", 
            "ord"}], "]"}]}], "+", 
         RowBox[{
          SubscriptBox["NN", "6"], 
          RowBox[{"ex2ord", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Tr2ord", "[", 
              RowBox[{
               RowBox[{"proj", ".", 
                RowBox[{"d", "[", 
                 RowBox[{"\[Alpha]", ",", 
                  OverscriptBox["U", "^"], ",", 
                  RowBox[{"ord", "-", "1"}]}], "]"}], ".", 
                RowBox[{
                 SubscriptBox["U", 
                  RowBox[{"ord", "-", "2"}]], "[", "var", "]"}]}], ",", 
               RowBox[{"ord", "-", "1"}]}], "]"}], 
             RowBox[{"Tr2ord", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 SubscriptBox[
                  OverscriptBox["U", "^"], 
                  RowBox[{"ord", "-", "2"}]], "[", "var", "]"}], ".", 
                RowBox[{"d", "[", 
                 RowBox[{"\[Alpha]", ",", "U", ",", 
                  RowBox[{"ord", "-", "1"}]}], "]"}], ".", 
                RowBox[{"mt", "[", 
                 RowBox[{"U", ",", 
                  RowBox[{"ord", "-", "2"}]}], "]"}]}], ",", 
               RowBox[{"ord", "-", "1"}]}], "]"}]}], ",", "ord"}], "]"}]}], 
         "+", 
         RowBox[{
          SubscriptBox["NN", "7"], 
          RowBox[{"ex2ord", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Tr2ord", "[", 
              RowBox[{
               RowBox[{"proj", ".", 
                RowBox[{"mt", "[", 
                 RowBox[{"U", ",", 
                  RowBox[{"ord", "-", "2"}]}], "]"}]}], ",", 
               RowBox[{"ord", "-", "2"}]}], "]"}], 
             RowBox[{"Tr2ord", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"d", "[", 
                 RowBox[{"\[Alpha]", ",", 
                  OverscriptBox["U", "^"], ",", 
                  RowBox[{"ord", "-", "1"}]}], "]"}], ".", 
                RowBox[{"d", "[", 
                 RowBox[{"\[Alpha]", ",", "U", ",", 
                  RowBox[{"ord", "-", "1"}]}], "]"}]}], ",", "ord"}], "]"}]}],
             ",", "ord"}], "]"}]}], "+", 
         RowBox[{
          SubscriptBox["NN", "8"], 
          RowBox[{"ex2ord", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Tr2ord", "[", 
              RowBox[{
               RowBox[{"proj", ".", 
                RowBox[{"d", "[", 
                 RowBox[{"\[Alpha]", ",", 
                  OverscriptBox["U", "^"], ",", 
                  RowBox[{"ord", "-", "1"}]}], "]"}], ".", 
                RowBox[{"d", "[", 
                 RowBox[{"\[Alpha]", ",", "U", ",", 
                  RowBox[{"ord", "-", "1"}]}], "]"}]}], ",", "ord"}], "]"}], 
             RowBox[{"Tr2ord", "[", 
              RowBox[{
               RowBox[{"mt", "[", 
                RowBox[{"U", ",", 
                 RowBox[{"ord", "-", "2"}]}], "]"}], ",", 
               RowBox[{"ord", "-", "2"}]}], "]"}]}], ",", "ord"}], "]"}]}], 
         "+", 
         RowBox[{
          SubscriptBox["NN", "9"], 
          RowBox[{"Tr2ord", "[", 
           RowBox[{
            RowBox[{"proj", ".", 
             RowBox[{"kom", "[", 
              RowBox[{
               RowBox[{"mtmin", "[", 
                RowBox[{"U", ",", 
                 RowBox[{"ord", "-", "2"}]}], "]"}], ",", 
               RowBox[{
                RowBox[{"d", "[", 
                 RowBox[{"\[Alpha]", ",", 
                  OverscriptBox["U", "^"], ",", 
                  RowBox[{"ord", "-", "1"}]}], "]"}], ".", 
                RowBox[{"d", "[", 
                 RowBox[{"\[Alpha]", ",", "U", ",", 
                  RowBox[{"ord", "-", "1"}]}], "]"}]}]}], "]"}]}], ",", 
            "ord"}], "]"}]}], "+", 
         RowBox[{
          SubscriptBox["NN", "10"], 
          RowBox[{"Tr2ord", "[", 
           RowBox[{
            RowBox[{"proj", ".", 
             RowBox[{"mt", "[", 
              RowBox[{"U", ",", "ord"}], "]"}], ".", 
             RowBox[{"mt", "[", 
              RowBox[{"U", ",", "ord"}], "]"}]}], ",", "ord"}], "]"}]}], "+", 
         RowBox[{
          SubscriptBox["NN", "11"], 
          RowBox[{"ex2ord", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Tr2ord", "[", 
              RowBox[{
               RowBox[{"proj", ".", 
                RowBox[{"mt", "[", 
                 RowBox[{"U", ",", "ord"}], "]"}]}], ",", "ord"}], "]"}], 
             RowBox[{"Tr2ord", "[", 
              RowBox[{
               RowBox[{"mt", "[", 
                RowBox[{"U", ",", "ord"}], "]"}], ",", "ord"}], "]"}]}], ",", 
            "ord"}], "]"}]}], "+", 
         RowBox[{
          SubscriptBox["NN", "12"], 
          RowBox[{"Tr2ord", "[", 
           RowBox[{
            RowBox[{"proj", ".", 
             RowBox[{"mtmin", "[", 
              RowBox[{"U", ",", "ord"}], "]"}], ".", 
             RowBox[{"mtmin", "[", 
              RowBox[{"U", ",", "ord"}], "]"}]}], ",", "ord"}], "]"}]}], "+", 
         RowBox[{
          SubscriptBox["NN", "13"], 
          RowBox[{"ex2ord", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Tr2ord", "[", 
              RowBox[{
               RowBox[{"proj", ".", 
                RowBox[{"mtmin", "[", 
                 RowBox[{"U", ",", "ord"}], "]"}]}], ",", "ord"}], "]"}], 
             RowBox[{"Tr2ord", "[", 
              RowBox[{
               RowBox[{"mtmin", "[", 
                RowBox[{"U", ",", "ord"}], "]"}], ",", "ord"}], "]"}]}], ",", 
            "ord"}], "]"}]}], "+", 
         RowBox[{
          SubscriptBox["NN", "14"], " ", "\[ImaginaryI]", " ", 
          RowBox[{"Tr2ord", "[", 
           RowBox[{
            RowBox[{"proj", ".", 
             RowBox[{"akom", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"FL", "[", 
                 RowBox[{"var", ",", "\[Alpha]", ",", "\[Beta]"}], "]"}], "+", 
                RowBox[{
                 RowBox[{
                  SubscriptBox[
                   OverscriptBox["U", "^"], 
                   RowBox[{"ord", "-", "3"}]], "[", "var", "]"}], ".", 
                 RowBox[{"FR", "[", 
                  RowBox[{"var", ",", "\[Alpha]", ",", "\[Beta]"}], "]"}], 
                 ".", 
                 RowBox[{
                  SubscriptBox["U", 
                   RowBox[{"ord", "-", "3"}]], "[", "var", "]"}]}]}], ",", 
               RowBox[{
                RowBox[{"d", "[", 
                 RowBox[{"\[Alpha]", ",", 
                  OverscriptBox["U", "^"], ",", 
                  RowBox[{"ord", "-", "2"}]}], "]"}], ".", 
                RowBox[{"d", "[", 
                 RowBox[{"\[Beta]", ",", "U", ",", 
                  RowBox[{"ord", "-", "2"}]}], "]"}]}]}], "]"}]}], ",", 
            "ord"}], "]"}]}], "+", 
         RowBox[{
          SubscriptBox["NN", "15"], " ", "\[ImaginaryI]", " ", 
          RowBox[{"Tr2ord", "[", 
           RowBox[{
            RowBox[{"proj", ".", 
             RowBox[{"d", "[", 
              RowBox[{"\[Alpha]", ",", 
               OverscriptBox["U", "^"], ",", 
               RowBox[{"ord", "-", "2"}]}], "]"}], ".", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{
                 SubscriptBox["U", 
                  RowBox[{"ord", "-", "3"}]], "[", "var", "]"}], ".", 
                RowBox[{"FL", "[", 
                 RowBox[{"var", ",", "\[Alpha]", ",", "\[Beta]"}], "]"}], ".", 
                RowBox[{
                 SubscriptBox[
                  OverscriptBox["U", "^"], 
                  RowBox[{"ord", "-", "3"}]], "[", "var", "]"}]}], "+", 
               RowBox[{"FR", "[", 
                RowBox[{"var", ",", "\[Alpha]", ",", "\[Beta]"}], "]"}]}], 
              ")"}], ".", 
             RowBox[{"d", "[", 
              RowBox[{"\[Beta]", ",", "U", ",", 
               RowBox[{"ord", "-", "2"}]}], "]"}]}], ",", "ord"}], "]"}]}], 
         "+", 
         RowBox[{
          SubscriptBox["NN", "16"], " ", "\[ImaginaryI]", " ", 
          RowBox[{"Tr2ord", "[", 
           RowBox[{
            RowBox[{"proj", ".", 
             RowBox[{"akom", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"FL", "[", 
                 RowBox[{"var", ",", "\[Alpha]", ",", "\[Beta]"}], "]"}], "-", 
                RowBox[{
                 RowBox[{
                  SubscriptBox[
                   OverscriptBox["U", "^"], 
                   RowBox[{"ord", "-", "3"}]], "[", "var", "]"}], ".", 
                 RowBox[{"FR", "[", 
                  RowBox[{"var", ",", "\[Alpha]", ",", "\[Beta]"}], "]"}], 
                 ".", 
                 RowBox[{
                  SubscriptBox["U", 
                   RowBox[{"ord", "-", "3"}]], "[", "var", "]"}]}]}], ",", 
               RowBox[{
                RowBox[{"d", "[", 
                 RowBox[{"\[Alpha]", ",", 
                  OverscriptBox["U", "^"], ",", 
                  RowBox[{"ord", "-", "2"}]}], "]"}], ".", 
                RowBox[{"d", "[", 
                 RowBox[{"\[Beta]", ",", "U", ",", 
                  RowBox[{"ord", "-", "2"}]}], "]"}]}]}], "]"}]}], ",", 
            "ord"}], "]"}]}], "+", 
         RowBox[{
          SubscriptBox["NN", "17"], " ", "\[ImaginaryI]", " ", 
          RowBox[{"Tr2ord", "[", 
           RowBox[{
            RowBox[{"proj", ".", 
             RowBox[{"d", "[", 
              RowBox[{"\[Alpha]", ",", 
               OverscriptBox["U", "^"], ",", 
               RowBox[{"ord", "-", "2"}]}], "]"}], ".", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{
                 SubscriptBox["U", 
                  RowBox[{"ord", "-", "3"}]], "[", "var", "]"}], ".", 
                RowBox[{"FL", "[", 
                 RowBox[{"var", ",", "\[Alpha]", ",", "\[Beta]"}], "]"}], ".", 
                RowBox[{
                 SubscriptBox[
                  OverscriptBox["U", "^"], 
                  RowBox[{"ord", "-", "3"}]], "[", "var", "]"}]}], "-", 
               RowBox[{"FR", "[", 
                RowBox[{"var", ",", "\[Alpha]", ",", "\[Beta]"}], "]"}]}], 
              ")"}], ".", 
             RowBox[{"d", "[", 
              RowBox[{"\[Beta]", ",", "U", ",", 
               RowBox[{"ord", "-", "2"}]}], "]"}]}], ",", "ord"}], "]"}]}], 
         "+", 
         RowBox[{"2", 
          SubscriptBox["NN", "18"], 
          RowBox[{"Tr2ord", "[", 
           RowBox[{
            RowBox[{"proj", ".", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"FL", "[", 
                 RowBox[{"var", ",", "\[Alpha]", ",", "\[Beta]"}], "]"}], ".", 
                RowBox[{
                 SubscriptBox[
                  OverscriptBox["U", "^"], 
                  RowBox[{"ord", "-", "2"}]], "[", "var", "]"}], ".", 
                RowBox[{"FR", "[", 
                 RowBox[{"var", ",", "\[Alpha]", ",", "\[Beta]"}], "]"}], ".", 
                RowBox[{
                 SubscriptBox["U", 
                  RowBox[{"ord", "-", "2"}]], "[", "var", "]"}]}], "+", 
               RowBox[{
                RowBox[{
                 SubscriptBox[
                  OverscriptBox["U", "^"], 
                  RowBox[{"ord", "-", "2"}]], "[", "var", "]"}], ".", 
                RowBox[{"FR", "[", 
                 RowBox[{"var", ",", "\[Alpha]", ",", "\[Beta]"}], "]"}], ".", 
                RowBox[{
                 SubscriptBox["U", 
                  RowBox[{"ord", "-", "2"}]], "[", "var", "]"}], ".", 
                RowBox[{"FL", "[", 
                 RowBox[{"var", ",", "\[Alpha]", ",", "\[Beta]"}], "]"}]}]}], 
              ")"}]}], ",", "ord"}], "]"}]}], "+", 
         RowBox[{
          SubscriptBox["NN", "28"], " ", "\[ImaginaryI]", " ", 
          RowBox[{"\[Epsilon]", "^", 
           RowBox[{"(", "\[Xi]\[Rho]\[Sigma]\[Tau]", ")"}]}], 
          RowBox[{"ex2ord", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Tr2ord", "[", 
              RowBox[{
               RowBox[{"proj", ".", 
                RowBox[{"d", "[", 
                 RowBox[{"\[Xi]", ",", 
                  OverscriptBox["U", "^"], ",", 
                  RowBox[{"ord", "-", "3"}]}], "]"}], ".", 
                RowBox[{
                 SubscriptBox["U", 
                  RowBox[{"ord", "-", "4"}]], "[", "var", "]"}]}], ",", 
               RowBox[{"ord", "-", "3"}]}], "]"}], 
             RowBox[{"Tr2ord", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 SubscriptBox[
                  OverscriptBox["U", "^"], 
                  RowBox[{"ord", "-", "4"}]], "[", "var", "]"}], ".", 
                RowBox[{"d", "[", 
                 RowBox[{"\[Rho]", ",", "U", ",", 
                  RowBox[{"ord", "-", "3"}]}], "]"}], ".", 
                RowBox[{"d", "[", 
                 RowBox[{"\[Sigma]", ",", 
                  OverscriptBox["U", "^"], ",", 
                  RowBox[{"ord", "-", "3"}]}], "]"}], ".", 
                RowBox[{"d", "[", 
                 RowBox[{"\[Tau]", ",", "U", ",", 
                  RowBox[{"ord", "-", "3"}]}], "]"}]}], ",", 
               RowBox[{"ord", "-", "1"}]}], "]"}]}], ",", "ord"}], "]"}]}], 
         "+", 
         RowBox[{"2", 
          SubscriptBox["NN", "29"], 
          RowBox[{"\[Epsilon]", "^", 
           RowBox[{"(", "\[Xi]\[Rho]\[Sigma]\[Tau]", ")"}]}], 
          RowBox[{"Tr2ord", "[", 
           RowBox[{
            RowBox[{"proj", ".", 
             RowBox[{"kom", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 SubscriptBox[
                  OverscriptBox["U", "^"], 
                  RowBox[{"ord", "-", "3"}]], "[", "var", "]"}], ".", 
                RowBox[{"FR", "[", 
                 RowBox[{"var", ",", "\[Sigma]", ",", "\[Tau]"}], "]"}], ".", 
                RowBox[{
                 SubscriptBox["U", 
                  RowBox[{"ord", "-", "3"}]], "[", "var", "]"}]}], ",", 
               RowBox[{
                RowBox[{"d", "[", 
                 RowBox[{"\[Xi]", ",", 
                  OverscriptBox["U", "^"], ",", 
                  RowBox[{"ord", "-", "2"}]}], "]"}], ".", 
                RowBox[{"d", "[", 
                 RowBox[{"\[Rho]", ",", "U", ",", 
                  RowBox[{"ord", "-", "2"}]}], "]"}]}]}], "]"}]}], ",", 
            "ord"}], "]"}]}], "+", 
         RowBox[{
          SubscriptBox["NN", "30"], 
          RowBox[{"\[Epsilon]", "^", 
           RowBox[{"(", "\[Xi]\[Rho]\[Sigma]\[Tau]", ")"}]}], 
          RowBox[{"ex2ord", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Tr2ord", "[", 
              RowBox[{
               RowBox[{"proj", ".", 
                RowBox[{
                 SubscriptBox[
                  OverscriptBox["U", "^"], 
                  RowBox[{"ord", "-", "3"}]], "[", "var", "]"}], ".", 
                RowBox[{"d", "[", 
                 RowBox[{"\[Xi]", ",", "U", ",", 
                  RowBox[{"ord", "-", "2"}]}], "]"}]}], ",", 
               RowBox[{"ord", "-", "2"}]}], "]"}], 
             RowBox[{"Tr2ord", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"FL", "[", 
                   RowBox[{"var", ",", "\[Sigma]", ",", "\[Tau]"}], "]"}], 
                  "+", 
                  RowBox[{
                   RowBox[{
                    SubscriptBox[
                    OverscriptBox["U", "^"], 
                    RowBox[{"ord", "-", "3"}]], "[", "var", "]"}], ".", 
                   RowBox[{"FR", "[", 
                    RowBox[{"var", ",", "\[Sigma]", ",", "\[Tau]"}], "]"}], 
                   ".", 
                   RowBox[{
                    SubscriptBox["U", 
                    RowBox[{"ord", "-", "3"}]], "[", "var", "]"}]}]}], ")"}], 
                ".", 
                RowBox[{"d", "[", 
                 RowBox[{"\[Rho]", ",", 
                  OverscriptBox["U", "^"], ",", 
                  RowBox[{"ord", "-", "2"}]}], "]"}], ".", 
                RowBox[{
                 SubscriptBox["U", 
                  RowBox[{"ord", "-", "3"}]], "[", "var", "]"}]}], ",", 
               RowBox[{"ord", "-", "1"}]}], "]"}]}], ",", "ord"}], "]"}]}], 
         "+", 
         RowBox[{
          SubscriptBox["NN", "31"], 
          RowBox[{"\[Epsilon]", "^", 
           RowBox[{"(", "\[Xi]\[Rho]\[Sigma]\[Tau]", ")"}]}], 
          RowBox[{"ex2ord", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Tr2ord", "[", 
              RowBox[{
               RowBox[{"proj", ".", 
                RowBox[{
                 SubscriptBox[
                  OverscriptBox["U", "^"], 
                  RowBox[{"ord", "-", "3"}]], "[", "var", "]"}], ".", 
                RowBox[{"d", "[", 
                 RowBox[{"\[Xi]", ",", "U", ",", 
                  RowBox[{"ord", "-", "2"}]}], "]"}]}], ",", 
               RowBox[{"ord", "-", "2"}]}], "]"}], 
             RowBox[{"Tr2ord", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"FL", "[", 
                   RowBox[{"var", ",", "\[Sigma]", ",", "\[Tau]"}], "]"}], 
                  "-", 
                  RowBox[{
                   RowBox[{
                    SubscriptBox[
                    OverscriptBox["U", "^"], 
                    RowBox[{"ord", "-", "3"}]], "[", "var", "]"}], ".", 
                   RowBox[{"FR", "[", 
                    RowBox[{"var", ",", "\[Sigma]", ",", "\[Tau]"}], "]"}], 
                   ".", 
                   RowBox[{
                    SubscriptBox["U", 
                    RowBox[{"ord", "-", "3"}]], "[", "var", "]"}]}]}], ")"}], 
                ".", 
                RowBox[{"d", "[", 
                 RowBox[{"\[Rho]", ",", 
                  OverscriptBox["U", "^"], ",", 
                  RowBox[{"ord", "-", "2"}]}], "]"}], ".", 
                RowBox[{
                 SubscriptBox["U", 
                  RowBox[{"ord", "-", "3"}]], "[", "var", "]"}]}], ",", 
               RowBox[{"ord", "-", "1"}]}], "]"}]}], ",", "ord"}], "]"}]}]}], 
        ",", 
        RowBox[{"{", 
         RowBox[{"var", "\[Rule]", "pointvar"}], "}"}]}], "]"}]}]}], ";", 
    RowBox[{"lgge", "=", 
     RowBox[{"lgtemp", "-", 
      RowBox[{"ex2ord", "[", 
       RowBox[{"lgtemp", ",", 
        RowBox[{"fromord", "-", "1"}]}], "]"}]}]}], ";", 
    RowBox[{"Return", "[", "lgge", "]"}]}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"sublagwp427", "[", 
   RowBox[{
   "pointvar_", ",", "ord_", ",", "fromord_", ",", "u_", ",", "U_", ",", "i_",
     ",", "j_", ",", "k_", ",", "l_"}], "]"}], ":=", 
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{"lgtemp", "=", 
     RowBox[{"ReplaceAll", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"ex2ord", "[", 
         RowBox[{
          RowBox[{
           SubscriptBox["RR", "1"], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"L", "[", 
               RowBox[{"U", ",", "\[Alpha]", ",", 
                RowBox[{"ord", "-", "3"}]}], "]"}], ".", 
              RowBox[{"L", "[", 
               RowBox[{"U", ",", "\[Alpha]", ",", 
                RowBox[{"ord", "-", "3"}]}], "]"}]}], ")"}], 
            "\[LeftDoubleBracket]", 
            RowBox[{"i", ",", "j"}], "\[RightDoubleBracket]"}], " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"L", "[", 
               RowBox[{"U", ",", "\[Beta]", ",", 
                RowBox[{"ord", "-", "3"}]}], "]"}], ".", 
              RowBox[{"L", "[", 
               RowBox[{"U", ",", "\[Beta]", ",", 
                RowBox[{"ord", "-", "3"}]}], "]"}]}], ")"}], 
            "\[LeftDoubleBracket]", 
            RowBox[{"k", ",", "l"}], "\[RightDoubleBracket]"}]}], ",", 
          "ord"}], "]"}], " ", "+", 
        RowBox[{"ex2ord", "[", 
         RowBox[{
          RowBox[{
           SubscriptBox["RR", "2"], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"L", "[", 
               RowBox[{"U", ",", "\[Alpha]", ",", 
                RowBox[{"ord", "-", "3"}]}], "]"}], ".", 
              RowBox[{"L", "[", 
               RowBox[{"U", ",", "\[Beta]", ",", 
                RowBox[{"ord", "-", "3"}]}], "]"}]}], ")"}], 
            "\[LeftDoubleBracket]", 
            RowBox[{"i", ",", "j"}], "\[RightDoubleBracket]"}], " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"L", "[", 
               RowBox[{"U", ",", "\[Alpha]", ",", 
                RowBox[{"ord", "-", "3"}]}], "]"}], ".", 
              RowBox[{"L", "[", 
               RowBox[{"U", ",", "\[Beta]", ",", 
                RowBox[{"ord", "-", "3"}]}], "]"}]}], ")"}], 
            "\[LeftDoubleBracket]", 
            RowBox[{"k", ",", "l"}], "\[RightDoubleBracket]"}]}], ",", 
          "ord"}], "]"}], " ", "+", 
        RowBox[{"ex2ord", "[", 
         RowBox[{
          RowBox[{
           SubscriptBox["RR", "3"], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"L", "[", 
               RowBox[{"U", ",", "\[Alpha]", ",", 
                RowBox[{"ord", "-", "3"}]}], "]"}], ".", 
              RowBox[{"L", "[", 
               RowBox[{"U", ",", "\[Beta]", ",", 
                RowBox[{"ord", "-", "3"}]}], "]"}]}], ")"}], 
            "\[LeftDoubleBracket]", 
            RowBox[{"i", ",", "j"}], "\[RightDoubleBracket]"}], " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"L", "[", 
               RowBox[{"U", ",", "\[Beta]", ",", 
                RowBox[{"ord", "-", "3"}]}], "]"}], ".", 
              RowBox[{"L", "[", 
               RowBox[{"U", ",", "\[Alpha]", ",", 
                RowBox[{"ord", "-", "3"}]}], "]"}]}], ")"}], 
            "\[LeftDoubleBracket]", 
            RowBox[{"k", ",", "l"}], "\[RightDoubleBracket]"}]}], ",", 
          "ord"}], "]"}], " ", "+", 
        RowBox[{"ex2ord", "[", 
         RowBox[{
          RowBox[{
           SubscriptBox["RR", "4"], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"L", "[", 
               RowBox[{"U", ",", "\[Beta]", ",", 
                RowBox[{"ord", "-", "3"}]}], "]"}], ".", 
              RowBox[{"L", "[", 
               RowBox[{"U", ",", "\[Alpha]", ",", 
                RowBox[{"ord", "-", "3"}]}], "]"}], ".", 
              RowBox[{"L", "[", 
               RowBox[{"U", ",", "\[Beta]", ",", 
                RowBox[{"ord", "-", "3"}]}], "]"}]}], ")"}], 
            "\[LeftDoubleBracket]", 
            RowBox[{"k", ",", "l"}], "\[RightDoubleBracket]"}], " ", 
           RowBox[{
            RowBox[{"L", "[", 
             RowBox[{"U", ",", "\[Alpha]", ",", 
              RowBox[{"ord", "-", "3"}]}], "]"}], "\[LeftDoubleBracket]", 
            RowBox[{"i", ",", "j"}], "\[RightDoubleBracket]"}]}], " ", ",", 
          "ord"}], "]"}], "+", 
        RowBox[{"ex2ord", "[", 
         RowBox[{
          RowBox[{
           SubscriptBox["RR", "5"], 
           RowBox[{
            RowBox[{"L", "[", 
             RowBox[{"U", ",", "\[Alpha]", ",", 
              RowBox[{"ord", "-", "3"}]}], "]"}], "\[LeftDoubleBracket]", 
            RowBox[{"i", ",", "j"}], "\[RightDoubleBracket]"}], " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"akom", "[", 
              RowBox[{
               RowBox[{"L", "[", 
                RowBox[{"U", ",", "\[Alpha]", ",", 
                 RowBox[{"ord", "-", "3"}]}], "]"}], ",", 
               RowBox[{
                RowBox[{"L", "[", 
                 RowBox[{"U", ",", "\[Beta]", ",", 
                  RowBox[{"ord", "-", "3"}]}], "]"}], ".", 
                RowBox[{"L", "[", 
                 RowBox[{"U", ",", "\[Beta]", ",", 
                  RowBox[{"ord", "-", "3"}]}], "]"}]}]}], "]"}], ")"}], 
            "\[LeftDoubleBracket]", 
            RowBox[{"k", ",", "l"}], "\[RightDoubleBracket]"}]}], ",", 
          "ord"}], "]"}], " ", "+", 
        RowBox[{"ex2ord", "[", 
         RowBox[{
          RowBox[{
           SubscriptBox["RR", "6"], 
           RowBox[{"Tr", "[", 
            RowBox[{
             RowBox[{"L", "[", 
              RowBox[{"U", ",", "\[Alpha]", ",", 
               RowBox[{"ord", "-", "3"}]}], "]"}], ".", 
             RowBox[{"L", "[", 
              RowBox[{"U", ",", "\[Alpha]", ",", 
               RowBox[{"ord", "-", "3"}]}], "]"}]}], "]"}], "*", 
           RowBox[{
            RowBox[{"L", "[", 
             RowBox[{"U", ",", "\[Beta]", ",", 
              RowBox[{"ord", "-", "3"}]}], "]"}], "\[LeftDoubleBracket]", 
            RowBox[{"i", ",", "j"}], "\[RightDoubleBracket]"}], " ", 
           RowBox[{
            RowBox[{"L", "[", 
             RowBox[{"U", ",", "\[Beta]", ",", 
              RowBox[{"ord", "-", "3"}]}], "]"}], "\[LeftDoubleBracket]", 
            RowBox[{"k", ",", "l"}], "\[RightDoubleBracket]"}]}], ",", 
          "ord"}], "]"}], " ", "+", 
        RowBox[{"ex2ord", "[", 
         RowBox[{
          RowBox[{
           SubscriptBox["RR", "7"], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"L", "[", 
               RowBox[{"U", ",", "\[Alpha]", ",", 
                RowBox[{"ord", "-", "1"}]}], "]"}], ".", 
              RowBox[{"L", "[", 
               RowBox[{"U", ",", "\[Alpha]", ",", 
                RowBox[{"ord", "-", "1"}]}], "]"}]}], ")"}], 
            "\[LeftDoubleBracket]", 
            RowBox[{"k", ",", "l"}], "\[RightDoubleBracket]"}], " ", 
           RowBox[{
            RowBox[{"mt", "[", 
             RowBox[{"U", ",", "ord"}], "]"}], "\[LeftDoubleBracket]", 
            RowBox[{"i", ",", "j"}], "\[RightDoubleBracket]"}]}], " ", ",", 
          "ord"}], "]"}], "+", 
        RowBox[{"ex2ord", "[", 
         RowBox[{
          RowBox[{
           SubscriptBox["RR", "8"], 
           RowBox[{
            RowBox[{"L", "[", 
             RowBox[{"U", ",", "\[Alpha]", ",", 
              RowBox[{"ord", "-", "1"}]}], "]"}], "\[LeftDoubleBracket]", 
            RowBox[{"k", ",", "l"}], "\[RightDoubleBracket]"}], " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"akom", "[", 
              RowBox[{
               RowBox[{"mt", "[", 
                RowBox[{"U", ",", "ord"}], "]"}], ",", 
               RowBox[{"L", "[", 
                RowBox[{"U", ",", "\[Alpha]", ",", 
                 RowBox[{"ord", "-", "1"}]}], "]"}]}], "]"}], ")"}], 
            "\[LeftDoubleBracket]", 
            RowBox[{"i", ",", "j"}], "\[RightDoubleBracket]"}]}], " ", ",", 
          "ord"}], "]"}], "-", 
        RowBox[{"ex2ord", "[", 
         RowBox[{
          RowBox[{"\[ImaginaryI]", " ", 
           SubscriptBox["RR", "9"], 
           RowBox[{
            RowBox[{"L", "[", 
             RowBox[{"U", ",", "\[Alpha]", ",", 
              RowBox[{"ord", "-", "1"}]}], "]"}], "\[LeftDoubleBracket]", 
            RowBox[{"k", ",", "l"}], "\[RightDoubleBracket]"}], " ", 
           "\[ImaginaryI]", " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"kom", "[", 
              RowBox[{
               RowBox[{"mtmin", "[", 
                RowBox[{"U", ",", "ord"}], "]"}], ",", 
               RowBox[{"L", "[", 
                RowBox[{"U", ",", "\[Alpha]", ",", 
                 RowBox[{"ord", "-", "1"}]}], "]"}]}], "]"}], ")"}], 
            "\[LeftDoubleBracket]", 
            RowBox[{"i", ",", "j"}], "\[RightDoubleBracket]"}]}], " ", ",", 
          "ord"}], "]"}], "+", 
        RowBox[{"ex2ord", "[", 
         RowBox[{
          RowBox[{
           SubscriptBox["RR", "10"], 
           RowBox[{"Tr", "[", 
            RowBox[{"mt", "[", 
             RowBox[{"U", ",", "ord"}], "]"}], "]"}], "*", 
           RowBox[{
            RowBox[{"L", "[", 
             RowBox[{"U", ",", "\[Alpha]", ",", 
              RowBox[{"ord", "-", "1"}]}], "]"}], "\[LeftDoubleBracket]", 
            RowBox[{"i", ",", "j"}], "\[RightDoubleBracket]"}], " ", 
           RowBox[{
            RowBox[{"L", "[", 
             RowBox[{"U", ",", "\[Alpha]", ",", 
              RowBox[{"ord", "-", "1"}]}], "]"}], "\[LeftDoubleBracket]", 
            RowBox[{"k", ",", "l"}], "\[RightDoubleBracket]"}]}], " ", ",", 
          "ord"}], "]"}], "+", 
        RowBox[{"ex2ord", "[", 
         RowBox[{
          RowBox[{
           SubscriptBox["RR", "11"], 
           RowBox[{
            RowBox[{"mt", "[", 
             RowBox[{"U", ",", "ord"}], "]"}], "\[LeftDoubleBracket]", 
            RowBox[{"i", ",", "j"}], "\[RightDoubleBracket]"}], " ", 
           RowBox[{
            RowBox[{"mt", "[", 
             RowBox[{"U", ",", "ord"}], "]"}], "\[LeftDoubleBracket]", 
            RowBox[{"k", ",", "l"}], "\[RightDoubleBracket]"}]}], " ", ",", 
          "ord"}], "]"}], "+", 
        RowBox[{"ex2ord", "[", 
         RowBox[{
          RowBox[{
           SubscriptBox["RR", "12"], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"\[ImaginaryI]", " ", 
              RowBox[{"mtmin", "[", 
               RowBox[{"U", ",", "ord"}], "]"}]}], ")"}], 
            "\[LeftDoubleBracket]", 
            RowBox[{"i", ",", "j"}], "\[RightDoubleBracket]"}], " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"\[ImaginaryI]", " ", 
              RowBox[{"mtmin", "[", 
               RowBox[{"U", ",", "ord"}], "]"}]}], ")"}], 
            "\[LeftDoubleBracket]", 
            RowBox[{"k", ",", "l"}], "\[RightDoubleBracket]"}]}], " ", ",", 
          "ord"}], "]"}], "+", 
        RowBox[{"ex2ord", "[", 
         RowBox[{
          RowBox[{"\[ImaginaryI]", " ", 
           SubscriptBox["RR", "13"], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{
                SubscriptBox[
                 OverscriptBox["U", "^"], 
                 RowBox[{"ord", "-", "3"}]], "[", "var", "]"}], ".", 
               RowBox[{"FR", "[", 
                RowBox[{"var", ",", "\[Alpha]", ",", "\[Beta]"}], "]"}], ".", 
               RowBox[{
                SubscriptBox["U", 
                 RowBox[{"ord", "-", "3"}]], "[", "var", "]"}]}], "+", 
              RowBox[{"FL", "[", 
               RowBox[{"var", ",", "\[Alpha]", ",", "\[Beta]"}], "]"}]}], 
             ")"}], "\[LeftDoubleBracket]", 
            RowBox[{"i", ",", "j"}], "\[RightDoubleBracket]"}], " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"L", "[", 
               RowBox[{"U", ",", "\[Alpha]", ",", 
                RowBox[{"ord", "-", "2"}]}], "]"}], ".", 
              RowBox[{"L", "[", 
               RowBox[{"U", ",", "\[Beta]", ",", 
                RowBox[{"ord", "-", "2"}]}], "]"}]}], ")"}], 
            "\[LeftDoubleBracket]", 
            RowBox[{"k", ",", "l"}], "\[RightDoubleBracket]"}]}], " ", ",", 
          "ord"}], "]"}], "+", 
        RowBox[{"ex2ord", "[", 
         RowBox[{
          RowBox[{"\[ImaginaryI]", " ", 
           SubscriptBox["RR", "14"], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"L", "[", 
               RowBox[{"U", ",", "\[Alpha]", ",", 
                RowBox[{"ord", "-", "2"}]}], "]"}], ".", 
              RowBox[{"L", "[", 
               RowBox[{"U", ",", "\[Beta]", ",", 
                RowBox[{"ord", "-", "2"}]}], "]"}]}], ")"}], 
            "\[LeftDoubleBracket]", 
            RowBox[{"k", ",", "l"}], "\[RightDoubleBracket]"}], " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{
                SubscriptBox[
                 OverscriptBox["U", "^"], 
                 RowBox[{"ord", "-", "3"}]], "[", "var", "]"}], ".", 
               RowBox[{"FR", "[", 
                RowBox[{"var", ",", "\[Alpha]", ",", "\[Beta]"}], "]"}], ".", 
               RowBox[{
                SubscriptBox["U", 
                 RowBox[{"ord", "-", "3"}]], "[", "var", "]"}]}], "-", 
              RowBox[{"FL", "[", 
               RowBox[{"var", ",", "\[Alpha]", ",", "\[Beta]"}], "]"}]}], 
             ")"}], "\[LeftDoubleBracket]", 
            RowBox[{"i", ",", "j"}], "\[RightDoubleBracket]"}]}], " ", ",", 
          "ord"}], "]"}], "+", 
        RowBox[{"ex2ord", "[", 
         RowBox[{
          RowBox[{"\[ImaginaryI]", " ", 
           SubscriptBox["RR", "15"], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"kom", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{
                  SubscriptBox[
                   OverscriptBox["U", "^"], 
                   RowBox[{"ord", "-", "3"}]], "[", "var", "]"}], ".", 
                 RowBox[{"FR", "[", 
                  RowBox[{"var", ",", "\[Alpha]", ",", "\[Beta]"}], "]"}], 
                 ".", 
                 RowBox[{
                  SubscriptBox["U", 
                   RowBox[{"ord", "-", "3"}]], "[", "var", "]"}]}], "+", 
                RowBox[{"FL", "[", 
                 RowBox[{"var", ",", "\[Alpha]", ",", "\[Beta]"}], "]"}]}], 
               ",", 
               RowBox[{"L", "[", 
                RowBox[{"U", ",", "\[Alpha]", ",", 
                 RowBox[{"ord", "-", "2"}]}], "]"}]}], "]"}], ")"}], 
            "\[LeftDoubleBracket]", 
            RowBox[{"i", ",", "j"}], "\[RightDoubleBracket]"}], " ", 
           RowBox[{
            RowBox[{"L", "[", 
             RowBox[{"U", ",", "\[Beta]", ",", 
              RowBox[{"ord", "-", "2"}]}], "]"}], "\[LeftDoubleBracket]", 
            RowBox[{"k", ",", "l"}], "\[RightDoubleBracket]"}]}], ",", 
          "ord"}], "]"}], " ", "+", 
        RowBox[{"ex2ord", "[", 
         RowBox[{
          RowBox[{"\[ImaginaryI]", " ", 
           SubscriptBox["RR", "16"], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"kom", "[", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{
                   SubscriptBox[
                    OverscriptBox["U", "^"], 
                    RowBox[{"ord", "-", "3"}]], "[", "var", "]"}], ".", 
                  RowBox[{"FR", "[", 
                   RowBox[{"var", ",", "\[Alpha]", ",", "\[Beta]"}], "]"}], 
                  ".", 
                  RowBox[{
                   SubscriptBox["U", 
                    RowBox[{"ord", "-", "3"}]], "[", "var", "]"}]}], "-", 
                 RowBox[{"FL", "[", 
                  RowBox[{"var", ",", "\[Alpha]", ",", "\[Beta]"}], "]"}]}], 
                ")"}], ",", 
               RowBox[{"L", "[", 
                RowBox[{"U", ",", "\[Alpha]", ",", 
                 RowBox[{"ord", "-", "2"}]}], "]"}]}], "]"}], ")"}], 
            "\[LeftDoubleBracket]", 
            RowBox[{"i", ",", "j"}], "\[RightDoubleBracket]"}], " ", 
           RowBox[{
            RowBox[{"L", "[", 
             RowBox[{"U", ",", "\[Beta]", ",", 
              RowBox[{"ord", "-", "2"}]}], "]"}], "\[LeftDoubleBracket]", 
            RowBox[{"k", ",", "l"}], "\[RightDoubleBracket]"}]}], " ", ",", 
          "ord"}], "]"}], "+", 
        RowBox[{"ex2ord", "[", 
         RowBox[{
          RowBox[{
           SubscriptBox["RR", "17"], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{
                SubscriptBox[
                 OverscriptBox["U", "^"], 
                 RowBox[{"ord", "-", "2"}]], "[", "var", "]"}], ".", 
               RowBox[{"FR", "[", 
                RowBox[{"var", ",", "\[Alpha]", ",", "\[Beta]"}], "]"}], ".", 
               RowBox[{
                SubscriptBox["U", 
                 RowBox[{"ord", "-", "2"}]], "[", "var", "]"}]}], "+", 
              RowBox[{"FL", "[", 
               RowBox[{"var", ",", "\[Alpha]", ",", "\[Beta]"}], "]"}]}], 
             ")"}], "\[LeftDoubleBracket]", 
            RowBox[{"i", ",", "j"}], "\[RightDoubleBracket]"}], " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{
                SubscriptBox[
                 OverscriptBox["U", "^"], 
                 RowBox[{"ord", "-", "2"}]], "[", "var", "]"}], ".", 
               RowBox[{"FR", "[", 
                RowBox[{"var", ",", "\[Alpha]", ",", "\[Beta]"}], "]"}], ".", 
               RowBox[{
                SubscriptBox["U", 
                 RowBox[{"ord", "-", "2"}]], "[", "var", "]"}]}], "+", 
              RowBox[{"FL", "[", 
               RowBox[{"var", ",", "\[Alpha]", ",", "\[Beta]"}], "]"}]}], 
             ")"}], "\[LeftDoubleBracket]", 
            RowBox[{"k", ",", "l"}], "\[RightDoubleBracket]"}]}], ",", 
          "ord"}], "]"}], " ", "+", 
        RowBox[{"ex2ord", "[", 
         RowBox[{
          RowBox[{
           SubscriptBox["RR", "18"], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{
                SubscriptBox[
                 OverscriptBox["U", "^"], 
                 RowBox[{"ord", "-", "2"}]], "[", "var", "]"}], ".", 
               RowBox[{"FR", "[", 
                RowBox[{"var", ",", "\[Alpha]", ",", "\[Beta]"}], "]"}], ".", 
               RowBox[{
                SubscriptBox["U", 
                 RowBox[{"ord", "-", "2"}]], "[", "var", "]"}]}], "-", 
              RowBox[{"FL", "[", 
               RowBox[{"var", ",", "\[Alpha]", ",", "\[Beta]"}], "]"}]}], 
             ")"}], "\[LeftDoubleBracket]", 
            RowBox[{"k", ",", "l"}], "\[RightDoubleBracket]"}], " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{
                SubscriptBox[
                 OverscriptBox["U", "^"], 
                 RowBox[{"ord", "-", "2"}]], "[", "var", "]"}], ".", 
               RowBox[{"FR", "[", 
                RowBox[{"var", ",", "\[Alpha]", ",", "\[Beta]"}], "]"}], ".", 
               RowBox[{
                SubscriptBox["U", 
                 RowBox[{"ord", "-", "2"}]], "[", "var", "]"}]}], "+", 
              RowBox[{"FL", "[", 
               RowBox[{"var", ",", "\[Alpha]", ",", "\[Beta]"}], "]"}]}], 
             ")"}], "\[LeftDoubleBracket]", 
            RowBox[{"i", ",", "j"}], "\[RightDoubleBracket]"}]}], " ", ",", 
          "ord"}], "]"}], "+", 
        RowBox[{"ex2ord", "[", 
         RowBox[{
          RowBox[{
           SubscriptBox["RR", "19"], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{
                SubscriptBox[
                 OverscriptBox["U", "^"], 
                 RowBox[{"ord", "-", "2"}]], "[", "var", "]"}], ".", 
               RowBox[{"FR", "[", 
                RowBox[{"var", ",", "\[Alpha]", ",", "\[Beta]"}], "]"}], ".", 
               RowBox[{
                SubscriptBox["U", 
                 RowBox[{"ord", "-", "2"}]], "[", "var", "]"}]}], "-", 
              RowBox[{"FL", "[", 
               RowBox[{"var", ",", "\[Alpha]", ",", "\[Beta]"}], "]"}]}], 
             ")"}], "\[LeftDoubleBracket]", 
            RowBox[{"i", ",", "j"}], "\[RightDoubleBracket]"}], " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{
                SubscriptBox[
                 OverscriptBox["U", "^"], 
                 RowBox[{"ord", "-", "2"}]], "[", "var", "]"}], ".", 
               RowBox[{"FR", "[", 
                RowBox[{"var", ",", "\[Alpha]", ",", "\[Beta]"}], "]"}], ".", 
               RowBox[{
                SubscriptBox["U", 
                 RowBox[{"ord", "-", "2"}]], "[", "var", "]"}]}], "-", 
              RowBox[{"FL", "[", 
               RowBox[{"var", ",", "\[Alpha]", ",", "\[Beta]"}], "]"}]}], 
             ")"}], "\[LeftDoubleBracket]", 
            RowBox[{"k", ",", "l"}], "\[RightDoubleBracket]"}]}], ",", 
          "ord"}], "]"}], " ", "+", 
        RowBox[{"ex2ord", "[", 
         RowBox[{
          RowBox[{"\[ImaginaryI]", " ", 
           SubscriptBox["RR", "20"], 
           RowBox[{"\[Epsilon]", "^", 
            RowBox[{"(", "\[Xi]\[Rho]\[Sigma]\[Tau]", ")"}]}], " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"L", "[", 
               RowBox[{"U", ",", "\[Xi]", ",", 
                RowBox[{"ord", "-", "3"}]}], "]"}], ".", 
              RowBox[{"L", "[", 
               RowBox[{"U", ",", "\[Rho]", ",", 
                RowBox[{"ord", "-", "3"}]}], "]"}]}], ")"}], 
            "\[LeftDoubleBracket]", 
            RowBox[{"i", ",", "j"}], "\[RightDoubleBracket]"}], " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"L", "[", 
               RowBox[{"U", ",", "\[Sigma]", ",", 
                RowBox[{"ord", "-", "3"}]}], "]"}], ".", 
              RowBox[{"L", "[", 
               RowBox[{"U", ",", "\[Tau]", ",", 
                RowBox[{"ord", "-", "3"}]}], "]"}]}], ")"}], 
            "\[LeftDoubleBracket]", 
            RowBox[{"k", ",", "l"}], "\[RightDoubleBracket]"}]}], ",", 
          "ord"}], "]"}], " ", "+", 
        RowBox[{"ex2ord", "[", 
         RowBox[{
          RowBox[{"\[ImaginaryI]", " ", 
           SubscriptBox["RR", "21"], 
           RowBox[{"\[Epsilon]", "^", 
            RowBox[{"(", "\[Xi]\[Rho]\[Sigma]\[Tau]", ")"}]}], " ", 
           RowBox[{
            RowBox[{"L", "[", 
             RowBox[{"U", ",", "\[Xi]", ",", 
              RowBox[{"ord", "-", "3"}]}], "]"}], "\[LeftDoubleBracket]", 
            RowBox[{"i", ",", "j"}], "\[RightDoubleBracket]"}], " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"L", "[", 
               RowBox[{"U", ",", "\[Rho]", ",", 
                RowBox[{"ord", "-", "3"}]}], "]"}], ".", 
              RowBox[{"L", "[", 
               RowBox[{"U", ",", "\[Sigma]", ",", 
                RowBox[{"ord", "-", "3"}]}], "]"}], ".", 
              RowBox[{"L", "[", 
               RowBox[{"U", ",", "\[Tau]", ",", 
                RowBox[{"ord", "-", "3"}]}], "]"}]}], ")"}], 
            "\[LeftDoubleBracket]", 
            RowBox[{"k", ",", "l"}], "\[RightDoubleBracket]"}]}], " ", ",", 
          "ord"}], "]"}], "+", 
        RowBox[{"ex2ord", "[", 
         RowBox[{
          RowBox[{
           SubscriptBox["RR", "22"], 
           RowBox[{"\[Epsilon]", "^", 
            RowBox[{"(", "\[Xi]\[Rho]\[Sigma]\[Tau]", ")"}]}], " ", 
           RowBox[{
            RowBox[{"L", "[", 
             RowBox[{"U", ",", "\[Xi]", ",", 
              RowBox[{"ord", "-", "2"}]}], "]"}], "\[LeftDoubleBracket]", 
            RowBox[{"i", ",", "j"}], "\[RightDoubleBracket]"}], " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"L", "[", 
               RowBox[{"U", ",", "\[Rho]", ",", 
                RowBox[{"ord", "-", "2"}]}], "]"}], ".", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{
                  SubscriptBox[
                   OverscriptBox["U", "^"], 
                   RowBox[{"ord", "-", "3"}]], "[", "var", "]"}], ".", 
                 RowBox[{"FR", "[", 
                  RowBox[{"var", ",", "\[Sigma]", ",", "\[Tau]"}], "]"}], ".", 
                 RowBox[{
                  SubscriptBox["U", 
                   RowBox[{"ord", "-", "3"}]], "[", "var", "]"}]}], "+", 
                RowBox[{"FL", "[", 
                 RowBox[{"var", ",", "\[Sigma]", ",", "\[Tau]"}], "]"}]}], 
               ")"}]}], ")"}], "\[LeftDoubleBracket]", 
            RowBox[{"k", ",", "l"}], "\[RightDoubleBracket]"}]}], ",", 
          "ord"}], "]"}], " ", "+", 
        RowBox[{"ex2ord", "[", 
         RowBox[{
          RowBox[{
           SubscriptBox["RR", "23"], 
           RowBox[{"\[Epsilon]", "^", 
            RowBox[{"(", "\[Xi]\[Rho]\[Sigma]\[Tau]", ")"}]}], " ", 
           RowBox[{
            RowBox[{"L", "[", 
             RowBox[{"U", ",", "\[Xi]", ",", 
              RowBox[{"ord", "-", "2"}]}], "]"}], "\[LeftDoubleBracket]", 
            RowBox[{"i", ",", "j"}], "\[RightDoubleBracket]"}], " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"L", "[", 
               RowBox[{"U", ",", "\[Rho]", ",", 
                RowBox[{"ord", "-", "2"}]}], "]"}], ".", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{
                  SubscriptBox[
                   OverscriptBox["U", "^"], 
                   RowBox[{"ord", "-", "3"}]], "[", "var", "]"}], ".", 
                 RowBox[{"FR", "[", 
                  RowBox[{"var", ",", "\[Sigma]", ",", "\[Tau]"}], "]"}], ".", 
                 RowBox[{
                  SubscriptBox["U", 
                   RowBox[{"ord", "-", "3"}]], "[", "var", "]"}]}], "-", 
                RowBox[{"FL", "[", 
                 RowBox[{"var", ",", "\[Sigma]", ",", "\[Tau]"}], "]"}]}], 
               ")"}]}], ")"}], "\[LeftDoubleBracket]", 
            RowBox[{"k", ",", "l"}], "\[RightDoubleBracket]"}]}], " ", ",", 
          "ord"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"var", "\[Rule]", "pointvar"}], "}"}]}], "]"}]}], ";", 
    RowBox[{"lgge", "=", 
     RowBox[{"lgtemp", "-", 
      RowBox[{"ex2ord", "[", 
       RowBox[{"lgtemp", ",", 
        RowBox[{"fromord", "-", "1"}]}], "]"}]}]}], ";", 
    RowBox[{"Return", "[", "lgge", "]"}]}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
    RowBox[{"lagwp427", "[", 
     StyleBox[
      RowBox[{
      "pointvar", ",", " ", "ord", ",", " ", "fromord", ",", " ", "u", ",", 
       " ", "U"}],
      FontWeight->"Plain",
      FontSlant->"Plain",
      FontTracking->"Plain",
      FontVariations->{"CompatibilityType"->0,
      "Masked"->False,
      "Outline"->False,
      "RotationAngle"->0,
      "Shadow"->False,
      "StrikeThrough"->False,
      "Underline"->False}], "]"}], " ", "is", " ", "the", " ", "27"}], "-", 
   RowBox[{
   "plet", " ", "part", " ", "of", " ", "the", " ", "nonleptonic", " ", 
    "weak", " ", "Lagrangian", " ", "of", " ", "order", " ", 
    RowBox[{
     SuperscriptBox["p", "4"], "."}]}]}], " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"lagwp427", "[", 
   RowBox[{"pointvar_", ",", "ord_", ",", "fromord_", ",", "u_", ",", "U_"}], 
   "]"}], ":=", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"stp", "==", "1"}], ",", 
    RowBox[{
     SubscriptBox["G", "27"], "*", 
     SuperscriptBox["F", "2"], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FractionBox["1", "3"], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"sublagwp427", "[", 
           RowBox[{
           "pointvar", ",", "ord", ",", "fromord", ",", "u", ",", "U", ",", 
            "2", ",", "1", ",", "1", ",", "3"}], "]"}], "+", 
          RowBox[{"sublagwp427", "[", 
           RowBox[{
           "pointvar", ",", "ord", ",", "fromord", ",", "u", ",", "U", ",", 
            "1", ",", "3", ",", "2", ",", "1"}], "]"}], "+", 
          RowBox[{"sublagwp427", "[", 
           RowBox[{
           "pointvar", ",", "ord", ",", "fromord", ",", "u", ",", "U", ",", 
            "2", ",", "3", ",", "1", ",", "1"}], "]"}], "+", 
          RowBox[{"sublagwp427", "[", 
           RowBox[{
           "pointvar", ",", "ord", ",", "fromord", ",", "u", ",", "U", ",", 
            "1", ",", "1", ",", "2", ",", "3"}], "]"}]}], ")"}]}], "-", 
       RowBox[{
        FractionBox["1", "6"], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"sublagwp427", "[", 
           RowBox[{
           "pointvar", ",", "ord", ",", "fromord", ",", "u", ",", "U", ",", 
            "2", ",", "2", ",", "2", ",", "3"}], "]"}], "+", 
          RowBox[{"sublagwp427", "[", 
           RowBox[{
           "pointvar", ",", "ord", ",", "fromord", ",", "u", ",", "U", ",", 
            "2", ",", "3", ",", "2", ",", "2"}], "]"}], "+", 
          RowBox[{"sublagwp427", "[", 
           RowBox[{
           "pointvar", ",", "ord", ",", "fromord", ",", "u", ",", "U", ",", 
            "2", ",", "3", ",", "3", ",", "3"}], "]"}], "+", 
          RowBox[{"sublagwp427", "[", 
           RowBox[{
           "pointvar", ",", "ord", ",", "fromord", ",", "u", ",", "U", ",", 
            "3", ",", "3", ",", "2", ",", "3"}], "]"}]}], ")"}]}]}], ")"}]}], 
    ",", 
    RowBox[{
     SubscriptBox[
      OverscriptBox["G", "^"], "27"], "*", 
     SuperscriptBox["F", "2"], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FractionBox["1", "3"], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"sublagwp427", "[", 
           RowBox[{
           "pointvar", ",", "ord", ",", "fromord", ",", "u", ",", "U", ",", 
            "1", ",", "2", ",", "3", ",", "1"}], "]"}], "+", 
          RowBox[{"sublagwp427", "[", 
           RowBox[{
           "pointvar", ",", "ord", ",", "fromord", ",", "u", ",", "U", ",", 
            "3", ",", "1", ",", "1", ",", "2"}], "]"}], "+", 
          RowBox[{"sublagwp427", "[", 
           RowBox[{
           "pointvar", ",", "ord", ",", "fromord", ",", "u", ",", "U", ",", 
            "3", ",", "2", ",", "1", ",", "1"}], "]"}], "+", 
          RowBox[{"sublagwp427", "[", 
           RowBox[{
           "pointvar", ",", "ord", ",", "fromord", ",", "u", ",", "U", ",", 
            "1", ",", "1", ",", "3", ",", "2"}], "]"}]}], ")"}]}], "-", 
       RowBox[{
        FractionBox["1", "6"], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"sublagwp427", "[", 
           RowBox[{
           "pointvar", ",", "ord", ",", "fromord", ",", "u", ",", "U", ",", 
            "2", ",", "2", ",", "3", ",", "2"}], "]"}], "+", 
          RowBox[{"sublagwp427", "[", 
           RowBox[{
           "pointvar", ",", "ord", ",", "fromord", ",", "u", ",", "U", ",", 
            "3", ",", "2", ",", "2", ",", "2"}], "]"}], "+", 
          RowBox[{"sublagwp427", "[", 
           RowBox[{
           "pointvar", ",", "ord", ",", "fromord", ",", "u", ",", "U", ",", 
            "3", ",", "2", ",", "3", ",", "3"}], "]"}], "+", 
          RowBox[{"sublagwp427", "[", 
           RowBox[{
           "pointvar", ",", "ord", ",", "fromord", ",", "u", ",", "U", ",", 
            "3", ",", "3", ",", "3", ",", "2"}], "]"}]}], ")"}]}]}], 
      ")"}]}]}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"lagwp4", "[", 
   RowBox[{"var_", ",", "ord_", ",", "fromord_", ",", "u_", ",", "U_"}], 
   "]"}], ":=", 
  RowBox[{
   RowBox[{"lagwp48", "[", 
    RowBox[{"var", ",", "ord", ",", "fromord", ",", "u", ",", "U"}], "]"}], 
   "+", 
   RowBox[{"lagwp427", "[", 
    RowBox[{"var", ",", "ord", ",", "fromord", ",", "u", ",", "U"}], 
    "]"}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "In", " ", "the", " ", "following", " ", "the", " ", "lists", " ", "of", 
   " ", "the", " ", "coupling", " ", "constants", " ", "are", " ", 
   RowBox[{"generated", "."}]}], " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Llist", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     SubscriptBox["L", "ii"], ",", 
     RowBox[{"{", 
      RowBox[{"ii", ",", "10"}], "}"}]}], "]"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Nlist", "=", 
   RowBox[{"Union", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"stp", "==", "1"}], ",", 
         SubscriptBox["N", "ii"], ",", 
         SubscriptBox[
          OverscriptBox["N", "^"], "ii"]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"ii", ",", "18"}], "}"}]}], "]"}], ",", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"stp", "==", "1"}], ",", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["N", "28"], ",", 
         SubscriptBox["N", "29"], ",", 
         SubscriptBox["N", "30"], ",", 
         SubscriptBox["N", "31"]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox[
          OverscriptBox["N", "^"], "28"], ",", 
         SubscriptBox[
          OverscriptBox["N", "^"], "29"], ",", 
         SubscriptBox[
          OverscriptBox["N", "^"], "30"], ",", 
         SubscriptBox[
          OverscriptBox["N", "^"], "31"]}], "}"}]}], "]"}]}], "]"}]}], 
  ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Rlist", "=", 
   RowBox[{"Union", "[", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"stp", "==", "1"}], ",", 
        SubscriptBox["R", "ii"], ",", 
        SubscriptBox[
         OverscriptBox["R", "^"], "ii"]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"ii", ",", "23"}], "}"}]}], "]"}], "]"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"constlist", "=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"stcheck", "\[Equal]", "0"}], ",", "Llist", ",", 
     RowBox[{"Union", "[", 
      RowBox[{"Llist", ",", "Nlist", ",", "Rlist"}], "]"}]}], "]"}]}], 
  ";"}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Gell", "-", 
   RowBox[{"Mann", " ", 
    RowBox[{"matrices", ":"}]}]}], " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["\[Lambda]", "1"], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], "}"}]}], ";", " ", 
  RowBox[{
   SubscriptBox["\[Lambda]", "2"], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "\[ImaginaryI]"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[ImaginaryI]", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], "}"}]}], ";", "  ", 
  RowBox[{
   RowBox[{
    RowBox[{
     SubscriptBox["\[Lambda]", "3"], "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], "}"}]}], ";"}], "  ", 
   RowBox[{
    RowBox[{
     SubscriptBox["\[Lambda]", "4"], "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "0", ",", "0"}], "}"}]}], "}"}]}], ";"}], "  ", 
   RowBox[{
    RowBox[{
     SubscriptBox["\[Lambda]", "5"], "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", 
         RowBox[{"-", "\[ImaginaryI]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[ImaginaryI]", ",", "0", ",", "0"}], "}"}]}], "}"}]}], 
    ";"}], "  ", 
   RowBox[{
    RowBox[{
     SubscriptBox["\[Lambda]", "6"], "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "1", ",", "0"}], "}"}]}], "}"}]}], ";"}], "  ", 
   RowBox[{
    SubscriptBox["\[Lambda]", "7"], "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", 
        RowBox[{"-", "\[ImaginaryI]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "\[ImaginaryI]", ",", "0"}], "}"}]}], "}"}]}]}], ";", 
  RowBox[{
   SubscriptBox["\[Lambda]", "8"], "=", 
   RowBox[{
    FractionBox["1", 
     SqrtBox["3"]], 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", 
        RowBox[{"-", "2"}]}], "}"}]}], "}"}]}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "In", " ", "the", " ", "following", " ", "expressions", " ", "the", " ", 
   "solution", " ", "of", " ", "the", " ", "classical", " ", "equation", " ", 
   "of", " ", "motion", " ", "for", " ", "each", " ", "field", " ", "is", " ", 
   RowBox[{"calculated", "."}]}], " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{"ap", "=", 
    RowBox[{"{", 
     RowBox[{
     "2", ",", "1", ",", "3", ",", "5", ",", "4", ",", "7", ",", "6", ",", 
      "8"}], "}"}]}], ";", 
   RowBox[{"Do", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"erg", "=", 
       RowBox[{"funcchange", "[", 
        RowBox[{"trans", "[", 
         RowBox[{"Simplify", "[", 
          RowBox[{"setzero", "[", 
           RowBox[{"dephi", "[", 
            RowBox[{
             RowBox[{
              FractionBox["1", 
               SuperscriptBox["f", "4"]], "*", 
              RowBox[{"ReplaceAll", "[", 
               RowBox[{
                RowBox[{"lagp2", "[", 
                 RowBox[{"var", ",", "4", ",", "u", ",", "U"}], "]"}], ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{
                   RowBox[{
                    SubscriptBox["W", "cc_"], "[", "__", "]"}], "\[Rule]", 
                   "0"}], ",", 
                  RowBox[{
                   RowBox[{
                    SubscriptBox["DW", "cc_"], "[", "__", "]"}], "\[Rule]", 
                   "0"}]}], "}"}]}], "]"}]}], ",", "ii"}], "]"}], "]"}], 
          "]"}], "]"}], "]"}]}], ";", 
      RowBox[{
       SubscriptBox["\[CapitalPhi]s", 
        RowBox[{"ap", "[", 
         RowBox[{"[", "ii", "]"}], "]"}]], "=", 
       RowBox[{"ReplaceAll", "[", 
        RowBox[{
         RowBox[{"Function", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
            "\[Phi]1", ",", "\[Phi]2", ",", "\[Phi]3", ",", "\[Phi]4", ",", 
             "\[Phi]5", ",", "\[Phi]6", ",", "\[Phi]7", ",", "\[Phi]8", ",", 
             "\[Gamma]", ",", "W1", ",", "W2", ",", "var"}], "}"}], ",", 
           "eer"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"eer", "\[Rule]", "erg"}], "}"}]}], "]"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"ii", ",", "1", ",", "8"}], "}"}]}], "]"}]}], "]"}]], "Input"],

Cell[BoxData[
 RowBox[{"If", "[", 
  RowBox[{
   RowBox[{"wpar", "\[Equal]", "1"}], ",", 
   RowBox[{"Do", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"ap", "=", 
       RowBox[{"{", 
        RowBox[{
        "2", ",", "1", ",", "3", ",", "5", ",", "4", ",", "7", ",", "6", ",", 
         "8"}], "}"}]}], ";", 
      RowBox[{"Do", "[", 
       RowBox[{
        RowBox[{"erg", "=", 
         RowBox[{
          RowBox[{"ReplaceAll", "[", 
           RowBox[{
            RowBox[{"Simplify", "[", 
             RowBox[{"setzero", "[", 
              RowBox[{"dephi", "[", 
               RowBox[{
                RowBox[{
                 FractionBox["1", 
                  SuperscriptBox["f", "4"]], "*", 
                 RowBox[{"lagp2", "[", 
                  RowBox[{"var", ",", "2", ",", "u", ",", "U"}], "]"}]}], ",",
                 "ii"}], "]"}], "]"}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"\[Alpha]", "\[Rule]", "\[Zeta]"}], "}"}]}], "]"}], "*", 
          FractionBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], 
           RowBox[{
            RowBox[{"sp", "[", 
             RowBox[{"wmo", ",", "wmo"}], "]"}], "-", 
            SuperscriptBox[
             SubscriptBox["M", 
              RowBox[{"ap", "[", 
               RowBox[{"[", "ii", "]"}], "]"}]], "2"]}]]}]}], ";", 
        RowBox[{
         SubscriptBox["\[Phi]sp2", 
          RowBox[{"ap", "[", 
           RowBox[{"[", "ii", "]"}], "]"}]], "=", 
         RowBox[{"ReplaceAll", "[", 
          RowBox[{
           RowBox[{"Function", "[", 
            RowBox[{
             RowBox[{"{", "var", "}"}], ",", "eer"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"eer", "\[Rule]", "erg"}], "}"}]}], "]"}]}], ";", 
        RowBox[{
         SubscriptBox["\[CurlyPhi]sp2", 
          RowBox[{"ap", "[", 
           RowBox[{"[", "ii", "]"}], "]"}]], "=", 
         RowBox[{"ReplaceAll", "[", 
          RowBox[{
           RowBox[{"Function", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
              "\[Phi]1", ",", "\[Phi]2", ",", "\[Phi]3", ",", "\[Phi]4", ",", 
               "\[Phi]5", ",", "\[Phi]6", ",", "\[Phi]7", ",", "\[Phi]8", ",",
                "\[Gamma]", ",", "W1", ",", "W2", ",", "var"}], "}"}], ",", 
             "eer"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"eer", "\[Rule]", 
             RowBox[{"funcchange", "[", 
              RowBox[{"trans", "[", "erg", "]"}], "]"}]}], "}"}]}], "]"}]}], 
        ";", 
        RowBox[{
         SubscriptBox[
          OverscriptBox["\[CurlyPhi]sp2", "_"], 
          RowBox[{"ap", "[", 
           RowBox[{"[", "ii", "]"}], "]"}]], "=", 
         RowBox[{"ReplaceAll", "[", 
          RowBox[{
           RowBox[{"Function", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
              "\[Phi]1", ",", "\[Phi]2", ",", "\[Phi]3", ",", "\[Phi]4", ",", 
               "\[Phi]5", ",", "\[Phi]6", ",", "\[Phi]7", ",", "\[Phi]8", ",",
                "\[Gamma]", ",", "W1", ",", "W2", ",", "var", ",", "ind"}], 
              "}"}], ",", "eer"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"eer", "->", 
             RowBox[{"funcchange", "[", 
              RowBox[{"trans", "[", 
               RowBox[{"de", "[", 
                RowBox[{"erg", ",", "var", ",", "ind"}], "]"}], "]"}], 
              "]"}]}], "}"}]}], "]"}]}]}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"ii", ",", "1", ",", "8"}], "}"}]}], "]"}]}], "]"}]], "Input"],

Cell[BoxData[
 RowBox[{"If", "[", 
  RowBox[{
   RowBox[{"wpar", "\[Equal]", "1"}], ",", 
   RowBox[{"Do", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"ap", "=", 
       RowBox[{"{", 
        RowBox[{
        "2", ",", "1", ",", "3", ",", "5", ",", "4", ",", "7", ",", "6", ",", 
         "8"}], "}"}]}], ";", 
      RowBox[{"Do", "[", 
       RowBox[{
        RowBox[{"erg", "=", 
         RowBox[{
          RowBox[{"ReplaceAll", "[", 
           RowBox[{
            RowBox[{"Simplify", "[", 
             RowBox[{"setzero", "[", 
              RowBox[{"dephi", "[", 
               RowBox[{
                RowBox[{
                 FractionBox["1", 
                  SuperscriptBox["f", "4"]], "*", 
                 RowBox[{"getordns", "[", 
                  RowBox[{
                   RowBox[{"lagp4", "[", 
                    RowBox[{"var", ",", "2", ",", "u", ",", "U"}], "]"}], ",",
                    "1", ",", 
                   SubscriptBox["C", "w"]}], "]"}]}], ",", "ii"}], "]"}], 
              "]"}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"\[Alpha]", "\[Rule]", "\[Zeta]"}], "}"}]}], "]"}], "*", 
          FractionBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], 
           RowBox[{
            RowBox[{"sp", "[", 
             RowBox[{"wmo", ",", "wmo"}], "]"}], "-", 
            SuperscriptBox[
             SubscriptBox["M", 
              RowBox[{"ap", "[", 
               RowBox[{"[", "ii", "]"}], "]"}]], "2"]}]]}]}], ";", 
        RowBox[{
         SubscriptBox["\[CurlyPhi]sp4", 
          RowBox[{"ap", "[", 
           RowBox[{"[", "ii", "]"}], "]"}]], "=", 
         RowBox[{"ReplaceAll", "[", 
          RowBox[{
           RowBox[{"Function", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
              "\[Phi]1", ",", "\[Phi]2", ",", "\[Phi]3", ",", "\[Phi]4", ",", 
               "\[Phi]5", ",", "\[Phi]6", ",", "\[Phi]7", ",", "\[Phi]8", ",",
                "\[Gamma]", ",", "W1", ",", "W2", ",", "var"}], "}"}], ",", 
             "eer"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"eer", "\[Rule]", 
             RowBox[{"funcchange", "[", 
              RowBox[{"trans", "[", "erg", "]"}], "]"}]}], "}"}]}], "]"}]}], 
        ";", 
        RowBox[{
         SubscriptBox[
          OverscriptBox["\[CurlyPhi]sp4", "_"], 
          RowBox[{"ap", "[", 
           RowBox[{"[", "ii", "]"}], "]"}]], "=", 
         RowBox[{"ReplaceAll", "[", 
          RowBox[{
           RowBox[{"Function", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
              "\[Phi]1", ",", "\[Phi]2", ",", "\[Phi]3", ",", "\[Phi]4", ",", 
               "\[Phi]5", ",", "\[Phi]6", ",", "\[Phi]7", ",", "\[Phi]8", ",",
                "\[Gamma]", ",", "W1", ",", "W2", ",", "var", ",", "ind"}], 
              "}"}], ",", "eer"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"eer", "->", 
             RowBox[{"funcchange", "[", 
              RowBox[{"trans", "[", 
               RowBox[{"de", "[", 
                RowBox[{"erg", ",", "var", ",", "ind"}], "]"}], "]"}], 
              "]"}]}], "}"}]}], "]"}]}]}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"ii", ",", "1", ",", "8"}], "}"}]}], "]"}]}], "]"}]], "Input"],

Cell[BoxData[
 RowBox[{"If", "[", 
  RowBox[{
   RowBox[{"wpar", "\[Equal]", "1"}], ",", 
   RowBox[{"Do", "[", 
    RowBox[{
     RowBox[{"ap", "=", 
      RowBox[{"{", 
       RowBox[{
       "2", ",", "1", ",", "3", ",", "5", ",", "4", ",", "7", ",", "6", ",", 
        "8"}], "}"}]}], ";", 
     RowBox[{"Do", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"erg", "=", 
         RowBox[{"funcchange", "[", 
          RowBox[{"trans", "[", 
           RowBox[{"wkorr", "[", 
            RowBox[{"Simplify", "[", 
             RowBox[{"setzero", "[", 
              RowBox[{"dephi", "[", 
               RowBox[{
                RowBox[{
                 FractionBox["1", 
                  SuperscriptBox["f", "4"]], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"lagp2", "[", 
                    RowBox[{"var", ",", "4", ",", "u", ",", "U"}], "]"}], "-", 
                   RowBox[{"lagp2", "[", 
                    RowBox[{"var", ",", "2", ",", "u", ",", "U"}], "]"}], "+", 
                   RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{"wpar", "\[Equal]", "1"}], ",", 
                    RowBox[{"getordns", "[", 
                    RowBox[{
                    RowBox[{"ReplaceAll", "[", 
                    RowBox[{
                    RowBox[{"ReplaceAll", "[", 
                    RowBox[{
                    RowBox[{"insertbilin", "[", 
                    RowBox[{
                    RowBox[{"lagp2", "[", 
                    RowBox[{"var", ",", "4", ",", "u", ",", "U"}], "]"}], ",",
                     "4"}], "]"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"\[CurlyPhi]", "->", "\[Phi]sp2"}], "}"}]}], 
                    "]"}], ",", 
                    RowBox[{"dete", "->", "de"}]}], "]"}], ",", "1", ",", 
                    SubscriptBox["C", "w"]}], "]"}], ",", "0"}], "]"}]}], 
                  ")"}]}], ",", "ii"}], "]"}], "]"}], "]"}], "]"}], "]"}], 
          "]"}]}], ";", 
        RowBox[{
         SubscriptBox["\[CapitalPhi]sa", 
          RowBox[{"ap", "[", 
           RowBox[{"[", "ii", "]"}], "]"}]], "=", 
         RowBox[{"ReplaceAll", "[", 
          RowBox[{
           RowBox[{"Function", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
              "\[Phi]1", ",", "\[Phi]2", ",", "\[Phi]3", ",", "\[Phi]4", ",", 
               "\[Phi]5", ",", "\[Phi]6", ",", "\[Phi]7", ",", "\[Phi]8", ",",
                "\[Gamma]", ",", "W1", ",", "W2", ",", "var"}], "}"}], ",", 
             "eer"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"eer", "\[Rule]", "erg"}], "}"}]}], "]"}]}]}], ",", 
       RowBox[{"{", 
        RowBox[{"ii", ",", "1", ",", "8"}], "}"}]}], "]"}]}], "]"}]}], 
  "]"}]], "Input"],

Cell[BoxData[
 RowBox[{"If", "[", 
  RowBox[{
   RowBox[{"stcheck", "\[Equal]", "1"}], ",", 
   RowBox[{"fieldtransform", "[", 
    RowBox[{
     RowBox[{"lagwp2", "[", 
      RowBox[{"x", ",", "2", ",", "2", ",", "u", ",", "U"}], "]"}], ",", 
     "\[Phi]wp2", ",", "\[CurlyPhi]p2"}], "]"}]}], "]"}]], "Input"],

Cell[BoxData[
 RowBox[{"If", "[", 
  RowBox[{
   RowBox[{"stcheck", "\[Equal]", "1"}], ",", 
   RowBox[{"fieldtransform2", "[", 
    RowBox[{
     RowBox[{"lagwp2", "[", 
      RowBox[{"x", ",", "2", ",", "2", ",", "u", ",", "U"}], "]"}], ",", 
     "\[Phi]wp2p", ",", "\[CurlyPhi]p2p"}], "]"}]}], "]"}]], "Input"],

Cell[BoxData[
 RowBox[{"If", "[", 
  RowBox[{
   RowBox[{"stcheck", "\[Equal]", "1"}], ",", 
   RowBox[{"Do", "[", 
    RowBox[{
     RowBox[{"ap", "=", 
      RowBox[{"{", 
       RowBox[{
       "2", ",", "1", ",", "3", ",", "5", ",", "4", ",", "7", ",", "6", ",", 
        "8"}], "}"}]}], ";", 
     RowBox[{"Do", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"erg", "=", 
         RowBox[{
          RowBox[{"funcchange", "[", 
           RowBox[{"trans", "[", 
            RowBox[{"Simplify", "[", 
             RowBox[{"setzero", "[", 
              RowBox[{"dephi", "[", 
               RowBox[{
                RowBox[{
                 FractionBox["1", 
                  SuperscriptBox["f", "4"]], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"lagwp2", "[", 
                    RowBox[{"var", ",", "4", ",", "3", ",", "u", ",", "U"}], 
                    "]"}], "+", 
                   RowBox[{"ReplaceAll", "[", 
                    RowBox[{
                    RowBox[{"ReplaceAll", "[", 
                    RowBox[{
                    RowBox[{"insertbilin", "[", 
                    RowBox[{
                    RowBox[{"lagp2", "[", 
                    RowBox[{"var", ",", "4", ",", "u", ",", "U"}], "]"}], ",",
                     "4"}], "]"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"\[CurlyPhi]", "->", "\[Phi]wp2p"}], "}"}]}], 
                    "]"}], ",", 
                    RowBox[{"dete", "->", "de"}]}], "]"}]}], ")"}]}], ",", 
                "ii"}], "]"}], "]"}], "]"}], "]"}], "]"}], "+", 
          RowBox[{"ReplaceAll", "[", 
           RowBox[{
            RowBox[{
             SubscriptBox["\[CurlyPhi]p2p", 
              RowBox[{"ap", "[", 
               RowBox[{"[", "ii", "]"}], "]"}]], "[", 
             RowBox[{"[", "2", "]"}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"\[Phi]1", "\[Rule]", "1"}], ",", 
              RowBox[{"\[Phi]2", "\[Rule]", "1"}], ",", 
              RowBox[{"\[Phi]3", "\[Rule]", "1"}], ",", 
              RowBox[{"\[Phi]4", "\[Rule]", "1"}], ",", 
              RowBox[{"\[Phi]5", "\[Rule]", "1"}], ",", 
              RowBox[{"\[Phi]6", "\[Rule]", "1"}], ",", 
              RowBox[{"\[Phi]7", "\[Rule]", "1"}], ",", 
              RowBox[{"\[Phi]8", "\[Rule]", "1"}], ",", 
              RowBox[{"\[Gamma]", "\[Rule]", "1"}], ",", 
              RowBox[{"W1", "\[Rule]", "1"}], ",", 
              RowBox[{"W2", "\[Rule]", "1"}], ",", 
              RowBox[{
               RowBox[{
                SubscriptBox["e", "i_"], "[", "var_", "]"}], "\[Rule]", 
               RowBox[{
                SubscriptBox["\[CapitalPhi]s", "i"], "[", 
                RowBox[{
                "\[Phi]1", ",", "\[Phi]2", ",", "\[Phi]3", ",", "\[Phi]4", 
                 ",", "\[Phi]5", ",", "\[Phi]6", ",", "\[Phi]7", ",", 
                 "\[Phi]8", ",", "\[Gamma]", ",", "W1", ",", "W2", ",", 
                 "var"}], "]"}]}]}], "}"}]}], "]"}]}]}], ";", 
        RowBox[{
         SubscriptBox["\[CapitalPhi]wp", 
          RowBox[{"ap", "[", 
           RowBox[{"[", "ii", "]"}], "]"}]], "=", 
         RowBox[{"ReplaceAll", "[", 
          RowBox[{
           RowBox[{"Function", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
              "\[Phi]1", ",", "\[Phi]2", ",", "\[Phi]3", ",", "\[Phi]4", ",", 
               "\[Phi]5", ",", "\[Phi]6", ",", "\[Phi]7", ",", "\[Phi]8", ",",
                "\[Gamma]", ",", "W1", ",", "W2", ",", "var"}], "}"}], ",", 
             "eer"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"eer", "->", "erg"}], "}"}]}], "]"}]}], ";", 
        RowBox[{
         SubscriptBox["\[CapitalPhi]w", 
          RowBox[{"ap", "[", 
           RowBox[{"[", "ii", "]"}], "]"}]], "=", 
         RowBox[{"ReplaceAll", "[", 
          RowBox[{
           SubscriptBox["\[CapitalPhi]wp", 
            RowBox[{"ap", "[", 
             RowBox[{"[", "ii", "]"}], "]"}]], ",", 
           RowBox[{"{", 
            RowBox[{"Mp", "\[Rule]", "M"}], "}"}]}], "]"}]}]}], ",", 
       RowBox[{"{", 
        RowBox[{"ii", ",", "1", ",", "8"}], "}"}]}], "]"}]}], "]"}]}], 
  "]"}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "In", " ", "some", " ", "cases", " ", "the", " ", "trees", " ", "coming", 
   " ", "from", " ", "the", " ", "solution", " ", "of", " ", "the", " ", 
   "classical", " ", "equation", " ", "of", " ", "motion", " ", "are", " ", 
   "set", " ", "to", " ", "zero", " ", "and", " ", "the", " ", "following", 
   " ", "identities", " ", "are", " ", 
   RowBox[{"needed", "."}]}], " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["0", "cc_"], "[", "__", "]"}], ":=", "0", " "}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox[
    OverscriptBox["0", "_"], "cc_"], "[", "__", "]"}], ":=", "0", 
  " "}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox[
    OverscriptBox["0", 
     OverscriptBox["_", "_"]], "cc_"], "[", "__", "]"}], ":=", "0", 
  " "}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"strongp2", " ", "is", " ", "the", " ", "order", " ", 
    SuperscriptBox["p", "2"], " ", "part", " ", "coming", " ", "from", " ", 
    "the", " ", "strong", " ", "Lagrangian"}], ",", " ", 
   RowBox[{
   "where", " ", "trees", " ", "or", " ", "bilinear", " ", "terms", " ", 
    "have", " ", "to", " ", "be", " ", 
    RowBox[{"added", "."}]}]}], " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"strongp2", "=", 
   RowBox[{"dot0", "[", 
    RowBox[{"dot0", "[", 
     RowBox[{
      RowBox[{"eomp2", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"lagp2", "[", 
          RowBox[{"x", ",", "4", ",", "u", ",", "U"}], "]"}], "-", 
         RowBox[{"lagp2", "[", 
          RowBox[{"x", ",", "2", ",", "u", ",", "U"}], "]"}]}], ",", "6", ",", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"stcheck", "==", "0"}], ",", 
          FractionBox["1", "2"], ",", "1"}], "]"}]}], "]"}], "+", 
      RowBox[{
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{"addbilinp2", "[", 
          RowBox[{
           RowBox[{"lagp2", "[", 
            RowBox[{"x", ",", "6", ",", 
             RowBox[{"uw", "[", "jj", "]"}], ",", 
             RowBox[{"Uw", "[", "jj", "]"}]}], "]"}], ",", "6"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"jj", ",", 
           RowBox[{"Length", "[", "nonexmeson", "]"}]}], "}"}]}], "]"}], "/", 
       RowBox[{"Length", "[", "nonexmeson", "]"}]}]}], "]"}], "]"}]}], 
  ";"}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "lagtreep2", " ", "is", " ", "the", " ", "complete", " ", "order", " ", 
   SuperscriptBox["p", "2"], " ", 
   RowBox[{"part", "."}]}], " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"lagtreep2", "=", 
   RowBox[{"strongp2", "+", 
    RowBox[{"ReplaceAll", "[", 
     RowBox[{
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"stcheck", "==", "0"}], ",", 
        RowBox[{
         RowBox[{"getord", "[", 
          RowBox[{
           RowBox[{"setzero", "[", 
            RowBox[{"lagp2", "[", 
             RowBox[{"x", ",", "6", ",", "ur", ",", "Ur"}], "]"}], "]"}], ",",
            "6"}], "]"}], "+", 
         RowBox[{"getord", "[", 
          RowBox[{
           RowBox[{"setzero", "[", 
            RowBox[{"lagp2", "[", 
             RowBox[{"x", ",", "5", ",", "ur", ",", "Ur"}], "]"}], "]"}], ",",
            "5"}], "]"}]}], ",", 
        RowBox[{"setzero", "[", 
         RowBox[{"lagwp2", "[", 
          RowBox[{"x", ",", "6", ",", "3", ",", "ur", ",", "Ur"}], "]"}], 
         "]"}]}], "]"}], ",", 
      RowBox[{"Flatten", "[", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{
             SubscriptBox["\[Phi]", "ii"], "[", "x_", "]"}], "->", 
            RowBox[{
             RowBox[{
              SubscriptBox["\[Phi]", "ii"], "[", "x", "]"}], " ", 
             RowBox[{"fp", "[", 
              RowBox[{"[", "ii", "]"}], "]"}]}]}], ",", 
           RowBox[{
            RowBox[{
             SubscriptBox["D\[Phi]", "ii"], "[", 
             RowBox[{"x_", ",", "ind_"}], "]"}], "->", 
            RowBox[{
             RowBox[{
              SubscriptBox["D\[Phi]", "ii"], "[", 
              RowBox[{"x", ",", "ind"}], "]"}], " ", 
             RowBox[{"fp", "[", 
              RowBox[{"[", "ii", "]"}], "]"}]}]}], ",", 
           RowBox[{
            RowBox[{
             SubscriptBox["DD\[Phi]", "ii"], "[", 
             RowBox[{"x_", ",", "ind1_", ",", "ind2_"}], "]"}], "->", 
            RowBox[{
             RowBox[{
              SubscriptBox["DD\[Phi]", "ii"], "[", 
              RowBox[{"x", ",", "ind1", ",", "ind2"}], "]"}], " ", 
             RowBox[{"fp", "[", 
              RowBox[{"[", "ii", "]"}], "]"}]}]}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"ii", ",", "8"}], "}"}]}], "]"}], "]"}]}], "]"}]}]}], 
  ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"treep2temp2", "=", 
   RowBox[{"getamp", "[", 
    RowBox[{"lagtreep2", ",", "delta", ",", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"stcheck", "\[Equal]", "0"}], ",", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"wpar", "\[Equal]", "0"}], ",", "\[CapitalPhi]s", ",", 
         "\[CapitalPhi]sa"}], "]"}], ",", "\[CapitalPhi]wp"}], "]"}], ",", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"stcheck", "\[Equal]", "0"}], ",", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"wpar", "\[Equal]", "0"}], ",", "0", ",", "\[CurlyPhi]sp2"}],
         "]"}], ",", "\[CurlyPhi]p2p"}], "]"}]}], "]"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"treep2temp", "=", 
   RowBox[{"ReplaceAll", "[", 
    RowBox[{"treep2temp2", ",", 
     RowBox[{"{", 
      RowBox[{"Mp", "\[Rule]", "M"}], "}"}]}], "]"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "treep2", " ", "is", " ", "the", " ", "tree", " ", "amplitude", " ", "of", 
    " ", "O", 
    RowBox[{
     RowBox[{"(", 
      SuperscriptBox["p", "2"], ")"}], "."}]}], " ", "*)"}], " "}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"treep2", "=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"onlyloops", "\[Equal]", "0"}], ",", 
     RowBox[{"replacements", "[", 
      RowBox[{"transform", "[", 
       RowBox[{"ReplaceAll", "[", 
        RowBox[{"treep2temp", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            SuperscriptBox["F", "ii_"], "\[Rule]", 
            SuperscriptBox[
             SubscriptBox["F", "\[Pi]"], "ii"]}], ",", 
           RowBox[{
            SuperscriptBox[
             SubscriptBox["F", "K"], "ii_"], "\[Rule]", 
            SuperscriptBox[
             SubscriptBox["F", "\[Pi]"], "ii"]}], ",", 
           RowBox[{
            SuperscriptBox[
             SubscriptBox["F", "\[Eta]"], "ii_"], "\[Rule]", 
            SuperscriptBox[
             SubscriptBox["F", "\[Pi]"], "ii"]}]}], "}"}]}], "]"}], "]"}], 
      "]"}], ",", "0"}], "]"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"treeresult2temp", "=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"phi6", "\[Equal]", "0"}], ",", 
     RowBox[{"Simplify", "[", "treep2", "]"}], ",", 
     RowBox[{"ex2ordns2", "[", 
      RowBox[{
       RowBox[{"Collect", "[", 
        RowBox[{
         RowBox[{"FactorTerms", "[", "treep2", "]"}], ",", 
         RowBox[{"Power", "[", 
          RowBox[{"__", ",", 
           RowBox[{"-", "1"}]}], "]"}]}], "]"}], ",", "4", ",", 
       SubscriptBox["F", "\[Pi]"]}], "]"}]}], "]"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"treeresult2", "=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"onlyloops", "\[Equal]", "0"}], ",", 
     RowBox[{"normalization", "[", "treeresult2temp", "]"}], ",", 
     "\"\<Not evaluated\>\""}], "]"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"onlytreep2", "\[Equal]", "1"}], ",", 
    RowBox[{
     RowBox[{"result", "=", "treeresult2"}], ";", 
     RowBox[{"title", "=", "\"\<Tree level amplitude of O(p^2):\>\""}], ";", 
     RowBox[{"treeresult4", "=", "\"\<Not evaluated\>\""}], ";", 
     RowBox[{"treeresult2and4", "=", "\"\<Not evaluated\>\""}], ";", 
     RowBox[{"loopresult", "=", "\"\<Not evaluated\>\""}], ";", 
     RowBox[{"output", "[", "result", "]"}]}]}], "]"}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{"If", "[", 
  RowBox[{
   RowBox[{"onlytreep2", "\[Equal]", "1"}], ",", 
   RowBox[{"Quit", "[", "]"}]}], "]"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"etakorr", "[", "ject_", "]"}], ":=", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"nogmo", "\[Equal]", "1"}], ",", "ject", ",", 
    RowBox[{"ReplaceAll", "[", 
     RowBox[{"ject", ",", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["M", "\[Eta]"], "->", 
        SqrtBox[
         FractionBox[
          RowBox[{
           RowBox[{"4", " ", 
            SubsuperscriptBox["M", "K", "2"]}], "-", 
           SubsuperscriptBox["M", "\[Pi]", "2"]}], "3"]]}], "}"}]}], "]"}], 
    ",", 
    RowBox[{"ReplaceAll", "[", 
     RowBox[{"ject", ",", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["M", "\[Eta]"], "->", 
        SqrtBox[
         FractionBox[
          RowBox[{
           RowBox[{"4", " ", 
            SubsuperscriptBox["M", "K", "2"]}], "-", 
           SubsuperscriptBox["M", "\[Pi]", "2"]}], "3"]]}], "}"}]}], "]"}]}], 
   "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"renomp4", " ", "is", " ", "the", " ", "order", " ", 
   SuperscriptBox["p", "4"], " ", "amplitude", " ", "due", " ", "to", " ", 
   "wave", " ", "function", " ", "and", " ", "mass", " ", 
   RowBox[{"renormalization", "."}]}], " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"renomp4", "=", 
   RowBox[{"replacements", "[", 
    RowBox[{"transform", "[", 
     RowBox[{"ReplaceAll", "[", 
      RowBox[{
       RowBox[{"getord", "[", 
        RowBox[{
         RowBox[{"ReplaceAll", "[", 
          RowBox[{
           RowBox[{"ReplaceAll", "[", 
            RowBox[{
             RowBox[{"etakorr", "[", "treep2temp2", "]"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{
                SubsuperscriptBox["M", "\[Pi]", "ii_"], "->", 
                RowBox[{
                 SuperscriptBox[
                  SubscriptBox["M", "\[Pi]"], "ii"], 
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   RowBox[{
                    SuperscriptBox["mo", "2"], 
                    FractionBox["ii", "2"], 
                    RowBox[{"(", 
                    RowBox[{
                    FractionBox[
                    RowBox[{"A", "[", 
                    SuperscriptBox[
                    SubscriptBox["M", "\[Pi]"], "2"], "]"}], 
                    RowBox[{"2", 
                    SuperscriptBox["F", "2"]}]], "-", 
                    RowBox[{
                    FractionBox["1", "3"], "*", 
                    FractionBox[
                    RowBox[{"A", "[", 
                    SuperscriptBox[
                    SubscriptBox["M", "\[Eta]"], "2"], "]"}], 
                    RowBox[{"2", 
                    SuperscriptBox["F", "2"]}]]}], "-", 
                    RowBox[{
                    FractionBox[
                    RowBox[{"8", 
                    SuperscriptBox[
                    SubscriptBox["M", "\[Pi]"], "2"]}], 
                    SuperscriptBox["F", "2"]], 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", 
                    SubscriptBox["L", "8"]}], "+", 
                    RowBox[{"2", 
                    SubscriptBox["L", "6"]}], "-", 
                    SubscriptBox["L", "4"], "-", 
                    SubscriptBox["L", "5"]}], ")"}]}], "-", 
                    RowBox[{
                    FractionBox[
                    RowBox[{"16", 
                    SuperscriptBox[
                    SubscriptBox["M", "K"], "2"]}], 
                    SuperscriptBox["F", "2"]], 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", 
                    SubscriptBox["L", "6"]}], "-", 
                    SubscriptBox["L", "4"]}], ")"}]}]}], ")"}]}]}], ")"}]}]}],
                ",", 
               RowBox[{
                SubsuperscriptBox["M", "K", "ii_"], "->", 
                RowBox[{
                 SuperscriptBox[
                  SubscriptBox["M", "K"], "ii"], 
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   RowBox[{
                    SuperscriptBox["mo", "2"], 
                    FractionBox["ii", "2"], 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    FractionBox["2", "3"], "*", 
                    FractionBox[
                    RowBox[{"A", "[", 
                    SuperscriptBox[
                    SubscriptBox["M", "\[Eta]"], "2"], "]"}], 
                    RowBox[{"2", 
                    SuperscriptBox["F", "2"]}]]}], "-", 
                    RowBox[{
                    FractionBox[
                    RowBox[{"16", 
                    SuperscriptBox[
                    SubscriptBox["M", "K"], "2"]}], 
                    SuperscriptBox["F", "2"]], 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", 
                    SubscriptBox["L", "6"]}], "+", 
                    SubscriptBox["L", "8"], "-", 
                    SubscriptBox["L", "4"], "-", 
                    RowBox[{
                    FractionBox["1", "2"], 
                    SubscriptBox["L", "5"]}]}], ")"}]}], "-", 
                    RowBox[{
                    FractionBox[
                    RowBox[{"8", 
                    SuperscriptBox[
                    SubscriptBox["M", "\[Pi]"], "2"]}], 
                    SuperscriptBox["F", "2"]], 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", 
                    SubscriptBox["L", "6"]}], "-", 
                    SubscriptBox["L", "4"]}], ")"}]}]}], ")"}]}]}], 
                  ")"}]}]}]}], "}"}]}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              SuperscriptBox["F", "ii_"], "->", 
              RowBox[{
               SuperscriptBox["F", "ii"], 
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{
                  SuperscriptBox["mo", "2"], "ii", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", 
                    FractionBox[
                    RowBox[{"A", "[", 
                    SuperscriptBox[
                    SubscriptBox["M", "\[Pi]"], "2"], "]"}], 
                    SuperscriptBox["F", "2"]]}], "-", 
                    FractionBox[
                    RowBox[{"A", "[", 
                    SuperscriptBox[
                    SubscriptBox["M", "K"], "2"], "]"}], 
                    RowBox[{"2", 
                    SuperscriptBox["F", "2"]}]], "-", 
                    RowBox[{
                    FractionBox[
                    RowBox[{"4", 
                    SuperscriptBox[
                    SubscriptBox["M", "\[Pi]"], "2"]}], 
                    SuperscriptBox["F", "2"]], 
                    RowBox[{"(", 
                    RowBox[{
                    SubscriptBox["L", "5"], "+", 
                    SubscriptBox["L", "4"]}], ")"}]}], "-", 
                    RowBox[{
                    FractionBox[
                    RowBox[{"8", 
                    SuperscriptBox[
                    SubscriptBox["M", "K"], "2"]}], 
                    SuperscriptBox["F", "2"]], 
                    SubscriptBox["L", "4"]}]}], ")"}]}]}], ")"}]}]}], ",", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["F", "K"], "ii_"], "->", 
              RowBox[{
               SuperscriptBox["F", "ii"], 
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{
                  FractionBox["1", 
                   RowBox[{"8", " ", 
                    SuperscriptBox["F", "2"]}]], 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["mo", "2"], " ", "ii", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    RowBox[{"A", "[", 
                    SubsuperscriptBox["M", "K", "2"], "]"}]}], "-", 
                    RowBox[{"5", " ", 
                    RowBox[{"A", "[", 
                    SubsuperscriptBox["M", "\[Pi]", "2"], "]"}]}], "+", 
                    RowBox[{"3", " ", 
                    RowBox[{"A", "[", 
                    SubsuperscriptBox["M", "\[Eta]", "2"], "]"}]}], "+", 
                    RowBox[{"32", " ", 
                    SubscriptBox["L", "5"], " ", 
                    SubsuperscriptBox["M", "K", "2"]}], "-", 
                    RowBox[{"32", " ", 
                    SubscriptBox["L", "5"], " ", 
                    SubsuperscriptBox["M", "\[Pi]", "2"]}]}], ")"}]}], 
                   ")"}]}]}], ")"}]}]}], ",", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["F", "\[Eta]"], "ii_"], "->", 
              RowBox[{
               SuperscriptBox["F", "ii"], 
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{
                  FractionBox["1", 
                   RowBox[{"3", " ", 
                    SuperscriptBox["F", "2"]}]], 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["mo", "2"], " ", "ii", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    RowBox[{"A", "[", 
                    SubsuperscriptBox["M", "K", "2"], "]"}]}], "-", 
                    RowBox[{"3", " ", 
                    RowBox[{"A", "[", 
                    SubsuperscriptBox["M", "\[Pi]", "2"], "]"}]}], "+", 
                    RowBox[{"16", " ", 
                    SubscriptBox["L", "5"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SubsuperscriptBox["M", "K", "2"], "-", 
                    SubsuperscriptBox["M", "\[Pi]", "2"]}], ")"}]}]}], 
                    ")"}]}], ")"}]}]}], ")"}]}]}], ",", 
             RowBox[{
              SubscriptBox["F", "\[Pi]"], "->", "F"}], ",", 
             RowBox[{
              SubscriptBox["F", "K"], "->", 
              RowBox[{"F", 
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{
                  FractionBox["1", 
                   RowBox[{"8", " ", 
                    SuperscriptBox["F", "2"]}]], 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["mo", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    RowBox[{"A", "[", 
                    SubsuperscriptBox["M", "K", "2"], "]"}]}], "-", 
                    RowBox[{"5", " ", 
                    RowBox[{"A", "[", 
                    SubsuperscriptBox["M", "\[Pi]", "2"], "]"}]}], "+", 
                    RowBox[{"3", " ", 
                    RowBox[{"A", "[", 
                    SubsuperscriptBox["M", "\[Eta]", "2"], "]"}]}], "+", 
                    RowBox[{"32", " ", 
                    SubscriptBox["L", "5"], " ", 
                    SubsuperscriptBox["M", "K", "2"]}], "-", 
                    RowBox[{"32", " ", 
                    SubscriptBox["L", "5"], " ", 
                    SubsuperscriptBox["M", "\[Pi]", "2"]}]}], ")"}]}], 
                   ")"}]}]}], ")"}]}]}], ",", 
             RowBox[{
              SubscriptBox["F", "\[Eta]"], "\[Rule]", 
              RowBox[{"F", 
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{
                  FractionBox["1", 
                   RowBox[{"3", " ", 
                    SuperscriptBox["F", "2"]}]], 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["mo", "2"], 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    RowBox[{"A", "[", 
                    SubsuperscriptBox["M", "K", "2"], "]"}]}], "-", 
                    RowBox[{"3", " ", 
                    RowBox[{"A", "[", 
                    SubsuperscriptBox["M", "\[Pi]", "2"], "]"}]}], "+", 
                    RowBox[{"16", " ", 
                    SubscriptBox["L", "5"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SubsuperscriptBox["M", "K", "2"], "-", 
                    SubsuperscriptBox["M", "\[Pi]", "2"]}], ")"}]}]}], 
                    ")"}]}], ")"}]}]}], ")"}]}]}]}], "}"}]}], "]"}], ",", "2",
          ",", "mo"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"mo", "->", "1"}], ",", 
         RowBox[{"Mp", "\[Rule]", "M"}]}], "}"}]}], "]"}], "]"}], "]"}]}], 
  ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"onlyloops", "\[Equal]", "1"}], ",", 
    RowBox[{
     SubscriptBox["L", "i_"], "=", "0"}]}], "]"}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"lagtreep4a", ",", " ", 
   RowBox[{
   "lagtreep4b", " ", "and", " ", "lagtreep4c", " ", "are", " ", "the", " ", 
    "order", " ", 
    SuperscriptBox["p", "4"], " ", "tree", " ", "parts", " ", "of", " ", 
    "the", " ", 
    RowBox[{"functional", "."}]}]}], " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"lagtreep4a", "=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"onlyloops", "\[Equal]", "0"}], ",", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"stcheck", "\[Equal]", "0"}], " ", "&&", " ", 
        RowBox[{"wpar", "\[Equal]", "0"}]}], ",", 
       RowBox[{
        RowBox[{"eom", "[", 
         RowBox[{
          RowBox[{"getord", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"lagp4", "[", 
              RowBox[{"x", ",", "4", ",", "u", ",", "U"}], "]"}], "+", 
             RowBox[{"wzw", "[", 
              RowBox[{"x", ",", "4", ",", "u", ",", "U"}], "]"}]}], ",", 
            "4"}], "]"}], ",", "6"}], "]"}], "+", 
        RowBox[{"getord", "[", 
         RowBox[{
          RowBox[{"setzero", "[", 
           RowBox[{"wzw", "[", 
            RowBox[{"x", ",", "5", ",", "ur", ",", "Ur"}], "]"}], "]"}], ",", 
          "5"}], "]"}], "+", 
        RowBox[{"getord", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"setzero", "[", 
            RowBox[{"wzw", "[", 
             RowBox[{"x", ",", "6", ",", "ur", ",", "Ur"}], "]"}], "]"}], "+", 
           RowBox[{"setzero", "[", 
            RowBox[{"lagp4", "[", 
             RowBox[{"x", ",", "6", ",", "ur", ",", "Ur"}], "]"}], "]"}]}], 
          ",", "6"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"stcheck", "\[Equal]", "0"}], " ", ",", 
          RowBox[{
           RowBox[{"getord", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"setzero", "[", 
               RowBox[{"wzw", "[", 
                RowBox[{"x", ",", "5", ",", "ur", ",", "Ur"}], "]"}], "]"}], 
              "+", 
              RowBox[{"setzero", "[", 
               RowBox[{"lagp4", "[", 
                RowBox[{"x", ",", "5", ",", "ur", ",", "Ur"}], "]"}], "]"}]}],
              ",", "5"}], "]"}], "+", 
           RowBox[{"getord", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"setzero", "[", 
               RowBox[{"wzw", "[", 
                RowBox[{"x", ",", "6", ",", "ur", ",", "Ur"}], "]"}], "]"}], 
              "+", 
              RowBox[{"setzero", "[", 
               RowBox[{"lagp4", "[", 
                RowBox[{"x", ",", "6", ",", "ur", ",", "Ur"}], "]"}], "]"}]}],
              ",", "6"}], "]"}]}]}], "]"}], "+", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"getord", "[", 
            RowBox[{
             RowBox[{"eombilin", "[", 
              RowBox[{
               RowBox[{"getord", "[", 
                RowBox[{
                 RowBox[{"lagp4", "[", 
                  RowBox[{"x", ",", "4", ",", 
                   RowBox[{"uw", "[", "jj", "]"}], ",", 
                   RowBox[{"Uw", "[", "jj", "]"}]}], "]"}], ",", "4"}], "]"}],
                ",", "6"}], "]"}], ",", "6"}], "]"}], "/", 
           RowBox[{"Length", "[", "nonexmeson", "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"jj", ",", 
            RowBox[{"Length", "[", "nonexmeson", "]"}]}], "}"}]}], "]"}], "+", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"stcheck", "\[Equal]", "1"}], ",", 
          RowBox[{
           RowBox[{"Sum", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"Sum", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"eom", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"Coefficient", "[", 
                    RowBox[{
                    RowBox[{"lagwp48", "[", 
                    RowBox[{"x", ",", "4", ",", "3", ",", 
                    RowBox[{"uw", "[", "jj", "]"}], ",", 
                    RowBox[{"Uw", "[", "jj", "]"}]}], "]"}], ",", 
                    RowBox[{"Nlist", "[", 
                    RowBox[{"[", "ii", "]"}], "]"}]}], "]"}], "*", 
                    RowBox[{"Nlist", "[", 
                    RowBox[{"[", "ii", "]"}], "]"}]}], ",", "6"}], "]"}], "/", 
                 RowBox[{"Length", "[", "nonexmeson", "]"}]}], ",", 
                RowBox[{"{", 
                 RowBox[{"ii", ",", 
                  RowBox[{"Length", "[", "Nlist", "]"}]}], "}"}]}], "]"}], 
              "+", 
              RowBox[{"Sum", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"eom", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"Coefficient", "[", 
                    RowBox[{
                    RowBox[{"lagwp427", "[", 
                    RowBox[{"x", ",", "4", ",", "3", ",", 
                    RowBox[{"uw", "[", "jj", "]"}], ",", 
                    RowBox[{"Uw", "[", "jj", "]"}]}], "]"}], ",", 
                    RowBox[{"Rlist", "[", 
                    RowBox[{"[", "ii", "]"}], "]"}]}], "]"}], "*", 
                    RowBox[{"Rlist", "[", 
                    RowBox[{"[", "ii", "]"}], "]"}]}], ",", "6"}], "]"}], "/", 
                 RowBox[{"Length", "[", "nonexmeson", "]"}]}], ",", 
                RowBox[{"{", 
                 RowBox[{"ii", ",", 
                  RowBox[{"Length", "[", "Rlist", "]"}]}], "}"}]}], "]"}]}], 
             ",", 
             RowBox[{"{", 
              RowBox[{"jj", ",", 
               RowBox[{"Length", "[", "nonexmeson", "]"}]}], "}"}]}], "]"}], 
           "+", 
           RowBox[{"setzero", "[", 
            RowBox[{"lagwp4", "[", 
             RowBox[{"x", ",", "6", ",", "5", ",", "ur", ",", "Ur"}], "]"}], 
            "]"}]}], ",", "0"}], "]"}]}]}], "]"}], ",", "0"}], "]"}]}], 
  ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"lagtreep4b", "=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"onlyloops", "==", "0"}], ",", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"stcheck", "==", "1"}], " ", "||", " ", 
        RowBox[{"wpar", "==", "1"}]}], ",", 
       RowBox[{
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"eom", "[", 
            RowBox[{
             RowBox[{"Sum", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"ex2ord", "[", 
                 RowBox[{
                  RowBox[{"Coefficient", "[", 
                   RowBox[{
                    RowBox[{"lagp4", "[", 
                    RowBox[{"x", ",", "4", ",", 
                    RowBox[{"uw", "[", "jj", "]"}], ",", 
                    RowBox[{"Uw", "[", "jj", "]"}]}], "]"}], ",", 
                    SubscriptBox["L", "ii"]}], "]"}], ",", "4"}], "]"}], "*", 
                SubscriptBox["L", "ii"]}], ",", 
               RowBox[{"{", 
                RowBox[{"ii", ",", "10"}], "}"}]}], "]"}], ",", "6"}], "]"}], 
           "/", 
           RowBox[{"Length", "[", "nonexmeson", "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"jj", ",", 
            RowBox[{"Length", "[", "nonexmeson", "]"}]}], "}"}]}], "]"}], "+", 
        RowBox[{"setzero", "[", 
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"addbilin", "[", 
               RowBox[{
                RowBox[{"lagp4", "[", 
                 RowBox[{"x", ",", "particleorder", ",", 
                  RowBox[{"uw", "[", "jj", "]"}], ",", 
                  RowBox[{"Uw", "[", "jj", "]"}]}], "]"}], ",", 
                "particleorder"}], "]"}], "+", 
              RowBox[{"addbilin", "[", 
               RowBox[{
                RowBox[{"wzw", "[", 
                 RowBox[{"x", ",", "particleorder", ",", 
                  RowBox[{"uw", "[", "jj", "]"}], ",", 
                  RowBox[{"Uw", "[", "jj", "]"}]}], "]"}], ",", 
                "particleorder"}], "]"}], "+", 
              RowBox[{"eom", "[", 
               RowBox[{
                RowBox[{"wzw", "[", 
                 RowBox[{"x", ",", 
                  RowBox[{"particleorder", "-", "1"}], ",", 
                  RowBox[{"uw", "[", "jj", "]"}], ",", 
                  RowBox[{"Uw", "[", "jj", "]"}]}], "]"}], ",", 
                RowBox[{"particleorder", "+", "1"}]}], "]"}]}], ")"}], "/", 
            RowBox[{"Length", "[", "nonexmeson", "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"jj", ",", 
             RowBox[{"Length", "[", "nonexmeson", "]"}]}], "}"}]}], "]"}], 
         "]"}]}], ",", "0"}], "]"}], ",", "0"}], "]"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"lagtreep4c", "=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"onlyloops", "\[Equal]", "0"}], ",", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"wpar", "\[Equal]", "1"}], ",", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"getord", "[", 
           RowBox[{
            RowBox[{"eombilin", "[", 
             RowBox[{
              RowBox[{"lagp2", "[", 
               RowBox[{"x", ",", "4", ",", 
                RowBox[{"uw", "[", "jj", "]"}], ",", 
                RowBox[{"Uw", "[", "jj", "]"}]}], "]"}], ",", "6"}], "]"}], 
            ",", "6"}], "]"}], "/", 
          RowBox[{"Length", "[", "nonexmeson", "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"jj", ",", 
           RowBox[{"Length", "[", "nonexmeson", "]"}]}], "}"}]}], "]"}], ",", 
       "0"}], "]"}], ",", "0"}], "]"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{"If", "[", 
  RowBox[{
   RowBox[{"stcheck", "==", "1"}], ",", 
   RowBox[{"fieldtransform", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Simplify", "[", 
          RowBox[{"Coefficient", "[", 
           RowBox[{
            RowBox[{"Sum", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"lagwp48", "[", 
                RowBox[{"x", ",", "2", ",", "2", ",", 
                 RowBox[{"uw", "[", "jj", "]"}], ",", 
                 RowBox[{"Uw", "[", "jj", "]"}]}], "]"}], "/", 
               RowBox[{"Length", "[", "nonexmeson", "]"}]}], ",", 
              RowBox[{"{", 
               RowBox[{"jj", ",", 
                RowBox[{"Length", "[", "nonexmeson", "]"}]}], "}"}]}], "]"}], 
            ",", 
            RowBox[{"Nlist", "[", 
             RowBox[{"[", "ii", "]"}], "]"}]}], "]"}], "]"}], "*", 
         RowBox[{"Nlist", "[", 
          RowBox[{"[", "ii", "]"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"ii", ",", 
          RowBox[{"Length", "[", "Nlist", "]"}]}], "}"}]}], "]"}], "+", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Simplify", "[", 
          RowBox[{"Coefficient", "[", 
           RowBox[{
            RowBox[{"Sum", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"lagwp427", "[", 
                RowBox[{"x", ",", "2", ",", "2", ",", 
                 RowBox[{"uw", "[", "jj", "]"}], ",", 
                 RowBox[{"Uw", "[", "jj", "]"}]}], "]"}], "/", 
               RowBox[{"Length", "[", "nonexmeson", "]"}]}], ",", 
              RowBox[{"{", 
               RowBox[{"jj", ",", 
                RowBox[{"Length", "[", "nonexmeson", "]"}]}], "}"}]}], "]"}], 
            ",", 
            RowBox[{"Rlist", "[", 
             RowBox[{"[", "ii", "]"}], "]"}]}], "]"}], "]"}], "*", 
         RowBox[{"Rlist", "[", 
          RowBox[{"[", "ii", "]"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"ii", ",", 
          RowBox[{"Length", "[", "Rlist", "]"}]}], "}"}]}], "]"}]}], ",", 
     "\[Phi]wp4t", ",", "\[CurlyPhi]p4t"}], "]"}]}], "]"}]], "Input"],

Cell[BoxData[
 RowBox[{"If", "[", 
  RowBox[{
   RowBox[{"stcheck", "\[Equal]", "1"}], ",", 
   RowBox[{"Do", "[", 
    RowBox[{
     RowBox[{"ap", "=", 
      RowBox[{"{", 
       RowBox[{
       "2", ",", "1", ",", "3", ",", "5", ",", "4", ",", "7", ",", "6", ",", 
        "8"}], "}"}]}], ";", 
     RowBox[{"Do", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"erg", "=", 
         RowBox[{"funcchange", "[", 
          RowBox[{"trans", "[", 
           RowBox[{"Simplify", "[", 
            RowBox[{"setzero", "[", 
             RowBox[{"dephi", "[", 
              RowBox[{
               RowBox[{
                FractionBox["1", 
                 SuperscriptBox["f", "4"]], "*", 
                RowBox[{"(", 
                 RowBox[{"ReplaceAll", "[", 
                  RowBox[{
                   RowBox[{"ReplaceAll", "[", 
                    RowBox[{
                    RowBox[{"insertbilin", "[", 
                    RowBox[{
                    RowBox[{"lagp2", "[", 
                    RowBox[{"var", ",", "4", ",", "u", ",", "U"}], "]"}], ",",
                     "4"}], "]"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"\[CurlyPhi]", "->", "\[Phi]wp4t"}], "}"}]}], 
                    "]"}], ",", 
                   RowBox[{"dete", "->", "de"}]}], "]"}], ")"}]}], ",", 
               "ii"}], "]"}], "]"}], "]"}], "]"}], "]"}]}], ";", 
        RowBox[{
         SubscriptBox["\[CapitalPhi]wp4t", 
          RowBox[{"ap", "[", 
           RowBox[{"[", "ii", "]"}], "]"}]], "=", 
         RowBox[{"ReplaceAll", "[", 
          RowBox[{
           RowBox[{"Function", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
              "\[Phi]1", ",", "\[Phi]2", ",", "\[Phi]3", ",", "\[Phi]4", ",", 
               "\[Phi]5", ",", "\[Phi]6", ",", "\[Phi]7", ",", "\[Phi]8", ",",
                "\[Gamma]", ",", "W1", ",", "W2", ",", "var"}], "}"}], ",", 
             "eer"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"eer", "->", "erg"}], "}"}]}], "]"}]}]}], ",", 
       RowBox[{"{", 
        RowBox[{"ii", ",", "1", ",", "8"}], "}"}]}], "]"}]}], "]"}]}], 
  "]"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"treebilin", "=", 
   RowBox[{"ReplaceAll", "[", 
    RowBox[{
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"stcheck", "==", "1"}], ",", 
       RowBox[{"replacements", "[", 
        RowBox[{"transform", "[", 
         RowBox[{"getamp", "[", 
          RowBox[{
          "strongp2", ",", "delta", ",", "\[CapitalPhi]wp4t", ",", 
           "\[CurlyPhi]p4t"}], "]"}], "]"}], "]"}], ",", "0"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SubscriptBox["F", "\[Pi]"], "\[Rule]", "F"}], ",", 
       RowBox[{
        SubscriptBox["F", "K"], "\[Rule]", "F"}], ",", 
       RowBox[{
        SubscriptBox["F", "\[Eta]"], "\[Rule]", "F"}]}], "}"}]}], "]"}]}], 
  ";"}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "In", " ", "the", " ", "following", " ", "the", " ", "tree", " ", "graphs", 
   " ", "coming", " ", "from", " ", "terms", " ", "proportional", " ", "to", 
   " ", "one", " ", "pseudoscalar", " ", "meson", " ", "field", " ", "are", 
   " ", 
   RowBox[{"calculated", "."}]}], " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"monophi6", "=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"stcheck", "\[Equal]", "1"}], ",", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{
         RowBox[{"lagwp4", "[", 
          RowBox[{"x", ",", "1", ",", "1", ",", "u", ",", "U"}], "]"}], ",", 
         RowBox[{
          SubscriptBox["\[Phi]", "6"], "[", "x", "]"}]}], "]"}], "/", 
       SubsuperscriptBox["M", "K", "2"]}], "]"}], ",", "0"}], "]"}]}], 
  ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"monophi7", "=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"stcheck", "\[Equal]", "1"}], ",", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{
         RowBox[{"lagwp4", "[", 
          RowBox[{"x", ",", "1", ",", "1", ",", "u", ",", "U"}], "]"}], ",", 
         RowBox[{
          SubscriptBox["\[Phi]", "7"], "[", "x", "]"}]}], "]"}], "/", 
       SubsuperscriptBox["M", "K", "2"]}], "]"}], ",", "0"}], "]"}]}], 
  ";"}]], "Input"],

Cell[BoxData[
 RowBox[{"If", "[", 
  RowBox[{
   RowBox[{"stcheck", "\[Equal]", "1"}], ",", 
   RowBox[{"fieldtransformmono", "[", "\[CurlyPhi]mt", "]"}]}], 
  "]"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"monopret", "=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"stcheck", "\[Equal]", "1"}], ",", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"eombilin", "[", 
         RowBox[{
          RowBox[{"lagp2", "[", 
           RowBox[{"x", ",", "6", ",", 
            RowBox[{"uw", "[", "jj", "]"}], ",", 
            RowBox[{"Uw", "[", "jj", "]"}]}], "]"}], ",", "6"}], "]"}], "/", 
        RowBox[{"Length", "[", "nonexmeson", "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"jj", ",", 
         RowBox[{"Length", "[", "nonexmeson", "]"}]}], "}"}]}], "]"}], ",", 
     "0"}], "]"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"monotrees", "=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"stcheck", "\[Equal]", "1"}], ",", 
     RowBox[{"Simplify", "[", 
      RowBox[{"replacements", "[", 
       RowBox[{"transform", "[", 
        RowBox[{"getamp", "[", 
         RowBox[{
         "monopret", ",", "delta", ",", "\[CapitalPhi]s", ",", 
          "\[CurlyPhi]mt"}], "]"}], "]"}], "]"}], "]"}], ",", "0"}], "]"}]}], 
  ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "treep4", " ", "is", " ", "the", " ", "tree", " ", "amplitude", " ", 
    "from", " ", "the", " ", "order", " ", 
    SuperscriptBox["p", "4"], " ", 
    RowBox[{"Lagrangian", "."}]}], " ", "*)"}], " "}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"treep4", "=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"onlyloops", "==", "0"}], ",", 
     RowBox[{"etakorr", "[", 
      RowBox[{"ReplaceAll", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{"simp", "[", 
            RowBox[{"replacements", "[", 
             RowBox[{"transform", "[", 
              RowBox[{"epsorder", "[", 
               RowBox[{
                RowBox[{"getamp", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"Coefficient", "[", 
                    RowBox[{"lagtreep4a", ",", 
                    RowBox[{"constlist", "[", 
                    RowBox[{"[", "ii", "]"}], "]"}]}], "]"}], "*", 
                   RowBox[{"constlist", "[", 
                    RowBox[{"[", "ii", "]"}], "]"}]}], ",", "delta", ",", 
                  "\[CapitalPhi]s", ",", 
                  RowBox[{"If", "[", 
                   RowBox[{
                    RowBox[{"wpar", "==", "1"}], ",", "\[CurlyPhi]sp2", ",", 
                    "\[CurlyPhi]p2"}], "]"}]}], "]"}], "+", 
                RowBox[{"If", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"stcheck", "==", "1"}], "||", " ", 
                   RowBox[{"wpar", "==", "1"}]}], ",", 
                  RowBox[{
                   RowBox[{"getamp", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"Coefficient", "[", 
                    RowBox[{"lagtreep4b", ",", 
                    RowBox[{"constlist", "[", 
                    RowBox[{"[", "ii", "]"}], "]"}]}], "]"}], "*", 
                    RowBox[{"constlist", "[", 
                    RowBox[{"[", "ii", "]"}], "]"}]}], ",", "delta", ",", 
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{"wpar", "==", "1"}], ",", "\[CapitalPhi]sa", ",", 
                    "\[CapitalPhi]w"}], "]"}], ",", 
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{"wpar", "==", "1"}], ",", "\[CurlyPhi]sp2", ",", 
                    "\[CurlyPhi]p2"}], "]"}]}], "]"}], "+", 
                   RowBox[{"getamp", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"Coefficient", "[", 
                    RowBox[{"lagtreep4c", ",", 
                    RowBox[{"constlist", "[", 
                    RowBox[{"[", "ii", "]"}], "]"}]}], "]"}], "*", 
                    RowBox[{"constlist", "[", 
                    RowBox[{"[", "ii", "]"}], "]"}]}], ",", "delta", ",", 
                    "\[CapitalPhi]s", ",", "\[CurlyPhi]sp4"}], "]"}]}], ",", 
                  "0"}], "]"}]}], "]"}], "]"}], "]"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"ii", ",", 
             RowBox[{"Length", "[", "constlist", "]"}]}], "}"}]}], "]"}], "+", 
         RowBox[{"simp", "[", 
          RowBox[{"replacements", "[", 
           RowBox[{"transform", "[", 
            RowBox[{"epsorder", "[", 
             RowBox[{"getamp", "[", 
              RowBox[{
               RowBox[{"ReplaceAll", "[", 
                RowBox[{
                 RowBox[{"lagtreep4a", "+", "lagtreep4b"}], ",", 
                 RowBox[{"Table", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"constlist", "[", 
                    RowBox[{"[", "ii", "]"}], "]"}], "->", "0"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"ii", ",", 
                    RowBox[{"Length", "[", "constlist", "]"}]}], "}"}]}], 
                  "]"}]}], "]"}], ",", "delta", ",", 
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{"stcheck", "==", "0"}], ",", 
                 RowBox[{"If", "[", 
                  RowBox[{
                   RowBox[{"wpar", "==", "1"}], ",", "\[CapitalPhi]s", ",", 
                   "0"}], "]"}], ",", "\[CapitalPhi]w"}], "]"}], ",", 
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{"stcheck", "==", "0"}], ",", 
                 RowBox[{"If", "[", 
                  RowBox[{
                   RowBox[{"wpar", "==", "1"}], ",", "\[CurlyPhi]sp2", ",", 
                   "0"}], "]"}], ",", "\[CurlyPhi]p2"}], "]"}]}], "]"}], 
             "]"}], "]"}], "]"}], "]"}], "+", "monotrees", "+", "treebilin"}],
         ",", 
        RowBox[{"{", 
         RowBox[{"F", "->", 
          SubscriptBox["F", "\[Pi]"]}], "}"}]}], "]"}], "]"}], ",", "0"}], 
    "]"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"collect", "[", "ject_", "]"}], ":=", 
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{"worklist", "=", 
     RowBox[{"Union", "[", 
      RowBox[{"constlist", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          OverscriptBox["A", "_"], "[", "__", "]"}], ",", 
         RowBox[{
          OverscriptBox["B", "_"], "[", "__", "]"}], ",", 
         RowBox[{"C", "[", "__", "]"}]}], "}"}]}], "]"}]}], ";", 
    RowBox[{"tgp", "=", "ject"}], ";", 
    RowBox[{"Do", "[", 
     RowBox[{
      RowBox[{"tgp", "=", 
       RowBox[{"ReplaceAll", "[", 
        RowBox[{"tgp", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"worklist", "[", 
            RowBox[{"[", "jj", "]"}], "]"}], "\[Rule]", "0"}], "}"}]}], 
        "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"jj", ",", 
        RowBox[{"Length", "[", "worklist", "]"}]}], "}"}]}], "]"}], ";", 
    RowBox[{"Return", "[", 
     RowBox[{
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"simp", "[", 
          RowBox[{"etakorr", "[", 
           RowBox[{"Coefficient", "[", 
            RowBox[{"ject", ",", 
             RowBox[{"constlist", "[", 
              RowBox[{"[", "jj", "]"}], "]"}]}], "]"}], "]"}], "]"}], "*", 
         RowBox[{"constlist", "[", 
          RowBox[{"[", "jj", "]"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"jj", ",", 
          RowBox[{"Length", "[", "constlist", "]"}]}], "}"}]}], "]"}], "+", 
      RowBox[{"simp", "[", "tgp", "]"}]}], "]"}]}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"simpfast", "[", "ject_", "]"}], ":=", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"phi6", "==", "0"}], ",", 
    RowBox[{"Simplify", "[", "ject", "]"}], ",", 
    RowBox[{"ReplaceAll", "[", 
     RowBox[{
      RowBox[{"ex2ordns2", "[", 
       RowBox[{
        RowBox[{"Collect", "[", 
         RowBox[{
          RowBox[{"FactorTerms", "[", 
           RowBox[{"ReplaceAll", "[", 
            RowBox[{"ject", ",", 
             RowBox[{"{", 
              RowBox[{
               SubscriptBox["F", "\[Pi]"], "\[Rule]", "F"}], "}"}]}], "]"}], 
           "]"}], ",", 
          RowBox[{"Power", "[", 
           RowBox[{"__", ",", 
            RowBox[{"-", "1"}]}], "]"}]}], "]"}], ",", "8", ",", "F"}], "]"}],
       ",", 
      RowBox[{"{", 
       RowBox[{"F", "\[Rule]", 
        SubscriptBox["F", "\[Pi]"]}], "}"}]}], "]"}]}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"treeresult4temp", "=", 
   RowBox[{"final", "[", 
    RowBox[{"collect", "[", 
     RowBox[{"simpfast", "[", 
      RowBox[{"treep4", "+", 
       RowBox[{"ReplaceAll", "[", 
        RowBox[{"renomp4", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"A", "[", "_", "]"}], "\[Rule]", "0"}], ",", 
           RowBox[{"F", "\[Rule]", 
            SubscriptBox["F", "\[Pi]"]}]}], "}"}]}], "]"}]}], "]"}], "]"}], 
    "]"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"treeresult4", "=", 
   RowBox[{"normalization", "[", "treeresult4temp", "]"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"treeresult2and4", "=", 
   RowBox[{"normalization", "[", 
    RowBox[{"treeresult2temp", "+", "treeresult4temp"}], "]"}]}], 
  ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"onlytreep2and4", "\[Equal]", "1"}], ",", 
    RowBox[{
     RowBox[{"result", "=", "treeresult2and4"}], ";", 
     RowBox[{
     "title", "=", "\"\<Complete tree level amplitude to O(p^4):\>\""}], ";", 
     RowBox[{"loopresult", "=", "\"\<Not evaluated\>\""}], ";", 
     RowBox[{"output", "[", "result", "]"}]}]}], "]"}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{"If", "[", 
  RowBox[{
   RowBox[{"onlytreep2and4", "\[Equal]", "1"}], ",", 
   RowBox[{"Quit", "[", "]"}]}], "]"}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"The", " ", "matrices", " ", 
    SubscriptBox[
     OverscriptBox["\[Lambda]", "^"], "i"], " ", "are", " ", "needed", " ", 
    "to", " ", "express", " ", "\[Phi]", " ", "in", " ", "the", " ", 
    "spherical", " ", "basis", " ", "of", " ", "SU", 
    RowBox[{
     RowBox[{"(", "3", ")"}], "."}]}], " ", "*)"}], " "}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox[
    OverscriptBox["\[Lambda]", "^"], "1"], "=", 
   RowBox[{
    FractionBox["1", 
     SqrtBox["2"]], 
    RowBox[{"(", 
     RowBox[{
      SubscriptBox["\[Lambda]", "1"], "+", 
      RowBox[{"\[ImaginaryI]", " ", 
       SubscriptBox["\[Lambda]", "2"]}]}], ")"}]}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox[
    OverscriptBox["\[Lambda]", "^"], "2"], "=", 
   RowBox[{
    FractionBox["1", 
     SqrtBox["2"]], 
    RowBox[{"(", 
     RowBox[{
      SubscriptBox["\[Lambda]", "1"], "-", 
      RowBox[{"\[ImaginaryI]", " ", 
       SubscriptBox["\[Lambda]", "2"]}]}], ")"}]}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox[
    OverscriptBox["\[Lambda]", "^"], "3"], "=", 
   SubscriptBox["\[Lambda]", "3"]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox[
    OverscriptBox["\[Lambda]", "^"], "4"], "=", 
   RowBox[{
    FractionBox["1", 
     SqrtBox["2"]], 
    RowBox[{"(", 
     RowBox[{
      SubscriptBox["\[Lambda]", "4"], "+", 
      RowBox[{"\[ImaginaryI]", " ", 
       SubscriptBox["\[Lambda]", "5"]}]}], ")"}]}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox[
    OverscriptBox["\[Lambda]", "^"], "5"], "=", 
   RowBox[{
    FractionBox["1", 
     SqrtBox["2"]], 
    RowBox[{"(", 
     RowBox[{
      SubscriptBox["\[Lambda]", "4"], "-", 
      RowBox[{"\[ImaginaryI]", " ", 
       SubscriptBox["\[Lambda]", "5"]}]}], ")"}]}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox[
    OverscriptBox["\[Lambda]", "^"], "6"], "=", 
   RowBox[{
    FractionBox["1", 
     SqrtBox["2"]], 
    RowBox[{"(", 
     RowBox[{
      SubscriptBox["\[Lambda]", "6"], "+", 
      RowBox[{"\[ImaginaryI]", " ", 
       SubscriptBox["\[Lambda]", "7"]}]}], ")"}]}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox[
    OverscriptBox["\[Lambda]", "^"], "7"], "=", 
   RowBox[{
    FractionBox["1", 
     SqrtBox["2"]], 
    RowBox[{"(", 
     RowBox[{
      SubscriptBox["\[Lambda]", "6"], "-", 
      RowBox[{"\[ImaginaryI]", " ", 
       SubscriptBox["\[Lambda]", "7"]}]}], ")"}]}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox[
    OverscriptBox["\[Lambda]", "^"], "8"], "=", 
   SubscriptBox["\[Lambda]", "8"]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"hc", "[", "ject_", "]"}], ":=", 
  RowBox[{"Transpose", "[", 
   RowBox[{"Conjugate", "[", "ject", "]"}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"gam", "[", 
    StyleBox[
     RowBox[{
     "var", ",", "ind", ",", "aa", ",", "bb", ",", "cp", ",", "ord", ",", "u",
       ",", "U"}],
     FontWeight->"Plain",
     FontSlant->"Plain",
     FontTracking->"Plain",
     FontVariations->{"CompatibilityType"->0,
     "Masked"->False,
     "Outline"->False,
     "RotationAngle"->0,
     "Shadow"->False,
     "StrikeThrough"->False,
     "Underline"->False}], "]"}], " ", "and", " ", 
   RowBox[{"sig", "[", 
    StyleBox[
     RowBox[{
     "var", ",", "ind", ",", "aa", ",", "bb", ",", "cp", ",", "ord", ",", "u",
       ",", "U"}],
     FontWeight->"Plain",
     FontSlant->"Plain",
     FontTracking->"Plain",
     FontVariations->{"CompatibilityType"->0,
     "Masked"->False,
     "Outline"->False,
     "RotationAngle"->0,
     "Shadow"->False,
     "StrikeThrough"->False,
     "Underline"->False}], "]"}], " ", "are", " ", "the", " ", "components", 
   " ", "of", " ", "the", " ", "matrices", " ", "that", " ", "occur", " ", 
   "in", " ", "the", " ", "strong", " ", "part", " ", "of", " ", "the", " ", 
   "generating", " ", 
   RowBox[{"functional", "."}]}], " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"gam", "[", 
   RowBox[{
   "var_", ",", "ind_", ",", "aa_", ",", "bb_", ",", "cp_", ",", "ord_", ",", 
    "u_", ",", "U_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"-", 
    FractionBox["1", "2"]}], 
   RowBox[{"Tr2ord", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"kom", "[", 
       RowBox[{
        SubscriptBox[
         OverscriptBox["\[Lambda]", "^"], "aa"], ",", 
        RowBox[{"hc", "[", 
         SubscriptBox[
          OverscriptBox["\[Lambda]", "^"], "bb"], "]"}]}], "]"}], ".", 
      RowBox[{"gamma", "[", 
       RowBox[{"var", ",", "ind", ",", "ord", ",", "u", ",", "U"}], "]"}]}], 
     ",", "ord"}], "]"}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"gamma", "[", 
   RowBox[{"var_", ",", "ind_", ",", "ord_", ",", "u_", ",", "U_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    FractionBox["1", "2"], 
    RowBox[{"kom", "[", 
     RowBox[{
      RowBox[{
       SubscriptBox[
        OverscriptBox["u", "^"], 
        RowBox[{"ord", "-", "1"}]], "[", "var", "]"}], ",", 
      RowBox[{"de", "[", 
       RowBox[{
        RowBox[{
         SubscriptBox["u", "ord"], "[", "var", "]"}], ",", "var", ",", 
        "ind"}], "]"}]}], "]"}]}], "-", 
   RowBox[{
    FractionBox["1", "2"], "\[ImaginaryI]", " ", 
    RowBox[{
     RowBox[{
      SubscriptBox[
       OverscriptBox["u", "^"], "ord"], "[", "var", "]"}], ".", 
     RowBox[{"r", "[", 
      RowBox[{"var", ",", "ind"}], "]"}], ".", 
     RowBox[{
      SubscriptBox["u", "ord"], "[", "var", "]"}]}]}], "-", 
   RowBox[{
    FractionBox["1", "2"], "\[ImaginaryI]", " ", 
    RowBox[{
     RowBox[{
      SubscriptBox["u", "ord"], "[", "var", "]"}], ".", 
     RowBox[{"l", "[", 
      RowBox[{"var", ",", "ind"}], "]"}], ".", 
     RowBox[{
      SubscriptBox[
       OverscriptBox["u", "^"], "ord"], "[", "var", "]"}]}]}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"sighat", "[", 
   RowBox[{
   "var_", ",", "ind_", ",", "aa_", ",", "bb_", ",", "cp_", ",", "ord_", ",", 
    "u_", ",", "U_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    FractionBox["1", "2"], 
    RowBox[{"Tr2ord", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"kom", "[", 
         RowBox[{
          SubscriptBox[
           OverscriptBox["\[Lambda]", "^"], "aa"], ",", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["1", "2"], 
            RowBox[{
             RowBox[{
              SubscriptBox[
               OverscriptBox["u", "^"], 
               RowBox[{"ord", "-", "2"}]], "[", "var", "]"}], ".", 
             RowBox[{"d", "[", 
              RowBox[{
               SubscriptBox["\[Alpha]", "var"], ",", "U", ",", 
               RowBox[{"ord", "-", "1"}], ",", "var"}], "]"}], ".", 
             RowBox[{
              SubscriptBox[
               OverscriptBox["u", "^"], 
               RowBox[{"ord", "-", "2"}]], "[", "var", "]"}]}]}], ")"}]}], 
         "]"}], ".", 
        RowBox[{"kom", "[", 
         RowBox[{
          RowBox[{"hc", "[", 
           SubscriptBox[
            OverscriptBox["\[Lambda]", "^"], "bb"], "]"}], ",", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["1", "2"], 
            RowBox[{
             RowBox[{
              SubscriptBox[
               OverscriptBox["u", "^"], 
               RowBox[{"ord", "-", "2"}]], "[", "var", "]"}], ".", 
             RowBox[{"d", "[", 
              RowBox[{
               SubscriptBox["\[Alpha]", "var"], ",", "U", ",", 
               RowBox[{"ord", "-", "1"}], ",", "var"}], "]"}], ".", 
             RowBox[{
              SubscriptBox[
               OverscriptBox["u", "^"], 
               RowBox[{"ord", "-", "2"}]], "[", "var", "]"}]}]}], ")"}]}], 
         "]"}]}], ")"}], ",", "ord"}], "]"}]}], "+", 
   RowBox[{
    FractionBox["1", "4"], 
    RowBox[{"Tr2ord", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"akom", "[", 
        RowBox[{
         SubscriptBox[
          OverscriptBox["\[Lambda]", "^"], "aa"], ",", 
         RowBox[{"hc", "[", 
          SubscriptBox[
           OverscriptBox["\[Lambda]", "^"], "bb"], "]"}]}], "]"}], ".", 
       RowBox[{"sigma", "[", 
        RowBox[{"var", ",", "ord", ",", "u", ",", "U"}], "]"}]}], ",", 
      "ord"}], "]"}]}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"sig", "[", 
   RowBox[{
   "var_", ",", "ind_", ",", "aa_", ",", "bb_", ",", "cp_", ",", "ord_", ",", 
    "u_", ",", "U_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"sighat", "[", 
    RowBox[{
    "var", ",", "ind", ",", "aa", ",", "bb", ",", "cp", ",", "ord", ",", "u", 
     ",", "U"}], "]"}], "-", 
   RowBox[{
    FractionBox["1", "4"], 
    RowBox[{"Tr2ord", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"akom", "[", 
        RowBox[{
         SubscriptBox[
          OverscriptBox["\[Lambda]", "^"], "aa"], ",", 
         RowBox[{"hc", "[", 
          SubscriptBox[
           OverscriptBox["\[Lambda]", "^"], "bb"], "]"}]}], "]"}], ".", 
       RowBox[{"sigma", "[", 
        RowBox[{"var", ",", "0", ",", "u", ",", "U"}], "]"}]}], ",", "ord"}], 
     "]"}]}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"sigma", "[", 
   RowBox[{"var_", ",", "ord_", ",", "u_", ",", "U_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["1", "2"], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{
       SubscriptBox[
        OverscriptBox["u", "^"], "ord"], "[", "var", "]"}], ".", 
      RowBox[{"\[Chi]", "[", "var", "]"}], ".", 
      RowBox[{
       SubscriptBox[
        OverscriptBox["u", "^"], "ord"], "[", "var", "]"}]}], "+", 
     RowBox[{
      RowBox[{
       SubscriptBox["u", "ord"], "[", "var", "]"}], ".", 
      RowBox[{
       OverscriptBox["\[Chi]", "^"], "[", "var", "]"}], ".", 
      RowBox[{
       SubscriptBox["u", "ord"], "[", "var", "]"}]}]}], ")"}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Y", "[", 
   RowBox[{"var_", ",", "ind_", ",", "ord_", ",", "u_", ",", "U_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["1", "2"], 
   RowBox[{
    RowBox[{
     SubscriptBox[
      OverscriptBox["u", "^"], 
      RowBox[{"ord", "-", "1"}]], "[", "var", "]"}], ".", 
    RowBox[{"d", "[", 
     RowBox[{"ind", ",", "U", ",", "ord", ",", "var"}], "]"}], ".", 
    RowBox[{
     SubscriptBox[
      OverscriptBox["u", "^"], 
      RowBox[{"ord", "-", "1"}]], "[", "var", "]"}]}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "In", " ", "the", " ", "following", " ", "the", " ", "projectors", " ", 
   "needed", " ", "for", " ", "the", " ", "nonleptonic", " ", "weak", " ", 
   "loop", " ", "part", " ", "are", " ", 
   RowBox[{"defined", "."}]}], " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"k", "[", "1", "]"}], "=", 
   RowBox[{
    FractionBox["4", 
     SuperscriptBox["F", "2"]], 
    SubscriptBox["G", "8"], " ", 
    SuperscriptBox["F", "4"]}]}], ";", 
  RowBox[{
   RowBox[{"P", "[", "1", "]"}], "=", 
   RowBox[{"Q", "[", 
    RowBox[{"2", ",", "3"}], "]"}]}], ";", 
  RowBox[{
   RowBox[{"k", "[", 
    RowBox[{"-", "1"}], "]"}], "=", 
   RowBox[{
    FractionBox["4", 
     SuperscriptBox["F", "2"]], 
    SubscriptBox[
     OverscriptBox["G", "^"], "8"], " ", 
    SuperscriptBox["F", "4"]}]}], ";", 
  RowBox[{
   RowBox[{"P", "[", 
    RowBox[{"-", "1"}], "]"}], "=", 
   RowBox[{"Q", "[", 
    RowBox[{"3", ",", "2"}], "]"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"PR", "[", "1", "]"}], ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       FractionBox["1", "2"], 
       SubscriptBox["G", "27"], " ", 
       SuperscriptBox["F", "4"], "*", 
       RowBox[{"Q", "[", 
        RowBox[{"2", ",", "3"}], "]"}]}], ",", 
      RowBox[{"Q", "[", 
       RowBox[{"1", ",", "1"}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       FractionBox["1", "3"], " ", 
       SubscriptBox["G", "27"], " ", 
       SuperscriptBox["F", "4"], "*", 
       RowBox[{"Q", "[", 
        RowBox[{"2", ",", "1"}], "]"}]}], ",", 
      RowBox[{"Q", "[", 
       RowBox[{"1", ",", "3"}], "]"}]}], "}"}]}], "}"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"PR", "[", 
   RowBox[{"-", "1"}], "]"}], ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       FractionBox["1", "2"], 
       SubscriptBox[
        OverscriptBox["G", "^"], "27"], " ", 
       SuperscriptBox["F", "4"], "*", 
       RowBox[{"Q", "[", 
        RowBox[{"3", ",", "2"}], "]"}]}], ",", 
      RowBox[{"Q", "[", 
       RowBox[{"1", ",", "1"}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       FractionBox["1", "3"], " ", 
       SubscriptBox[
        OverscriptBox["G", "^"], "27"], " ", 
       SuperscriptBox["F", "4"], "*", 
       RowBox[{"Q", "[", 
        RowBox[{"1", ",", "2"}], "]"}]}], ",", 
      RowBox[{"Q", "[", 
       RowBox[{"3", ",", "1"}], "]"}]}], "}"}]}], "}"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"R", "[", "cp_", "]"}], ":=", 
  RowBox[{"Join", "[", 
   RowBox[{
    RowBox[{"PR", "[", "cp", "]"}], ",", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"Reverse", "[", 
       RowBox[{
        RowBox[{"PR", "[", "cp", "]"}], "[", 
        RowBox[{"[", "ii", "]"}], "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"ii", ",", "1", ",", "2"}], "}"}]}], "]"}]}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Q", "[", 
    RowBox[{"1", ",", "1"}], "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], "}"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Q", "[", 
    RowBox[{"1", ",", "2"}], "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], "}"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Q", "[", 
    RowBox[{"3", ",", "1"}], "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], "}"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Q", "[", 
    RowBox[{"2", ",", "1"}], "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], "}"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Q", "[", 
    RowBox[{"1", ",", "3"}], "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "0", ",", "0"}], "}"}]}], "}"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"Tr2ord", "[", 
    StyleBox[
     RowBox[{"ject", ",", " ", "ord"}],
     FontWeight->"Plain",
     FontSlant->"Plain",
     FontTracking->"Plain",
     FontVariations->{"CompatibilityType"->0,
     "Masked"->False,
     "Outline"->False,
     "RotationAngle"->0,
     "Shadow"->False,
     "StrikeThrough"->False,
     "Underline"->False}], "]"}], " ", "evaluates", " ", "the", " ", "trace", 
   " ", "of", " ", "a", " ", "matrix", " ", "up", " ", "to", " ", "order", 
   " ", 
   StyleBox["ord",
    FontWeight->"Plain",
    FontSlant->"Plain",
    FontTracking->"Plain",
    FontVariations->{"CompatibilityType"->0,
    "Masked"->False,
    "Outline"->False,
    "RotationAngle"->0,
    "Shadow"->False,
    "StrikeThrough"->False,
    "Underline"->False}], 
   StyleBox[" ",
    FontWeight->"Plain",
    FontSlant->"Plain",
    FontTracking->"Plain",
    FontVariations->{"CompatibilityType"->0,
    "Masked"->False,
    "Outline"->False,
    "RotationAngle"->0,
    "Shadow"->False,
    "StrikeThrough"->False,
    "Underline"->False}], 
   StyleBox["in",
    FontSlant->"Plain",
    FontTracking->"Plain",
    FontVariations->{"CompatibilityType"->0,
    "Masked"->False,
    "Outline"->False,
    "RotationAngle"->0,
    "Shadow"->False,
    "StrikeThrough"->False,
    "Underline"->False}], 
   StyleBox[" ",
    FontSlant->"Plain",
    FontTracking->"Plain",
    FontVariations->{"CompatibilityType"->0,
    "Masked"->False,
    "Outline"->False,
    "RotationAngle"->0,
    "Shadow"->False,
    "StrikeThrough"->False,
    "Underline"->False}], 
   StyleBox["the",
    FontSlant->"Plain",
    FontTracking->"Plain",
    FontVariations->{"CompatibilityType"->0,
    "Masked"->False,
    "Outline"->False,
    "RotationAngle"->0,
    "Shadow"->False,
    "StrikeThrough"->False,
    "Underline"->False}], 
   StyleBox[" ",
    FontSlant->"Plain",
    FontTracking->"Plain",
    FontVariations->{"CompatibilityType"->0,
    "Masked"->False,
    "Outline"->False,
    "RotationAngle"->0,
    "Shadow"->False,
    "StrikeThrough"->False,
    "Underline"->False}], 
   StyleBox["external",
    FontSlant->"Plain",
    FontTracking->"Plain",
    FontVariations->{"CompatibilityType"->0,
    "Masked"->False,
    "Outline"->False,
    "RotationAngle"->0,
    "Shadow"->False,
    "StrikeThrough"->False,
    "Underline"->False}], 
   StyleBox[" ",
    FontSlant->"Plain",
    FontTracking->"Plain",
    FontVariations->{"CompatibilityType"->0,
    "Masked"->False,
    "Outline"->False,
    "RotationAngle"->0,
    "Shadow"->False,
    "StrikeThrough"->False,
    "Underline"->False}], 
   StyleBox[
    RowBox[{"fields", "."}],
    FontSlant->"Plain",
    FontTracking->"Plain",
    FontVariations->{"CompatibilityType"->0,
    "Masked"->False,
    "Outline"->False,
    "RotationAngle"->0,
    "Shadow"->False,
    "StrikeThrough"->False,
    "Underline"->False}]}], 
  StyleBox[" ",
   FontSlant->"Plain",
   FontTracking->"Plain",
   FontVariations->{"CompatibilityType"->0,
   "Masked"->False,
   "Outline"->False,
   "RotationAngle"->0,
   "Shadow"->False,
   "StrikeThrough"->False,
   "Underline"->False}], 
  StyleBox["*)",
   FontSlant->"Plain",
   FontTracking->"Plain",
   FontVariations->{"CompatibilityType"->0,
   "Masked"->False,
   "Outline"->False,
   "RotationAngle"->0,
   "Shadow"->False,
   "StrikeThrough"->False,
   "Underline"->False}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Tr2ord", "[", 
   RowBox[{"ject_", ",", "ord_"}], "]"}], ":=", 
  RowBox[{"ex2ord", "[", 
   RowBox[{
    RowBox[{"dot0", "[", 
     RowBox[{"Tr", "[", "ject", "]"}], "]"}], ",", "ord"}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"q2ord2", "[", 
   RowBox[{"ject1_", ",", "ject2_", ",", "cp_", ",", "ord_"}], "]"}], ":=", 
  RowBox[{"ex2ord", "[", 
   RowBox[{
    RowBox[{
     FractionBox["4", 
      SuperscriptBox["F", "2"]], "*", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{"ex2ord", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Tr2ord", "[", 
           RowBox[{"ject1", ",", "ord"}], "]"}], 
          RowBox[{"Tr2ord", "[", 
           RowBox[{"ject2", ",", "ord"}], "]"}]}], ",", "ord"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"si", ",", "4"}], "}"}]}], "]"}]}], ",", "ord"}], 
   "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ex2ord2", "[", 
   RowBox[{"ject_", ",", "ord_"}], "]"}], ":=", 
  RowBox[{"ex2ord", "[", 
   RowBox[{
    RowBox[{"dot0", "[", "ject", "]"}], ",", "ord"}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"gamw", "[", 
    StyleBox[
     RowBox[{
     "var", ",", "ind", ",", "aa", ",", "bb", ",", "cp", ",", "ord", ",", "u",
       ",", "U"}],
     FontWeight->"Plain",
     FontSlant->"Plain",
     FontTracking->"Plain",
     FontVariations->{"CompatibilityType"->0,
     "Masked"->False,
     "Outline"->False,
     "RotationAngle"->0,
     "Shadow"->False,
     "StrikeThrough"->False,
     "Underline"->False}], "]"}], ",", " ", 
   RowBox[{"sigw1", "[", 
    StyleBox[
     RowBox[{
     "var", ",", "ind", ",", "aa", ",", "bb", ",", "cp", ",", "ord", ",", "u",
       ",", "U"}],
     FontWeight->"Plain",
     FontSlant->"Plain",
     FontTracking->"Plain",
     FontVariations->{"CompatibilityType"->0,
     "Masked"->False,
     "Outline"->False,
     "RotationAngle"->0,
     "Shadow"->False,
     "StrikeThrough"->False,
     "Underline"->False}], "]"}], ",", ",", " ", 
   RowBox[{"sigw2", "[", 
    StyleBox[
     RowBox[{
     "var", ",", "ind", ",", "aa", ",", "bb", ",", "cp", ",", "ord", ",", "u",
       ",", "U"}],
     FontWeight->"Plain",
     FontSlant->"Plain",
     FontTracking->"Plain",
     FontVariations->{"CompatibilityType"->0,
     "Masked"->False,
     "Outline"->False,
     "RotationAngle"->0,
     "Shadow"->False,
     "StrikeThrough"->False,
     "Underline"->False}], "]"}], ",", " ", 
   RowBox[{"sigw2", "[", 
    StyleBox[
     RowBox[{
     "var", ",", "ind", ",", "aa", ",", "bb", ",", "cp", ",", "ord", ",", "u",
       ",", "U"}],
     FontWeight->"Plain",
     FontSlant->"Plain",
     FontTracking->"Plain",
     FontVariations->{"CompatibilityType"->0,
     "Masked"->False,
     "Outline"->False,
     "RotationAngle"->0,
     "Shadow"->False,
     "StrikeThrough"->False,
     "Underline"->False}], "]"}], ",", " ", 
   RowBox[{
    RowBox[{"sigw4", "[", 
     StyleBox[
      RowBox[{
      "var", ",", "ind", ",", "aa", ",", "bb", ",", "cp", ",", "ord", ",", 
       "u", ",", "U"}],
      FontWeight->"Plain",
      FontSlant->"Plain",
      FontTracking->"Plain",
      FontVariations->{"CompatibilityType"->0,
      "Masked"->False,
      "Outline"->False,
      "RotationAngle"->0,
      "Shadow"->False,
      "StrikeThrough"->False,
      "Underline"->False}], "]"}], " ", "are", " ", "the", " ", "components", 
    " ", "of", " ", "the", " ", "matrices", " ", "that", " ", "occur", " ", 
    "in", " ", "the", " ", "weak", " ", "part", " ", "of", " ", "the", " ", 
    "generating", " ", 
    RowBox[{"functional", ".", " ", "NP"}]}], ",", " ", "alph", ",", " ", 
   "dalph", ",", 
   RowBox[{
   "alphsub", " ", "and", " ", "sigrotmat", " ", "are", " ", "their", " ", 
    RowBox[{"subfunctions", "."}]}]}], " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"NP", "[", 
   RowBox[{
   "var_", ",", "ind_", ",", "aa_", ",", "bb_", ",", "cp_", ",", "ord_", ",", 
    "u_", ",", "U_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    FractionBox["1", "4"], 
    RowBox[{"k", "[", "cp", "]"}], 
    RowBox[{"Tr2ord", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"kom", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           SubscriptBox["u", 
            RowBox[{"ord", "-", "1"}]], "[", "var", "]"}], ".", 
          RowBox[{"P", "[", "cp", "]"}], ".", 
          RowBox[{
           SubscriptBox[
            OverscriptBox["u", "^"], 
            RowBox[{"ord", "-", "1"}]], "[", "var", "]"}]}], ",", 
         RowBox[{"Y", "[", 
          RowBox[{"var", ",", "ind", ",", "ord", ",", "u", ",", "U"}], 
          "]"}]}], "]"}], ".", 
       RowBox[{"akom", "[", 
        RowBox[{
         SubscriptBox[
          OverscriptBox["\[Lambda]", "^"], "aa"], ",", 
         RowBox[{"hc", "[", 
          SubscriptBox[
           OverscriptBox["\[Lambda]", "^"], "bb"], "]"}]}], "]"}]}], ",", 
      "ord"}], "]"}]}], "+", 
   RowBox[{
    FractionBox["1", "2"], 
    RowBox[{"q2ord2", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        SubscriptBox["u", 
         RowBox[{"ord", "-", "1"}]], "[", "var", "]"}], ".", 
       RowBox[{
        RowBox[{"R", "[", "cp", "]"}], "[", 
        RowBox[{"[", 
         RowBox[{"si", ",", "1"}], "]"}], "]"}], ".", 
       RowBox[{
        SubscriptBox[
         OverscriptBox["u", "^"], 
         RowBox[{"ord", "-", "1"}]], "[", "var", "]"}], ".", 
       SubscriptBox[
        OverscriptBox["\[Lambda]", "^"], "aa"]}], ",", 
      RowBox[{
       RowBox[{"kom", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           SubscriptBox["u", 
            RowBox[{"ord", "-", "1"}]], "[", "var", "]"}], ".", 
          RowBox[{
           RowBox[{"R", "[", "cp", "]"}], "[", 
           RowBox[{"[", 
            RowBox[{"si", ",", "2"}], "]"}], "]"}], ".", 
          RowBox[{
           SubscriptBox[
            OverscriptBox["u", "^"], 
            RowBox[{"ord", "-", "1"}]], "[", "var", "]"}]}], ",", 
         RowBox[{"Y", "[", 
          RowBox[{"var", ",", "ind", ",", "ord", ",", "u", ",", "U"}], 
          "]"}]}], "]"}], ".", 
       RowBox[{"hc", "[", 
        SubscriptBox[
         OverscriptBox["\[Lambda]", "^"], "bb"], "]"}]}], ",", "cp", ",", 
      "ord"}], "]"}]}], "+", 
   RowBox[{
    FractionBox["1", "2"], 
    RowBox[{"q2ord2", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        SubscriptBox["u", 
         RowBox[{"ord", "-", "1"}]], "[", "var", "]"}], ".", 
       RowBox[{
        RowBox[{"R", "[", "cp", "]"}], "[", 
        RowBox[{"[", 
         RowBox[{"si", ",", "1"}], "]"}], "]"}], ".", 
       RowBox[{
        SubscriptBox[
         OverscriptBox["u", "^"], 
         RowBox[{"ord", "-", "1"}]], "[", "var", "]"}], ".", 
       RowBox[{"hc", "[", 
        SubscriptBox[
         OverscriptBox["\[Lambda]", "^"], "bb"], "]"}]}], ",", 
      RowBox[{
       RowBox[{"kom", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           SubscriptBox["u", 
            RowBox[{"ord", "-", "1"}]], "[", "var", "]"}], ".", 
          RowBox[{
           RowBox[{"R", "[", "cp", "]"}], "[", 
           RowBox[{"[", 
            RowBox[{"si", ",", "2"}], "]"}], "]"}], ".", 
          RowBox[{
           SubscriptBox[
            OverscriptBox["u", "^"], 
            RowBox[{"ord", "-", "1"}]], "[", "var", "]"}]}], ",", 
         RowBox[{"Y", "[", 
          RowBox[{"var", ",", "ind", ",", "ord", ",", "u", ",", "U"}], 
          "]"}]}], "]"}], ".", 
       SubscriptBox[
        OverscriptBox["\[Lambda]", "^"], "aa"]}], ",", "cp", ",", "ord"}], 
     "]"}]}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"alph", "[", 
   RowBox[{
   "var_", ",", "ind_", ",", "aa_", ",", "bb_", ",", "cp_", ",", "ord_", ",", 
    "u_", ",", "U_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    FractionBox["1", "4"], 
    RowBox[{"k", "[", "cp", "]"}], 
    RowBox[{"Tr2ord", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"akom", "[", 
        RowBox[{
         SubscriptBox[
          OverscriptBox["\[Lambda]", "^"], "aa"], ",", 
         RowBox[{"hc", "[", 
          SubscriptBox[
           OverscriptBox["\[Lambda]", "^"], "bb"], "]"}]}], "]"}], ".", 
       RowBox[{
        SubscriptBox["u", "ord"], "[", "var", "]"}], ".", 
       RowBox[{"P", "[", "cp", "]"}], ".", 
       RowBox[{
        SubscriptBox[
         OverscriptBox["u", "^"], "ord"], "[", "var", "]"}]}], ",", "ord"}], 
     "]"}]}], "+", 
   RowBox[{
    FractionBox["1", "2"], 
    RowBox[{"q2ord2", "[", 
     RowBox[{
      RowBox[{
       SubscriptBox[
        OverscriptBox["\[Lambda]", "^"], "aa"], ".", 
       RowBox[{
        SubscriptBox["u", "ord"], "[", "var", "]"}], ".", 
       RowBox[{
        RowBox[{"R", "[", "cp", "]"}], "[", 
        RowBox[{"[", 
         RowBox[{"si", ",", "1"}], "]"}], "]"}], ".", 
       RowBox[{
        SubscriptBox[
         OverscriptBox["u", "^"], "ord"], "[", "var", "]"}]}], ",", 
      RowBox[{
       RowBox[{"hc", "[", 
        SubscriptBox[
         OverscriptBox["\[Lambda]", "^"], "bb"], "]"}], ".", 
       RowBox[{
        SubscriptBox["u", "ord"], "[", "var", "]"}], ".", 
       RowBox[{
        RowBox[{"R", "[", "cp", "]"}], "[", 
        RowBox[{"[", 
         RowBox[{"si", ",", "2"}], "]"}], "]"}], ".", 
       RowBox[{
        SubscriptBox[
         OverscriptBox["u", "^"], "ord"], "[", "var", "]"}]}], ",", "cp", ",",
       "ord"}], "]"}]}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"dalph", "[", 
   RowBox[{
   "var_", ",", "ind_", ",", "aa_", ",", "bb_", ",", "cp_", ",", "ord_", ",", 
    "u_", ",", "U_"}], "]"}], ":=", 
  RowBox[{"de", "[", 
   RowBox[{
    RowBox[{"alph", "[", 
     RowBox[{
     "var", ",", "0", ",", "aa", ",", "bb", ",", "cp", ",", "ord", ",", "u", 
      ",", "U"}], "]"}], ",", "var", ",", "ind"}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"alphsub", "[", 
   RowBox[{
   "var_", ",", "ind_", ",", "aa_", ",", "bb_", ",", "cp_", ",", "ord_", ",", 
    "u_", ",", "U_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    FractionBox["1", "4"], 
    RowBox[{"k", "[", "cp", "]"}], 
    RowBox[{"Tr2ord", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"akom", "[", 
        RowBox[{
         SubscriptBox[
          OverscriptBox["\[Lambda]", "^"], "aa"], ",", 
         RowBox[{"hc", "[", 
          SubscriptBox[
           OverscriptBox["\[Lambda]", "^"], "bb"], "]"}]}], "]"}], ".", 
       RowBox[{
        SubscriptBox["u", "ord"], "[", "var", "]"}], ".", 
       RowBox[{"P", "[", "cp", "]"}], ".", 
       RowBox[{
        SubscriptBox[
         OverscriptBox["u", "^"], "ord"], "[", "var", "]"}]}], ",", "ord"}], 
     "]"}]}], "+", 
   RowBox[{
    FractionBox["1", "2"], 
    RowBox[{"q2ord2", "[", 
     RowBox[{
      RowBox[{
       SubscriptBox[
        OverscriptBox["\[Lambda]", "^"], "aa"], ".", 
       RowBox[{
        SubscriptBox["u", "ord"], "[", "var", "]"}], ".", 
       RowBox[{
        RowBox[{"R", "[", "cp", "]"}], "[", 
        RowBox[{"[", 
         RowBox[{"si", ",", "1"}], "]"}], "]"}], ".", 
       RowBox[{
        SubscriptBox[
         OverscriptBox["u", "^"], "ord"], "[", "var", "]"}]}], ",", 
      RowBox[{
       RowBox[{"hc", "[", 
        SubscriptBox[
         OverscriptBox["\[Lambda]", "^"], "bb"], "]"}], ".", 
       RowBox[{
        SubscriptBox["u", "ord"], "[", "var", "]"}], ".", 
       RowBox[{
        RowBox[{"R", "[", "cp", "]"}], "[", 
        RowBox[{"[", 
         RowBox[{"si", ",", "2"}], "]"}], "]"}], ".", 
       RowBox[{
        SubscriptBox[
         OverscriptBox["u", "^"], "ord"], "[", "var", "]"}]}], ",", "cp", ",",
       "ord"}], "]"}]}], "-", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      FractionBox["1", "4"], 
      RowBox[{"k", "[", "cp", "]"}], 
      RowBox[{"Tr2ord", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"akom", "[", 
          RowBox[{
           SubscriptBox[
            OverscriptBox["\[Lambda]", "^"], "aa"], ",", 
           RowBox[{"hc", "[", 
            SubscriptBox[
             OverscriptBox["\[Lambda]", "^"], "bb"], "]"}]}], "]"}], ".", 
         RowBox[{
          SubscriptBox["u", "0"], "[", "var", "]"}], ".", 
         RowBox[{"P", "[", "cp", "]"}], ".", 
         RowBox[{
          SubscriptBox[
           OverscriptBox["u", "^"], "0"], "[", "var", "]"}]}], ",", "0"}], 
       "]"}]}], "+", 
     RowBox[{
      FractionBox["1", "2"], 
      RowBox[{"q2ord2", "[", 
       RowBox[{
        RowBox[{
         SubscriptBox[
          OverscriptBox["\[Lambda]", "^"], "aa"], ".", 
         RowBox[{
          SubscriptBox["u", "0"], "[", "var", "]"}], ".", 
         RowBox[{
          RowBox[{"R", "[", "cp", "]"}], "[", 
          RowBox[{"[", 
           RowBox[{"si", ",", "1"}], "]"}], "]"}], ".", 
         RowBox[{
          SubscriptBox[
           OverscriptBox["u", "^"], "0"], "[", "var", "]"}]}], ",", 
        RowBox[{
         RowBox[{"hc", "[", 
          SubscriptBox[
           OverscriptBox["\[Lambda]", "^"], "bb"], "]"}], ".", 
         RowBox[{
          SubscriptBox["u", "0"], "[", "var", "]"}], ".", 
         RowBox[{
          RowBox[{"R", "[", "cp", "]"}], "[", 
          RowBox[{"[", 
           RowBox[{"si", ",", "2"}], "]"}], "]"}], ".", 
         RowBox[{
          SubscriptBox[
           OverscriptBox["u", "^"], "0"], "[", "var", "]"}]}], ",", "cp", ",",
         "0"}], "]"}]}]}], ")"}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"rotmat", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"ReplaceAll", "[", 
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{
         RowBox[{
          SubscriptBox["\[CurlyPhi]p2", "ii"], "[", 
          RowBox[{
          "\[Phi]1", ",", "\[Phi]2", ",", "\[Phi]3", ",", "\[Phi]4", ",", 
           "\[Phi]5", ",", "\[Phi]6", ",", "\[Phi]7", ",", "\[Phi]8", ",", 
           "\[Gamma]", ",", "W1", ",", "W2", ",", "var"}], "]"}], ",", 
         RowBox[{
          SubscriptBox["e", "jj"], "[", "var", "]"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"\[Phi]1", "\[Rule]", "1"}], ",", 
         RowBox[{"\[Phi]2", "\[Rule]", "1"}], ",", 
         RowBox[{"\[Phi]3", "\[Rule]", "1"}], ",", 
         RowBox[{"\[Phi]4", "\[Rule]", "1"}], ",", 
         RowBox[{"\[Phi]5", "\[Rule]", "1"}], ",", 
         RowBox[{"\[Phi]6", "\[Rule]", "1"}], ",", 
         RowBox[{"\[Phi]7", "\[Rule]", "1"}], ",", 
         RowBox[{"\[Phi]8", "\[Rule]", "1"}]}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"ii", ",", "8"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"jj", ",", "8"}], "}"}]}], "]"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"trotmat", "=", 
   RowBox[{"Transpose", "[", "rotmat", "]"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"rotmat2", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Simplify", "[", 
      RowBox[{
       FractionBox["1", "2"], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"rotmat", "[", 
          RowBox[{"[", 
           RowBox[{"ii", ",", "jj"}], "]"}], "]"}], "-", 
         RowBox[{"rotmat", "[", 
          RowBox[{"[", 
           RowBox[{
            RowBox[{"ap", "[", 
             RowBox[{"[", "jj", "]"}], "]"}], ",", 
            RowBox[{"ap", "[", 
             RowBox[{"[", "ii", "]"}], "]"}]}], "]"}], "]"}]}], ")"}]}], 
      "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"ii", ",", "8"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"jj", ",", "8"}], "}"}]}], "]"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"trotmat2", "=", 
   RowBox[{"Transpose", "[", "rotmat2", "]"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"sigrotmat", "[", 
   RowBox[{
   "var_", ",", "ind_", ",", "aa_", ",", "bb_", ",", "cp_", ",", "ord_", ",", 
    "u_", ",", "U_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"Simplify", "[", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"sig", "[", 
        RowBox[{
        "var", ",", "ind", ",", "aa", ",", "ii", ",", "cp", ",", "ord", ",", 
         "u", ",", "U"}], "]"}], "*", 
       RowBox[{"rotmat", "[", 
        RowBox[{"[", 
         RowBox[{
          RowBox[{"ap", "[", 
           RowBox[{"[", "ii", "]"}], "]"}], ",", 
          RowBox[{"ap", "[", 
           RowBox[{"[", "bb", "]"}], "]"}]}], "]"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"ii", ",", "8"}], "}"}]}], "]"}], "]"}], "+", 
   RowBox[{"Simplify", "[", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"trotmat", "[", 
        RowBox[{"[", 
         RowBox[{"aa", ",", "ii"}], "]"}], "]"}], "*", 
       RowBox[{"sig", "[", 
        RowBox[{
        "var", ",", "ind", ",", "ii", ",", "bb", ",", "cp", ",", "ord", ",", 
         "u", ",", "U"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"ii", ",", "8"}], "}"}]}], "]"}], "]"}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"gamrotmat", "[", 
   RowBox[{
   "var_", ",", "ind_", ",", "aa_", ",", "bb_", ",", "cp_", ",", "ord_", ",", 
    "u_", ",", "U_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"Simplify", "[", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"gam", "[", 
        RowBox[{
        "var", ",", "ind", ",", "aa", ",", "ii", ",", "cp", ",", "ord", ",", 
         "u", ",", "U"}], "]"}], "*", 
       RowBox[{"rotmat2", "[", 
        RowBox[{"[", 
         RowBox[{
          RowBox[{"ap", "[", 
           RowBox[{"[", "ii", "]"}], "]"}], ",", 
          RowBox[{"ap", "[", 
           RowBox[{"[", "bb", "]"}], "]"}]}], "]"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"ii", ",", "8"}], "}"}]}], "]"}], "]"}], "+", 
   RowBox[{"Simplify", "[", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"trotmat2", "[", 
        RowBox[{"[", 
         RowBox[{"aa", ",", "ii"}], "]"}], "]"}], "*", 
       RowBox[{"gam", "[", 
        RowBox[{
        "var", ",", "ind", ",", "ii", ",", "bb", ",", "cp", ",", "ord", ",", 
         "u", ",", "U"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"ii", ",", "8"}], "}"}]}], "]"}], "]"}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"gamw", "[", 
   RowBox[{
   "var_", ",", "ind_", ",", "aa_", ",", "bb_", ",", "cp_", ",", "ord_", ",", 
    "u_", ",", "U_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", "2"]}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       RowBox[{"k", "[", "cp", "]"}], 
       RowBox[{"Tr2ord", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"akom", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              SubscriptBox["u", 
               RowBox[{"ord", "-", "1"}]], "[", "var", "]"}], ".", 
             RowBox[{"P", "[", "cp", "]"}], ".", 
             RowBox[{
              SubscriptBox[
               OverscriptBox["u", "^"], 
               RowBox[{"ord", "-", "1"}]], "[", "var", "]"}]}], ",", 
            RowBox[{"Y", "[", 
             RowBox[{"var", ",", "ind", ",", "ord", ",", "u", ",", "U"}], 
             "]"}]}], "]"}], ".", 
          RowBox[{"kom", "[", 
           RowBox[{
            SubscriptBox[
             OverscriptBox["\[Lambda]", "^"], "aa"], ",", 
            RowBox[{"hc", "[", 
             SubscriptBox[
              OverscriptBox["\[Lambda]", "^"], "bb"], "]"}]}], "]"}]}], ",", 
         "ord"}], "]"}]}], "-", 
      RowBox[{
       FractionBox["1", "2"], 
       RowBox[{"k", "[", "cp", "]"}], 
       RowBox[{"Tr2ord", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            SubscriptBox["u", 
             RowBox[{"ord", "-", "1"}]], "[", "var", "]"}], ".", 
           RowBox[{"P", "[", "cp", "]"}], ".", 
           RowBox[{
            SubscriptBox[
             OverscriptBox["u", "^"], 
             RowBox[{"ord", "-", "1"}]], "[", "var", "]"}], ".", 
           SubscriptBox[
            OverscriptBox["\[Lambda]", "^"], "aa"], ".", 
           RowBox[{"Y", "[", 
            RowBox[{"var", ",", "ind", ",", "ord", ",", "u", ",", "U"}], 
            "]"}], ".", 
           RowBox[{"hc", "[", 
            SubscriptBox[
             OverscriptBox["\[Lambda]", "^"], "bb"], "]"}]}], "-", 
          RowBox[{
           RowBox[{
            SubscriptBox["u", 
             RowBox[{"ord", "-", "1"}]], "[", "var", "]"}], ".", 
           RowBox[{"P", "[", "cp", "]"}], ".", 
           RowBox[{
            SubscriptBox[
             OverscriptBox["u", "^"], 
             RowBox[{"ord", "-", "1"}]], "[", "var", "]"}], ".", 
           RowBox[{"hc", "[", 
            SubscriptBox[
             OverscriptBox["\[Lambda]", "^"], "bb"], "]"}], ".", 
           RowBox[{"Y", "[", 
            RowBox[{"var", ",", "ind", ",", "ord", ",", "u", ",", "U"}], 
            "]"}], ".", 
           SubscriptBox[
            OverscriptBox["\[Lambda]", "^"], "aa"]}]}], ",", "ord"}], "]"}]}],
       "-", 
      RowBox[{"q2ord2", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"kom", "[", 
          RowBox[{
           SubscriptBox[
            OverscriptBox["\[Lambda]", "^"], "aa"], ",", 
           RowBox[{"hc", "[", 
            SubscriptBox[
             OverscriptBox["\[Lambda]", "^"], "bb"], "]"}]}], "]"}], ".", 
         RowBox[{
          SubscriptBox["u", "ord"], "[", "var", "]"}], ".", 
         RowBox[{
          RowBox[{"R", "[", "cp", "]"}], "[", 
          RowBox[{"[", 
           RowBox[{"si", ",", "1"}], "]"}], "]"}], ".", 
         RowBox[{
          SubscriptBox[
           OverscriptBox["u", "^"], "ord"], "[", "var", "]"}]}], ",", 
        RowBox[{
         RowBox[{
          SubscriptBox["u", "ord"], "[", "var", "]"}], ".", 
         RowBox[{
          RowBox[{"R", "[", "cp", "]"}], "[", 
          RowBox[{"[", 
           RowBox[{"si", ",", "2"}], "]"}], "]"}], ".", 
         RowBox[{
          SubscriptBox[
           OverscriptBox["u", "^"], "ord"], "[", "var", "]"}], ".", 
         RowBox[{"Y", "[", 
          RowBox[{"var", ",", "ind", ",", "ord", ",", "u", ",", "U"}], 
          "]"}]}], ",", "cp", ",", "ord"}], "]"}], "-", 
      RowBox[{
       FractionBox["1", "2"], 
       RowBox[{"q2ord2", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           SubscriptBox["u", "ord"], "[", "var", "]"}], ".", 
          RowBox[{
           RowBox[{"R", "[", "cp", "]"}], "[", 
           RowBox[{"[", 
            RowBox[{"si", ",", "1"}], "]"}], "]"}], ".", 
          RowBox[{
           SubscriptBox[
            OverscriptBox["u", "^"], "ord"], "[", "var", "]"}], ".", 
          SubscriptBox[
           OverscriptBox["\[Lambda]", "^"], "aa"]}], ",", 
         RowBox[{
          RowBox[{"kom", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              SubscriptBox["u", "ord"], "[", "var", "]"}], ".", 
             RowBox[{
              RowBox[{"R", "[", "cp", "]"}], "[", 
              RowBox[{"[", 
               RowBox[{"si", ",", "2"}], "]"}], "]"}], ".", 
             RowBox[{
              SubscriptBox[
               OverscriptBox["u", "^"], "ord"], "[", "var", "]"}]}], ",", 
            RowBox[{"Y", "[", 
             RowBox[{"var", ",", "ind", ",", "ord", ",", "u", ",", "U"}], 
             "]"}]}], "]"}], ".", 
          RowBox[{"hc", "[", 
           SubscriptBox[
            OverscriptBox["\[Lambda]", "^"], "bb"], "]"}]}], ",", "cp", ",", 
         "ord"}], "]"}]}], "+", 
      RowBox[{
       FractionBox["1", "2"], 
       RowBox[{"q2ord2", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           SubscriptBox["u", "ord"], "[", "var", "]"}], ".", 
          RowBox[{
           RowBox[{"R", "[", "cp", "]"}], "[", 
           RowBox[{"[", 
            RowBox[{"si", ",", "1"}], "]"}], "]"}], ".", 
          RowBox[{
           SubscriptBox[
            OverscriptBox["u", "^"], "ord"], "[", "var", "]"}], ".", 
          RowBox[{"hc", "[", 
           SubscriptBox[
            OverscriptBox["\[Lambda]", "^"], "bb"], "]"}]}], ",", 
         RowBox[{
          RowBox[{"kom", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              SubscriptBox["u", "ord"], "[", "var", "]"}], ".", 
             RowBox[{
              RowBox[{"R", "[", "cp", "]"}], "[", 
              RowBox[{"[", 
               RowBox[{"si", ",", "2"}], "]"}], "]"}], ".", 
             RowBox[{
              SubscriptBox[
               OverscriptBox["u", "^"], "ord"], "[", "var", "]"}]}], ",", 
            RowBox[{"Y", "[", 
             RowBox[{"var", ",", "ind", ",", "ord", ",", "u", ",", "U"}], 
             "]"}]}], "]"}], ".", 
          SubscriptBox[
           OverscriptBox["\[Lambda]", "^"], "aa"]}], ",", "cp", ",", "ord"}], 
        "]"}]}]}], ")"}]}], "+", 
   RowBox[{"gamrotmat", "[", 
    RowBox[{
    "var", ",", "ind", ",", "aa", ",", "bb", ",", "cp", ",", "ord", ",", "u", 
     ",", "U"}], "]"}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"sigw1", "[", 
   RowBox[{
   "var_", ",", "ind_", ",", "aa_", ",", "bb_", ",", "cp_", ",", "ord_", ",", 
    "u_", ",", "U_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", "4"]}], 
    RowBox[{"k", "[", "cp", "]"}], 
    RowBox[{"Tr2ord", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"akom", "[", 
        RowBox[{
         SubscriptBox[
          OverscriptBox["\[Lambda]", "^"], "aa"], ",", 
         RowBox[{"hc", "[", 
          SubscriptBox[
           OverscriptBox["\[Lambda]", "^"], "bb"], "]"}]}], "]"}], ".", 
       RowBox[{"akom", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Y", "[", 
           RowBox[{"var", ",", 
            SubscriptBox["\[Alpha]", "var"], ",", 
            RowBox[{"ord", "-", "1"}], ",", "u", ",", "U"}], "]"}], ".", 
          RowBox[{"Y", "[", 
           RowBox[{"var", ",", 
            SubscriptBox["\[Alpha]", "var"], ",", 
            RowBox[{"ord", "-", "1"}], ",", "u", ",", "U"}], "]"}]}], ",", 
         RowBox[{
          RowBox[{
           SubscriptBox["u", 
            RowBox[{"ord", "-", "2"}]], "[", "var", "]"}], ".", 
          RowBox[{"P", "[", "cp", "]"}], ".", 
          RowBox[{
           SubscriptBox[
            OverscriptBox["u", "^"], 
            RowBox[{"ord", "-", "2"}]], "[", "var", "]"}]}]}], "]"}]}], ",", 
      "ord"}], "]"}]}], "+", 
   RowBox[{
    FractionBox["1", "4"], 
    RowBox[{"k", "[", "cp", "]"}], 
    RowBox[{"Tr2ord", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         SubscriptBox["u", 
          RowBox[{"ord", "-", "2"}]], "[", "var", "]"}], ".", 
        RowBox[{"P", "[", "cp", "]"}], ".", 
        RowBox[{
         SubscriptBox[
          OverscriptBox["u", "^"], 
          RowBox[{"ord", "-", "2"}]], "[", "var", "]"}], ".", 
        SubscriptBox[
         OverscriptBox["\[Lambda]", "^"], "aa"], ".", 
        RowBox[{"Y", "[", 
         RowBox[{"var", ",", 
          SubscriptBox["\[Alpha]", "var"], ",", 
          RowBox[{"ord", "-", "1"}], ",", "u", ",", "U"}], "]"}], ".", 
        RowBox[{"Y", "[", 
         RowBox[{"var", ",", 
          SubscriptBox["\[Alpha]", "var"], ",", 
          RowBox[{"ord", "-", "1"}], ",", "u", ",", "U"}], "]"}], ".", 
        RowBox[{"hc", "[", 
         SubscriptBox[
          OverscriptBox["\[Lambda]", "^"], "bb"], "]"}]}], "+", 
       RowBox[{
        RowBox[{
         SubscriptBox["u", 
          RowBox[{"ord", "-", "2"}]], "[", "var", "]"}], ".", 
        RowBox[{"P", "[", "cp", "]"}], ".", 
        RowBox[{
         SubscriptBox[
          OverscriptBox["u", "^"], 
          RowBox[{"ord", "-", "2"}]], "[", "var", "]"}], ".", 
        RowBox[{"hc", "[", 
         SubscriptBox[
          OverscriptBox["\[Lambda]", "^"], "bb"], "]"}], ".", 
        RowBox[{"Y", "[", 
         RowBox[{"var", ",", 
          SubscriptBox["\[Alpha]", "var"], ",", 
          RowBox[{"ord", "-", "1"}], ",", "u", ",", "U"}], "]"}], ".", 
        RowBox[{"Y", "[", 
         RowBox[{"var", ",", 
          SubscriptBox["\[Alpha]", "var"], ",", 
          RowBox[{"ord", "-", "1"}], ",", "u", ",", "U"}], "]"}], ".", 
        SubscriptBox[
         OverscriptBox["\[Lambda]", "^"], "aa"]}]}], ",", "ord"}], "]"}]}], 
   "+", 
   RowBox[{
    FractionBox["1", "4"], 
    RowBox[{"k", "[", "cp", "]"}], 
    RowBox[{"Tr2ord", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"akom", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           SubscriptBox["u", 
            RowBox[{"ord", "-", "2"}]], "[", "var", "]"}], ".", 
          RowBox[{"P", "[", "cp", "]"}], ".", 
          RowBox[{
           SubscriptBox[
            OverscriptBox["u", "^"], 
            RowBox[{"ord", "-", "2"}]], "[", "var", "]"}]}], ",", 
         RowBox[{"Y", "[", 
          RowBox[{"var", ",", 
           SubscriptBox["\[Alpha]", "var"], ",", 
           RowBox[{"ord", "-", "1"}], ",", "u", ",", "U"}], "]"}]}], "]"}], 
       ".", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SubscriptBox[
           OverscriptBox["\[Lambda]", "^"], "aa"], ".", 
          RowBox[{"Y", "[", 
           RowBox[{"var", ",", 
            SubscriptBox["\[Alpha]", "var"], ",", 
            RowBox[{"ord", "-", "1"}], ",", "u", ",", "U"}], "]"}], ".", 
          RowBox[{"hc", "[", 
           SubscriptBox[
            OverscriptBox["\[Lambda]", "^"], "bb"], "]"}]}], "+", 
         RowBox[{
          RowBox[{"hc", "[", 
           SubscriptBox[
            OverscriptBox["\[Lambda]", "^"], "bb"], "]"}], ".", 
          RowBox[{"Y", "[", 
           RowBox[{"var", ",", 
            SubscriptBox["\[Alpha]", "var"], ",", 
            RowBox[{"ord", "-", "1"}], ",", "u", ",", "U"}], "]"}], ".", 
          SubscriptBox[
           OverscriptBox["\[Lambda]", "^"], "aa"]}]}], ")"}]}], ",", "ord"}], 
     "]"}]}], "-", 
   RowBox[{
    FractionBox["1", "4"], 
    RowBox[{"k", "[", "cp", "]"}], 
    RowBox[{"Tr2ord", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Y", "[", 
        RowBox[{"var", ",", 
         SubscriptBox["\[Alpha]", "var"], ",", 
         RowBox[{"ord", "-", "1"}], ",", "u", ",", "U"}], "]"}], ".", 
       RowBox[{
        SubscriptBox["u", 
         RowBox[{"ord", "-", "2"}]], "[", "var", "]"}], ".", 
       RowBox[{"P", "[", "cp", "]"}], ".", 
       RowBox[{
        SubscriptBox[
         OverscriptBox["u", "^"], 
         RowBox[{"ord", "-", "2"}]], "[", "var", "]"}], ".", 
       RowBox[{"Y", "[", 
        RowBox[{"var", ",", 
         SubscriptBox["\[Alpha]", "var"], ",", 
         RowBox[{"ord", "-", "1"}], ",", "u", ",", "U"}], "]"}], ".", 
       RowBox[{"akom", "[", 
        RowBox[{
         SubscriptBox[
          OverscriptBox["\[Lambda]", "^"], "aa"], ",", 
         RowBox[{"hc", "[", 
          SubscriptBox[
           OverscriptBox["\[Lambda]", "^"], "bb"], "]"}]}], "]"}]}], ",", 
      "ord"}], "]"}]}], "-", 
   RowBox[{
    FractionBox["1", "2"], 
    RowBox[{"q2ord2", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"kom", "[", 
        RowBox[{
         RowBox[{"ex2ord2", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             SubscriptBox["u", 
              RowBox[{"ord", "-", "2"}]], "[", "var", "]"}], ".", 
            RowBox[{
             RowBox[{"R", "[", "cp", "]"}], "[", 
             RowBox[{"[", 
              RowBox[{"si", ",", "1"}], "]"}], "]"}], ".", 
            RowBox[{
             SubscriptBox[
              OverscriptBox["u", "^"], 
              RowBox[{"ord", "-", "2"}]], "[", "var", "]"}]}], ",", 
           RowBox[{"ord", "-", "2"}]}], "]"}], ",", 
         RowBox[{"ex2ord2", "[", 
          RowBox[{
           RowBox[{"Y", "[", 
            RowBox[{"var", ",", 
             SubscriptBox["\[Alpha]", "var"], ",", 
             RowBox[{"ord", "-", "1"}], ",", "u", ",", "U"}], "]"}], ",", 
           RowBox[{"ord", "-", "1"}]}], "]"}]}], "]"}], ".", 
       SubscriptBox[
        OverscriptBox["\[Lambda]", "^"], "aa"]}], ",", 
      RowBox[{
       RowBox[{"kom", "[", 
        RowBox[{
         RowBox[{"ex2ord2", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             SubscriptBox["u", 
              RowBox[{"ord", "-", "2"}]], "[", "var", "]"}], ".", 
            RowBox[{
             RowBox[{"R", "[", "cp", "]"}], "[", 
             RowBox[{"[", 
              RowBox[{"si", ",", "2"}], "]"}], "]"}], ".", 
            RowBox[{
             SubscriptBox[
              OverscriptBox["u", "^"], 
              RowBox[{"ord", "-", "2"}]], "[", "var", "]"}]}], ",", 
           RowBox[{"ord", "-", "2"}]}], "]"}], ",", 
         RowBox[{"ex2ord2", "[", 
          RowBox[{
           RowBox[{"Y", "[", 
            RowBox[{"var", ",", 
             SubscriptBox["\[Alpha]", "var"], ",", 
             RowBox[{"ord", "-", "1"}], ",", "u", ",", "U"}], "]"}], ",", 
           RowBox[{"ord", "-", "1"}]}], "]"}]}], "]"}], ".", 
       RowBox[{"hc", "[", 
        SubscriptBox[
         OverscriptBox["\[Lambda]", "^"], "bb"], "]"}]}], ",", "cp", ",", 
      "ord"}], "]"}]}], "-", 
   RowBox[{
    FractionBox["1", "2"], 
    RowBox[{"q2ord2", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"ex2ord2", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           SubscriptBox["u", 
            RowBox[{"ord", "-", "2"}]], "[", "var", "]"}], ".", 
          RowBox[{
           RowBox[{"R", "[", "cp", "]"}], "[", 
           RowBox[{"[", 
            RowBox[{"si", ",", "1"}], "]"}], "]"}], ".", 
          RowBox[{
           SubscriptBox[
            OverscriptBox["u", "^"], 
            RowBox[{"ord", "-", "2"}]], "[", "var", "]"}]}], ",", 
         RowBox[{"ord", "-", "2"}]}], "]"}], ".", 
       RowBox[{"ex2ord2", "[", 
        RowBox[{
         RowBox[{"Y", "[", 
          RowBox[{"var", ",", 
           SubscriptBox["\[Alpha]", "var"], ",", 
           RowBox[{"ord", "-", "1"}], ",", "u", ",", "U"}], "]"}], ",", 
         RowBox[{"ord", "-", "1"}]}], "]"}]}], ",", 
      RowBox[{
       RowBox[{"akom", "[", 
        RowBox[{
         RowBox[{"ex2ord2", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             SubscriptBox["u", 
              RowBox[{"ord", "-", "2"}]], "[", "var", "]"}], ".", 
            RowBox[{
             RowBox[{"R", "[", "cp", "]"}], "[", 
             RowBox[{"[", 
              RowBox[{"si", ",", "2"}], "]"}], "]"}], ".", 
            RowBox[{
             SubscriptBox[
              OverscriptBox["u", "^"], 
              RowBox[{"ord", "-", "2"}]], "[", "var", "]"}]}], ",", 
           RowBox[{"ord", "-", "2"}]}], "]"}], ",", 
         RowBox[{"ex2ord2", "[", 
          RowBox[{
           RowBox[{"Y", "[", 
            RowBox[{"var", ",", 
             SubscriptBox["\[Alpha]", "var"], ",", 
             RowBox[{"ord", "-", "1"}], ",", "u", ",", "U"}], "]"}], ",", 
           RowBox[{"ord", "-", "1"}]}], "]"}]}], "]"}], ".", 
       RowBox[{"akom", "[", 
        RowBox[{
         SubscriptBox[
          OverscriptBox["\[Lambda]", "^"], "aa"], ",", 
         RowBox[{"hc", "[", 
          SubscriptBox[
           OverscriptBox["\[Lambda]", "^"], "bb"], "]"}]}], "]"}]}], ",", 
      "cp", ",", "ord"}], "]"}]}], "+", 
   RowBox[{"q2ord2", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"ex2ord2", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           SubscriptBox["u", 
            RowBox[{"ord", "-", "2"}]], "[", "var", "]"}], ".", 
          RowBox[{
           RowBox[{"R", "[", "cp", "]"}], "[", 
           RowBox[{"[", 
            RowBox[{"si", ",", "1"}], "]"}], "]"}], ".", 
          RowBox[{
           SubscriptBox[
            OverscriptBox["u", "^"], 
            RowBox[{"ord", "-", "2"}]], "[", "var", "]"}]}], ",", 
         RowBox[{"ord", "-", "2"}]}], "]"}], ".", 
       SubscriptBox[
        OverscriptBox["\[Lambda]", "^"], "aa"], ".", 
       RowBox[{"ex2ord2", "[", 
        RowBox[{
         RowBox[{"Y", "[", 
          RowBox[{"var", ",", 
           SubscriptBox["\[Alpha]", "var"], ",", 
           RowBox[{"ord", "-", "1"}], ",", "u", ",", "U"}], "]"}], ",", 
         RowBox[{"ord", "-", "1"}]}], "]"}], ".", 
       RowBox[{"hc", "[", 
        SubscriptBox[
         OverscriptBox["\[Lambda]", "^"], "bb"], "]"}]}], "+", 
      RowBox[{
       RowBox[{"ex2ord2", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           SubscriptBox["u", 
            RowBox[{"ord", "-", "2"}]], "[", "var", "]"}], ".", 
          RowBox[{
           RowBox[{"R", "[", "cp", "]"}], "[", 
           RowBox[{"[", 
            RowBox[{"si", ",", "1"}], "]"}], "]"}], ".", 
          RowBox[{
           SubscriptBox[
            OverscriptBox["u", "^"], 
            RowBox[{"ord", "-", "2"}]], "[", "var", "]"}]}], ",", 
         RowBox[{"ord", "-", "2"}]}], "]"}], ".", 
       RowBox[{"hc", "[", 
        SubscriptBox[
         OverscriptBox["\[Lambda]", "^"], "bb"], "]"}], ".", 
       RowBox[{"ex2ord2", "[", 
        RowBox[{
         RowBox[{"Y", "[", 
          RowBox[{"var", ",", 
           SubscriptBox["\[Alpha]", "var"], ",", 
           RowBox[{"ord", "-", "1"}], ",", "u", ",", "U"}], "]"}], ",", 
         RowBox[{"ord", "-", "1"}]}], "]"}], ".", 
       SubscriptBox[
        OverscriptBox["\[Lambda]", "^"], "aa"]}]}], ",", 
     RowBox[{
      RowBox[{"ex2ord2", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          SubscriptBox["u", 
           RowBox[{"ord", "-", "2"}]], "[", "var", "]"}], ".", 
         RowBox[{
          RowBox[{"R", "[", "cp", "]"}], "[", 
          RowBox[{"[", 
           RowBox[{"si", ",", "2"}], "]"}], "]"}], ".", 
         RowBox[{
          SubscriptBox[
           OverscriptBox["u", "^"], 
           RowBox[{"ord", "-", "2"}]], "[", "var", "]"}]}], ",", 
        RowBox[{"ord", "-", "2"}]}], "]"}], ".", 
      RowBox[{"ex2ord2", "[", 
       RowBox[{
        RowBox[{"Y", "[", 
         RowBox[{"var", ",", 
          SubscriptBox["\[Alpha]", "var"], ",", 
          RowBox[{"ord", "-", "1"}], ",", "u", ",", "U"}], "]"}], ",", 
        RowBox[{"ord", "-", "1"}]}], "]"}]}], ",", "cp", ",", "ord"}], "]"}], 
   "+", 
   RowBox[{"sigrotmat", "[", 
    RowBox[{
    "var", ",", "ind", ",", "aa", ",", "bb", ",", "cp", ",", "ord", ",", "u", 
     ",", "U"}], "]"}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"sigw2", "[", 
   RowBox[{
   "var_", ",", "ind_", ",", "aa_", ",", "bb_", ",", "cp_", ",", "ord_", ",", 
    "u_", ",", "U_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["1", "2"], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"de", "[", 
      RowBox[{
       RowBox[{"NP", "[", 
        RowBox[{"var", ",", 
         SubscriptBox["\[Alpha]", "var"], ",", "aa", ",", "bb", ",", "cp", 
         ",", "ord", ",", "u", ",", "U"}], "]"}], ",", "var", ",", 
       SubscriptBox["\[Alpha]", "var"]}], "]"}], "+", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"gam", "[", 
          RowBox[{"var", ",", 
           SubscriptBox["\[Alpha]", "var"], ",", "aa", ",", "ii", ",", "cp", 
           ",", 
           RowBox[{"ord", "-", "1"}], ",", "u", ",", "U"}], "]"}], "*", 
         RowBox[{"NP", "[", 
          RowBox[{"var", ",", 
           SubscriptBox["\[Alpha]", "var"], ",", "ii", ",", "bb", ",", "cp", 
           ",", 
           RowBox[{"ord", "-", "2"}], ",", "u", ",", "U"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"NP", "[", 
          RowBox[{"var", ",", 
           SubscriptBox["\[Alpha]", "var"], ",", "aa", ",", "ii", ",", "cp", 
           ",", 
           RowBox[{"ord", "-", "2"}], ",", "u", ",", "U"}], "]"}], "*", 
         RowBox[{"gam", "[", 
          RowBox[{"var", ",", 
           SubscriptBox["\[Alpha]", "var"], ",", "ii", ",", "bb", ",", "cp", 
           ",", 
           RowBox[{"ord", "-", "1"}], ",", "u", ",", "U"}], "]"}]}]}], ",", 
       RowBox[{"{", 
        RowBox[{"ii", ",", "1", ",", "8"}], "}"}]}], "]"}]}], 
    ")"}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"sigw3", "[", 
   RowBox[{
   "var_", ",", "ind_", ",", "aa_", ",", "bb_", ",", "cp_", ",", "ord_", ",", 
    "u_", ",", "U_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["1", "2"], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"ex2ord", "[", 
       RowBox[{
        RowBox[{"de", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"dalph", "[", 
            RowBox[{"var", ",", 
             SubscriptBox["\[Alpha]", "var"], ",", "aa", ",", "bb", ",", "cp",
              ",", "ord", ",", "u", ",", "U"}], "]"}], "-", 
           RowBox[{"mp2", "[", 
            RowBox[{"alph", ",", "gam", ",", "var", ",", 
             SubscriptBox["\[Alpha]", "var"], ",", "aa", ",", "bb", ",", "cp",
              ",", "ord", ",", "u", ",", "U", ",", 
             RowBox[{"ord", "-", "2"}], ",", "ord"}], "]"}], "+", 
           RowBox[{"mp2", "[", 
            RowBox[{"gam", ",", "alph", ",", "var", ",", 
             SubscriptBox["\[Alpha]", "var"], ",", "aa", ",", "bb", ",", "cp",
              ",", "ord", ",", "u", ",", "U", ",", "ord", ",", 
             RowBox[{"ord", "-", "2"}]}], "]"}]}], ",", "var", ",", 
          SubscriptBox["\[Alpha]", "var"]}], "]"}], ",", "ord"}], "]"}]}], 
     "+", 
     RowBox[{"ex2ord", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"mp2", "[", 
         RowBox[{"dalph", ",", "gam", ",", "var", ",", 
          SubscriptBox["\[Alpha]", "var"], ",", "aa", ",", "bb", ",", "cp", 
          ",", "ord", ",", "u", ",", "U", ",", 
          RowBox[{"ord", "-", "2"}], ",", "ord"}], "]"}], "-", 
        RowBox[{"mp2", "[", 
         RowBox[{"gam", ",", "dalph", ",", "var", ",", 
          SubscriptBox["\[Alpha]", "var"], ",", "aa", ",", "bb", ",", "cp", 
          ",", "ord", ",", "u", ",", "U", ",", "ord", ",", 
          RowBox[{"ord", "-", "2"}]}], "]"}]}], ",", "ord"}], "]"}], "+", 
     RowBox[{"ex2ord", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"2", 
         RowBox[{"mp3", "[", 
          RowBox[{"gam", ",", "alph", ",", "gam", ",", "var", ",", 
           SubscriptBox["\[Alpha]", "var"], ",", "aa", ",", "bb", ",", "cp", 
           ",", "ord", ",", "u", ",", "U", ",", 
           RowBox[{"ord", "-", "2"}], ",", 
           RowBox[{"ord", "-", "2"}], ",", 
           RowBox[{"ord", "-", "2"}]}], "]"}]}], "-", 
        RowBox[{"mp3", "[", 
         RowBox[{"gam", ",", "gam", ",", "alph", ",", "var", ",", 
          SubscriptBox["\[Alpha]", "var"], ",", "aa", ",", "bb", ",", "cp", 
          ",", "ord", ",", "u", ",", "U", ",", 
          RowBox[{"ord", "-", "2"}], ",", 
          RowBox[{"ord", "-", "2"}], ",", 
          RowBox[{"ord", "-", "2"}]}], "]"}], "-", 
        RowBox[{"mp3", "[", 
         RowBox[{"alph", ",", "gam", ",", "gam", ",", "var", ",", 
          SubscriptBox["\[Alpha]", "var"], ",", "aa", ",", "bb", ",", "cp", 
          ",", "ord", ",", "u", ",", "U", ",", 
          RowBox[{"ord", "-", "2"}], ",", 
          RowBox[{"ord", "-", "2"}], ",", 
          RowBox[{"ord", "-", "2"}]}], "]"}]}], ",", "ord"}], "]"}]}], 
    ")"}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"sigw4", "[", 
   RowBox[{
   "var_", ",", "ind_", ",", "aa_", ",", "bb_", ",", "cp_", ",", "ord_", ",", 
    "u_", ",", "U_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"-", 
    FractionBox["1", "2"]}], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"ex2ord", "[", 
      RowBox[{
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"sig", "[", 
            RowBox[{"var", ",", 
             SubscriptBox["\[Alpha]", "var"], ",", "aa", ",", "ii", ",", "cp",
              ",", "ord", ",", "u", ",", "U"}], "]"}], "*", 
           RowBox[{"alphsub", "[", 
            RowBox[{"var", ",", 
             SubscriptBox["\[Alpha]", "var"], ",", "ii", ",", "bb", ",", "cp",
              ",", 
             RowBox[{"ord", "-", "2"}], ",", "u", ",", "U"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"alphsub", "[", 
            RowBox[{"var", ",", 
             SubscriptBox["\[Alpha]", "var"], ",", "aa", ",", "ii", ",", "cp",
              ",", 
             RowBox[{"ord", "-", "2"}], ",", "u", ",", "U"}], "]"}], "*", 
           RowBox[{"sig", "[", 
            RowBox[{"var", ",", 
             SubscriptBox["\[Alpha]", "var"], ",", "ii", ",", "bb", ",", "cp",
              ",", "ord", ",", "u", ",", "U"}], "]"}]}]}], ",", 
         RowBox[{"{", 
          RowBox[{"ii", ",", "1", ",", "8"}], "}"}]}], "]"}], ",", "ord"}], 
      "]"}], "+", 
     RowBox[{"ex2ord", "[", 
      RowBox[{
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"sighat", "[", 
            RowBox[{"var", ",", 
             SubscriptBox["\[Alpha]", "var"], ",", "aa", ",", "ii", ",", "cp",
              ",", "0", ",", "u", ",", "U"}], "]"}], "*", 
           RowBox[{"alphsub", "[", 
            RowBox[{"var", ",", 
             SubscriptBox["\[Alpha]", "var"], ",", "ii", ",", "bb", ",", "cp",
              ",", "ord", ",", "u", ",", "U"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"alphsub", "[", 
            RowBox[{"var", ",", 
             SubscriptBox["\[Alpha]", "var"], ",", "aa", ",", "ii", ",", "cp",
              ",", "ord", ",", "u", ",", "U"}], "]"}], "*", 
           RowBox[{"sighat", "[", 
            RowBox[{"var", ",", 
             SubscriptBox["\[Alpha]", "var"], ",", "ii", ",", "bb", ",", "cp",
              ",", "0", ",", "u", ",", "U"}], "]"}]}]}], ",", 
         RowBox[{"{", 
          RowBox[{"ii", ",", "1", ",", "8"}], "}"}]}], "]"}], ",", "ord"}], 
      "]"}]}], ")"}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"mp2", "[", 
    StyleBox[
     RowBox[{
     "ject1", ",", " ", "ject2", ",", " ", "var", ",", " ", "ind", ",", " ", 
      "aa", ",", " ", "bb", ",", " ", "cp", ",", " ", "ord", ",", " ", "u", 
      ",", " ", "U", ",", " ", "ord1", ",", " ", "ord2"}],
     FontWeight->"Plain",
     FontSlant->"Plain",
     FontTracking->"Plain",
     FontVariations->{"CompatibilityType"->0,
     "Masked"->False,
     "Outline"->False,
     "RotationAngle"->0,
     "Shadow"->False,
     "StrikeThrough"->False,
     "Underline"->False}], "]"}], " ", "and", " ", 
   RowBox[{"mp3", "[", 
    StyleBox[
     RowBox[{
     "ject1", ",", " ", "ject2", ",", " ", "var", ",", " ", "ind", ",", " ", 
      "aa", ",", " ", "bb", ",", " ", "cp", ",", " ", "ord", ",", " ", "u", 
      ",", " ", "U", ",", " ", "ord1", ",", " ", "ord2"}],
     FontWeight->"Plain",
     FontSlant->"Plain",
     FontTracking->"Plain",
     FontVariations->{"CompatibilityType"->0,
     "Masked"->False,
     "Outline"->False,
     "RotationAngle"->0,
     "Shadow"->False,
     "StrikeThrough"->False,
     "Underline"->False}], "]"}], " ", "perform", " ", "the", " ", "matrix", 
   " ", "product", " ", "of", " ", 
   RowBox[{"two", "/", "three"}], " ", 
   RowBox[{"matrices", "."}]}], " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"mp2", "[", 
   RowBox[{
   "ject1_", ",", "ject2_", ",", "var_", ",", "ind_", ",", "aa_", ",", "bb_", 
    ",", "cp_", ",", "ord_", ",", "u_", ",", "U_", ",", "ord1_", ",", 
    "ord2_"}], "]"}], ":=", 
  RowBox[{"ex2ord", "[", 
   RowBox[{
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{"ex2ord", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"ject1", "[", 
          RowBox[{"var", ",", 
           SubscriptBox["\[Alpha]", "var"], ",", "aa", ",", "ii", ",", "cp", 
           ",", "ord1", ",", "u", ",", "U"}], "]"}], "*", 
         RowBox[{"ject2", "[", 
          RowBox[{"var", ",", 
           SubscriptBox["\[Alpha]", "var"], ",", "ii", ",", "bb", ",", "cp", 
           ",", "ord2", ",", "u", ",", "U"}], "]"}]}], ",", "ord"}], "]"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"ii", ",", "1", ",", "8"}], "}"}]}], "]"}], ",", "ord"}], 
   "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"mp3", "[", 
   RowBox[{
   "ject1_", ",", "ject2_", ",", "ject3_", ",", "var_", ",", "ind_", ",", 
    "aa_", ",", "bb_", ",", "cp_", ",", "ord_", ",", "u_", ",", "U_", ",", 
    "ord1_", ",", "ord2_", ",", "ord3_"}], "]"}], ":=", 
  RowBox[{"ex2ord", "[", 
   RowBox[{
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{"ex2ord", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"ject1", "[", 
          RowBox[{"var", ",", 
           SubscriptBox["\[Alpha]", "var"], ",", "aa", ",", "ii", ",", "cp", 
           ",", "ord1", ",", "u", ",", "U"}], "]"}], "*", 
         RowBox[{"ject2", "[", 
          RowBox[{"var", ",", 
           SubscriptBox["\[Alpha]", "var"], ",", "ii", ",", "jj", ",", "cp", 
           ",", "ord2", ",", "u", ",", "U"}], "]"}], "*", 
         RowBox[{"ject3", "[", 
          RowBox[{"var", ",", 
           SubscriptBox["\[Alpha]", "var"], ",", "jj", ",", "bb", ",", "cp", 
           ",", "ord3", ",", "u", ",", "U"}], "]"}]}], ",", "ord"}], "]"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"ii", ",", "1", ",", "8"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"jj", ",", "1", ",", "8"}], "}"}]}], "]"}], ",", "ord"}], 
   "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"ord3n4", "[", 
    StyleBox["ject",
     FontWeight->"Plain",
     FontSlant->"Plain",
     FontTracking->"Plain",
     FontVariations->{"CompatibilityType"->0,
     "Masked"->False,
     "Outline"->False,
     "RotationAngle"->0,
     "Shadow"->False,
     "StrikeThrough"->False,
     "Underline"->False}], "]"}], ",", " ", 
   RowBox[{
    RowBox[{"ord5n6", "[", 
     StyleBox["ject",
      FontWeight->"Plain",
      FontSlant->"Plain",
      FontTracking->"Plain",
      FontVariations->{"CompatibilityType"->0,
      "Masked"->False,
      "Outline"->False,
      "RotationAngle"->0,
      "Shadow"->False,
      "StrikeThrough"->False,
      "Underline"->False}], "]"}], " ", "and", " ", 
    RowBox[{"ord3n6", "[", 
     StyleBox["ject",
      FontWeight->"Plain",
      FontSlant->"Plain",
      FontTracking->"Plain",
      FontVariations->{"CompatibilityType"->0,
      "Masked"->False,
      "Outline"->False,
      "RotationAngle"->0,
      "Shadow"->False,
      "StrikeThrough"->False,
      "Underline"->False}], "]"}], " ", "provide", " ", "the", " ", "parts", 
    " ", "of", " ", "the", " ", "matrices", " ", "with", " ", "the", " ", 
    "corresponding", " ", "number", " ", "of", " ", "external", " ", 
    RowBox[{"fields", "."}]}]}], " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ord3n4", "[", "ject_", "]"}], ":=", 
  RowBox[{
   RowBox[{"getordns", "[", 
    RowBox[{"ject", ",", "3"}], "]"}], "+", 
   RowBox[{"getordns", "[", 
    RowBox[{"ject", ",", "4"}], "]"}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ord5n6", "[", "ject_", "]"}], ":=", 
  RowBox[{
   RowBox[{"getordns", "[", 
    RowBox[{"ject", ",", "5"}], "]"}], "+", 
   RowBox[{"getordns", "[", 
    RowBox[{"ject", ",", "6"}], "]"}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ord3to6", "[", "ject_", "]"}], ":=", 
  RowBox[{
   RowBox[{"getordns", "[", 
    RowBox[{"ject", ",", "6"}], "]"}], "-", 
   RowBox[{"getordns", "[", 
    RowBox[{"ject", ",", "2"}], "]"}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"matrix2", "[", 
    StyleBox[
     RowBox[{"ject", ",", "select"}],
     FontWeight->"Plain",
     FontSlant->"Plain",
     FontTracking->"Plain",
     FontVariations->{"CompatibilityType"->0,
     "Masked"->False,
     "Outline"->False,
     "RotationAngle"->0,
     "Shadow"->False,
     "StrikeThrough"->False,
     "Underline"->False}], "]"}], " ", "and", " ", 
   RowBox[{"matrix4", "[", 
    StyleBox[
     RowBox[{"ject", ",", "select"}],
     FontWeight->"Plain",
     FontSlant->"Plain",
     FontTracking->"Plain",
     FontVariations->{"CompatibilityType"->0,
     "Masked"->False,
     "Outline"->False,
     "RotationAngle"->0,
     "Shadow"->False,
     "StrikeThrough"->False,
     "Underline"->False}], "]"}], " ", "are", " ", "used", " ", "to", " ", 
   "table", " ", "the", " ", "matrices", " ", "up", " ", "to", " ", "order", 
   " ", 
   RowBox[{
    SuperscriptBox["f", "4"], "."}]}], " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"matrix2", "[", 
   RowBox[{"ject_", ",", "cp_"}], "]"}], ":=", 
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{"tempmat", "=", 
     RowBox[{"Table", "[", 
      RowBox[{"0", ",", 
       RowBox[{"{", 
        RowBox[{"ii", ",", "1", ",", "8"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"jj", ",", "1", ",", "8"}], "}"}]}], "]"}]}], ";", 
    RowBox[{"Do", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"tempmat", "[", 
        RowBox[{"[", 
         RowBox[{"ii", ",", "jj"}], "]"}], "]"}], "=", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"Or", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"stcheck", "\[Equal]", "0"}], "&&", " ", 
             RowBox[{"wpar", "==", "0"}]}], ")"}], ",", 
           RowBox[{"MemberQ", "[", 
            RowBox[{"matrixlistw", ",", "ject"}], "]"}]}], "]"}], ",", 
         RowBox[{"setzero", "[", 
          RowBox[{
           RowBox[{"ject", "[", 
            RowBox[{
            "x", ",", "\[Mu]", ",", "ii", ",", "jj", ",", "cp", ",", "1", ",",
              "ur", ",", "Ur"}], "]"}], "+", 
           RowBox[{"getord", "[", 
            RowBox[{
             RowBox[{"ject", "[", 
              RowBox[{
              "x", ",", "\[Mu]", ",", "ii", ",", "jj", ",", "cp", ",", "2", 
               ",", "ur", ",", "Ur"}], "]"}], ",", "2"}], "]"}]}], "]"}], ",", 
         RowBox[{
          RowBox[{"setzero", "[", 
           RowBox[{"ject", "[", 
            RowBox[{
            "x", ",", "\[Mu]", ",", "ii", ",", "jj", ",", "cp", ",", "2", ",",
              "ur", ",", "Ur"}], "]"}], "]"}], "+", 
          RowBox[{"setzero", "[", 
           RowBox[{"Sum", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"addbilin", "[", 
               RowBox[{
                RowBox[{"ject", "[", 
                 RowBox[{
                 "x", ",", "\[Mu]", ",", "ii", ",", "jj", ",", "cp", ",", "2",
                   ",", 
                  RowBox[{"uw", "[", "kk", "]"}], ",", 
                  RowBox[{"Uw", "[", "kk", "]"}]}], "]"}], ",", "2"}], "]"}], 
              "/", 
              RowBox[{"Length", "[", "nonexmeson", "]"}]}], ",", 
             RowBox[{"{", 
              RowBox[{"kk", ",", 
               RowBox[{"Length", "[", "nonexmeson", "]"}]}], "}"}]}], "]"}], 
           "]"}]}]}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"ii", ",", "1", ",", "8"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"jj", ",", "1", ",", "8"}], "}"}]}], "]"}], ";", 
    RowBox[{"Return", "[", "tempmat", "]"}], ";"}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"matrix4", "[", 
   RowBox[{"ject_", ",", "cp_"}], "]"}], ":=", 
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{"tempmat", "=", 
     RowBox[{"Table", "[", 
      RowBox[{"0", ",", 
       RowBox[{"{", 
        RowBox[{"ii", ",", "1", ",", "8"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"jj", ",", "1", ",", "8"}], "}"}]}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"Do", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"tempmat", "[", 
        RowBox[{"[", 
         RowBox[{"ii", ",", "jj"}], "]"}], "]"}], "=", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"Or", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"stcheck", "\[Equal]", "0"}], "&&", " ", 
             RowBox[{"wpar", "==", "0"}]}], ")"}], ",", 
           RowBox[{"MemberQ", "[", 
            RowBox[{"matrixlistw", ",", "ject"}], "]"}]}], "]"}], ",", 
         RowBox[{
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"eom", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"ject", "[", 
                 RowBox[{
                 "x", ",", "\[Mu]", ",", "ii", ",", "jj", ",", "cp", ",", "1",
                   ",", 
                  RowBox[{"uw", "[", "nn", "]"}], ",", 
                  RowBox[{"Uw", "[", "nn", "]"}]}], "]"}], "+", 
                RowBox[{"getord", "[", 
                 RowBox[{
                  RowBox[{"ject", "[", 
                   RowBox[{
                   "x", ",", "\[Mu]", ",", "ii", ",", "jj", ",", "cp", ",", 
                    "2", ",", 
                    RowBox[{"uw", "[", "nn", "]"}], ",", 
                    RowBox[{"Uw", "[", "nn", "]"}]}], "]"}], ",", "2"}], 
                 "]"}]}], ",", "4"}], "]"}], "/", 
             RowBox[{"Length", "[", "nonexmeson", "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"nn", ",", 
              RowBox[{"Length", "[", "nonexmeson", "]"}]}], "}"}]}], "]"}], 
          "+", 
          RowBox[{"getordns", "[", 
           RowBox[{
            RowBox[{"setzero", "[", 
             RowBox[{"ject", "[", 
              RowBox[{
              "x", ",", "\[Mu]", ",", "ii", ",", "jj", ",", "cp", ",", "3", 
               ",", "ur", ",", "Ur"}], "]"}], "]"}], ",", "3"}], "]"}], "+", 
          RowBox[{"getordns", "[", 
           RowBox[{
            RowBox[{"setzero", "[", 
             RowBox[{"ject", "[", 
              RowBox[{
              "x", ",", "\[Mu]", ",", "ii", ",", "jj", ",", "cp", ",", "4", 
               ",", "ur", ",", "Ur"}], "]"}], "]"}], ",", "4"}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"getord", "[", 
           RowBox[{
            RowBox[{"setzero", "[", 
             RowBox[{"ject", "[", 
              RowBox[{
              "x", ",", "\[Mu]", ",", "ii", ",", "jj", ",", "cp", ",", "4", 
               ",", "ur", ",", "Ur"}], "]"}], "]"}], ",", "4"}], "]"}], "+", 
          RowBox[{"setzero", "[", 
           RowBox[{"Sum", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"addbilin", "[", 
               RowBox[{
                RowBox[{"ex2ord", "[", 
                 RowBox[{
                  RowBox[{"ject", "[", 
                   RowBox[{
                   "x", ",", "\[Mu]", ",", "ii", ",", "jj", ",", "0", ",", 
                    "4", ",", 
                    RowBox[{"uw", "[", "kk", "]"}], ",", 
                    RowBox[{"Uw", "[", "kk", "]"}]}], "]"}], ",", "4"}], 
                 "]"}], ",", "4"}], "]"}], "/", 
              RowBox[{"Length", "[", "nonexmeson", "]"}]}], ",", 
             RowBox[{"{", 
              RowBox[{"kk", ",", 
               RowBox[{"Length", "[", "nonexmeson", "]"}]}], "}"}]}], "]"}], 
           "]"}], "+", 
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{"eom", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"getord", "[", 
                RowBox[{
                 RowBox[{"ject", "[", 
                  RowBox[{
                  "x", ",", "\[Mu]", ",", "ii", ",", "jj", ",", "0", ",", "2",
                    ",", 
                   RowBox[{"uw", "[", "kk", "]"}], ",", 
                   RowBox[{"Uw", "[", "kk", "]"}]}], "]"}], ",", "2"}], "]"}],
                "/", 
               RowBox[{"Length", "[", "nonexmeson", "]"}]}], ",", "4"}], 
             "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"kk", ",", 
              RowBox[{"Length", "[", "nonexmeson", "]"}]}], "}"}]}], "]"}], 
          "+", 
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"eombilin", "[", 
              RowBox[{
               RowBox[{"getord", "[", 
                RowBox[{
                 RowBox[{"ject", "[", 
                  RowBox[{
                  "x", ",", "\[Mu]", ",", "ii", ",", "jj", ",", "0", ",", "2",
                    ",", 
                   RowBox[{"uw", "[", "kk", "]"}], ",", 
                   RowBox[{"Uw", "[", "kk", "]"}]}], "]"}], ",", "2"}], "]"}],
                ",", "4"}], "]"}], "/", 
             RowBox[{"Length", "[", "nonexmeson", "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"kk", ",", 
              RowBox[{"Length", "[", "nonexmeson", "]"}]}], "}"}]}], 
           "]"}]}]}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"ii", ",", "1", ",", "8"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"jj", ",", "1", ",", "8"}], "}"}]}], "]"}], ";", 
    RowBox[{"Return", "[", "tempmat", "]"}], ";"}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"oneweak", "[", 
     StyleBox["ject",
      FontWeight->"Plain",
      FontSlant->"Plain",
      FontTracking->"Plain",
      FontVariations->{"CompatibilityType"->0,
      "Masked"->False,
      "Outline"->False,
      "RotationAngle"->0,
      "Shadow"->False,
      "StrikeThrough"->False,
      "Underline"->False}], "]"}], " ", "ensures", " ", "in", " ", "case", 
    " ", "of", " ", "weak", " ", "processes", " ", "that", " ", "there", " ", 
    "is", " ", "only", " ", "one", " ", "weak", " ", 
    RowBox[{"perturbation", "."}]}], " ", "*)"}], " "}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"oneweak", "[", "ject_", "]"}], ":=", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"stcheck", "\[Equal]", "1"}], ",", 
    RowBox[{"ReplaceAll", "[", 
     RowBox[{
      RowBox[{"ex2ordns", "[", 
       RowBox[{"ject", ",", "1", ",", "wp"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"wp", "\[Rule]", "0"}], "}"}]}], "]"}], ",", "ject"}], 
   "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"termtable2", "[", 
    StyleBox[
     RowBox[{"na", ",", "terml", ",", "funcl", ",", "factorl"}],
     FontWeight->"Plain",
     FontSlant->"Plain",
     FontTracking->"Plain",
     FontVariations->{"CompatibilityType"->0,
     "Masked"->False,
     "Outline"->False,
     "RotationAngle"->0,
     "Shadow"->False,
     "StrikeThrough"->False,
     "Underline"->False}], "]"}], ",", " ", 
   RowBox[{
    RowBox[{"termtable3", "[", 
     StyleBox[
      RowBox[{"na", ",", "terml", ",", "funcl", ",", "factorl"}],
      FontWeight->"Plain",
      FontSlant->"Plain",
      FontTracking->"Plain",
      FontVariations->{"CompatibilityType"->0,
      "Masked"->False,
      "Outline"->False,
      "RotationAngle"->0,
      "Shadow"->False,
      "StrikeThrough"->False,
      "Underline"->False}], "]"}], " ", "and", " ", "their", " ", 
    "subfunctions", " ", "calculate", " ", "the", " ", "products", " ", "of", 
    " ", "the", " ", "matrices", " ", "and", " ", "perform", " ", "the", " ", 
    "functional", " ", 
    RowBox[{"differentation", "."}]}]}], " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"termtable2", "[", 
   RowBox[{
   "na_", ",", "terml_", ",", "funcl_", ",", "factorl_", ",", 
    "\[CapitalPhi]\[CapitalPhi]_", ",", "\[CurlyPhi]_"}], "]"}], ":=", 
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{"subtermtable2", "[", 
     RowBox[{
      RowBox[{"na", "[", 
       RowBox[{"[", "ii", "]"}], "]"}], ",", "terml", ",", "funcl", ",", 
      "factorl", ",", "ii", ",", "\[CapitalPhi]\[CapitalPhi]", ",", 
      "\[CurlyPhi]"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"ii", ",", 
      RowBox[{"Length", "[", "terml", "]"}]}], "}"}]}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"subtermtable2", "[", 
   RowBox[{
   "namel_", ",", "terml_", ",", "funcl_", ",", "factorl_", ",", "ll_", ",", 
    "\[CapitalPhi]\[CapitalPhi]_", ",", "\[CurlyPhi]_"}], "]"}], ":=", 
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"namel", "[", 
      RowBox[{"ii", ",", "jj"}], "]"}], "=", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Length", "[", 
         RowBox[{"terml", "[", 
          RowBox[{"[", "ll", "]"}], "]"}], "]"}], "==", "2"}], ",", 
       RowBox[{
        RowBox[{"factorl", "[", 
         RowBox[{"[", "ll", "]"}], "]"}], "*", 
        RowBox[{"getamp", "[", 
         RowBox[{
          RowBox[{"oneweak", "[", 
           RowBox[{
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{"particleorder", "<", "5"}], ",", 
              FractionBox["1", "2"], ",", "1"}], "]"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"mat4", "[", 
                 RowBox[{"terml", "[", 
                  RowBox[{"[", 
                   RowBox[{"ll", ",", "1"}], "]"}], "]"}], "]"}], "[", 
                RowBox[{"[", 
                 RowBox[{"jj", ",", "ii"}], "]"}], "]"}], "*", 
               RowBox[{"second", "[", 
                RowBox[{
                 RowBox[{"mat2", "[", 
                  RowBox[{"terml", "[", 
                   RowBox[{"[", 
                    RowBox[{"ll", ",", "2"}], "]"}], "]"}], "]"}], "[", 
                 RowBox[{"[", 
                  RowBox[{"ii", ",", "jj"}], "]"}], "]"}], "]"}]}], "+", 
              RowBox[{
               RowBox[{
                RowBox[{"mat2", "[", 
                 RowBox[{"terml", "[", 
                  RowBox[{"[", 
                   RowBox[{"ll", ",", "1"}], "]"}], "]"}], "]"}], "[", 
                RowBox[{"[", 
                 RowBox[{"jj", ",", "ii"}], "]"}], "]"}], "*", 
               RowBox[{"second", "[", 
                RowBox[{
                 RowBox[{"mat4", "[", 
                  RowBox[{"terml", "[", 
                   RowBox[{"[", 
                    RowBox[{"ll", ",", "2"}], "]"}], "]"}], "]"}], "[", 
                 RowBox[{"[", 
                  RowBox[{"ii", ",", "jj"}], "]"}], "]"}], "]"}]}]}], ")"}]}],
            "]"}], ",", 
          RowBox[{"funcl", "[", 
           RowBox[{"[", "ll", "]"}], "]"}], ",", "\[CapitalPhi]\[CapitalPhi]",
           ",", "\[CurlyPhi]", ",", 
          SuperscriptBox[
           SubscriptBox["M", "ii"], "2"], ",", 
          SuperscriptBox[
           SubscriptBox["M", "jj"], "2"], ",", "0"}], "]"}]}], ",", 
       RowBox[{"getamp", "[", 
        RowBox[{
         RowBox[{"oneweak", "[", 
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"factorl", "[", 
              RowBox[{"[", "ll", "]"}], "]"}], "*", 
             RowBox[{"special", "[", 
              RowBox[{
               RowBox[{"mat2", "[", 
                RowBox[{"terml", "[", 
                 RowBox[{"[", 
                  RowBox[{"ll", ",", "1"}], "]"}], "]"}], "]"}], "[", 
               RowBox[{"[", 
                RowBox[{"jj", ",", "kk"}], "]"}], "]"}], "]"}], "*", 
             RowBox[{"special", "[", 
              RowBox[{
               RowBox[{"mat2", "[", 
                RowBox[{"terml", "[", 
                 RowBox[{"[", 
                  RowBox[{"ll", ",", "2"}], "]"}], "]"}], "]"}], "[", 
               RowBox[{"[", 
                RowBox[{"kk", ",", "ii"}], "]"}], "]"}], "]"}], "*", 
             RowBox[{"second", "[", 
              RowBox[{
               RowBox[{"mat2", "[", 
                RowBox[{"terml", "[", 
                 RowBox[{"[", 
                  RowBox[{"ll", ",", "3"}], "]"}], "]"}], "]"}], "[", 
               RowBox[{"[", 
                RowBox[{"ii", ",", "jj"}], "]"}], "]"}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"kk", ",", "1", ",", "8"}], "}"}]}], "]"}], "]"}], ",", 
         RowBox[{"funcl", "[", 
          RowBox[{"[", "ll", "]"}], "]"}], ",", "\[CapitalPhi]\[CapitalPhi]", 
         ",", "\[CurlyPhi]", ",", 
         SuperscriptBox[
          SubscriptBox["M", "ii"], "2"], ",", 
         SuperscriptBox[
          SubscriptBox["M", "jj"], "2"], ",", "0"}], "]"}]}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"ii", ",", "1", ",", "8"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"jj", ",", "1", ",", "8"}], "}"}]}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"termtable3", "[", 
   RowBox[{
   "na_", ",", "terml_", ",", "funcl_", ",", "factorl_", ",", 
    "\[CurlyPhi]_"}], "]"}], ":=", 
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{"subtermtable3", "[", 
     RowBox[{
      RowBox[{"na", "[", 
       RowBox[{"[", "ii", "]"}], "]"}], ",", "terml", ",", "funcl", ",", 
      "factorl", ",", "ii", ",", "\[CurlyPhi]"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"ii", ",", 
      RowBox[{"Length", "[", "terml", "]"}]}], "}"}]}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"subtermtable3", "[", 
   RowBox[{
   "namel_", ",", "terml_", ",", "funcl_", ",", "factorl_", ",", "lll_", ",", 
    "\[CurlyPhi]_"}], "]"}], ":=", 
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"namel", "[", 
      RowBox[{"iii", ",", "jjj", ",", "kkk"}], "]"}], "=", 
     RowBox[{
      RowBox[{"factorl", "[", 
       RowBox[{"[", "lll", "]"}], "]"}], "*", 
      RowBox[{"getamp", "[", 
       RowBox[{
        RowBox[{"oneweak", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"mat2", "[", 
            RowBox[{"terml", "[", 
             RowBox[{"[", 
              RowBox[{"lll", ",", "1"}], "]"}], "]"}], "]"}], "[", 
           RowBox[{"[", 
            RowBox[{"jjj", ",", "iii"}], "]"}], "]"}], "*", 
          RowBox[{"second", "[", 
           RowBox[{
            RowBox[{"mat2", "[", 
             RowBox[{"terml", "[", 
              RowBox[{"[", 
               RowBox[{"lll", ",", "2"}], "]"}], "]"}], "]"}], "[", 
            RowBox[{"[", 
             RowBox[{"iii", ",", "kkk"}], "]"}], "]"}], "]"}], "*", 
          RowBox[{"third", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"mat2", "[", 
              RowBox[{"terml", "[", 
               RowBox[{"[", 
                RowBox[{"lll", ",", "3"}], "]"}], "]"}], "]"}], "[", 
             RowBox[{"[", 
              RowBox[{"kkk", ",", "jjj"}], "]"}], "]"}], ",", "lll", ",", 
            "terml"}], "]"}]}], "]"}], ",", 
        RowBox[{"funcl", "[", 
         RowBox[{"[", "lll", "]"}], "]"}], ",", "0", ",", "\[CurlyPhi]", ",", 
        SuperscriptBox[
         SubscriptBox["M", "iii"], "2"], ",", 
        SuperscriptBox[
         SubscriptBox["M", "jjj"], "2"], ",", 
        SuperscriptBox[
         SubscriptBox["M", "kkk"], "2"]}], "]"}]}]}], ",", 
    RowBox[{"{", 
     RowBox[{"iii", ",", "1", ",", "8"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"jjj", ",", "1", ",", "8"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"kkk", ",", "1", ",", "8"}], "}"}]}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "smatrixlist", " ", "is", " ", "the", " ", "list", " ", "of", " ", "the", 
   " ", "originally", " ", "symmetric", " ", 
   RowBox[{"matrices", "."}]}], " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"smatrixlist", "=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"stcheck", "==", "0"}], ",", 
     RowBox[{"{", "sig", "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"sig", ",", "sigw1", ",", "sigw2", ",", "sigw3", ",", "sigw4"}],
       "}"}]}], "]"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "amatrixlist", " ", "is", " ", "the", " ", "list", " ", "of", " ", "the", 
   " ", "originally", " ", "antisymmetric", " ", 
   RowBox[{"matrices", "."}]}], " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"amatrixlist", "=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"stcheck", "==", "0"}], ",", 
     RowBox[{"{", "gam", "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"gam", ",", "gamw"}], "}"}]}], "]"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"matrixlist", "=", 
   RowBox[{"Union", "[", 
    RowBox[{"smatrixlist", ",", "amatrixlist"}], "]"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "smatrixlistw", " ", "and", " ", "amatrixlistw", " ", "are", " ", "the", 
   " ", "lists", " ", "of", " ", "the", " ", "matrices", " ", "due", " ", 
   "to", " ", "nonleptonic", " ", "weak", " ", 
   RowBox[{"interactions", "."}]}], " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"smatrixlistw", "=", 
   RowBox[{"{", 
    RowBox[{"sigw1", ",", "sigw2", ",", "sigw3", ",", "sigw4"}], "}"}]}], 
  ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"amatrixlistw", "=", 
   RowBox[{"{", "gamw", "}"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"matrixlistw", "=", 
   RowBox[{"Union", "[", 
    RowBox[{"smatrixlistw", ",", "amatrixlistw"}], "]"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "Now", " ", "the", " ", "matrices", " ", "occurring", " ", "in", " ", "the",
    " ", "generating", " ", "functional", " ", "are", " ", 
   RowBox[{"calculated", "."}]}], " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{"mattable", "[", "matrixlist", "]"}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{"Remove", "[", 
  RowBox[{"term", ",", "terma", ",", "termb"}], "]"}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"The", " ", "lists", " ", "namelist2"}], ",", " ", "termlist2", 
   ",", " ", 
   RowBox[{
    RowBox[{
    "funclist2", " ", "and", " ", "factorlist2", " ", "contain", " ", "the", 
     " ", "information", " ", "that", " ", "is", " ", "needed", " ", "to", 
     " ", "calculate", " ", "the", " ", "two"}], "-", 
    RowBox[{
    "propagator", " ", "part", " ", "of", " ", "the", " ", "loop", " ", 
     RowBox[{"amplitude", "."}]}]}]}], " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"namelist2", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       SubscriptBox["term", "ii"], ",", 
       RowBox[{"{", 
        RowBox[{"ii", ",", "1", ",", "4"}], "}"}]}], "]"}], ",", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"stcheck", "\[Equal]", "1"}], ",", 
       RowBox[{"Table", "[", 
        RowBox[{
         SubscriptBox["term", "ii"], ",", 
         RowBox[{"{", 
          RowBox[{"ii", ",", "5", ",", "20"}], "}"}]}], "]"}], ",", 
       RowBox[{"{", "}"}]}], "]"}]}], "}"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"namelist2a", "=", 
   RowBox[{"{", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"stcheck", "==", "1"}], " ", "||", " ", 
       RowBox[{"wpar", "==", "1"}]}], ",", 
      RowBox[{"Table", "[", 
       RowBox[{
        SubscriptBox["terma", "ii"], ",", 
        RowBox[{"{", 
         RowBox[{"ii", ",", "1", ",", "4"}], "}"}]}], "]"}], ",", 
      RowBox[{"{", "}"}]}], "]"}], "}"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"namelist2b", "=", 
   RowBox[{"{", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"stcheck", "==", "1"}], " ", "||", " ", 
       RowBox[{"wpar", "==", "1"}]}], ",", 
      RowBox[{"Table", "[", 
       RowBox[{
        SubscriptBox["termb", "ii"], ",", 
        RowBox[{"{", 
         RowBox[{"ii", ",", "1", ",", "4"}], "}"}]}], "]"}], ",", 
      RowBox[{"{", "}"}]}], "]"}], "}"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"termlist2", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"gam", ",", "gam"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"gam", ",", "sig"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"sig", ",", "sig"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"gam", ",", "gam", ",", "sig"}], "}"}]}], "}"}], ",", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"stcheck", "\[Equal]", "1"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"gamw", ",", "gam"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"gamw", ",", "sig"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"gam", ",", "sigw1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"gam", ",", "sigw2"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"gam", ",", "sigw3"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"gam", ",", "sigw4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"sigw1", ",", "sig"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"sigw2", ",", "sig"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"sigw3", ",", "sig"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"sigw4", ",", "sig"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"gam", ",", "gam", ",", "sigw1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"gam", ",", "gam", ",", "sigw2"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"gam", ",", "gam", ",", "sigw3"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"gam", ",", "gam", ",", "sigw4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"gamw", ",", "gam", ",", "sig"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"gam", ",", "gamw", ",", "sig"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "]"}]}], "}"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"funclist2", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"TG1", ",", "TG2", ",", "TG3", ",", "TG3"}], "}"}], ",", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"stcheck", "\[Equal]", "1"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "TG1", ",", "TG2", ",", "TG2", ",", "TG2", ",", "TG2", ",", "TG2", 
         ",", "TG3", ",", "TG3", ",", "TG3", ",", "TG3", ",", "TG3", ",", 
         "TG3", ",", "TG3", ",", "TG3", ",", "TG3", ",", "TG3"}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "]"}]}], "}"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"factorlist2", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "1", ",", "2"}], "}"}], ",", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"stcheck", "\[Equal]", "1"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "2", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "2", ",", 
         "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",",
          "2", ",", "2"}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "]"}]}], "}"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
   "With", " ", "termtable2", " ", "the", " ", "different", " ", "parts", " ",
     "of", " ", "the", " ", "amplitude", " ", "with", " ", "two", " ", 
    "propagators", " ", "in", " ", "the", " ", "loop"}], ",", " ", 
   RowBox[{"called", " ", 
    RowBox[{"term1", "[", 
     RowBox[{"i", ",", "j"}], "]"}]}], ",", " ", 
   RowBox[{"term2", "[", 
    RowBox[{"i", ",", "j"}], "]"}], ",", " ", "...", ",", " ", 
   RowBox[{"are", " ", 
    RowBox[{"calculated", "."}]}]}], " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{"If", "[", 
  RowBox[{
   RowBox[{"stcheck", "==", "0"}], " ", ",", 
   RowBox[{"termtable2", "[", 
    RowBox[{
     RowBox[{"namelist2", "[", 
      RowBox[{"[", "1", "]"}], "]"}], ",", 
     RowBox[{"termlist2", "[", 
      RowBox[{"[", "1", "]"}], "]"}], ",", 
     RowBox[{"funclist2", "[", 
      RowBox[{"[", "1", "]"}], "]"}], ",", 
     RowBox[{"factorlist2", "[", 
      RowBox[{"[", "1", "]"}], "]"}], ",", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"wpar", "\[Equal]", "1"}], ",", "\[CapitalPhi]sa", ",", 
       "\[CapitalPhi]s"}], "]"}], ",", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"wpar", "\[Equal]", "1"}], ",", "\[CurlyPhi]sp2", ",", "0"}], 
      "]"}]}], "]"}]}], "]"}]], "Input"],

Cell[BoxData[
 RowBox[{"If", "[", 
  RowBox[{
   RowBox[{"stcheck", "==", "1"}], " ", ",", 
   RowBox[{
    RowBox[{"termtable2", "[", 
     RowBox[{
      RowBox[{"namelist2a", "[", 
       RowBox[{"[", "1", "]"}], "]"}], ",", 
      RowBox[{"termlist2", "[", 
       RowBox[{"[", "1", "]"}], "]"}], ",", 
      RowBox[{"funclist2", "[", 
       RowBox[{"[", "1", "]"}], "]"}], ",", 
      RowBox[{"factorlist2", "[", 
       RowBox[{"[", "1", "]"}], "]"}], ",", "\[CapitalPhi]w", ",", "0"}], 
     "]"}], ";", 
    RowBox[{"termtable2", "[", 
     RowBox[{
      RowBox[{"namelist2b", "[", 
       RowBox[{"[", "1", "]"}], "]"}], ",", 
      RowBox[{"termlist2", "[", 
       RowBox[{"[", "1", "]"}], "]"}], ",", 
      RowBox[{"funclist2", "[", 
       RowBox[{"[", "1", "]"}], "]"}], ",", 
      RowBox[{"factorlist2", "[", 
       RowBox[{"[", "1", "]"}], "]"}], ",", "\[CapitalPhi]s", ",", 
      "\[CurlyPhi]p2"}], "]"}], ";", 
    RowBox[{"Do", "[", 
     RowBox[{
      RowBox[{"Do", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          SubscriptBox["term", "ii"], "[", 
          RowBox[{"jj", ",", "kk"}], "]"}], "=", 
         RowBox[{
          RowBox[{
           SubscriptBox["terma", "ii"], "[", 
           RowBox[{"jj", ",", "kk"}], "]"}], "+", 
          RowBox[{
           SubscriptBox["termb", "ii"], "[", 
           RowBox[{"jj", ",", "kk"}], "]"}]}]}], ",", 
        RowBox[{"{", 
         RowBox[{"ii", ",", "4"}], "}"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"jj", ",", "8"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"kk", ",", "8"}], "}"}]}], "]"}]}]}], "]"}]], "Input"],

Cell[BoxData[
 RowBox[{"If", "[", 
  RowBox[{
   RowBox[{"stcheck", "==", "1"}], ",", 
   RowBox[{"termtable2", "[", 
    RowBox[{
     RowBox[{"namelist2", "[", 
      RowBox[{"[", "2", "]"}], "]"}], ",", 
     RowBox[{"termlist2", "[", 
      RowBox[{"[", "2", "]"}], "]"}], ",", 
     RowBox[{"funclist2", "[", 
      RowBox[{"[", "2", "]"}], "]"}], ",", 
     RowBox[{"factorlist2", "[", 
      RowBox[{"[", "2", "]"}], "]"}], ",", "\[CapitalPhi]s", ",", "0"}], 
    "]"}]}], "]"}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"The", " ", "terms", " ", "are", " ", "added", " ", 
   RowBox[{"up", ":"}]}], " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{
     SubscriptBox["expression", "ll"], "=", 
     RowBox[{"replacements", "[", 
      RowBox[{"transform", "[", 
       RowBox[{"epscorr", "[", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           SubscriptBox["term", "ll"], "[", 
           RowBox[{"ii", ",", "jj"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"ii", ",", "1", ",", "8"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"jj", ",", "1", ",", "8"}], "}"}]}], "]"}], "]"}], "]"}], 
      "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"ll", ",", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"stcheck", "==", "0"}], ",", "4", ",", "20"}], "]"}]}], 
     "}"}]}], "]"}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
   "The", " ", "part", " ", "tadpoles2", " ", "is", " ", "calculated", " ", 
    "by", " ", "use", " ", "of", " ", 
    RowBox[{
     SubscriptBox["term", "1"], "[", 
     RowBox[{"i", ",", "j"}], "]"}], " ", "or", " ", 
    RowBox[{
     SubscriptBox["term", "5"], "[", 
     RowBox[{"i", ",", "j"}], "]"}]}], ":"}], " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"tadpoles2", "=", 
   RowBox[{"replacements", "[", 
    RowBox[{"transform", "[", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{"ReplaceAll", "[", 
        RowBox[{
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"stcheck", "\[Equal]", "0"}], ",", 
           RowBox[{
            SubscriptBox["term", "1"], "[", 
            RowBox[{"ii", ",", "jj"}], "]"}], ",", 
           RowBox[{
            RowBox[{
             SubscriptBox["term", "1"], "[", 
             RowBox[{"ii", ",", "jj"}], "]"}], "+", 
            RowBox[{
             SubscriptBox["term", "5"], "[", 
             RowBox[{"ii", ",", "jj"}], "]"}]}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"TG1", "[", 
            RowBox[{
            "x_", ",", "y_", ",", "u_", ",", "v_", ",", "w_", ",", "ms1_", 
             ",", "ms2_", ",", "0"}], "]"}], "\[Rule]", 
           RowBox[{
            FractionBox["1", "4"], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"A", "[", "ms1", "]"}], "+", 
              RowBox[{"A", "[", "ms2", "]"}]}], ")"}], "*", 
            RowBox[{"sp", "[", 
             RowBox[{"u", ",", "v"}], "]"}]}]}], "}"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"ii", ",", "1", ",", "8"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"jj", ",", "1", ",", "8"}], "}"}]}], "]"}], "]"}], "]"}]}], 
  ";"}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"The", " ", "lists", " ", "namelist3"}], ",", " ", "termlist3", 
   ",", " ", 
   RowBox[{
    RowBox[{
    "funclist3", " ", "and", " ", "factorlist3", " ", "contain", " ", "the", 
     " ", "information", " ", "that", " ", "is", " ", "needed", " ", "to", 
     " ", "calculate", " ", "the", " ", "two"}], "-", 
    RowBox[{
    "propagator", " ", "part", " ", "of", " ", "the", " ", "loop", " ", 
     RowBox[{"amplitude", "."}]}]}]}], " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"namelist3", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       SubscriptBox["term", "ii"], ",", 
       RowBox[{"{", 
        RowBox[{"ii", ",", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"stcheck", "==", "0"}], ",", "5", ",", "21"}], "]"}], ",", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"stcheck", "==", "0"}], ",", "8", ",", "24"}], "]"}]}], 
        "}"}]}], "]"}], ",", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"stcheck", "==", "1"}], ",", 
       RowBox[{"Table", "[", 
        RowBox[{
         SubscriptBox["term", "ii"], ",", 
         RowBox[{"{", 
          RowBox[{"ii", ",", "25", ",", "39"}], "}"}]}], "]"}], ",", 
       RowBox[{"{", "}"}]}], "]"}]}], "}"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"termlist3", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"gam", ",", "gam", ",", "gam"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"gam", ",", "gam", ",", "sig"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"sig", ",", "sig", ",", "gam"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"sig", ",", "sig", ",", "sig"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"gamw", ",", "gam", ",", "gam"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"gamw", ",", "gam", ",", "sig"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"gam", ",", "gam", ",", "sigw1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"gam", ",", "gam", ",", "sigw2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"gam", ",", "gam", ",", "sigw3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"gam", ",", "gam", ",", "sigw4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"sigw1", ",", "sig", ",", "gam"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"sigw2", ",", "sig", ",", "gam"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"sigw3", ",", "sig", ",", "gam"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"sigw4", ",", "sig", ",", "gam"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"sig", ",", "sig", ",", "gamw"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"sigw1", ",", "sig", ",", "sig"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"sigw2", ",", "sig", ",", "sig"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"sigw3", ",", "sig", ",", "sig"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"sigw4", ",", "sig", ",", "sig"}], "}"}]}], "}"}]}], "}"}]}], 
  ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"funclist3", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"TG4", ",", "TG5", ",", "TG6", ",", "TG7"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "TG4", ",", "TG5", ",", "TG5", ",", "TG5", ",", "TG5", ",", "TG5", ",", 
       "TG6", ",", "TG6", ",", "TG6", ",", "TG6", ",", "TG6", ",", "TG7", ",",
        "TG7", ",", "TG7", ",", "TG7"}], "}"}]}], "}"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"factorlist3", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3", ",", "2", ",", "1", ",", "1", ",", "1", ",", "1", ",", "2", ",", 
       "2", ",", "2", ",", "2", ",", "1", ",", "3", ",", "3", ",", "3", ",", 
       "3"}], "}"}]}], "}"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "With", " ", "termtable3", " ", "the", " ", "different", " ", "parts", " ", 
   "of", " ", "the", " ", "amplitude", " ", "with", " ", "three", " ", 
   "propagators", " ", "in", " ", "the", " ", "loop", " ", "are", " ", 
   RowBox[{"calculated", "."}]}], " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{"If", "[", 
  RowBox[{
   RowBox[{"particleorder", ">", "4"}], ",", 
   RowBox[{"termtable3", "[", 
    RowBox[{
     RowBox[{"namelist3", "[", 
      RowBox[{"[", "1", "]"}], "]"}], ",", 
     RowBox[{"termlist3", "[", 
      RowBox[{"[", "1", "]"}], "]"}], ",", 
     RowBox[{"funclist3", "[", 
      RowBox[{"[", "1", "]"}], "]"}], ",", 
     RowBox[{"factorlist3", "[", 
      RowBox[{"[", "1", "]"}], "]"}], ",", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"stcheck", "\[Equal]", "0"}], ",", "0", ",", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"wpar", "\[Equal]", "1"}], ",", "\[CurlyPhi]sp2", ",", 
         "\[CurlyPhi]p2"}], "]"}]}], "]"}]}], "]"}]}], "]"}]], "Input"],

Cell[BoxData[
 RowBox[{"If", "[", 
  RowBox[{
   RowBox[{"particleorder", ">", "4"}], ",", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"stcheck", "\[Equal]", "1"}], ",", 
     RowBox[{"termtable3", "[", 
      RowBox[{
       RowBox[{"namelist3", "[", 
        RowBox[{"[", "2", "]"}], "]"}], ",", 
       RowBox[{"termlist3", "[", 
        RowBox[{"[", "2", "]"}], "]"}], ",", 
       RowBox[{"funclist3", "[", 
        RowBox[{"[", "2", "]"}], "]"}], ",", 
       RowBox[{"factorlist3", "[", 
        RowBox[{"[", "2", "]"}], "]"}], ",", "0"}], "]"}]}], "]"}]}], 
  "]"}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"The", " ", "terms", " ", "are", " ", "added", " ", 
   RowBox[{"up", ":"}]}], " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{
     SubscriptBox["expression", "ll"], "=", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"particleorder", ">", "4"}], ",", 
       RowBox[{"replacements", "[", 
        RowBox[{"transform", "[", 
         RowBox[{"epscorr", "[", 
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{
             SubscriptBox["term", "ll"], "[", 
             RowBox[{"ii", ",", "jj", ",", "kk"}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"ii", ",", "1", ",", "8"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"jj", ",", "1", ",", "8"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"kk", ",", "1", ",", "8"}], "}"}]}], "]"}], "]"}], "]"}],
         "]"}], ",", "0"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"ll", ",", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"stcheck", "==", "0"}], ",", "5", ",", "21"}], "]"}], ",", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"stcheck", "==", "0"}], ",", "8", ",", "39"}], "]"}]}], 
     "}"}]}], "]"}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "In", " ", "the", " ", "following", " ", "the", " ", "trees", " ", "of", 
   " ", "order", " ", 
   SuperscriptBox["p", "4"], " ", "are", " ", 
   RowBox[{"generated", "."}]}], " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{"If", "[", 
  RowBox[{
   RowBox[{"stcheck", "==", "1"}], ",", 
   RowBox[{"fieldtransform", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"tadep", "[", 
       RowBox[{"sigw1", ",", "2"}], "]"}], "+", 
      RowBox[{"tadep", "[", 
       RowBox[{"sigw2", ",", "2"}], "]"}], "+", 
      RowBox[{"tadep", "[", 
       RowBox[{"sigw3", ",", "2"}], "]"}], "+", 
      RowBox[{"tadep", "[", 
       RowBox[{"sigw4", ",", "2"}], "]"}]}], ",", "\[Phi]wp4l", ",", 
     "\[CurlyPhi]p4l"}], "]"}]}], "]"}]], "Input"],

Cell[BoxData[
 RowBox[{"If", "[", 
  RowBox[{
   RowBox[{"stcheck", "\[Equal]", "1"}], ",", 
   RowBox[{"Do", "[", 
    RowBox[{
     RowBox[{"ap", "=", 
      RowBox[{"{", 
       RowBox[{
       "2", ",", "1", ",", "3", ",", "5", ",", "4", ",", "7", ",", "6", ",", 
        "8"}], "}"}]}], ";", 
     RowBox[{"Do", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"erg", "=", 
         RowBox[{"funcchange", "[", 
          RowBox[{"trans", "[", 
           RowBox[{"Simplify", "[", 
            RowBox[{"setzero", "[", 
             RowBox[{"dephi", "[", 
              RowBox[{
               RowBox[{
                FractionBox["1", 
                 SuperscriptBox["f", "4"]], "*", 
                RowBox[{"(", 
                 RowBox[{"ReplaceAll", "[", 
                  RowBox[{
                   RowBox[{"ReplaceAll", "[", 
                    RowBox[{
                    RowBox[{"insertbilin", "[", 
                    RowBox[{
                    RowBox[{"lagp2", "[", 
                    RowBox[{"var", ",", "4", ",", "u", ",", "U"}], "]"}], ",",
                     "4"}], "]"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"\[CurlyPhi]", "->", "\[Phi]wp4l"}], "}"}]}], 
                    "]"}], ",", 
                   RowBox[{"dete", "->", "de"}]}], "]"}], ")"}]}], ",", 
               "ii"}], "]"}], "]"}], "]"}], "]"}], "]"}]}], ";", 
        RowBox[{
         SubscriptBox["\[CapitalPhi]wp4l", 
          RowBox[{"ap", "[", 
           RowBox[{"[", "ii", "]"}], "]"}]], "=", 
         RowBox[{"ReplaceAll", "[", 
          RowBox[{
           RowBox[{"Function", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
              "\[Phi]1", ",", "\[Phi]2", ",", "\[Phi]3", ",", "\[Phi]4", ",", 
               "\[Phi]5", ",", "\[Phi]6", ",", "\[Phi]7", ",", "\[Phi]8", ",",
                "\[Gamma]", ",", "W1", ",", "W2", ",", "var"}], "}"}], ",", 
             "eer"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"eer", "->", "erg"}], "}"}]}], "]"}]}]}], ",", 
       RowBox[{"{", 
        RowBox[{"ii", ",", "1", ",", "8"}], "}"}]}], "]"}]}], "]"}]}], 
  "]"}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "tadbilin", " ", "contains", " ", "the", " ", "amplitude", " ", "that", " ",
    "originates", " ", "from", " ", "bilinear", " ", "tadpole", " ", 
   RowBox[{"terms", "."}]}], " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"tadbilin", "=", 
   RowBox[{"ReplaceAll", "[", 
    RowBox[{
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"stcheck", "==", "1"}], ",", 
       RowBox[{"replacements", "[", 
        RowBox[{"transform", "[", 
         RowBox[{"getamp", "[", 
          RowBox[{
          "strongp2", ",", "delta", ",", "\[CapitalPhi]wp4l", ",", 
           "\[CurlyPhi]p4l"}], "]"}], "]"}], "]"}], ",", "0"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SubscriptBox["F", "\[Pi]"], "\[Rule]", "F"}], ",", 
       RowBox[{
        SubscriptBox["F", "K"], "\[Rule]", "F"}], ",", 
       RowBox[{
        SubscriptBox["F", "\[Eta]"], "\[Rule]", "F"}]}], "}"}]}], "]"}]}], 
  ";"}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "In", " ", "the", " ", "following", " ", "the", " ", "part", " ", "of", " ",
    "the", " ", "amplitude", " ", "that", " ", "includes", " ", 
   "contributions", " ", "linear", " ", "in", " ", "a", " ", "pseudoscalar", 
   " ", "meson", " ", "field", " ", "are", " ", 
   RowBox[{"calculated", "."}]}], " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"monotpi", "=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"stcheck", "\[Equal]", "1"}], ",", 
     RowBox[{"Simplify", "[", 
      RowBox[{"momzero", "[", 
       RowBox[{
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"sigw1", "[", 
            RowBox[{"x", ",", 
             SubscriptBox["\[Alpha]", "x"], ",", "ii", ",", "ii", ",", "stp", 
             ",", "1", ",", "u", ",", "U"}], "]"}], "+", 
           RowBox[{"sigw2", "[", 
            RowBox[{"x", ",", 
             SubscriptBox["\[Alpha]", "x"], ",", "ii", ",", "ii", ",", "stp", 
             ",", "1", ",", "u", ",", "U"}], "]"}], "+", 
           RowBox[{"sigw3", "[", 
            RowBox[{"x", ",", 
             SubscriptBox["\[Alpha]", "x"], ",", "ii", ",", "ii", ",", "stp", 
             ",", "1", ",", "u", ",", "U"}], "]"}], "+", 
           RowBox[{"sigw4", "[", 
            RowBox[{"x", ",", 
             SubscriptBox["\[Alpha]", "x"], ",", "ii", ",", "ii", ",", "stp", 
             ",", "1", ",", "u", ",", "U"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"ii", ",", "3"}], "}"}]}], "]"}], "*", 
        FractionBox["1", "2"], 
        RowBox[{"A", "[", 
         SubsuperscriptBox["M", "\[Pi]", "2"], "]"}]}], "]"}], "]"}], ",", 
     "0"}], "]"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"monotkaon", "=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"stcheck", "\[Equal]", "1"}], ",", 
     RowBox[{"Simplify", "[", 
      RowBox[{"momzero", "[", 
       RowBox[{
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"sigw1", "[", 
            RowBox[{"x", ",", 
             SubscriptBox["\[Alpha]", "x"], ",", "ii", ",", "ii", ",", "stp", 
             ",", "1", ",", "u", ",", "U"}], "]"}], "+", 
           RowBox[{"sigw2", "[", 
            RowBox[{"x", ",", 
             SubscriptBox["\[Alpha]", "x"], ",", "ii", ",", "ii", ",", "stp", 
             ",", "1", ",", "u", ",", "U"}], "]"}], "+", 
           RowBox[{"sigw3", "[", 
            RowBox[{"x", ",", 
             SubscriptBox["\[Alpha]", "x"], ",", "ii", ",", "ii", ",", "stp", 
             ",", "1", ",", "u", ",", "U"}], "]"}], "+", 
           RowBox[{"sigw4", "[", 
            RowBox[{"x", ",", 
             SubscriptBox["\[Alpha]", "x"], ",", "ii", ",", "ii", ",", "stp", 
             ",", "1", ",", "u", ",", "U"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"ii", ",", "4", ",", "7"}], "}"}]}], "]"}], "*", 
        FractionBox["1", "2"], 
        RowBox[{"A", "[", 
         SubsuperscriptBox["M", "K", "2"], "]"}]}], "]"}], "]"}], ",", "0"}], 
    "]"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"monoteta", "=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"stcheck", "\[Equal]", "1"}], ",", 
     RowBox[{"Simplify", "[", 
      RowBox[{"momzero", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"sigw1", "[", 
           RowBox[{"x", ",", 
            SubscriptBox["\[Alpha]", "x"], ",", "8", ",", "8", ",", "stp", 
            ",", "1", ",", "u", ",", "U"}], "]"}], "+", 
          RowBox[{"sigw2", "[", 
           RowBox[{"x", ",", 
            SubscriptBox["\[Alpha]", "x"], ",", "8", ",", "8", ",", "stp", 
            ",", "1", ",", "u", ",", "U"}], "]"}], "+", 
          RowBox[{"sigw3", "[", 
           RowBox[{"x", ",", 
            SubscriptBox["\[Alpha]", "x"], ",", "8", ",", "8", ",", "stp", 
            ",", "1", ",", "u", ",", "U"}], "]"}], "+", 
          RowBox[{"sigw4", "[", 
           RowBox[{"x", ",", 
            SubscriptBox["\[Alpha]", "x"], ",", "8", ",", "8", ",", "stp", 
            ",", "1", ",", "u", ",", "U"}], "]"}]}], ")"}], "*", 
        FractionBox["1", "2"], 
        RowBox[{"A", "[", 
         SubsuperscriptBox["M", "\[Eta]", "2"], "]"}]}], "]"}], "]"}], ",", 
     "0"}], "]"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"monophi6", "=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"stcheck", "\[Equal]", "1"}], ",", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{
         RowBox[{"monotpi", "+", "monotkaon", "+", "monoteta"}], ",", 
         RowBox[{
          SubscriptBox["\[Phi]", "6"], "[", "x", "]"}]}], "]"}], "/", 
       SubsuperscriptBox["M", "K", "2"]}], "]"}], ",", "0"}], "]"}]}], 
  ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"monophi7", "=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"stcheck", "\[Equal]", "1"}], ",", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{
         RowBox[{"monotpi", "+", "monotkaon", "+", "monoteta"}], ",", 
         RowBox[{
          SubscriptBox["\[Phi]", "7"], "[", "x", "]"}]}], "]"}], "/", 
       SubsuperscriptBox["M", "K", "2"]}], "]"}], ",", "0"}], "]"}]}], 
  ";"}]], "Input"],

Cell[BoxData[
 RowBox[{"If", "[", 
  RowBox[{
   RowBox[{"stcheck", "\[Equal]", "1"}], ",", 
   RowBox[{"fieldtransformmono", "[", "\[CurlyPhi]ml", "]"}]}], 
  "]"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"monoprel", "=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"stcheck", "\[Equal]", "1"}], ",", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"eombilin", "[", 
         RowBox[{
          RowBox[{"lagp2", "[", 
           RowBox[{"x", ",", "6", ",", 
            RowBox[{"uw", "[", "jj", "]"}], ",", 
            RowBox[{"Uw", "[", "jj", "]"}]}], "]"}], ",", "6"}], "]"}], "/", 
        RowBox[{"Length", "[", "nonexmeson", "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"jj", ",", 
         RowBox[{"Length", "[", "nonexmeson", "]"}]}], "}"}]}], "]"}], ",", 
     "0"}], "]"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"monotadpoles", "=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"stcheck", "\[Equal]", "1"}], ",", 
     RowBox[{"Simplify", "[", 
      RowBox[{"replacements", "[", 
       RowBox[{"transform", "[", 
        RowBox[{"getamp", "[", 
         RowBox[{
         "monoprel", ",", "delta", ",", "\[CapitalPhi]s", ",", 
          "\[CurlyPhi]ml"}], "]"}], "]"}], "]"}], "]"}], ",", "0"}], "]"}]}], 
  ";"}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "In", " ", "the", " ", "following", " ", "the", " ", "tadpole", " ", "part",
    " ", "of", " ", "the", " ", "amplitude", " ", "is", " ", 
   RowBox[{"generated", "."}]}], " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["tadpoles1a", "1"], "=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"stcheck", "==", "1"}], "||", 
      RowBox[{"wpar", "\[Equal]", "1"}]}], ",", 
     RowBox[{"replacements", "[", 
      RowBox[{"transform", "[", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"getamp", "[", 
           RowBox[{
            RowBox[{"setzero", "[", 
             RowBox[{"Sum", "[", 
              RowBox[{
               RowBox[{"eombilin", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"getord", "[", 
                   RowBox[{
                    RowBox[{"sig", "[", 
                    RowBox[{
                    "x", ",", "0", ",", "ii", ",", "ii", ",", "0", ",", "4", 
                    ",", 
                    RowBox[{"uw", "[", "jj", "]"}], ",", 
                    RowBox[{"Uw", "[", "jj", "]"}]}], "]"}], ",", "4"}], 
                   "]"}], "/", 
                  RowBox[{"Length", "[", "nonexmeson", "]"}]}], ",", "6"}], 
                "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"jj", ",", 
                 RowBox[{"Length", "[", "nonexmeson", "]"}]}], "}"}]}], "]"}],
              "]"}], ",", "delta", ",", "\[CapitalPhi]s", ",", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{"wpar", "\[Equal]", "1"}], ",", "\[CurlyPhi]sp2", ",", 
              "\[CurlyPhi]p2"}], "]"}]}], "]"}], "*", 
          FractionBox["1", "2"], 
          RowBox[{"A", "[", 
           SuperscriptBox[
            SubscriptBox["M", "ii"], "2"], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"ii", ",", "8"}], "}"}]}], "]"}], "]"}], "]"}], ",", "0"}], 
    "]"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["tadpoles1a", "2"], "=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"stcheck", "==", "1"}], ",", 
     RowBox[{"replacements", "[", 
      RowBox[{"transform", "[", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{"getamp", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"eom", "[", 
                RowBox[{
                 RowBox[{"ord3n4", "[", 
                  RowBox[{
                   RowBox[{"smatrixlistw", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "[", 
                   RowBox[{
                   "x", ",", "0", ",", "ii", ",", "ii", ",", "stp", ",", "4", 
                    ",", 
                    RowBox[{"uw", "[", "jj", "]"}], ",", 
                    RowBox[{"Uw", "[", "jj", "]"}]}], "]"}], "]"}], ",", 
                 "6"}], "]"}], "/", 
               RowBox[{"Length", "[", "nonexmeson", "]"}]}], ",", "delta", 
              ",", "\[CapitalPhi]s", ",", "\[CurlyPhi]p2"}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"jj", ",", 
              RowBox[{"Length", "[", "nonexmeson", "]"}]}], "}"}]}], "]"}], 
          "*", 
          FractionBox["1", "2"], 
          RowBox[{"A", "[", 
           SuperscriptBox[
            SubscriptBox["M", "ii"], "2"], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"ii", ",", "8"}], "}"}]}], "]"}], "]"}], "]"}], ",", "0"}], 
    "]"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["tadpoles1a", "3"], "=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"stcheck", "==", "1"}], ",", 
     RowBox[{"replacements", "[", 
      RowBox[{"transform", "[", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{"getamp", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"eom", "[", 
                RowBox[{
                 RowBox[{"ord3n4", "[", 
                  RowBox[{
                   RowBox[{"smatrixlistw", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "[", 
                   RowBox[{
                   "x", ",", "0", ",", "ii", ",", "ii", ",", "stp", ",", "4", 
                    ",", 
                    RowBox[{"uw", "[", "jj", "]"}], ",", 
                    RowBox[{"Uw", "[", "jj", "]"}]}], "]"}], "]"}], ",", 
                 "6"}], "]"}], "/", 
               RowBox[{"Length", "[", "nonexmeson", "]"}]}], ",", "delta", 
              ",", "\[CapitalPhi]s", ",", "\[CurlyPhi]p2"}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"jj", ",", 
              RowBox[{"Length", "[", "nonexmeson", "]"}]}], "}"}]}], "]"}], 
          "*", 
          FractionBox["1", "2"], 
          RowBox[{"A", "[", 
           SuperscriptBox[
            SubscriptBox["M", "ii"], "2"], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"ii", ",", "8"}], "}"}]}], "]"}], "]"}], "]"}], ",", "0"}], 
    "]"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["tadpoles1a", "4"], "=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"stcheck", "==", "1"}], ",", 
     RowBox[{"replacements", "[", 
      RowBox[{"transform", "[", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{"getamp", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"eom", "[", 
                RowBox[{
                 RowBox[{"ord3n4", "[", 
                  RowBox[{
                   RowBox[{"smatrixlistw", "[", 
                    RowBox[{"[", "3", "]"}], "]"}], "[", 
                   RowBox[{
                   "x", ",", "0", ",", "ii", ",", "ii", ",", "stp", ",", "4", 
                    ",", 
                    RowBox[{"uw", "[", "jj", "]"}], ",", 
                    RowBox[{"Uw", "[", "jj", "]"}]}], "]"}], "]"}], ",", 
                 "6"}], "]"}], "/", 
               RowBox[{"Length", "[", "nonexmeson", "]"}]}], ",", "delta", 
              ",", "\[CapitalPhi]s", ",", "\[CurlyPhi]p2"}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"jj", ",", 
              RowBox[{"Length", "[", "nonexmeson", "]"}]}], "}"}]}], "]"}], 
          "*", 
          FractionBox["1", "2"], 
          RowBox[{"A", "[", 
           SuperscriptBox[
            SubscriptBox["M", "ii"], "2"], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"ii", ",", "8"}], "}"}]}], "]"}], "]"}], "]"}], ",", "0"}], 
    "]"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["tadpoles1a", "5"], "=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"stcheck", "==", "1"}], ",", 
     RowBox[{"replacements", "[", 
      RowBox[{"transform", "[", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{"getamp", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"eom", "[", 
                RowBox[{
                 RowBox[{"ord3n4", "[", 
                  RowBox[{
                   RowBox[{"smatrixlistw", "[", 
                    RowBox[{"[", "4", "]"}], "]"}], "[", 
                   RowBox[{
                   "x", ",", "0", ",", "ii", ",", "ii", ",", "stp", ",", "4", 
                    ",", 
                    RowBox[{"uw", "[", "jj", "]"}], ",", 
                    RowBox[{"Uw", "[", "jj", "]"}]}], "]"}], "]"}], ",", 
                 "6"}], "]"}], "/", 
               RowBox[{"Length", "[", "nonexmeson", "]"}]}], ",", "delta", 
              ",", "\[CapitalPhi]s", ",", "\[CurlyPhi]p2"}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"jj", ",", 
              RowBox[{"Length", "[", "nonexmeson", "]"}]}], "}"}]}], "]"}], 
          "*", 
          FractionBox["1", "2"], 
          RowBox[{"A", "[", 
           SuperscriptBox[
            SubscriptBox["M", "ii"], "2"], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"ii", ",", "8"}], "}"}]}], "]"}], "]"}], "]"}], ",", "0"}], 
    "]"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{
    SubscriptBox["tadpoles1a", 
     RowBox[{"5", "+", "kk"}]], "=", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"stcheck", "\[Equal]", "1"}], ",", 
      RowBox[{"replacements", "[", 
       RowBox[{"transform", "[", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{"getamp", "[", 
           RowBox[{
            RowBox[{"setzero", "[", 
             RowBox[{"ord5n6", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"smatrixlistw", "[", 
                 RowBox[{"[", "kk", "]"}], "]"}], "[", 
                RowBox[{
                "x", ",", "0", ",", "ii", ",", "ii", ",", "stp", ",", "6", 
                 ",", "ur", ",", "Ur"}], "]"}], "*", 
               FractionBox["1", "2"], 
               RowBox[{"A", "[", 
                SuperscriptBox[
                 SubscriptBox["M", "ii"], "2"], "]"}]}], "]"}], "]"}], ",", 
            "delta", ",", "\[CapitalPhi]s", ",", "\[CurlyPhi]p2"}], "]"}], 
          ",", 
          RowBox[{"{", 
           RowBox[{"ii", ",", "8"}], "}"}]}], "]"}], "]"}], "]"}], ",", "0"}],
      "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"kk", ",", "1", ",", "4"}], "}"}]}], "]"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"tadpoles1aa", "=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"stcheck", "\[Equal]", "0"}], " ", "&&", " ", 
      RowBox[{"wpar", "==", "0"}]}], ",", 
     RowBox[{"replacements", "[", 
      RowBox[{"transform", "[", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{"getamp", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"getord", "[", 
             RowBox[{
              RowBox[{"setzero", "[", 
               RowBox[{"sig", "[", 
                RowBox[{
                "x", ",", "0", ",", "ii", ",", "ii", ",", "0", ",", "6", ",", 
                 "ur", ",", "Ur"}], "]"}], "]"}], ",", "6"}], "]"}], "*", 
            FractionBox["1", "2"], 
            RowBox[{"A", "[", 
             SuperscriptBox[
              SubscriptBox["M", "ii"], "2"], "]"}]}], ",", "delta", ",", 
           "\[CapitalPhi]s"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"ii", ",", "8"}], "}"}]}], "]"}], "]"}], "]"}], ",", 
     RowBox[{"tadbilin", "+", "monotadpoles", "+", 
      RowBox[{"Sum", "[", 
       RowBox[{
        SubscriptBox["tadpoles1a", "ii"], ",", 
        RowBox[{"{", 
         RowBox[{"ii", ",", "9"}], "}"}]}], "]"}], "+", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"wpar", "\[Equal]", "1"}], ",", 
        RowBox[{"replacements", "[", 
         RowBox[{"transform", "[", 
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{"getamp", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"ord5n6", "[", 
                RowBox[{"setzero", "[", 
                 RowBox[{"sig", "[", 
                  RowBox[{
                  "x", ",", "0", ",", "ii", ",", "ii", ",", "0", ",", "6", 
                   ",", "ur", ",", "Ur"}], "]"}], "]"}], "]"}], "*", 
               FractionBox["1", "2"], 
               RowBox[{"A", "[", 
                SuperscriptBox[
                 SubscriptBox["M", "ii"], "2"], "]"}]}], ",", "delta", ",", 
              "0"}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"ii", ",", "8"}], "}"}]}], "]"}], "]"}], "]"}], ",", 
        "0"}], "]"}]}]}], "]"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"tadpoles1bb", "=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"stcheck", "\[Equal]", "0"}], " ", "&&", " ", 
      RowBox[{"wpar", "==", "0"}]}], ",", 
     RowBox[{"replacements", "[", 
      RowBox[{"transform", "[", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{"getamp", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"eom", "[", 
             RowBox[{
              RowBox[{"getord", "[", 
               RowBox[{
                RowBox[{"sig", "[", 
                 RowBox[{
                 "x", ",", "0", ",", "ii", ",", "ii", ",", "0", ",", "4", ",",
                   "u", ",", "U"}], "]"}], ",", "4"}], "]"}], ",", "6"}], 
             "]"}], "*", 
            FractionBox["1", "2"], 
            RowBox[{"A", "[", 
             SuperscriptBox[
              SubscriptBox["M", "ii"], "2"], "]"}]}], ",", "delta", ",", 
           "\[CapitalPhi]s"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"ii", ",", "8"}], "}"}]}], "]"}], "]"}], "]"}], ",", 
     RowBox[{"replacements", "[", 
      RowBox[{"transform", "[", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{"getamp", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Sum", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"eom", "[", 
                  RowBox[{
                   RowBox[{"ord3n4", "[", 
                    RowBox[{"sig", "[", 
                    RowBox[{
                    "x", ",", "0", ",", "ii", ",", "ii", ",", "0", ",", "4", 
                    ",", 
                    RowBox[{"uw", "[", "jj", "]"}], ",", 
                    RowBox[{"Uw", "[", "jj", "]"}]}], "]"}], "]"}], ",", 
                   "6"}], "]"}], "+", 
                 RowBox[{"eom", "[", 
                  RowBox[{
                   RowBox[{"getord", "[", 
                    RowBox[{
                    RowBox[{"sig", "[", 
                    RowBox[{
                    "x", ",", "0", ",", "ii", ",", "ii", ",", "0", ",", "2", 
                    ",", 
                    RowBox[{"uw", "[", "jj", "]"}], ",", 
                    RowBox[{"Uw", "[", "jj", "]"}]}], "]"}], ",", "1", ",", 
                    SubscriptBox["C", "w"]}], " ", "]"}], ",", "4"}], "]"}]}],
                 ")"}], "*", 
               FractionBox["1", "2"], 
               RowBox[{
                RowBox[{"A", "[", 
                 SuperscriptBox[
                  SubscriptBox["M", "ii"], "2"], "]"}], "/", 
                RowBox[{"Length", "[", "nonexmeson", "]"}]}]}], ",", 
              RowBox[{"{", 
               RowBox[{"jj", ",", 
                RowBox[{"Length", "[", "nonexmeson", "]"}]}], "}"}]}], "]"}], 
            "+", 
            RowBox[{"Sum", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"addbilin", "[", 
                RowBox[{
                 RowBox[{"ord5n6", "[", 
                  RowBox[{"sig", "[", 
                   RowBox[{
                   "x", ",", "0", ",", "ii", ",", "ii", ",", "0", ",", "6", 
                    ",", 
                    RowBox[{"uw", "[", "jj", "]"}], ",", 
                    RowBox[{"Uw", "[", "jj", "]"}]}], "]"}], "]"}], ",", 
                 "6"}], "]"}], "*", 
               FractionBox["1", "2"], 
               RowBox[{
                RowBox[{"A", "[", 
                 SuperscriptBox[
                  SubscriptBox["M", "ii"], "2"], "]"}], "/", 
                RowBox[{"Length", "[", "nonexmeson", "]"}]}]}], ",", 
              RowBox[{"{", 
               RowBox[{"jj", ",", 
                RowBox[{"Length", "[", "nonexmeson", "]"}]}], "}"}]}], 
             "]"}]}], ",", "delta", ",", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{"wpar", "\[Equal]", "1"}], ",", "\[CapitalPhi]sa", ",", 
             "\[CapitalPhi]w"}], "]"}], ",", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{"wpar", "\[Equal]", "1"}], ",", "\[CurlyPhi]sp2", ",", 
             "\[CurlyPhi]p2"}], "]"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"ii", ",", "8"}], "}"}]}], "]"}], "]"}], "]"}]}], "]"}]}], 
  ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"tadpoles1", "=", 
   RowBox[{"tadpoles1aa", "+", "tadpoles1bb"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"tadpoles", "=", 
   RowBox[{"tadpoles1", "+", "tadpoles2"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"norecurs", "==", "1"}], ",", 
    RowBox[{"nonre", "=", "1"}], ",", 
    RowBox[{"nonre", "=", "0"}], ",", 
    RowBox[{"nonre", "=", "0"}]}], "]"}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["expressiont", "5"], "=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"nonre", "\[Equal]", "0"}], ",", 
     RowBox[{"Expand", "[", 
      RowBox[{"ReplaceAll", "[", 
       RowBox[{
        SubscriptBox["expression", "5"], ",", 
        RowBox[{"{", 
         RowBox[{"TG4", "\[Rule]", "TGG4"}], "}"}]}], "]"}], "]"}], ",", 
     "0"}], "]"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["expressiont", "21"], "=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"nonre", "\[Equal]", "0"}], " ", "&&", " ", 
      RowBox[{"stcheck", "\[Equal]", "1"}]}], ",", 
     RowBox[{"Expand", "[", 
      RowBox[{"ReplaceAll", "[", 
       RowBox[{
        SubscriptBox["expression", "21"], ",", 
        RowBox[{"{", 
         RowBox[{"TG4", "\[Rule]", "TGG4"}], "}"}]}], "]"}], "]"}], ",", 
     "0"}], "]"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["expressiont", "25"], "=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"nonre", "\[Equal]", "0"}], " ", "&&", " ", 
      RowBox[{"stcheck", "\[Equal]", "1"}]}], ",", 
     RowBox[{"Expand", "[", 
      RowBox[{"ReplaceAll", "[", 
       RowBox[{
        SubscriptBox["expression", "25"], ",", 
        RowBox[{"{", 
         RowBox[{"TG4", "\[Rule]", "TGG4"}], "}"}]}], "]"}], "]"}], ",", 
     "0"}], "]"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"momentalist", "[", "ject_", "]"}], ":=", 
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{"perlist", "=", 
     RowBox[{"Flatten", "[", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"Sort", "[", 
          RowBox[{"Union", "[", 
           RowBox[{"Flatten", "[", 
            RowBox[{
             RowBox[{"Table", "[", 
              RowBox[{
               RowBox[{"Partition", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"Permutations", "[", "ject", "]"}], "[", 
                  RowBox[{"[", "ii", "]"}], "]"}], ",", "jj"}], "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"ii", ",", 
                 RowBox[{"Length", "[", 
                  RowBox[{"Permutations", "[", "ject", "]"}], "]"}]}], 
                "}"}]}], "]"}], ",", "1"}], "]"}], "]"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"jj", ",", 
           RowBox[{"Length", "[", "ject", "]"}]}], "}"}]}], "]"}], ",", "1"}],
       "]"}]}], ";", 
    RowBox[{"Return", "[", 
     RowBox[{"Union", "[", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Sort", "[", 
            RowBox[{"perlist", "[", 
             RowBox[{"[", "ii", "]"}], "]"}], "]"}], "[", 
           RowBox[{"[", "jj", "]"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"jj", ",", 
            RowBox[{"Length", "[", 
             RowBox[{"perlist", "[", 
              RowBox[{"[", "ii", "]"}], "]"}], "]"}]}], "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"ii", ",", 
          RowBox[{"Length", "[", "perlist", "]"}]}], "}"}]}], "]"}], "]"}], 
     "]"}]}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"momlist2", "=", 
   RowBox[{"momentalist", "[", "imlist", "]"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"propmasslist", "=", 
   RowBox[{"{", 
    RowBox[{
     SuperscriptBox[
      SubscriptBox["M", "\[Pi]"], "2"], ",", 
     SuperscriptBox[
      SubscriptBox["M", "K"], "2"], ",", 
     SuperscriptBox[
      SubscriptBox["M", "\[Eta]"], "2"]}], "}"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"bflist", "=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"nonre", "\[Equal]", "0"}], ",", 
     RowBox[{"Union", "[", 
      RowBox[{"Flatten", "[", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"B", "[", 
          RowBox[{
           RowBox[{"sp", "[", 
            RowBox[{
             RowBox[{"momlist2", "[", 
              RowBox[{"[", "ii", "]"}], "]"}], ",", 
             RowBox[{"momlist2", "[", 
              RowBox[{"[", "ii", "]"}], "]"}]}], "]"}], ",", 
           RowBox[{"propmasslist", "[", 
            RowBox[{"[", "jj", "]"}], "]"}], ",", 
           RowBox[{"propmasslist", "[", 
            RowBox[{"[", "kk", "]"}], "]"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"ii", ",", 
           RowBox[{"Length", "[", "momlist2", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"jj", ",", 
           RowBox[{"Length", "[", "propmasslist", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"kk", ",", 
           RowBox[{"Length", "[", "propmasslist", "]"}]}], "}"}]}], "]"}], 
       "]"}], "]"}], ",", 
     RowBox[{"{", "}"}]}], "]"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"momlist1", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Flatten", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"momlist2", "[", 
         RowBox[{"[", "ii", "]"}], "]"}], "/.", 
        RowBox[{"{", 
         RowBox[{"Plus", "\[Rule]", "List"}], "}"}]}], "}"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"ii", ",", 
       RowBox[{"Length", "[", "momlist2", "]"}]}], "}"}]}], "]"}]}], 
  ";"}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Cswitch12", "[", "ject_", "]"}], ":=", 
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{"saved1", "=", 
     RowBox[{"ject", "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], ";", 
    RowBox[{"saved2", "=", 
     RowBox[{"ject", "[", 
      RowBox[{"[", "2", "]"}], "]"}]}], ";", 
    RowBox[{"saved5", "=", 
     RowBox[{"ject", "[", 
      RowBox[{"[", "5", "]"}], "]"}]}], ";", 
    RowBox[{"saved6", "=", 
     RowBox[{"ject", "[", 
      RowBox[{"[", "6", "]"}], "]"}]}], ";", 
    RowBox[{"Return", "[", 
     RowBox[{"replacelist", "[", 
      RowBox[{"ject", ",", 
       RowBox[{"{", 
        RowBox[{"saved2", ",", "saved1", ",", "saved6", ",", "saved5"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "5", ",", "6"}], "}"}]}], "]"}], "]"}]}], 
   "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Cswitch13", "[", "ject_", "]"}], ":=", 
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{"saved1", "=", 
     RowBox[{"ject", "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], ";", 
    RowBox[{"saved3", "=", 
     RowBox[{"ject", "[", 
      RowBox[{"[", "3", "]"}], "]"}]}], ";", 
    RowBox[{"saved4", "=", 
     RowBox[{"ject", "[", 
      RowBox[{"[", "4", "]"}], "]"}]}], ";", 
    RowBox[{"saved6", "=", 
     RowBox[{"ject", "[", 
      RowBox[{"[", "6", "]"}], "]"}]}], ";", 
    RowBox[{"Return", "[", 
     RowBox[{"replacelist", "[", 
      RowBox[{"ject", ",", 
       RowBox[{"{", 
        RowBox[{"saved3", ",", "saved1", ",", "saved6", ",", "saved4"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3", ",", "4", ",", "6"}], "}"}]}], "]"}], "]"}]}], 
   "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Cswitch", "[", 
   RowBox[{"ject_", ",", "1"}], "]"}], ":=", 
  RowBox[{"Cswitch12", "[", "ject", "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Cswitch", "[", 
   RowBox[{"ject_", ",", "2"}], "]"}], ":=", 
  RowBox[{"Cswitch13", "[", "ject", "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Cswitch", "[", 
   RowBox[{"ject_", ",", "3"}], "]"}], ":=", 
  RowBox[{"Cswitch13", "[", 
   RowBox[{"Cswitch12", "[", "ject", "]"}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Cswitch", "[", 
   RowBox[{"ject_", ",", "4"}], "]"}], ":=", 
  RowBox[{"Cswitch12", "[", 
   RowBox[{"Cswitch13", "[", "ject", "]"}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Cswitch", "[", 
   RowBox[{"ject_", ",", "5"}], "]"}], ":=", 
  RowBox[{"Cswitch12", "[", 
   RowBox[{"Cswitch13", "[", 
    RowBox[{"Cswitch12", "[", "ject", "]"}], "]"}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"replacelist", "[", 
   RowBox[{"ject_", ",", "novel_", ",", "inpos_"}], "]"}], ":=", 
  RowBox[{"ReplacePart", "[", 
   RowBox[{"ject", ",", "novel", ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"inpos", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"inpos", "[", 
        RowBox[{"[", "2", "]"}], "]"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"inpos", "[", 
        RowBox[{"[", "3", "]"}], "]"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"inpos", "[", 
        RowBox[{"[", "4", "]"}], "]"}], "}"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", "1", "}"}], ",", 
      RowBox[{"{", "2", "}"}], ",", 
      RowBox[{"{", "3", "}"}], ",", 
      RowBox[{"{", "4", "}"}]}], "}"}]}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Cchange", "[", "ject_", "]"}], ":=", 
  RowBox[{"ReplaceAll", "[", 
   RowBox[{"ject", ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"C", "[", 
       RowBox[{"a_", ",", "b_", ",", "c_", ",", "d_", ",", "e_", ",", "f_"}], 
       "]"}], "\[Rule]", 
      RowBox[{"C", "[", 
       RowBox[{
        RowBox[{"Simplify", "[", "a", "]"}], ",", 
        RowBox[{"Simplify", "[", "b", "]"}], ",", 
        RowBox[{"Simplify", "[", 
         RowBox[{"a", "+", "b", "-", 
          RowBox[{"2", "c"}]}], "]"}], ",", "d", ",", "e", ",", "f"}], 
       "]"}]}], "}"}]}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Cchange", "[", "ject_", "]"}], ":=", 
  RowBox[{"ReplaceAll", "[", 
   RowBox[{
    RowBox[{"ReplaceAll", "[", 
     RowBox[{"ject", ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"C", "[", 
         RowBox[{
         "a_", ",", "b_", ",", "c_", ",", "d_", ",", "e_", ",", "f_"}], "]"}],
         "\[Rule]", 
        RowBox[{"tempfunc", "[", 
         RowBox[{"C", "[", 
          RowBox[{"a", ",", "b", ",", 
           RowBox[{"a", "+", "b", "-", 
            RowBox[{"2", "c"}]}], ",", "d", ",", "e", ",", "f"}], "]"}], 
         "]"}]}], "}"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"tempfunc", "\[Rule]", "Simplify"}], "}"}]}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Border", "[", "ject_", "]"}], ":=", 
  RowBox[{"ReplaceAll", "[", 
   RowBox[{
    RowBox[{"ReplaceAll", "[", 
     RowBox[{
      RowBox[{"ReplaceAll", "[", 
       RowBox[{"ject", ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{
            OverscriptBox["B", "_"], "[", 
            RowBox[{"ps_", ",", 
             SubsuperscriptBox["M", "K", "2"], ",", 
             SubsuperscriptBox["M", "\[Pi]", "2"]}], "]"}], "\[Rule]", 
           RowBox[{
            OverscriptBox["B", "_"], "[", 
            RowBox[{"ps", ",", 
             SubsuperscriptBox["M", "\[Pi]", "2"], ",", 
             SubsuperscriptBox["M", "K", "2"]}], "]"}]}], ",", 
          RowBox[{
           RowBox[{
            OverscriptBox["B", "_"], "[", 
            RowBox[{"ps_", ",", 
             SubsuperscriptBox["M", "\[Eta]", "2"], ",", 
             SubsuperscriptBox["M", "\[Pi]", "2"]}], "]"}], "\[Rule]", 
           RowBox[{
            OverscriptBox["B", "_"], "[", 
            RowBox[{"ps", ",", 
             SubsuperscriptBox["M", "\[Pi]", "2"], ",", 
             SubsuperscriptBox["M", "\[Eta]", "2"]}], "]"}]}], ",", 
          RowBox[{
           RowBox[{
            OverscriptBox["B", "_"], "[", 
            RowBox[{"ps_", ",", 
             SubsuperscriptBox["M", "\[Eta]", "2"], ",", 
             SubsuperscriptBox["M", "K", "2"]}], "]"}], "\[Rule]", 
           RowBox[{
            OverscriptBox["B", "_"], "[", 
            RowBox[{"ps", ",", 
             SubsuperscriptBox["M", "K", "2"], ",", 
             SubsuperscriptBox["M", "\[Eta]", "2"]}], "]"}]}]}], "}"}]}], 
       "]"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         OverscriptBox["B", "_"], "[", 
         RowBox[{"ps_", ",", "ms1_", ",", "ms2_"}], "]"}], "\[Rule]", 
        RowBox[{"tempfunc", "[", 
         RowBox[{
          OverscriptBox["B", "_"], "[", 
          RowBox[{"ps", ",", "ms1", ",", "ms2"}], "]"}], "]"}]}], "}"}]}], 
     "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"tempfunc", "\[Rule]", "Simplify"}], "}"}]}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Corder2", "[", "ject_", "]"}], ":=", 
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{"proClist", "=", "ject"}], ";", 
    RowBox[{"orderedClist", "=", 
     RowBox[{"{", "}"}]}], ";", 
    RowBox[{"switcher", "=", "0"}], ";", 
    RowBox[{"Do", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Do", "[", 
        RowBox[{
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"MemberQ", "[", 
            RowBox[{"orderedClist", ",", 
             RowBox[{"Cswitch", "[", 
              RowBox[{
               RowBox[{"proClist", "[", 
                RowBox[{"[", "ii", "]"}], "]"}], ",", "jj"}], "]"}]}], "]"}], 
           ",", 
           RowBox[{"switcher", "=", "1"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"jj", ",", "5"}], "}"}]}], "]"}], ";", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"switcher", "==", "0"}], ",", 
         RowBox[{"orderedClist", "=", 
          RowBox[{"Append", "[", 
           RowBox[{"orderedClist", ",", 
            RowBox[{"proClist", "[", 
             RowBox[{"[", "ii", "]"}], "]"}]}], "]"}]}], ",", 
         RowBox[{"switcher", "=", "0"}]}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"ii", ",", 
        RowBox[{"Length", "[", "proClist", "]"}]}], "}"}]}], "]"}]}], 
   "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ckorr", "[", "ject_", "]"}], ":=", 
  RowBox[{"ReplaceAll", "[", 
   RowBox[{
    RowBox[{"ReplaceAll", "[", 
     RowBox[{"ject", ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"C", "[", 
         RowBox[{
         "a_", ",", "b_", ",", "c_", ",", "d_", ",", "e_", ",", "f_"}], "]"}],
         "\[Rule]", 
        RowBox[{"tempfunc", "[", 
         RowBox[{"C", "[", 
          RowBox[{"a", ",", "b", ",", 
           RowBox[{
            FractionBox["1", "2"], 
            RowBox[{"(", 
             RowBox[{"a", "+", "b", "-", "c"}], ")"}]}], ",", "d", ",", "e", 
           ",", "f"}], "]"}], "]"}]}], "}"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"tempfunc", "\[Rule]", "Simplify"}], "}"}]}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"cflist", "=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"nonre", "\[Equal]", "0"}], ",", 
     RowBox[{"Delete", "[", 
      RowBox[{
       RowBox[{"Union", "[", 
        RowBox[{"Flatten", "[", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"momlist1", "[", 
                 RowBox[{"[", "ii", "]"}], "]"}], "\[Intersection]", 
                RowBox[{"momlist1", "[", 
                 RowBox[{"[", "iii", "]"}], "]"}]}], "\[Equal]", 
               RowBox[{"{", "}"}]}], "&&", 
              RowBox[{"ii", "<", "iii"}], "&&", 
              RowBox[{
               RowBox[{
                RowBox[{"Length", "[", 
                 RowBox[{"momlist1", "[", 
                  RowBox[{"[", "ii", "]"}], "]"}], "]"}], "+", 
                RowBox[{"Length", "[", 
                 RowBox[{"momlist1", "[", 
                  RowBox[{"[", "iii", "]"}], "]"}], "]"}]}], "<", 
               RowBox[{"Length", "[", "imlist", "]"}]}]}], ",", 
             RowBox[{"C", "[", 
              RowBox[{
               RowBox[{"sp", "[", 
                RowBox[{
                 RowBox[{"momlist2", "[", 
                  RowBox[{"[", "ii", "]"}], "]"}], ",", 
                 RowBox[{"momlist2", "[", 
                  RowBox[{"[", "ii", "]"}], "]"}]}], "]"}], ",", 
               RowBox[{"sp", "[", 
                RowBox[{
                 RowBox[{"momlist2", "[", 
                  RowBox[{"[", "iii", "]"}], "]"}], ",", 
                 RowBox[{"momlist2", "[", 
                  RowBox[{"[", "iii", "]"}], "]"}]}], "]"}], ",", 
               RowBox[{"sp", "[", 
                RowBox[{
                 RowBox[{"imp3", "=", 
                  RowBox[{"Sum", "[", 
                   RowBox[{
                    RowBox[{"klim", "[", 
                    RowBox[{"[", "kkk", "]"}], "]"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"kkk", ",", 
                    RowBox[{"Length", "[", 
                    RowBox[{"klim", "=", 
                    RowBox[{"Complement", "[", 
                    RowBox[{"imlist", ",", 
                    RowBox[{"momlist1", "[", 
                    RowBox[{"[", "ii", "]"}], "]"}], ",", 
                    RowBox[{"momlist1", "[", 
                    RowBox[{"[", "iii", "]"}], "]"}]}], "]"}]}], "]"}]}], 
                    "}"}]}], "]"}]}], ",", "imp3"}], "]"}], ",", 
               RowBox[{"propmasslist", "[", 
                RowBox[{"[", "jj", "]"}], "]"}], ",", 
               RowBox[{"propmasslist", "[", 
                RowBox[{"[", "kk", "]"}], "]"}], ",", 
               RowBox[{"propmasslist", "[", 
                RowBox[{"[", "ll", "]"}], "]"}]}], "]"}]}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"ii", ",", "1", ",", 
             RowBox[{"Length", "[", "momlist2", "]"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"iii", ",", "1", ",", 
             RowBox[{"Length", "[", "momlist2", "]"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"jj", ",", 
             RowBox[{"Length", "[", "propmasslist", "]"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"kk", ",", 
             RowBox[{"Length", "[", "propmasslist", "]"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"ll", ",", 
             RowBox[{"Length", "[", "propmasslist", "]"}]}], "}"}]}], "]"}], 
         "]"}], "]"}], ",", "1"}], "]"}], ",", 
     RowBox[{"{", "}"}]}], "]"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{"Corder2", "[", "cflist", "]"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["orderedClist", "1"], "=", "orderedClist"}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{
    SubscriptBox["orderedClist", 
     RowBox[{"jj", "+", "1"}]], "=", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"Cswitch", "[", 
       RowBox[{
        RowBox[{"orderedClist", "[", 
         RowBox[{"[", "ii", "]"}], "]"}], ",", "jj"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"ii", ",", 
        RowBox[{"Length", "[", "orderedClist", "]"}]}], "}"}]}], "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"jj", ",", "1", ",", "5"}], "}"}]}], "]"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"alist", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      OverscriptBox["A", "_"], "[", 
      SubsuperscriptBox["M", "\[Pi]", "2"], "]"}], ",", 
     RowBox[{
      OverscriptBox["A", "_"], "[", 
      SubsuperscriptBox["M", "K", "2"], "]"}], ",", 
     RowBox[{
      OverscriptBox["A", "_"], "[", 
      SubsuperscriptBox["M", "\[Eta]", "2"], "]"}]}], "}"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   OverscriptBox["B", "_"], "[", 
   RowBox[{"0", ",", "ms1_", ",", "ms2_"}], "]"}], ":=", "0"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"blist", "=", 
   RowBox[{"Complement", "[", 
    RowBox[{
     RowBox[{"Union", "[", 
      RowBox[{"Border", "[", 
       RowBox[{"ReplaceAll", "[", 
        RowBox[{
         RowBox[{"Simplify", "[", 
          RowBox[{"replacements", "[", 
           RowBox[{"transform", "[", "bflist", "]"}], "]"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"B", "\[Rule]", 
           OverscriptBox["B", "_"]}], "}"}]}], "]"}], "]"}], "]"}], ",", 
     RowBox[{"{", "0", "}"}]}], "]"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{"Remove", "[", "rtorderedClist", "]"}]], "Input"],

Cell[BoxData[
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{
    SubscriptBox["rtorderedClist", "ii"], "=", 
    RowBox[{"Simplify", "[", 
     RowBox[{"replacements", "[", 
      RowBox[{"transform", "[", 
       SubscriptBox["orderedClist", "ii"], "]"}], "]"}], "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"ii", ",", "6"}], "}"}]}], "]"}]], "Input"],

Cell[BoxData[
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{"Do", "[", 
    RowBox[{
     RowBox[{"Do", "[", 
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           SubscriptBox["rtorderedClist", "jj"], "[", 
           RowBox[{"[", "ii", "]"}], "]"}], "\[Equal]", 
          RowBox[{
           SubscriptBox["rtorderedClist", "kk"], "[", 
           RowBox[{"[", "ii", "]"}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"xft", "=", "jj"}], ";", 
          RowBox[{
           SubscriptBox["rtorderedClist", "jj"], "=", 
           RowBox[{"ReplacePart", "[", 
            RowBox[{
             SubscriptBox["rtorderedClist", "jj"], ",", "equal", ",", "ii"}], 
            "]"}]}]}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"kk", ",", "1", ",", 
         RowBox[{"jj", "-", "1"}]}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"jj", ",", "2", ",", "6"}], "}"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"ii", ",", "1", ",", 
     RowBox[{"Length", "[", 
      SubscriptBox["rtorderedClist", "1"], "]"}]}], "}"}]}], "]"}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"replacelist2", "[", 
   RowBox[{"ject_", ",", "novel_", ",", "inpos_"}], "]"}], ":=", 
  RowBox[{"ReplacePart", "[", 
   RowBox[{"ject", ",", "novel", ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"inpos", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"inpos", "[", 
        RowBox[{"[", "2", "]"}], "]"}], "}"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", "1", "}"}], ",", 
      RowBox[{"{", "2", "}"}]}], "}"}]}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"tgcorr", "[", "ject_", "]"}], ":=", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"norecurs", "\[Equal]", "1"}], ",", 
    RowBox[{"ReplaceAll", "[", 
     RowBox[{
      RowBox[{"argsym", "[", "ject", "]"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"TG1", "[", "x__", "]"}], "\[Rule]", 
         RowBox[{"TGpp", "[", 
          RowBox[{"x", ",", "1"}], "]"}]}], ",", 
        RowBox[{
         RowBox[{"TG2", "[", "x__", "]"}], "\[Rule]", 
         RowBox[{"TGpp", "[", 
          RowBox[{"x", ",", "2"}], "]"}]}], ",", 
        RowBox[{
         RowBox[{"TG3", "[", "x__", "]"}], "\[Rule]", 
         RowBox[{"TGpp", "[", 
          RowBox[{"x", ",", "3"}], "]"}]}], ",", 
        RowBox[{
         RowBox[{"TG4", "[", "x__", "]"}], "\[Rule]", 
         RowBox[{"TGppp", "[", 
          RowBox[{"x", ",", "4"}], "]"}]}], ",", 
        RowBox[{
         RowBox[{"TG5", "[", "x__", "]"}], "\[Rule]", 
         RowBox[{"TGppp", "[", 
          RowBox[{"x", ",", "5"}], "]"}]}], ",", 
        RowBox[{
         RowBox[{"TG6", "[", "x__", "]"}], "\[Rule]", 
         RowBox[{"TGppp", "[", 
          RowBox[{"x", ",", "6"}], "]"}]}], ",", 
        RowBox[{
         RowBox[{"TG7", "[", "x__", "]"}], "\[Rule]", 
         RowBox[{"TGppp", "[", 
          RowBox[{"x", ",", "7"}], "]"}]}]}], "}"}]}], "]"}]}], 
   "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"argsym", "[", "ject_", "]"}], ":=", 
  RowBox[{"ReplaceAll", "[", 
   RowBox[{"ject", ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"TG2", "[", 
        RowBox[{
        "x_", ",", "y_", ",", "u_", ",", "v_", ",", "w_", ",", "ms1_", ",", 
         "ms2_", ",", "ms3_"}], "]"}], "\[Rule]", 
       RowBox[{"TG2", "[", 
        RowBox[{
        "x", ",", "y", ",", "u", ",", "u", ",", "w", ",", "ms1", ",", "ms2", 
         ",", "ms3"}], "]"}]}], ",", 
      RowBox[{
       RowBox[{"TG3", "[", 
        RowBox[{
        "x_", ",", "y_", ",", "u_", ",", "v_", ",", "w_", ",", "ms1_", ",", 
         "ms2_", ",", "ms3_"}], "]"}], "\[Rule]", 
       RowBox[{"TG3", "[", 
        RowBox[{
        "x", ",", "y", ",", "u", ",", "u", ",", "w", ",", "ms1", ",", "ms2", 
         ",", "ms3"}], "]"}]}], ",", 
      RowBox[{
       RowBox[{"TG6", "[", 
        RowBox[{
        "x_", ",", "y_", ",", "u_", ",", "v_", ",", "w_", ",", "ms1_", ",", 
         "ms2_", ",", "ms3_"}], "]"}], "\[Rule]", 
       RowBox[{"TG6", "[", 
        RowBox[{
        "x", ",", "y", ",", "u", ",", "u", ",", "w", ",", "ms1", ",", "ms2", 
         ",", "ms3"}], "]"}]}], ",", 
      RowBox[{
       RowBox[{"TG7", "[", 
        RowBox[{
        "x_", ",", "y_", ",", "u_", ",", "v_", ",", "w_", ",", "ms1_", ",", 
         "ms2_", ",", "ms3_"}], "]"}], "\[Rule]", 
       RowBox[{"TG7", "[", 
        RowBox[{
        "x", ",", "y", ",", "u", ",", "u", ",", "u", ",", "ms1", ",", "ms2", 
         ",", "ms3"}], "]"}]}]}], "}"}]}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Gswitch", "[", 
   RowBox[{"ject_", ",", "posi1_", ",", "posi2_"}], "]"}], ":=", 
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{"saveda", "=", 
     RowBox[{"ject", "[", 
      RowBox[{"[", "posi1", "]"}], "]"}]}], ";", 
    RowBox[{"savedb", "=", 
     RowBox[{"ject", "[", 
      RowBox[{"[", "posi2", "]"}], "]"}]}], ";", 
    RowBox[{"Return", "[", 
     RowBox[{"replacelist2", "[", 
      RowBox[{"ject", ",", 
       RowBox[{"{", 
        RowBox[{"savedb", ",", "saveda"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"posi1", ",", "posi2"}], "}"}]}], "]"}], "]"}]}], 
   "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Gswitch2p", "[", 
   RowBox[{"ject_", ",", "1"}], "]"}], ":=", 
  RowBox[{"Gswitch", "[", 
   RowBox[{"ject", ",", "3", ",", "4"}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Gswitch2p", "[", 
   RowBox[{"ject_", ",", "2"}], "]"}], ":=", 
  RowBox[{"Gswitch", "[", 
   RowBox[{"ject", ",", "6", ",", "7"}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Gswitch3p", "[", "ject_", "]"}], ":=", 
  RowBox[{"Gswitch", "[", 
   RowBox[{
    RowBox[{"Gswitch", "[", 
     RowBox[{
      RowBox[{"Gswitch", "[", 
       RowBox[{"ject", ",", "1", ",", "2"}], "]"}], ",", "3", ",", "4"}], 
     "]"}], ",", "6", ",", "8"}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"intg2pa", "[", 
   RowBox[{
   "a1_", ",", "a2_", ",", "a3_", ",", "a4_", ",", "a5_", ",", "a6_", ",", 
    "a7_", ",", "a8_", ",", "num_"}], "]"}], ":=", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{"a6", ",", "a7"}], "}"}], "\[Equal]", 
     RowBox[{"Sort", "[", 
      RowBox[{"{", 
       RowBox[{"a6", ",", "a7"}], "}"}], "]"}]}], ",", 
    RowBox[{"intg2pb", "[", 
     RowBox[{
     "a1", ",", "a2", ",", "a3", ",", "a4", ",", "a5", ",", "a6", ",", "a7", 
      ",", "a8", ",", "num"}], "]"}], ",", 
    RowBox[{
     RowBox[{"Gswitch2p", "[", 
      RowBox[{
       RowBox[{"intg2pb", "[", 
        RowBox[{
        "a1", ",", "a2", ",", "a3", ",", "a4", ",", "a5", ",", "a6", ",", 
         "a7", ",", "a8", ",", "num"}], "]"}], ",", "2"}], "]"}], "*", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], 
      RowBox[{"num", "+", "1"}]]}], ",", 
    RowBox[{
     RowBox[{"Gswitch2p", "[", 
      RowBox[{
       RowBox[{"intg2pb", "[", 
        RowBox[{
        "a1", ",", "a2", ",", "a3", ",", "a4", ",", "a5", ",", "a6", ",", 
         "a7", ",", "a8", ",", "num"}], "]"}], ",", "2"}], "]"}], "*", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], 
      RowBox[{"num", "+", "1"}]]}]}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"intg2pb", "[", 
   RowBox[{
   "a1_", ",", "a2_", ",", "a3_", ",", "a4_", ",", "a5_", ",", "a6_", ",", 
    "a7_", ",", "a8_", ",", "num_"}], "]"}], ":=", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{"a3", ",", "a4"}], "}"}], "\[Equal]", 
     RowBox[{"Sort", "[", 
      RowBox[{"{", 
       RowBox[{"a3", ",", "a4"}], "}"}], "]"}]}], ",", 
    RowBox[{"TGpp", "[", 
     RowBox[{
     "a1", ",", "a2", ",", "a3", ",", "a4", ",", "a5", ",", "a6", ",", "a7", 
      ",", "a8", ",", "num"}], "]"}], ",", 
    RowBox[{"Gswitch2p", "[", 
     RowBox[{
      RowBox[{"TGpp", "[", 
       RowBox[{
       "a1", ",", "a2", ",", "a3", ",", "a4", ",", "a5", ",", "a6", ",", "a7",
         ",", "a8", ",", "num"}], "]"}], ",", "1"}], "]"}], ",", 
    RowBox[{"Gswitch2p", "[", 
     RowBox[{
      RowBox[{"TGpp", "[", 
       RowBox[{
       "a1", ",", "a2", ",", "a3", ",", "a4", ",", "a5", ",", "a6", ",", "a7",
         ",", "a8", ",", "num"}], "]"}], ",", "1"}], "]"}]}], 
   "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"intg3p", "[", 
   RowBox[{
   "a1_", ",", "a2_", ",", "a3_", ",", "a4_", ",", "a5_", ",", "a6_", ",", 
    "a7_", ",", "a8_", ",", "num_"}], "]"}], ":=", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{"a1", ",", "a2"}], "}"}], "\[Equal]", 
     RowBox[{"Sort", "[", 
      RowBox[{"{", 
       RowBox[{"a1", ",", "a2"}], "}"}], "]"}]}], ",", 
    RowBox[{"TGppp", "[", 
     RowBox[{
     "a1", ",", "a2", ",", "a3", ",", "a4", ",", "a5", ",", "a6", ",", "a7", 
      ",", "a8", ",", "num"}], "]"}], ",", 
    RowBox[{"Gswitch3p", "[", 
     RowBox[{"TGppp", "[", 
      RowBox[{
      "a1", ",", "a2", ",", "a3", ",", "a4", ",", "a5", ",", "a6", ",", "a7", 
       ",", "a8", ",", "num"}], "]"}], "]"}], ",", 
    RowBox[{"Gswitch3p", "[", 
     RowBox[{"TGppp", "[", 
      RowBox[{
      "a1", ",", "a2", ",", "a3", ",", "a4", ",", "a5", ",", "a6", ",", "a7", 
       ",", "a8", ",", "num"}], "]"}], "]"}]}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Gminus", "[", "ject_", "]"}], ":=", 
  RowBox[{"ReplaceAll", "[", 
   RowBox[{"ject", ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"TGppp", "[", 
        RowBox[{"x_", ",", 
         RowBox[{"-", "y_"}], ",", "u_", ",", "v_", ",", "w_", ",", "ms1_", 
         ",", "ms2_", ",", "ms3_", ",", "4"}], "]"}], "\[Rule]", 
       RowBox[{"-", 
        RowBox[{"TGppp", "[", 
         RowBox[{
          RowBox[{"-", "x"}], ",", "y", ",", "u", ",", "v", ",", "w", ",", 
          "ms1", ",", "ms2", ",", "ms3", ",", "4"}], "]"}]}]}], ",", 
      RowBox[{
       RowBox[{"TGppp", "[", 
        RowBox[{"x_", ",", 
         RowBox[{"-", "y_"}], ",", "u_", ",", "v_", ",", "w_", ",", "ms1_", 
         ",", "ms2_", ",", "ms3_", ",", "5"}], "]"}], "\[Rule]", 
       RowBox[{"TGppp", "[", 
        RowBox[{
         RowBox[{"-", "x"}], ",", "y", ",", "u", ",", "v", ",", "w", ",", 
         "ms1", ",", "ms2", ",", "ms3", ",", "5"}], "]"}]}], ",", 
      RowBox[{
       RowBox[{"TGppp", "[", 
        RowBox[{"x_", ",", 
         RowBox[{"-", "y_"}], ",", "u_", ",", "v_", ",", "w_", ",", "ms1_", 
         ",", "ms2_", ",", "ms3_", ",", "6"}], "]"}], "\[Rule]", 
       RowBox[{"-", 
        RowBox[{"TGppp", "[", 
         RowBox[{
          RowBox[{"-", "x"}], ",", "y", ",", "u", ",", "v", ",", "w", ",", 
          "ms1", ",", "ms2", ",", "ms3", ",", "6"}], "]"}]}]}], ",", 
      RowBox[{
       RowBox[{"TGppp", "[", 
        RowBox[{"x_", ",", 
         RowBox[{"-", "y_"}], ",", "u_", ",", "v_", ",", "w_", ",", "ms1_", 
         ",", "ms2_", ",", "ms3_", ",", "7"}], "]"}], "\[Rule]", 
       RowBox[{"TGppp", "[", 
        RowBox[{
         RowBox[{"-", "x"}], ",", "y", ",", "u", ",", "v", ",", "w", ",", 
         "ms1", ",", "ms2", ",", "ms3", ",", "7"}], "]"}]}], ",", 
      RowBox[{
       RowBox[{"TGppp", "[", 
        RowBox[{"x_", ",", 
         RowBox[{
          RowBox[{"-", "y1_"}], "-", "y2_"}], ",", "u_", ",", "v_", ",", "w_",
          ",", "ms1_", ",", "ms2_", ",", "ms3_", ",", "4"}], "]"}], "\[Rule]", 
       RowBox[{"-", 
        RowBox[{"TGppp", "[", 
         RowBox[{
          RowBox[{"-", "x"}], ",", 
          RowBox[{"y1", "+", "y2"}], ",", "u", ",", "v", ",", "w", ",", "ms1",
           ",", "ms2", ",", "ms3", ",", "4"}], "]"}]}]}], ",", 
      RowBox[{
       RowBox[{"TGppp", "[", 
        RowBox[{"x_", ",", 
         RowBox[{
          RowBox[{"-", "y1_"}], "-", "y2_"}], ",", "u_", ",", "v_", ",", "w_",
          ",", "ms1_", ",", "ms2_", ",", "ms3_", ",", "5"}], "]"}], "\[Rule]", 
       RowBox[{"TGppp", "[", 
        RowBox[{
         RowBox[{"-", "x"}], ",", 
         RowBox[{"y1", "+", "y2"}], ",", "u", ",", "v", ",", "w", ",", "ms1", 
         ",", "ms2", ",", "ms3", ",", "5"}], "]"}]}], ",", 
      RowBox[{
       RowBox[{"TGppp", "[", 
        RowBox[{"x_", ",", 
         RowBox[{
          RowBox[{"-", "y1_"}], "-", "y2_"}], ",", "u_", ",", "v_", ",", "w_",
          ",", "ms1_", ",", "ms2_", ",", "ms3_", ",", "6"}], "]"}], "\[Rule]", 
       RowBox[{"-", 
        RowBox[{"TGppp", "[", 
         RowBox[{
          RowBox[{"-", "x"}], ",", 
          RowBox[{"y1", "+", "y2"}], ",", "u", ",", "v", ",", "w", ",", "ms1",
           ",", "ms2", ",", "ms3", ",", "6"}], "]"}]}]}], ",", 
      RowBox[{
       RowBox[{"TGppp", "[", 
        RowBox[{"x_", ",", 
         RowBox[{
          RowBox[{"-", "y1_"}], "-", "y2_"}], ",", "u_", ",", "v_", ",", "w_",
          ",", "ms1_", ",", "ms2_", ",", "ms3_", ",", "7"}], "]"}], "\[Rule]", 
       RowBox[{"TGppp", "[", 
        RowBox[{
         RowBox[{"-", "x"}], ",", 
         RowBox[{"y1", "+", "y2"}], ",", "u", ",", "v", ",", "w", ",", "ms1", 
         ",", "ms2", ",", "ms3", ",", "7"}], "]"}]}]}], "}"}]}], 
   "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Gorder", "[", "ject_", "]"}], ":=", 
  RowBox[{"Gminus", "[", 
   RowBox[{"ReplaceAll", "[", 
    RowBox[{
     RowBox[{"tgcorr", "[", "ject", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"TGpp", "[", "x__", "]"}], "\[Rule]", 
        RowBox[{"intg2pa", "[", "x", "]"}]}], ",", 
       RowBox[{
        RowBox[{"TGppp", "[", "x__", "]"}], "\[Rule]", 
        RowBox[{"intg3p", "[", "x", "]"}]}]}], "}"}]}], "]"}], 
   "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Gmake", "[", "ject_", "]"}], ":=", 
  RowBox[{"ReplaceAll", "[", 
   RowBox[{"ject", ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"TGpp", "[", 
        RowBox[{
        "x_", ",", "y_", ",", "u_", ",", "v_", ",", "w_", ",", "ms1_", ",", 
         "ms2_", ",", "ms3_", ",", "1"}], "]"}], "\[Rule]", 
       RowBox[{
        RowBox[{"G1", "[", 
         RowBox[{"x", ",", "ms1", ",", "ms2"}], "]"}], 
        SubscriptBox["u", "\[Alpha]"], 
        SubscriptBox["v", "\[Beta]"]}]}], ",", 
      RowBox[{
       RowBox[{"TGpp", "[", 
        RowBox[{
        "x_", ",", "y_", ",", "u_", ",", "v_", ",", "w_", ",", "ms1_", ",", 
         "ms2_", ",", "ms3_", ",", "2"}], "]"}], "\[Rule]", 
       RowBox[{
        RowBox[{"G2", "[", 
         RowBox[{"x", ",", "ms1", ",", "ms2"}], "]"}], 
        SubscriptBox["u", "\[Alpha]"]}]}], ",", 
      RowBox[{
       RowBox[{"TGpp", "[", 
        RowBox[{
        "x_", ",", "y_", ",", "u_", ",", "v_", ",", "w_", ",", "ms1_", ",", 
         "ms2_", ",", "ms3_", ",", "3"}], "]"}], "\[Rule]", 
       RowBox[{"G3", "[", 
        RowBox[{"x", ",", "ms1", ",", "ms2"}], "]"}]}], ",", 
      RowBox[{
       RowBox[{"TGppp", "[", 
        RowBox[{
        "x_", ",", "y_", ",", "u_", ",", "v_", ",", "w_", ",", "ms1_", ",", 
         "ms2_", ",", "ms3_", ",", "4"}], "]"}], "\[Rule]", 
       RowBox[{
        RowBox[{"G4", "[", 
         RowBox[{"x", ",", "y", ",", "ms1", ",", "ms2", ",", "ms3"}], "]"}], 
        SubscriptBox["u", "\[Alpha]"], 
        SubscriptBox["v", "\[Beta]"], 
        SubscriptBox["w", "\[Gamma]"]}]}], ",", 
      RowBox[{
       RowBox[{"TGppp", "[", 
        RowBox[{
        "x_", ",", "y_", ",", "u_", ",", "v_", ",", "w_", ",", "ms1_", ",", 
         "ms2_", ",", "ms3_", ",", "5"}], "]"}], "\[Rule]", 
       RowBox[{
        RowBox[{"G5", "[", 
         RowBox[{"x", ",", "y", ",", "ms1", ",", "ms2", ",", "ms3"}], "]"}], 
        SubscriptBox["u", "\[Alpha]"], 
        SubscriptBox["v", "\[Beta]"]}]}], ",", 
      RowBox[{
       RowBox[{"TGppp", "[", 
        RowBox[{
        "x_", ",", "y_", ",", "u_", ",", "v_", ",", "w_", ",", "ms1_", ",", 
         "ms2_", ",", "ms3_", ",", "6"}], "]"}], "\[Rule]", 
       RowBox[{
        RowBox[{"G6", "[", 
         RowBox[{"x", ",", "y", ",", "ms1", ",", "ms2", ",", "ms3"}], "]"}], 
        SubscriptBox["u", "\[Alpha]"]}]}], ",", 
      RowBox[{
       RowBox[{"TGppp", "[", 
        RowBox[{
        "x_", ",", "y_", ",", "u_", ",", "v_", ",", "w_", ",", "ms1_", ",", 
         "ms2_", ",", "ms3_", ",", "7"}], "]"}], "\[Rule]", 
       RowBox[{"G7", "[", 
        RowBox[{"x", ",", "y", ",", "ms1", ",", "ms2", ",", "ms3"}], 
        "]"}]}]}], "}"}]}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Gind", "[", "ject_", "]"}], ":=", 
  RowBox[{"ReplaceAll", "[", 
   RowBox[{"ject", ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"G1", "\[Rule]", 
       SuperscriptBox[
        SubscriptBox["G", "1"], "\[Alpha]\[Beta]"]}], ",", 
      RowBox[{"G2", "\[Rule]", 
       SuperscriptBox[
        SubscriptBox["G", "2"], "\[Alpha]"]}], ",", 
      RowBox[{"G3", "\[Rule]", 
       SubscriptBox["G", "3"]}], ",", 
      RowBox[{"G4", "\[Rule]", 
       SuperscriptBox[
        SubscriptBox["G", "4"], "\[Alpha]\[Beta]\[Gamma]"]}], ",", 
      RowBox[{"G5", "\[Rule]", 
       SuperscriptBox[
        SubscriptBox["G", "5"], "\[Alpha]\[Beta]"]}], ",", 
      RowBox[{"G6", "\[Rule]", 
       SuperscriptBox[
        SubscriptBox["G", "6"], "\[Alpha]"]}], ",", 
      RowBox[{"G7", "\[Rule]", 
       SubscriptBox["G", "7"]}]}], "}"}]}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Glist", "=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"stcheck", "\[Equal]", "0"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "G1", ",", "G2", ",", "G3", ",", "G3", ",", "G4", ",", "G5", ",", "G6", 
       ",", "G7"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "G1", ",", "G2", ",", "G3", ",", "G3", ",", "G1", ",", "G2", ",", "G2", 
       ",", "G2", ",", "G2", ",", "G2", ",", "G3", ",", "G3", ",", "G3", ",", 
       "G3", ",", "G3", ",", "G3", ",", "G3", ",", "G3", ",", "G3", ",", "G3",
        ",", "G4", ",", "G5", ",", "G6", ",", "G7", ",", "G4", ",", "G5", ",",
        "G5", ",", "G5", ",", "G5", ",", "G5", ",", "G6", ",", "G6", ",", 
       "G6", ",", "G6", ",", "G6", ",", "G7", ",", "G7", ",", "G7", ",", 
       "G7"}], "}"}]}], "]"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Gshortlist", "=", 
   RowBox[{"{", 
    RowBox[{
    "G1", ",", "G2", ",", "G3", ",", "G4", ",", "G5", ",", "G6", ",", "G7"}], 
    "}"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     SubscriptBox["gexp", "ii"], "=", 
     RowBox[{"Gmake", "[", 
      RowBox[{"Gorder", "[", 
       SubscriptBox["expression", "ii"], "]"}], "]"}]}], ";", 
    RowBox[{
     SubscriptBox["gexplist", "ii"], "=", 
     RowBox[{"Position", "[", 
      RowBox[{
       SubscriptBox["gexp", "ii"], ",", 
       RowBox[{"Glist", "[", 
        RowBox[{"[", "ii", "]"}], "]"}]}], "]"}]}], ";", 
    RowBox[{
     SubscriptBox["gexplist2", "ii"], "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Delete", "[", 
        RowBox[{
         RowBox[{
          SubscriptBox["gexplist", "ii"], "[", 
          RowBox[{"[", "jj", "]"}], "]"}], ",", 
         RowBox[{"-", "1"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"jj", ",", 
         RowBox[{"Length", "[", 
          SubscriptBox["gexplist", "ii"], "]"}]}], "}"}]}], "]"}]}], ";", 
    RowBox[{
     SubscriptBox["gexplist3", "ii"], "=", 
     RowBox[{"Union", "[", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"Extract", "[", 
         RowBox[{
          SubscriptBox["gexp", "ii"], ",", 
          RowBox[{
           SubscriptBox["gexplist2", "ii"], "[", 
           RowBox[{"[", "jj", "]"}], "]"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"jj", ",", 
          RowBox[{"Length", "[", 
           SubscriptBox["gexplist2", "ii"], "]"}]}], "}"}]}], "]"}], 
      "]"}]}]}], ",", 
   RowBox[{"{", 
    RowBox[{"ii", ",", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"stcheck", "\[Equal]", "0"}], ",", "8", ",", "39"}], "]"}]}], 
    "}"}]}], "]"}]], "Input"],

Cell[BoxData[
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{
    SubscriptBox["simpgexp", "ii"], "=", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"stcheck", "\[Equal]", "0"}], ",", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Simplify", "[", 
          RowBox[{"Coefficient", "[", 
           RowBox[{
            SubscriptBox["gexp", "ii"], ",", 
            RowBox[{
             SubscriptBox["gexplist3", "ii"], "[", 
             RowBox[{"[", "jj", "]"}], "]"}]}], "]"}], "]"}], "*", 
         RowBox[{
          SubscriptBox["gexplist3", "ii"], "[", 
          RowBox[{"[", "jj", "]"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"jj", ",", 
          RowBox[{"Length", "[", 
           SubscriptBox["gexplist3", "ii"], "]"}]}], "}"}]}], "]"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Simplify", "[", 
            RowBox[{"Coefficient", "[", 
             RowBox[{
              RowBox[{"Coefficient", "[", 
               RowBox[{
                SubscriptBox["gexp", "ii"], ",", 
                SubscriptBox["G", "8"]}], "]"}], ",", 
              RowBox[{
               SubscriptBox["gexplist3", "ii"], "[", 
               RowBox[{"[", "jj", "]"}], "]"}]}], "]"}], "]"}], "*", 
           RowBox[{
            SubscriptBox["gexplist3", "ii"], "[", 
            RowBox[{"[", "jj", "]"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"jj", ",", 
            RowBox[{"Length", "[", 
             SubscriptBox["gexplist3", "ii"], "]"}]}], "}"}]}], "]"}], "*", 
        SubscriptBox["G", "8"]}], "+", 
       RowBox[{
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Simplify", "[", 
            RowBox[{"Coefficient", "[", 
             RowBox[{
              RowBox[{"Coefficient", "[", 
               RowBox[{
                SubscriptBox["gexp", "ii"], ",", 
                SubscriptBox["G", "27"]}], "]"}], ",", 
              RowBox[{
               SubscriptBox["gexplist3", "ii"], "[", 
               RowBox[{"[", "jj", "]"}], "]"}]}], "]"}], "]"}], "*", 
           RowBox[{
            SubscriptBox["gexplist3", "ii"], "[", 
            RowBox[{"[", "jj", "]"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"jj", ",", 
            RowBox[{"Length", "[", 
             SubscriptBox["gexplist3", "ii"], "]"}]}], "}"}]}], "]"}], "*", 
        SubscriptBox["G", "27"]}]}]}], "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"ii", ",", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"stcheck", "\[Equal]", "0"}], ",", "8", ",", "39"}], "]"}]}], 
    "}"}]}], "]"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"sumexp", "=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     SubscriptBox["simpgexp", "ii"], ",", 
     RowBox[{"{", 
      RowBox[{"ii", ",", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"stcheck", "\[Equal]", "0"}], ",", "8", ",", "39"}], "]"}]}],
       "}"}]}], "]"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     SubscriptBox["gsumexplist", "ii"], "=", 
     RowBox[{"Position", "[", 
      RowBox[{"sumexp", ",", 
       RowBox[{"Gshortlist", "[", 
        RowBox[{"[", "ii", "]"}], "]"}]}], "]"}]}], ";", 
    RowBox[{
     SubscriptBox["gsumexplist2", "ii"], "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Delete", "[", 
        RowBox[{
         RowBox[{
          SubscriptBox["gsumexplist", "ii"], "[", 
          RowBox[{"[", "jj", "]"}], "]"}], ",", 
         RowBox[{"-", "1"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"jj", ",", 
         RowBox[{"Length", "[", 
          SubscriptBox["gsumexplist", "ii"], "]"}]}], "}"}]}], "]"}]}], ";", 
    RowBox[{
     SubscriptBox["gsumexplist3", "ii"], "=", 
     RowBox[{"Union", "[", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"Extract", "[", 
         RowBox[{"sumexp", ",", 
          RowBox[{
           SubscriptBox["gsumexplist2", "ii"], "[", 
           RowBox[{"[", "jj", "]"}], "]"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"jj", ",", 
          RowBox[{"Length", "[", 
           SubscriptBox["gsumexplist2", "ii"], "]"}]}], "}"}]}], "]"}], 
      "]"}]}]}], ",", 
   RowBox[{"{", 
    RowBox[{"ii", ",", "7"}], "}"}]}], "]"}]], "Input"],

Cell[BoxData[
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{
    SubscriptBox["fullexp", "ii"], "=", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{
       SubscriptBox["gsumexplist3", "ii"], "\[NotEqual]", 
       RowBox[{"{", "}"}]}], ",", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Simplify", "[", 
          RowBox[{"Coefficient", "[", 
           RowBox[{"sumexp", ",", 
            RowBox[{
             SubscriptBox["gsumexplist3", "ii"], "[", 
             RowBox[{"[", "jj", "]"}], "]"}]}], "]"}], "]"}], "*", 
         RowBox[{
          SubscriptBox["gsumexplist3", "ii"], "[", 
          RowBox[{"[", "jj", "]"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"jj", ",", 
          RowBox[{"Length", "[", 
           SubscriptBox["gsumexplist3", "ii"], "]"}]}], "}"}]}], "]"}], ",", 
      "0"}], "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"ii", ",", "1", ",", "7"}], "}"}]}], "]"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"endexptemp", "=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{"Gind", "[", 
      SubscriptBox["fullexp", "ii"], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"ii", ",", "7"}], "}"}]}], "]"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"endexp", "=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"stcheck", "\[Equal]", "0"}], ",", "endexptemp", ",", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"nonre", "\[Equal]", "1"}], ",", 
       RowBox[{
        RowBox[{"ReplaceAll", "[", 
         RowBox[{
          RowBox[{"getordns", "[", 
           RowBox[{
            RowBox[{"ReplaceAll", "[", 
             RowBox[{"endexptemp", ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"Dot", "[", 
                 RowBox[{"x_", ",", "y_"}], "]"}], "\[Rule]", 
                RowBox[{"sp", "[", 
                 RowBox[{"x", ",", "y"}], "]"}]}], "}"}]}], "]"}], ",", "1", 
            ",", 
            SubscriptBox["G", "8"]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"sp", "[", 
             RowBox[{"x_", ",", "y_"}], "]"}], "\[Rule]", 
            RowBox[{"Dot", "[", 
             RowBox[{"x", ",", "y"}], "]"}]}], "}"}]}], "]"}], "+", 
        RowBox[{"ReplaceAll", "[", 
         RowBox[{
          RowBox[{"getordns", "[", 
           RowBox[{
            RowBox[{"ReplaceAll", "[", 
             RowBox[{"endexptemp", ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"Dot", "[", 
                 RowBox[{"x_", ",", "y_"}], "]"}], "\[Rule]", 
                RowBox[{"sp", "[", 
                 RowBox[{"x", ",", "y"}], "]"}]}], "}"}]}], "]"}], ",", "1", 
            ",", 
            SubscriptBox["G", "27"]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"sp", "[", 
             RowBox[{"x_", ",", "y_"}], "]"}], "\[Rule]", 
            RowBox[{"Dot", "[", 
             RowBox[{"x", ",", "y"}], "]"}]}], "}"}]}], "]"}]}], ",", "0"}], 
      "]"}]}], "]"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "In", " ", "the", " ", "following", " ", "the", " ", "loop", " ", 
   "integrals", " ", "are", " ", 
   RowBox[{"defined", "."}]}], " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"TG1", "[", 
   RowBox[{
   "x_", ",", "y_", ",", "u_", ",", "v_", ",", "w_", ",", "ms1_", ",", "ms2_",
     ",", "ms3_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{
      RowBox[{"sp", "[", 
       RowBox[{"x", ",", "x"}], "]"}], ",", "ms1", ",", "ms2"}], "]"}], "*", 
    RowBox[{"sp", "[", 
     RowBox[{"x", ",", "u"}], "]"}], "*", 
    RowBox[{"sp", "[", 
     RowBox[{"x", ",", "v"}], "]"}]}], "+", 
   RowBox[{
    RowBox[{"b", "[", 
     RowBox[{
      RowBox[{"sp", "[", 
       RowBox[{"x", ",", "x"}], "]"}], ",", "ms1", ",", "ms2"}], "]"}], "*", 
    RowBox[{"sp", "[", 
     RowBox[{"u", ",", "v"}], "]"}]}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"TG2", "[", 
   RowBox[{
   "x_", ",", "y_", ",", "u_", ",", "v_", ",", "w_", ",", "ms1_", ",", "ms2_",
     ",", "ms3_"}], "]"}], ":=", 
  RowBox[{"\[ImaginaryI]", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      FractionBox["1", "2"], "*", 
      RowBox[{"B", "[", 
       RowBox[{
        RowBox[{"sp", "[", 
         RowBox[{"x", ",", "x"}], "]"}], ",", "ms1", ",", "ms2"}], "]"}]}], 
     "-", 
     RowBox[{
      SubscriptBox["B", "11"], "[", 
      RowBox[{
       RowBox[{"sp", "[", 
        RowBox[{"x", ",", "x"}], "]"}], ",", "ms1", ",", "ms2"}], "]"}]}], 
    ")"}], "*", 
   RowBox[{"sp", "[", 
    RowBox[{"x", ",", "u"}], "]"}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"TG3", "[", 
   RowBox[{
   "x_", ",", "y_", ",", "u_", ",", "v_", ",", "w_", ",", "ms1_", ",", "ms2_",
     ",", "ms3_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["1", "4"], "*", 
   RowBox[{"B", "[", 
    RowBox[{
     RowBox[{"sp", "[", 
      RowBox[{"x", ",", "x"}], "]"}], ",", "ms1", ",", "ms2"}], 
    "]"}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"TG4", "[", 
   RowBox[{
   "x_", ",", "y_", ",", "u_", ",", "v_", ",", "w_", ",", "ms1_", ",", "ms2_",
     ",", "ms3_"}], "]"}], ":=", 
  RowBox[{"\[ImaginaryI]", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"c", "[", 
       RowBox[{
        RowBox[{"sp", "[", 
         RowBox[{"x", ",", "x"}], "]"}], ",", 
        RowBox[{"sp", "[", 
         RowBox[{"y", ",", "y"}], "]"}], ",", 
        RowBox[{"sp", "[", 
         RowBox[{"x", ",", "y"}], "]"}], ",", "ms1", ",", "ms2", ",", "ms3"}],
        "]"}], "*", 
      RowBox[{"sp", "[", 
       RowBox[{"x", ",", "u"}], "]"}], "*", 
      RowBox[{"sp", "[", 
       RowBox[{"x", ",", "v"}], "]"}], "*", 
      RowBox[{"sp", "[", 
       RowBox[{"x", ",", "w"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"c", "[", 
       RowBox[{
        RowBox[{"sp", "[", 
         RowBox[{"y", ",", "y"}], "]"}], ",", 
        RowBox[{"sp", "[", 
         RowBox[{"x", ",", "x"}], "]"}], ",", 
        RowBox[{"sp", "[", 
         RowBox[{"x", ",", "y"}], "]"}], ",", "ms1", ",", "ms3", ",", "ms2"}],
        "]"}], "*", 
      RowBox[{"sp", "[", 
       RowBox[{"y", ",", "u"}], "]"}], "*", 
      RowBox[{"sp", "[", 
       RowBox[{"y", ",", "v"}], "]"}], "*", 
      RowBox[{"sp", "[", 
       RowBox[{"y", ",", "w"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"d", "[", 
       RowBox[{
        RowBox[{"sp", "[", 
         RowBox[{"x", ",", "x"}], "]"}], ",", 
        RowBox[{"sp", "[", 
         RowBox[{"y", ",", "y"}], "]"}], ",", 
        RowBox[{"sp", "[", 
         RowBox[{"x", ",", "y"}], "]"}], ",", "ms1", ",", "ms2", ",", "ms3"}],
        "]"}], "*", 
      RowBox[{"sp", "[", 
       RowBox[{"x", ",", "u"}], "]"}], "*", 
      RowBox[{"sp", "[", 
       RowBox[{"x", ",", "v"}], "]"}], "*", 
      RowBox[{"sp", "[", 
       RowBox[{"y", ",", "w"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"e", "[", 
       RowBox[{
        RowBox[{"sp", "[", 
         RowBox[{"x", ",", "x"}], "]"}], ",", 
        RowBox[{"sp", "[", 
         RowBox[{"y", ",", "y"}], "]"}], ",", 
        RowBox[{"sp", "[", 
         RowBox[{"x", ",", "y"}], "]"}], ",", "ms1", ",", "ms2", ",", "ms3"}],
        "]"}], "*", 
      RowBox[{"sp", "[", 
       RowBox[{"x", ",", "u"}], "]"}], "*", 
      RowBox[{"sp", "[", 
       RowBox[{"y", ",", "v"}], "]"}], "*", 
      RowBox[{"sp", "[", 
       RowBox[{"x", ",", "w"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"f", "[", 
       RowBox[{
        RowBox[{"sp", "[", 
         RowBox[{"x", ",", "x"}], "]"}], ",", 
        RowBox[{"sp", "[", 
         RowBox[{"y", ",", "y"}], "]"}], ",", 
        RowBox[{"sp", "[", 
         RowBox[{"x", ",", "y"}], "]"}], ",", "ms1", ",", "ms2", ",", "ms3"}],
        "]"}], "*", 
      RowBox[{"sp", "[", 
       RowBox[{"y", ",", "u"}], "]"}], "*", 
      RowBox[{"sp", "[", 
       RowBox[{"x", ",", "v"}], "]"}], "*", 
      RowBox[{"sp", "[", 
       RowBox[{"x", ",", "w"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"d", "[", 
       RowBox[{
        RowBox[{"sp", "[", 
         RowBox[{"y", ",", "y"}], "]"}], ",", 
        RowBox[{"sp", "[", 
         RowBox[{"x", ",", "x"}], "]"}], ",", 
        RowBox[{"sp", "[", 
         RowBox[{"x", ",", "y"}], "]"}], ",", "ms1", ",", "ms3", ",", "ms2"}],
        "]"}], "*", 
      RowBox[{"sp", "[", 
       RowBox[{"y", ",", "u"}], "]"}], "*", 
      RowBox[{"sp", "[", 
       RowBox[{"y", ",", "v"}], "]"}], "*", 
      RowBox[{"sp", "[", 
       RowBox[{"x", ",", "w"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"f", "[", 
       RowBox[{
        RowBox[{"sp", "[", 
         RowBox[{"y", ",", "y"}], "]"}], ",", 
        RowBox[{"sp", "[", 
         RowBox[{"x", ",", "x"}], "]"}], ",", 
        RowBox[{"sp", "[", 
         RowBox[{"x", ",", "y"}], "]"}], ",", "ms1", ",", "ms3", ",", "ms2"}],
        "]"}], "*", 
      RowBox[{"sp", "[", 
       RowBox[{"y", ",", "u"}], "]"}], "*", 
      RowBox[{"sp", "[", 
       RowBox[{"x", ",", "v"}], "]"}], "*", 
      RowBox[{"sp", "[", 
       RowBox[{"y", ",", "w"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"e", "[", 
       RowBox[{
        RowBox[{"sp", "[", 
         RowBox[{"y", ",", "y"}], "]"}], ",", 
        RowBox[{"sp", "[", 
         RowBox[{"x", ",", "x"}], "]"}], ",", 
        RowBox[{"sp", "[", 
         RowBox[{"x", ",", "y"}], "]"}], ",", "ms1", ",", "ms3", ",", "ms2"}],
        "]"}], "*", 
      RowBox[{"sp", "[", 
       RowBox[{"x", ",", "u"}], "]"}], "*", 
      RowBox[{"sp", "[", 
       RowBox[{"y", ",", "v"}], "]"}], "*", 
      RowBox[{"sp", "[", 
       RowBox[{"y", ",", "w"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"g", "[", 
       RowBox[{
        RowBox[{"sp", "[", 
         RowBox[{"x", ",", "x"}], "]"}], ",", 
        RowBox[{"sp", "[", 
         RowBox[{"y", ",", "y"}], "]"}], ",", 
        RowBox[{"sp", "[", 
         RowBox[{"x", ",", "y"}], "]"}], ",", "ms1", ",", "ms2", ",", "ms3"}],
        "]"}], "*", 
      RowBox[{"sp", "[", 
       RowBox[{"x", ",", "u"}], "]"}], "*", 
      RowBox[{"sp", "[", 
       RowBox[{"v", ",", "w"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"h", "[", 
       RowBox[{
        RowBox[{"sp", "[", 
         RowBox[{"x", ",", "x"}], "]"}], ",", 
        RowBox[{"sp", "[", 
         RowBox[{"y", ",", "y"}], "]"}], ",", 
        RowBox[{"sp", "[", 
         RowBox[{"x", ",", "y"}], "]"}], ",", "ms1", ",", "ms2", ",", "ms3"}],
        "]"}], "*", 
      RowBox[{"sp", "[", 
       RowBox[{"x", ",", "v"}], "]"}], "*", 
      RowBox[{"sp", "[", 
       RowBox[{"u", ",", "w"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"i", "[", 
       RowBox[{
        RowBox[{"sp", "[", 
         RowBox[{"x", ",", "x"}], "]"}], ",", 
        RowBox[{"sp", "[", 
         RowBox[{"y", ",", "y"}], "]"}], ",", 
        RowBox[{"sp", "[", 
         RowBox[{"x", ",", "y"}], "]"}], ",", "ms1", ",", "ms2", ",", "ms3"}],
        "]"}], "*", 
      RowBox[{"sp", "[", 
       RowBox[{"x", ",", "w"}], "]"}], "*", 
      RowBox[{"sp", "[", 
       RowBox[{"u", ",", "v"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"h", "[", 
       RowBox[{
        RowBox[{"sp", "[", 
         RowBox[{"y", ",", "y"}], "]"}], ",", 
        RowBox[{"sp", "[", 
         RowBox[{"x", ",", "x"}], "]"}], ",", 
        RowBox[{"sp", "[", 
         RowBox[{"x", ",", "y"}], "]"}], ",", "ms1", ",", "ms3", ",", "ms2"}],
        "]"}], "*", 
      RowBox[{"sp", "[", 
       RowBox[{"y", ",", "u"}], "]"}], "*", 
      RowBox[{"sp", "[", 
       RowBox[{"v", ",", "w"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"g", "[", 
       RowBox[{
        RowBox[{"sp", "[", 
         RowBox[{"y", ",", "y"}], "]"}], ",", 
        RowBox[{"sp", "[", 
         RowBox[{"x", ",", "x"}], "]"}], ",", 
        RowBox[{"sp", "[", 
         RowBox[{"x", ",", "y"}], "]"}], ",", "ms1", ",", "ms3", ",", "ms2"}],
        "]"}], "*", 
      RowBox[{"sp", "[", 
       RowBox[{"y", ",", "v"}], "]"}], "*", 
      RowBox[{"sp", "[", 
       RowBox[{"u", ",", "w"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"i", "[", 
       RowBox[{
        RowBox[{"sp", "[", 
         RowBox[{"y", ",", "y"}], "]"}], ",", 
        RowBox[{"sp", "[", 
         RowBox[{"x", ",", "x"}], "]"}], ",", 
        RowBox[{"sp", "[", 
         RowBox[{"x", ",", "y"}], "]"}], ",", "ms1", ",", "ms3", ",", "ms2"}],
        "]"}], "*", 
      RowBox[{"sp", "[", 
       RowBox[{"y", ",", "w"}], "]"}], "*", 
      RowBox[{"sp", "[", 
       RowBox[{"u", ",", "v"}], "]"}]}]}], ")"}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"TG5", "[", 
   RowBox[{
   "x_", ",", "y_", ",", "u_", ",", "v_", ",", "w_", ",", "ms1_", ",", "ms2_",
     ",", "ms3_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"j", "[", 
     RowBox[{
      RowBox[{"sp", "[", 
       RowBox[{"x", ",", "x"}], "]"}], ",", 
      RowBox[{"sp", "[", 
       RowBox[{"y", ",", "y"}], "]"}], ",", 
      RowBox[{"sp", "[", 
       RowBox[{"x", ",", "y"}], "]"}], ",", "ms1", ",", "ms2", ",", "ms3"}], 
     "]"}], "*", 
    RowBox[{"sp", "[", 
     RowBox[{"u", ",", "v"}], "]"}]}], "+", 
   RowBox[{
    RowBox[{"k", "[", 
     RowBox[{
      RowBox[{"sp", "[", 
       RowBox[{"x", ",", "x"}], "]"}], ",", 
      RowBox[{"sp", "[", 
       RowBox[{"y", ",", "y"}], "]"}], ",", 
      RowBox[{"sp", "[", 
       RowBox[{"x", ",", "y"}], "]"}], ",", "ms1", ",", "ms2", ",", "ms3"}], 
     "]"}], "*", 
    RowBox[{"sp", "[", 
     RowBox[{"x", ",", "u"}], "]"}], "*", 
    RowBox[{"sp", "[", 
     RowBox[{"x", ",", "v"}], "]"}]}], "+", 
   RowBox[{
    RowBox[{"k", "[", 
     RowBox[{
      RowBox[{"sp", "[", 
       RowBox[{"y", ",", "y"}], "]"}], ",", 
      RowBox[{"sp", "[", 
       RowBox[{"x", ",", "x"}], "]"}], ",", 
      RowBox[{"sp", "[", 
       RowBox[{"x", ",", "y"}], "]"}], ",", "ms1", ",", "ms3", ",", "ms2"}], 
     "]"}], "*", 
    RowBox[{"sp", "[", 
     RowBox[{"y", ",", "u"}], "]"}], "*", 
    RowBox[{"sp", "[", 
     RowBox[{"y", ",", "v"}], "]"}]}], "+", 
   RowBox[{
    RowBox[{"l", "[", 
     RowBox[{
      RowBox[{"sp", "[", 
       RowBox[{"x", ",", "x"}], "]"}], ",", 
      RowBox[{"sp", "[", 
       RowBox[{"y", ",", "y"}], "]"}], ",", 
      RowBox[{"sp", "[", 
       RowBox[{"x", ",", "y"}], "]"}], ",", "ms1", ",", "ms2", ",", "ms3"}], 
     "]"}], "*", 
    RowBox[{"sp", "[", 
     RowBox[{"x", ",", "u"}], "]"}], "*", 
    RowBox[{"sp", "[", 
     RowBox[{"y", ",", "v"}], "]"}]}], "+", 
   RowBox[{
    RowBox[{"m", "[", 
     RowBox[{
      RowBox[{"sp", "[", 
       RowBox[{"x", ",", "x"}], "]"}], ",", 
      RowBox[{"sp", "[", 
       RowBox[{"y", ",", "y"}], "]"}], ",", 
      RowBox[{"sp", "[", 
       RowBox[{"x", ",", "y"}], "]"}], ",", "ms1", ",", "ms2", ",", "ms3"}], 
     "]"}], "*", 
    RowBox[{"sp", "[", 
     RowBox[{"y", ",", "u"}], "]"}], "*", 
    RowBox[{"sp", "[", 
     RowBox[{"x", ",", "v"}], "]"}]}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"TG6", "[", 
   RowBox[{
   "x_", ",", "y_", ",", "u_", ",", "v_", ",", "w_", ",", "ms1_", ",", "ms2_",
     ",", "ms3_"}], "]"}], ":=", 
  RowBox[{"\[ImaginaryI]", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"n", "[", 
       RowBox[{
        RowBox[{"sp", "[", 
         RowBox[{"x", ",", "x"}], "]"}], ",", 
        RowBox[{"sp", "[", 
         RowBox[{"y", ",", "y"}], "]"}], ",", 
        RowBox[{"sp", "[", 
         RowBox[{"x", ",", "y"}], "]"}], ",", "ms1", ",", "ms2", ",", "ms3"}],
        "]"}], "*", 
      RowBox[{"sp", "[", 
       RowBox[{"x", ",", "u"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"n", "[", 
       RowBox[{
        RowBox[{"sp", "[", 
         RowBox[{"y", ",", "y"}], "]"}], ",", 
        RowBox[{"sp", "[", 
         RowBox[{"x", ",", "x"}], "]"}], ",", 
        RowBox[{"sp", "[", 
         RowBox[{"x", ",", "y"}], "]"}], ",", "ms1", ",", "ms3", ",", "ms2"}],
        "]"}], "*", 
      RowBox[{"sp", "[", 
       RowBox[{"y", ",", "u"}], "]"}]}]}], ")"}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"TG7", "[", 
   RowBox[{
   "x_", ",", "y_", ",", "u_", ",", "v_", ",", "w_", ",", "ms1_", ",", "ms2_",
     ",", "ms3_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["1", "6"], 
   RowBox[{"C", "[", 
    RowBox[{
     RowBox[{"sp", "[", 
      RowBox[{"x", ",", "x"}], "]"}], ",", 
     RowBox[{"sp", "[", 
      RowBox[{"y", ",", "y"}], "]"}], ",", 
     RowBox[{"sp", "[", 
      RowBox[{"x", ",", "y"}], "]"}], ",", "ms1", ",", "ms2", ",", "ms3"}], 
    "]"}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"a", "[", 
   RowBox[{"ps_", ",", "ms1_", ",", "ms2_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", "4"]}], 
    RowBox[{"B", "[", 
     RowBox[{"ps", ",", "ms1", ",", "ms2"}], "]"}]}], "+", 
   RowBox[{
    SubscriptBox["B", "11"], "[", 
    RowBox[{"ps", ",", "ms1", ",", "ms2"}], "]"}], "-", 
   RowBox[{
    SubscriptBox["B", "22"], "[", 
    RowBox[{"ps", ",", "ms1", ",", "ms2"}], "]"}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"b", "[", 
   RowBox[{"ps_", ",", "ms1_", ",", "ms2_"}], "]"}], ":=", 
  RowBox[{"-", 
   RowBox[{
    SubscriptBox["B", "20"], "[", 
    RowBox[{"ps", ",", "ms1", ",", "ms2"}], "]"}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"c", "[", 
   RowBox[{
   "ps1_", ",", "ps2_", ",", "ps12_", ",", "ms1_", ",", "ms2_", ",", "ms3_"}],
    "]"}], ":=", 
  RowBox[{
   FractionBox["1", "3"], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SubscriptBox["C", "11"], "[", 
      RowBox[{
      "ps1", ",", "ps2", ",", "ps12", ",", "ms1", ",", "ms2", ",", "ms3"}], 
      "]"}], "-", 
     RowBox[{"4", 
      RowBox[{
       SubscriptBox["C", "22"], "[", 
       RowBox[{
       "ps1", ",", "ps2", ",", "ps12", ",", "ms1", ",", "ms2", ",", "ms3"}], 
       "]"}]}], "+", 
     RowBox[{"4", 
      RowBox[{
       SubscriptBox["C", "33"], "[", 
       RowBox[{
       "ps1", ",", "ps2", ",", "ps12", ",", "ms1", ",", "ms2", ",", "ms3"}], 
       "]"}]}]}], ")"}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"d", "[", 
   RowBox[{
   "ps1_", ",", "ps2_", ",", "ps12_", ",", "ms1_", ",", "ms2_", ",", "ms3_"}],
    "]"}], ":=", 
  RowBox[{
   FractionBox["1", "3"], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SubscriptBox["C", "11"], "[", 
      RowBox[{
      "ps1", ",", "ps2", ",", "ps12", ",", "ms1", ",", "ms2", ",", "ms3"}], 
      "]"}], "-", 
     RowBox[{"2", 
      RowBox[{
       SubscriptBox["C", "22"], "[", 
       RowBox[{
       "ps1", ",", "ps2", ",", "ps12", ",", "ms1", ",", "ms2", ",", "ms3"}], 
       "]"}]}], "-", 
     RowBox[{"2", 
      RowBox[{
       SubscriptBox[
        OverscriptBox["C", "^"], "22"], "[", 
       RowBox[{
       "ps1", ",", "ps2", ",", "ps12", ",", "ms1", ",", "ms2", ",", "ms3"}], 
       "]"}]}], "+", 
     RowBox[{"4", 
      RowBox[{
       SubscriptBox["C", "33"], "[", 
       RowBox[{
       "ps1", ",", "ps2", ",", "ps12", ",", "ms1", ",", "ms2", ",", "ms3"}], 
       "]"}]}]}], ")"}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"e", "[", 
   RowBox[{
   "ps1_", ",", "ps2_", ",", "ps12_", ",", "ms1_", ",", "ms2_", ",", "ms3_"}],
    "]"}], ":=", 
  RowBox[{
   FractionBox["1", "3"], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       RowBox[{"C", "[", 
        RowBox[{
        "ps1", ",", "ps2", ",", "ps12", ",", "ms1", ",", "ms2", ",", "ms3"}], 
        "]"}]}], "/", "2"}], "+", 
     RowBox[{"2", 
      RowBox[{
       SubscriptBox["C", "11"], "[", 
       RowBox[{
       "ps1", ",", "ps2", ",", "ps12", ",", "ms1", ",", "ms2", ",", "ms3"}], 
       "]"}]}], "+", 
     RowBox[{
      SubscriptBox["C", "11"], "[", 
      RowBox[{
      "ps2", ",", "ps1", ",", "ps12", ",", "ms1", ",", "ms3", ",", "ms2"}], 
      "]"}], "-", 
     RowBox[{"2", 
      RowBox[{
       SubscriptBox["C", "22"], "[", 
       RowBox[{
       "ps1", ",", "ps2", ",", "ps12", ",", "ms1", ",", "ms2", ",", "ms3"}], 
       "]"}]}], "-", 
     RowBox[{"4", 
      RowBox[{
       SubscriptBox[
        OverscriptBox["C", "^"], "22"], "[", 
       RowBox[{
       "ps1", ",", "ps2", ",", "ps12", ",", "ms1", ",", "ms2", ",", "ms3"}], 
       "]"}]}], "+", 
     RowBox[{"4", 
      RowBox[{
       SubscriptBox["C", "33"], "[", 
       RowBox[{
       "ps1", ",", "ps2", ",", "ps12", ",", "ms1", ",", "ms2", ",", "ms3"}], 
       "]"}]}]}], ")"}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"f", "[", 
   RowBox[{
   "ps1_", ",", "ps2_", ",", "ps12_", ",", "ms1_", ",", "ms2_", ",", "ms3_"}],
    "]"}], ":=", 
  RowBox[{
   RowBox[{"-", 
    FractionBox["2", "3"]}], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SubscriptBox[
       OverscriptBox["C", "^"], "22"], "[", 
      RowBox[{
      "ps1", ",", "ps2", ",", "ps12", ",", "ms1", ",", "ms2", ",", "ms3"}], 
      "]"}], "-", 
     RowBox[{"2", 
      RowBox[{
       SubscriptBox[
        OverscriptBox["C", "^"], "33"], "[", 
       RowBox[{
       "ps1", ",", "ps2", ",", "ps12", ",", "ms1", ",", "ms2", ",", "ms3"}], 
       "]"}]}]}], ")"}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"g", "[", 
   RowBox[{
   "ps1_", ",", "ps2_", ",", "ps12_", ",", "ms1_", ",", "ms2_", ",", "ms3_"}],
    "]"}], ":=", 
  RowBox[{
   RowBox[{"-", 
    FractionBox["2", "3"]}], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SubscriptBox["C", "20"], "[", 
      RowBox[{
      "ps1", ",", "ps2", ",", "ps12", ",", "ms1", ",", "ms2", ",", "ms3"}], 
      "]"}], "-", 
     RowBox[{"2", 
      RowBox[{
       SubscriptBox["C", "31"], "[", 
       RowBox[{
       "ps1", ",", "ps2", ",", "ps12", ",", "ms1", ",", "ms2", ",", "ms3"}], 
       "]"}]}]}], ")"}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"h", "[", 
   RowBox[{
   "ps1_", ",", "ps2_", ",", "ps12_", ",", "ms1_", ",", "ms2_", ",", "ms3_"}],
    "]"}], ":=", 
  RowBox[{
   FractionBox["4", "3"], 
   RowBox[{
    SubscriptBox["C", "31"], "[", 
    RowBox[{
    "ps1", ",", "ps2", ",", "ps12", ",", "ms1", ",", "ms2", ",", "ms3"}], 
    "]"}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"i", "[", 
   RowBox[{
   "ps1_", ",", "ps2_", ",", "ps12_", ",", "ms1_", ",", "ms2_", ",", "ms3_"}],
    "]"}], ":=", 
  RowBox[{
   RowBox[{"-", 
    FractionBox["2", "3"]}], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SubscriptBox["C", "20"], "[", 
      RowBox[{
      "ps1", ",", "ps2", ",", "ps12", ",", "ms1", ",", "ms2", ",", "ms3"}], 
      "]"}], "-", 
     RowBox[{"2", 
      RowBox[{
       SubscriptBox["C", "31"], "[", 
       RowBox[{
       "ps1", ",", "ps2", ",", "ps12", ",", "ms1", ",", "ms2", ",", "ms3"}], 
       "]"}]}]}], ")"}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"j", "[", 
   RowBox[{
   "ps1_", ",", "ps2_", ",", "ps12_", ",", "ms1_", ",", "ms2_", ",", "ms3_"}],
    "]"}], ":=", 
  RowBox[{
   RowBox[{"-", "2"}], 
   RowBox[{
    SubscriptBox["C", "20"], "[", 
    RowBox[{
    "ps1", ",", "ps2", ",", "ps12", ",", "ms1", ",", "ms2", ",", "ms3"}], 
    "]"}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"k", "[", 
   RowBox[{
   "ps1_", ",", "ps2_", ",", "ps12_", ",", "ms1_", ",", "ms2_", ",", "ms3_"}],
    "]"}], ":=", 
  RowBox[{
   RowBox[{
    SubscriptBox["C", "11"], "[", 
    RowBox[{
    "ps1", ",", "ps2", ",", "ps12", ",", "ms1", ",", "ms2", ",", "ms3"}], 
    "]"}], "-", 
   RowBox[{"2", 
    RowBox[{
     SubscriptBox["C", "22"], "[", 
     RowBox[{
     "ps1", ",", "ps2", ",", "ps12", ",", "ms1", ",", "ms2", ",", "ms3"}], 
     "]"}]}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"l", "[", 
   RowBox[{
   "ps1_", ",", "ps2_", ",", "ps12_", ",", "ms1_", ",", "ms2_", ",", "ms3_"}],
    "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     RowBox[{"C", "[", 
      RowBox[{
      "ps1", ",", "ps2", ",", "ps12", ",", "ms1", ",", "ms2", ",", "ms3"}], 
      "]"}]}], "/", "2"}], "+", 
   RowBox[{
    SubscriptBox["C", "11"], "[", 
    RowBox[{
    "ps1", ",", "ps2", ",", "ps12", ",", "ms1", ",", "ms2", ",", "ms3"}], 
    "]"}], "+", 
   RowBox[{
    SubscriptBox["C", "11"], "[", 
    RowBox[{
    "ps2", ",", "ps1", ",", "ps12", ",", "ms1", ",", "ms3", ",", "ms2"}], 
    "]"}], "-", 
   RowBox[{"2", 
    RowBox[{
     SubscriptBox[
      OverscriptBox["C", "^"], "22"], "[", 
     RowBox[{
     "ps1", ",", "ps2", ",", "ps12", ",", "ms1", ",", "ms2", ",", "ms3"}], 
     "]"}]}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"m", "[", 
   RowBox[{
   "ps1_", ",", "ps2_", ",", "ps12_", ",", "ms1_", ",", "ms2_", ",", "ms3_"}],
    "]"}], ":=", 
  RowBox[{
   RowBox[{"-", "2"}], 
   RowBox[{
    SubscriptBox[
     OverscriptBox["C", "^"], "22"], "[", 
    RowBox[{
    "ps1", ",", "ps2", ",", "ps12", ",", "ms1", ",", "ms2", ",", "ms3"}], 
    "]"}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"n", "[", 
   RowBox[{
   "ps1_", ",", "ps2_", ",", "ps12_", ",", "ms1_", ",", "ms2_", ",", "ms3_"}],
    "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"C", "[", 
     RowBox[{
     "ps1", ",", "ps2", ",", "ps12", ",", "ms1", ",", "ms2", ",", "ms3"}], 
     "]"}], "/", "2"}], "-", 
   RowBox[{
    SubscriptBox["C", "11"], "[", 
    RowBox[{
    "ps1", ",", "ps2", ",", "ps12", ",", "ms1", ",", "ms2", ",", "ms3"}], 
    "]"}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["B", "11"], "=", 
   RowBox[{"Function", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"ps", ",", "ms1", ",", "ms2"}], "}"}], ",", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"replacements", "[", 
         RowBox[{"transform", "[", "ps", "]"}], "]"}], "\[Equal]", "0"}], ",", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"ms1", "\[Equal]", "ms2"}], ",", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            FractionBox[
             RowBox[{"A", "[", "ms1", "]"}], "ms1"], "-", 
            FractionBox["1", 
             RowBox[{"16", 
              SuperscriptBox["\[Pi]", "2"]}]]}], ")"}], "/", "2"}], ",", ",", 
         RowBox[{
          FractionBox[
           RowBox[{
            SuperscriptBox["ms1", "2"], "-", 
            SuperscriptBox["ms2", "2"]}], 
           RowBox[{"64", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"ms1", "-", "ms2"}], ")"}], "2"], " ", 
            SuperscriptBox["\[Pi]", "2"]}]], "+", 
          FractionBox[
           RowBox[{"ms1", " ", 
            RowBox[{"A", "[", "ms1", "]"}]}], 
           RowBox[{"2", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"ms1", "-", "ms2"}], ")"}], "2"]}]], "+", 
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{"ms2", "-", 
              RowBox[{"2", " ", "ms1"}]}], ")"}], " ", 
            RowBox[{"A", "[", "ms2", "]"}]}], 
           RowBox[{"2", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"ms1", "-", "ms2"}], ")"}], "2"]}]]}]}], "]"}], ",", 
       ",", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"2", "ps"}]], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"A", "[", "ms1", "]"}]}], "+", 
          RowBox[{"A", "[", "ms2", "]"}], "+", 
          RowBox[{
           RowBox[{"B", "[", 
            RowBox[{"ps", ",", "ms1", ",", "ms2"}], "]"}], "*", 
           RowBox[{"(", 
            RowBox[{"ms1", "-", "ms2", "+", "ps"}], ")"}]}]}], ")"}]}]}], 
      "]"}]}], "]"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["B", "20"], "=", 
   RowBox[{"Function", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"ps", ",", "ms1", ",", "ms2"}], "}"}], ",", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"replacements", "[", 
         RowBox[{"transform", "[", "ps", "]"}], "]"}], "\[Equal]", "0"}], ",", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"ms1", "\[Equal]", "ms2"}], ",", 
         FractionBox[
          RowBox[{"A", "[", "ms1", "]"}], "2"], ",", ",", 
         RowBox[{
          FractionBox["1", "4"], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"A", "[", "ms2", "]"}], "+", 
            RowBox[{"ms1", " ", 
             FractionBox[
              RowBox[{
               RowBox[{"A", "[", "ms1", "]"}], "-", 
               RowBox[{"A", "[", "ms2", "]"}]}], 
              RowBox[{"ms1", "-", "ms2"}]]}], "+", 
            RowBox[{
             FractionBox["1", 
              RowBox[{"32", 
               SuperscriptBox["\[Pi]", "2"]}]], 
             RowBox[{"(", 
              RowBox[{"ms1", "+", "ms2"}], ")"}]}]}], ")"}]}]}], "]"}], ",", 
       ",", 
       RowBox[{
        FractionBox["1", "6"], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"A", "[", "ms2", "]"}], "+", 
          RowBox[{"2", 
           RowBox[{"B", "[", 
            RowBox[{"ps", ",", "ms1", ",", "ms2"}], "]"}], "*", "ms1"}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", "ms1"}], "+", 
             RowBox[{"3", "ms2"}], "-", "ps"}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{"48", 
             SuperscriptBox["\[Pi]", "2"]}], ")"}]}], "-", 
          RowBox[{
           RowBox[{
            SubscriptBox["B", "11"], "[", 
            RowBox[{"ps", ",", "ms1", ",", "ms2"}], "]"}], "*", 
           RowBox[{"(", 
            RowBox[{"ms1", "-", "ms2", "+", "ps"}], ")"}]}]}], ")"}]}]}], 
      "]"}]}], " ", "]"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["B", "22"], "=", 
   RowBox[{"Function", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"ps", ",", "ms1", ",", "ms2"}], "}"}], ",", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"replacements", "[", 
         RowBox[{"transform", "[", "ps", "]"}], "]"}], "\[Equal]", "0"}], ",", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"ms1", "\[Equal]", "ms2"}], ",", 
         RowBox[{
          FractionBox[
           RowBox[{"A", "[", "ms", "]"}], 
           RowBox[{"3", " ", "ms"}]], "-", 
          FractionBox["1", 
           RowBox[{"48", " ", 
            SuperscriptBox["\[Pi]", "2"]}]]}], ",", ",", 
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"A", "[", "ms1", "]"}], " ", 
            SuperscriptBox["ms1", "2"]}], 
           RowBox[{"3", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"ms1", "-", "ms2"}], ")"}], "3"]}]], "-", 
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", " ", 
               SuperscriptBox["ms1", "2"]}], "-", 
              RowBox[{"3", " ", "ms2", " ", "ms1"}], "+", 
              SuperscriptBox["ms2", "2"]}], ")"}], " ", 
            RowBox[{"A", "[", "ms2", "]"}]}], 
           RowBox[{"3", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"ms1", "-", "ms2"}], ")"}], "3"]}]], "+", 
          FractionBox[
           RowBox[{
            RowBox[{"5", " ", 
             SuperscriptBox["ms1", "3"]}], "-", 
            RowBox[{"9", " ", 
             SuperscriptBox["ms2", "2"], " ", "ms1"}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["ms2", "3"]}]}], 
           RowBox[{"288", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"ms1", "-", "ms2"}], ")"}], "3"], " ", 
            SuperscriptBox["\[Pi]", "2"]}]]}]}], "]"}], ",", ",", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"3", "ps"}]], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"A", "[", "ms2", "]"}], "-", 
          RowBox[{
           RowBox[{"B", "[", 
            RowBox[{"ps", ",", "ms1", ",", "ms2"}], "]"}], "*", "ms1"}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", "ms1"}], "+", 
             RowBox[{"3", "ms2"}], "-", "ps"}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{"96", 
             SuperscriptBox["\[Pi]", "2"]}], ")"}]}], "+", 
          RowBox[{"2", 
           RowBox[{
            SubscriptBox["B", "11"], "[", 
            RowBox[{"ps", ",", "ms1", ",", "ms2"}], "]"}], "*", 
           RowBox[{"(", 
            RowBox[{"ms1", "-", "ms2", "+", "ps"}], ")"}]}]}], ")"}]}]}], 
      "]"}]}], "]"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["C", "11"], "=", 
   RowBox[{"Function", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "ps1", ",", "ps2", ",", "ps12", ",", "ms1", ",", "ms2", ",", "ms3"}], 
      "}"}], ",", 
     RowBox[{
      FractionBox["1", 
       RowBox[{
        RowBox[{"ps1", "*", "ps2"}], "-", 
        SuperscriptBox["ps12", "2"]}]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{
          SubscriptBox["H", "11"], "[", 
          RowBox[{
          "ps1", ",", "ps2", ",", "ps12", ",", "ms1", ",", "ms2", ",", 
           "ms3"}], "]"}], "*", "ps2"}], "-", 
        RowBox[{
         RowBox[{
          SubscriptBox["H", "11"], "[", 
          RowBox[{
          "ps2", ",", "ps1", ",", "ps12", ",", "ms1", ",", "ms3", ",", 
           "ms2"}], "]"}], "*", "ps12"}]}], ")"}]}]}], "]"}]}], 
  ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["C", "20"], "=", 
   RowBox[{"Function", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "ps1", ",", "ps2", ",", "ps12", ",", "ms1", ",", "ms2", ",", "ms3"}], 
      "}"}], ",", 
     RowBox[{
      FractionBox["1", "4"], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", 
         RowBox[{"C", "[", 
          RowBox[{
          "ps1", ",", "ps2", ",", "ps12", ",", "ms1", ",", "ms2", ",", 
           "ms3"}], "]"}], "*", "ms1"}], "+", 
        RowBox[{"1", "/", 
         RowBox[{"(", 
          RowBox[{"16", 
           SuperscriptBox["\[Pi]", "2"]}], ")"}]}], "+", 
        RowBox[{"B", "[", 
         RowBox[{
          RowBox[{"ps1", "-", 
           RowBox[{"2", "ps12"}], "+", "ps2"}], ",", "ms2", ",", "ms3"}], 
         "]"}], "-", 
        RowBox[{
         RowBox[{
          SubscriptBox["C", "11"], "[", 
          RowBox[{
          "ps1", ",", "ps2", ",", "ps12", ",", "ms1", ",", "ms2", ",", 
           "ms3"}], "]"}], "*", 
         RowBox[{"(", 
          RowBox[{"ps1", "+", "ms1", "-", "ms2"}], ")"}]}], "-", 
        RowBox[{
         RowBox[{
          SubscriptBox["C", "11"], "[", 
          RowBox[{
          "ps2", ",", "ps1", ",", "ps12", ",", "ms1", ",", "ms3", ",", 
           "ms2"}], "]"}], "*", 
         RowBox[{"(", 
          RowBox[{"ps2", "+", "ms1", "-", "ms3"}], ")"}]}]}], ")"}]}]}], 
    "]"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["C", "22"], "=", 
   RowBox[{"Function", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "ps1", ",", "ps2", ",", "ps12", ",", "ms1", ",", "ms2", ",", "ms3"}], 
      "}"}], ",", 
     RowBox[{
      FractionBox["1", 
       RowBox[{
        RowBox[{"ps1", "*", "ps2"}], "-", 
        SuperscriptBox["ps12", "2"]}]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{
          SubscriptBox["H", "21"], "[", 
          RowBox[{
          "ps1", ",", "ps2", ",", "ps12", ",", "ms1", ",", "ms2", ",", 
           "ms3"}], "]"}], "*", "ps2"}], "-", 
        RowBox[{
         RowBox[{
          SubscriptBox["H", "22"], "[", 
          RowBox[{
          "ps2", ",", "ps1", ",", "ps12", ",", "ms1", ",", "ms3", ",", 
           "ms2"}], "]"}], "*", "ps12"}]}], ")"}]}]}], "]"}]}], 
  ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox[
    OverscriptBox["C", "^"], "22"], "=", 
   RowBox[{"Function", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "ps1", ",", "ps2", ",", "ps12", ",", "ms1", ",", "ms2", ",", "ms3"}], 
      "}"}], ",", 
     RowBox[{
      FractionBox["1", 
       RowBox[{
        RowBox[{"ps1", "*", "ps2"}], "-", 
        SuperscriptBox["ps12", "2"]}]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{
          SubscriptBox["H", "22"], "[", 
          RowBox[{
          "ps2", ",", "ps1", ",", "ps12", ",", "ms1", ",", "ms3", ",", 
           "ms2"}], "]"}], "*", "ps1"}], "-", 
        RowBox[{
         RowBox[{
          SubscriptBox["H", "21"], "[", 
          RowBox[{
          "ps1", ",", "ps2", ",", "ps12", ",", "ms1", ",", "ms2", ",", 
           "ms3"}], "]"}], "*", "ps12"}]}], ")"}]}]}], "]"}]}], 
  ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["C", "33"], "=", 
   RowBox[{"Function", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "ps1", ",", "ps2", ",", "ps12", ",", "ms1", ",", "ms2", ",", "ms3"}], 
      "}"}], ",", 
     RowBox[{
      FractionBox["1", 
       RowBox[{
        RowBox[{"ps1", "*", "ps2"}], "-", 
        SuperscriptBox["ps12", "2"]}]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{
          SubscriptBox["H", "31"], "[", 
          RowBox[{
          "ps1", ",", "ps2", ",", "ps12", ",", "ms1", ",", "ms2", ",", 
           "ms3"}], "]"}], "*", "ps2"}], "-", 
        RowBox[{
         RowBox[{
          SubscriptBox["H", "32"], "[", 
          RowBox[{
          "ps2", ",", "ps1", ",", "ps12", ",", "ms1", ",", "ms3", ",", 
           "ms2"}], "]"}], "*", "ps12"}]}], ")"}]}]}], "]"}]}], 
  ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox[
    OverscriptBox["C", "^"], "33"], "=", 
   RowBox[{"Function", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "ps1", ",", "ps2", ",", "ps12", ",", "ms1", ",", "ms2", ",", "ms3"}], 
      "}"}], ",", 
     RowBox[{
      FractionBox["1", 
       RowBox[{
        RowBox[{"ps1", "*", "ps2"}], "-", 
        SuperscriptBox["ps12", "2"]}]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{
          SubscriptBox["H", "32"], "[", 
          RowBox[{
          "ps2", ",", "ps1", ",", "ps12", ",", "ms1", ",", "ms3", ",", 
           "ms2"}], "]"}], "*", "ps1"}], "-", 
        RowBox[{
         RowBox[{
          SubscriptBox["H", "31"], "[", 
          RowBox[{
          "ps1", ",", "ps2", ",", "ps12", ",", "ms1", ",", "ms2", ",", 
           "ms3"}], "]"}], "*", "ps12"}]}], ")"}]}]}], "]"}]}], 
  ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["C", "31"], "=", 
   RowBox[{"Function", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "ps1", ",", "ps2", ",", "ps12", ",", "ms1", ",", "ms2", ",", "ms3"}], 
      "}"}], ",", 
     RowBox[{
      FractionBox["1", 
       RowBox[{
        RowBox[{"ps1", "*", "ps2"}], "-", 
        SuperscriptBox["ps12", "2"]}]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{
          SubscriptBox["H", "30"], "[", 
          RowBox[{
          "ps1", ",", "ps2", ",", "ps12", ",", "ms1", ",", "ms2", ",", 
           "ms3"}], "]"}], "*", "ps2"}], "-", 
        RowBox[{
         RowBox[{
          SubscriptBox["H", "30"], "[", 
          RowBox[{
          "ps2", ",", "ps1", ",", "ps12", ",", "ms1", ",", "ms3", ",", 
           "ms2"}], "]"}], "*", "ps12"}]}], ")"}]}]}], "]"}]}], 
  ";"}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["H", "11"], "[", 
   RowBox[{
   "ps1_", ",", "ps2_", ",", "ps12_", ",", "ms1_", ",", "ms2_", ",", "ms3_"}],
    "]"}], ":=", 
  RowBox[{
   FractionBox["1", "2"], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"B", "[", 
       RowBox[{"ps2", ",", "ms1", ",", "ms3"}], "]"}]}], "+", 
     RowBox[{"B", "[", 
      RowBox[{
       RowBox[{"ps1", "-", 
        RowBox[{"2", "ps12"}], "+", "ps2"}], ",", "ms2", ",", "ms3"}], "]"}], 
     "+", 
     RowBox[{
      RowBox[{"C", "[", 
       RowBox[{
       "ps1", ",", "ps2", ",", "ps12", ",", "ms1", ",", "ms2", ",", "ms3"}], 
       "]"}], "*", 
      RowBox[{"(", 
       RowBox[{"ps1", " ", "+", " ", "ms1", " ", "-", " ", "ms2"}], ")"}]}]}],
     ")"}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["H", "21"], "[", 
   RowBox[{
   "ps1_", ",", "ps2_", ",", "ps12_", ",", "ms1_", ",", "ms2_", ",", "ms3_"}],
    "]"}], ":=", 
  RowBox[{
   RowBox[{
    FractionBox["1", "2"], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"B", "[", 
       RowBox[{
        RowBox[{"ps1", "-", 
         RowBox[{"2", "ps12"}], "+", "ps2"}], ",", "ms2", ",", "ms3"}], "]"}],
       "+", 
      RowBox[{
       RowBox[{
        SubscriptBox["C", "11"], "[", 
        RowBox[{
        "ps1", ",", "ps2", ",", "ps12", ",", "ms1", ",", "ms2", ",", "ms3"}], 
        "]"}], "*", 
       RowBox[{"(", 
        RowBox[{"ps1", " ", "+", " ", "ms1", " ", "-", " ", "ms2"}], ")"}]}], 
      "-", 
      RowBox[{
       SubscriptBox["B", "11"], "[", 
       RowBox[{
        RowBox[{"ps1", "-", 
         RowBox[{"2", "ps12"}], "+", "ps2"}], ",", "ms2", ",", "ms3"}], 
       "]"}]}], ")"}]}], "-", 
   RowBox[{
    SubscriptBox["C", "20"], "[", 
    RowBox[{
    "ps1", ",", "ps2", ",", "ps12", ",", "ms1", ",", "ms2", ",", "ms3"}], 
    "]"}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["H", "22"], "[", 
   RowBox[{
   "ps1_", ",", "ps2_", ",", "ps12_", ",", "ms1_", ",", "ms2_", ",", "ms3_"}],
    "]"}], ":=", " ", 
  RowBox[{
   FractionBox["1", "2"], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{
       SubscriptBox["C", "11"], "[", 
       RowBox[{
       "ps2", ",", "ps1", ",", "ps12", ",", "ms1", ",", "ms3", ",", "ms2"}], 
       "]"}], "*", 
      RowBox[{"(", 
       RowBox[{"ps1", " ", "+", " ", "ms1", " ", "-", " ", "ms2"}], ")"}]}], 
     "-", 
     RowBox[{
      SubscriptBox["B", "11"], "[", 
      RowBox[{"ps2", ",", "ms1", ",", "ms3"}], "]"}], "+", 
     RowBox[{
      SubscriptBox["B", "11"], "[", 
      RowBox[{
       RowBox[{"ps1", "-", 
        RowBox[{"2", "ps12"}], "+", "ps2"}], ",", "ms2", ",", "ms3"}], 
      "]"}]}], ")"}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["H", "30"], "[", 
   RowBox[{
   "ps1_", ",", "ps2_", ",", "ps12_", ",", "ms1_", ",", "ms2_", ",", "ms3_"}],
    "]"}], ":=", 
  RowBox[{
   FractionBox["1", "2"], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{
       SubscriptBox["C", "20"], "[", 
       RowBox[{
       "ps1", ",", "ps2", ",", "ps12", ",", "ms1", ",", "ms3", ",", "ms2"}], 
       "]"}], "*", 
      RowBox[{"(", 
       RowBox[{"ps1", " ", "+", " ", "ms1", " ", "-", " ", "ms2"}], ")"}]}], 
     "-", 
     RowBox[{
      SubscriptBox["B", "20"], "[", 
      RowBox[{"ps2", ",", "ms1", ",", "ms3"}], "]"}], "+", 
     RowBox[{
      SubscriptBox["B", "20"], "[", 
      RowBox[{
       RowBox[{"ps1", "-", 
        RowBox[{"2", "ps12"}], "+", "ps2"}], ",", "ms2", ",", "ms3"}], 
      "]"}]}], ")"}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["H", "31"], "[", 
   RowBox[{
   "ps1_", ",", "ps2_", ",", "ps12_", ",", "ms1_", ",", "ms2_", ",", "ms3_"}],
    "]"}], ":=", 
  RowBox[{
   RowBox[{
    FractionBox["1", "2"], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"B", "[", 
       RowBox[{
        RowBox[{"ps1", "-", 
         RowBox[{"2", "ps12"}], "+", "ps2"}], ",", "ms2", ",", "ms3"}], "]"}],
       "+", 
      RowBox[{
       RowBox[{
        SubscriptBox["C", "22"], "[", 
        RowBox[{
        "ps1", ",", "ps2", ",", "ps12", ",", "ms1", ",", "ms2", ",", "ms3"}], 
        "]"}], "*", 
       RowBox[{"(", 
        RowBox[{"ps1", " ", "+", " ", "ms1", " ", "-", " ", "ms2"}], ")"}]}], 
      "-", 
      RowBox[{"2", "*", 
       RowBox[{
        SubscriptBox["B", "11"], "[", 
        RowBox[{
         RowBox[{"ps1", "-", 
          RowBox[{"2", "ps12"}], "+", "ps2"}], ",", "ms2", ",", "ms3"}], 
        "]"}]}], "+", 
      RowBox[{
       SubscriptBox["B", "22"], "[", 
       RowBox[{
        RowBox[{"ps1", "-", 
         RowBox[{"2", "ps12"}], "+", "ps2"}], ",", "ms2", ",", "ms3"}], 
       "]"}]}], ")"}]}], "-", 
   RowBox[{"2", 
    RowBox[{
     SubscriptBox["C", "31"], "[", 
     RowBox[{
     "ps1", ",", "ps2", ",", "ps12", ",", "ms1", ",", "ms2", ",", "ms3"}], 
     "]"}]}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["H", "32"], "[", 
   RowBox[{
   "ps1_", ",", "ps2_", ",", "ps12_", ",", "ms1_", ",", "ms2_", ",", "ms3_"}],
    "]"}], ":=", 
  RowBox[{
   FractionBox["1", "2"], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{
       SubscriptBox["C", "22"], "[", 
       RowBox[{
       "ps2", ",", "ps1", ",", "ps12", ",", "ms1", ",", "ms3", ",", "ms2"}], 
       "]"}], "*", 
      RowBox[{"(", 
       RowBox[{"ps1", " ", "+", " ", "ms1", " ", "-", " ", "ms2"}], ")"}]}], 
     "-", 
     RowBox[{
      SubscriptBox["B", "22"], "[", 
      RowBox[{"ps2", ",", "ms1", ",", "ms3"}], "]"}], "+", 
     RowBox[{
      SubscriptBox["B", "22"], "[", 
      RowBox[{
       RowBox[{"ps1", "-", 
        RowBox[{"2", "ps12"}], "+", "ps2"}], ",", "ms2", ",", "ms3"}], 
      "]"}]}], ")"}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"B", "[", 
   RowBox[{"ps_", ",", "ms1_", ",", "ms2_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    OverscriptBox["B", "_"], "[", 
    RowBox[{"ps", ",", "ms1", ",", "ms2"}], "]"}], "+", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"ms1", "\[NotEqual]", "ms2"}], ",", 
     FractionBox[
      RowBox[{
       RowBox[{"A", "[", "ms1", "]"}], "-", 
       RowBox[{"A", "[", "ms2", "]"}]}], 
      RowBox[{"ms1", "-", "ms2"}]], ",", 
     RowBox[{
      FractionBox[
       RowBox[{"A", "[", "ms1", "]"}], "ms1"], "-", 
      FractionBox["1", 
       RowBox[{"16", 
        SuperscriptBox["\[Pi]", "2"]}]]}], ",", 
     FractionBox[
      RowBox[{
       RowBox[{"A", "[", "ms1", "]"}], "-", 
       RowBox[{"A", "[", "ms2", "]"}]}], 
      RowBox[{"ms1", "-", "ms2"}]]}], "]"}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"A", "[", "ms_", "]"}], ":=", 
  RowBox[{
   OverscriptBox["A", "_"], "[", "ms", "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"rtgexpression1", "=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"nonre", "\[Equal]", "0"}], ",", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{"Cchange", "[", 
        RowBox[{"Border", "[", 
         RowBox[{"replacements", "[", 
          RowBox[{"transform", "[", 
           SubscriptBox["expression", "ii"], "]"}], "]"}], "]"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"ii", ",", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"stcheck", "==", "0"}], ",", "4", ",", "20"}], "]"}]}], 
        "}"}]}], "]"}], ",", "0"}], "]"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"loopresult1a", "=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"simp2", "[", 
       RowBox[{"Coefficient", "[", 
        RowBox[{
         RowBox[{"rtgexpression1", "+", "renomp4", "+", "tadpoles"}], ",", 
         RowBox[{"alist", "[", 
          RowBox[{"[", "ii", "]"}], "]"}]}], "]"}], "]"}], "*", 
      RowBox[{"alist", "[", 
       RowBox[{"[", "ii", "]"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"ii", ",", 
       RowBox[{"Length", "[", "alist", "]"}]}], "}"}]}], "]"}]}], 
  ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"loopresult1b", "=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Simplify", "[", 
       RowBox[{"Coefficient", "[", 
        RowBox[{"rtgexpression1", ",", 
         RowBox[{"blist", "[", 
          RowBox[{"[", "ii", "]"}], "]"}]}], "]"}], "]"}], "*", 
      RowBox[{"blist", "[", 
       RowBox[{"[", "ii", "]"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"ii", ",", 
       RowBox[{"Length", "[", "blist", "]"}]}], "}"}]}], "]"}]}], 
  ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"loopresult1poly", "=", 
   RowBox[{"simp2", "[", 
    RowBox[{"ReplaceAll", "[", 
     RowBox[{
      RowBox[{"rtgexpression1", "+", "renomp4", "+", "tadpoles"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{
          OverscriptBox["A", "_"], "[", "__", "]"}], "\[Rule]", "0"}], ",", 
        RowBox[{
         RowBox[{
          OverscriptBox["B", "_"], "[", "__", "]"}], "\[Rule]", "0"}], ",", 
        RowBox[{
         RowBox[{"C", "[", "__", "]"}], "\[Rule]", "0"}], ",", 
        RowBox[{
         SubscriptBox["L", "i_"], "\[Rule]", "0"}]}], "}"}]}], "]"}], "]"}]}],
   ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"rtgexpression2", "=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"nonre", "\[Equal]", "0"}], ",", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{"Cchange", "[", 
        RowBox[{"Border", "[", 
         RowBox[{"replacements", "[", 
          RowBox[{"transform", "[", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{"ii", "\[NotEqual]", "25"}], ",", 
             SubscriptBox["expression", "ii"], ",", "0"}], "]"}], "]"}], 
          "]"}], "]"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"ii", ",", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"stcheck", "==", "0"}], ",", "6", ",", "22"}], "]"}], ",", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"stcheck", "==", "0"}], ",", "8", ",", "39"}], "]"}]}], 
        "}"}]}], "]"}], ",", "0"}], "]"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"loopresult2a", "=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Simplify", "[", 
       RowBox[{"Coefficient", "[", 
        RowBox[{"rtgexpression2", ",", 
         RowBox[{"alist", "[", 
          RowBox[{"[", "ii", "]"}], "]"}]}], "]"}], "]"}], "*", 
      RowBox[{"alist", "[", 
       RowBox[{"[", "ii", "]"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"ii", ",", 
       RowBox[{"Length", "[", "alist", "]"}]}], "}"}]}], "]"}]}], 
  ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"loopresult2b", "=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Simplify", "[", 
       RowBox[{"Coefficient", "[", 
        RowBox[{"rtgexpression2", ",", 
         RowBox[{"blist", "[", 
          RowBox[{"[", "ii", "]"}], "]"}]}], "]"}], "]"}], "*", 
      RowBox[{"blist", "[", 
       RowBox[{"[", "ii", "]"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"ii", ",", 
       RowBox[{"Length", "[", "blist", "]"}]}], "}"}]}], "]"}]}], 
  ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"loopresult2poly", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"ReplaceAll", "[", 
     RowBox[{"rtgexpression2", ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{
          OverscriptBox["A", "_"], "[", "__", "]"}], "\[Rule]", "0"}], ",", 
        RowBox[{
         RowBox[{
          OverscriptBox["B", "_"], "[", "__", "]"}], "\[Rule]", "0"}], ",", 
        RowBox[{
         RowBox[{"C", "[", "__", "]"}], "\[Rule]", "0"}]}], "}"}]}], "]"}], 
    "]"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"loopresult2c", "=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Simplify", "[", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{"Coefficient", "[", 
          RowBox[{"rtgexpression2", ",", 
           RowBox[{
            SubscriptBox["rtorderedClist", "jj"], "[", 
            RowBox[{"[", "ii", "]"}], "]"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"jj", ",", "6"}], "}"}]}], "]"}], "]"}], "*", 
      RowBox[{
       SubscriptBox["rtorderedClist", "1"], "[", 
       RowBox[{"[", "ii", "]"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"ii", ",", 
       RowBox[{"Length", "[", 
        SubscriptBox["rtorderedClist", "1"], "]"}]}], "}"}]}], "]"}]}], 
  ";"}]], "Input"],

Cell[BoxData[
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{"Do", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"resTG4a", "[", "ii", "]"}], "=", "0"}], ",", 
     RowBox[{"{", 
      RowBox[{"ii", ",", 
       RowBox[{"Length", "[", "alist", "]"}]}], "}"}]}], "]"}], ";", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"particleorder", ">", "4"}], ",", 
     RowBox[{"Do", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"tempex", "=", 
         RowBox[{"Cchange", "[", 
          RowBox[{"Border", "[", 
           RowBox[{"replacements", "[", 
            RowBox[{"transform", "[", 
             RowBox[{"ReplaceAll", "[", 
              RowBox[{
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{"stcheck", "==", "0"}], ",", 
                 RowBox[{
                  SubscriptBox["expressiont", "5"], "[", 
                  RowBox[{"[", "jj", "]"}], "]"}], ",", 
                 RowBox[{
                  RowBox[{
                   SubscriptBox["expressiont", "21"], "[", 
                   RowBox[{"[", "jj", "]"}], "]"}], "+", 
                  RowBox[{
                   SubscriptBox["expressiont", "25"], "[", 
                   RowBox[{"[", "jj", "]"}], "]"}]}]}], "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"TGG4", "\[Rule]", "TG4"}], "}"}]}], "]"}], "]"}], 
            "]"}], "]"}], "]"}]}], ";", 
        RowBox[{"Do", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"resTG4a", "[", "ii", "]"}], "=", 
           RowBox[{
            RowBox[{"Simplify", "[", 
             RowBox[{"Coefficient", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"resTG4a", "[", "ii", "]"}], "+", "tempex"}], ",", 
               RowBox[{"alist", "[", 
                RowBox[{"[", "ii", "]"}], "]"}]}], "]"}], "]"}], "*", 
            RowBox[{"alist", "[", 
             RowBox[{"[", "ii", "]"}], "]"}]}]}], ",", 
          RowBox[{"{", 
           RowBox[{"ii", ",", 
            RowBox[{"Length", "[", "alist", "]"}]}], "}"}]}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"jj", ",", 
         RowBox[{"Length", "[", 
          SubscriptBox["expressiont", "5"], "]"}]}], "}"}]}], "]"}]}], 
    "]"}]}], "]"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"loopresult3a", "=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{"resTG4a", "[", "ii", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"ii", ",", 
       RowBox[{"Length", "[", "alist", "]"}]}], "}"}]}], "]"}]}], 
  ";"}]], "Input"],

Cell[BoxData[
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{"Do", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"resTG4b", "[", "ii", "]"}], "=", "0"}], ",", 
     RowBox[{"{", 
      RowBox[{"ii", ",", 
       RowBox[{"Length", "[", "blist", "]"}]}], "}"}]}], "]"}], ";", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"particleorder", ">", "4"}], ",", 
     RowBox[{"Do", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"tempex", "=", 
         RowBox[{"Cchange", "[", 
          RowBox[{"Border", "[", 
           RowBox[{"replacements", "[", 
            RowBox[{"transform", "[", 
             RowBox[{"ReplaceAll", "[", 
              RowBox[{
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{"stcheck", "==", "0"}], ",", 
                 RowBox[{
                  SubscriptBox["expressiont", "5"], "[", 
                  RowBox[{"[", "jj", "]"}], "]"}], ",", 
                 RowBox[{
                  RowBox[{
                   SubscriptBox["expressiont", "21"], "[", 
                   RowBox[{"[", "jj", "]"}], "]"}], "+", 
                  RowBox[{
                   SubscriptBox["expressiont", "25"], "[", 
                   RowBox[{"[", "jj", "]"}], "]"}]}]}], "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"TGG4", "\[Rule]", "TG4"}], "}"}]}], "]"}], "]"}], 
            "]"}], "]"}], "]"}]}], ";", 
        RowBox[{"Do", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"resTG4b", "[", "ii", "]"}], "=", 
           RowBox[{
            RowBox[{"Simplify", "[", 
             RowBox[{"Coefficient", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"resTG4b", "[", "ii", "]"}], "+", "tempex"}], ",", 
               RowBox[{"blist", "[", 
                RowBox[{"[", "ii", "]"}], "]"}]}], "]"}], "]"}], "*", 
            RowBox[{"blist", "[", 
             RowBox[{"[", "ii", "]"}], "]"}]}]}], ",", 
          RowBox[{"{", 
           RowBox[{"ii", ",", 
            RowBox[{"Length", "[", "blist", "]"}]}], "}"}]}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"jj", ",", 
         RowBox[{"Length", "[", 
          SubscriptBox["expressiont", "5"], "]"}]}], "}"}]}], "]"}]}], 
    "]"}]}], "]"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"loopresult3b", "=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{"resTG4b", "[", "ii", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"ii", ",", 
       RowBox[{"Length", "[", "blist", "]"}]}], "}"}]}], "]"}]}], 
  ";"}]], "Input"],

Cell[BoxData[
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{"Do", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"resTG4c", "[", "ii", "]"}], "=", "0"}], ",", 
     RowBox[{"{", 
      RowBox[{"ii", ",", 
       RowBox[{"Length", "[", 
        SubscriptBox["rtorderedClist", "1"], "]"}]}], "}"}]}], "]"}], ";", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"particleorder", ">", "4"}], ",", 
     RowBox[{"Do", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"tempex", "=", 
         RowBox[{"Cchange", "[", 
          RowBox[{"Border", "[", 
           RowBox[{"replacements", "[", 
            RowBox[{"transform", "[", 
             RowBox[{"ReplaceAll", "[", 
              RowBox[{
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{"stcheck", "==", "0"}], ",", 
                 RowBox[{
                  SubscriptBox["expressiont", "5"], "[", 
                  RowBox[{"[", "jj", "]"}], "]"}], ",", 
                 RowBox[{
                  RowBox[{
                   SubscriptBox["expressiont", "21"], "[", 
                   RowBox[{"[", "jj", "]"}], "]"}], "+", 
                  RowBox[{
                   SubscriptBox["expressiont", "25"], "[", 
                   RowBox[{"[", "jj", "]"}], "]"}]}]}], "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"TGG4", "\[Rule]", "TG4"}], "}"}]}], "]"}], "]"}], 
            "]"}], "]"}], "]"}]}], ";", 
        RowBox[{"Do", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"resTG4c", "[", "ii", "]"}], "=", 
           RowBox[{
            RowBox[{"Simplify", "[", 
             RowBox[{"Sum", "[", 
              RowBox[{
               RowBox[{"Coefficient", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"resTG4c", "[", "ii", "]"}], "+", "tempex"}], ",", 
                 RowBox[{
                  SubscriptBox["rtorderedClist", "kk"], "[", 
                  RowBox[{"[", "ii", "]"}], "]"}]}], "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"kk", ",", "6"}], "}"}]}], "]"}], "]"}], "*", 
            RowBox[{
             SubscriptBox["rtorderedClist", "1"], "[", 
             RowBox[{"[", "ii", "]"}], "]"}]}]}], ",", 
          RowBox[{"{", 
           RowBox[{"ii", ",", 
            RowBox[{"Length", "[", 
             SubscriptBox["rtorderedClist", "1"], "]"}]}], "}"}]}], "]"}]}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"jj", ",", 
         RowBox[{"Length", "[", 
          SubscriptBox["expressiont", "5"], "]"}]}], "}"}]}], "]"}]}], 
    "]"}]}], "]"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"loopresult3c", "=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{"resTG4c", "[", "ii", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"ii", ",", 
       RowBox[{"Length", "[", 
        SubscriptBox["rtorderedClist", "1"], "]"}]}], "}"}]}], "]"}]}], 
  ";"}]], "Input"],

Cell[BoxData[
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{"resTG4poly", "=", "0"}], ";", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"particleorder", ">", "4"}], ",", 
     RowBox[{"Do", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"tempex", "=", 
         RowBox[{"replacements", "[", 
          RowBox[{"transform", "[", 
           RowBox[{"ReplaceAll", "[", 
            RowBox[{
             RowBox[{"ReplaceAll", "[", 
              RowBox[{
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{"stcheck", "==", "0"}], ",", 
                 RowBox[{
                  SubscriptBox["expressiont", "5"], "[", 
                  RowBox[{"[", "jj", "]"}], "]"}], ",", 
                 RowBox[{
                  RowBox[{
                   SubscriptBox["expressiont", "21"], "[", 
                   RowBox[{"[", "jj", "]"}], "]"}], "+", 
                  RowBox[{
                   SubscriptBox["expressiont", "25"], "[", 
                   RowBox[{"[", "jj", "]"}], "]"}]}]}], "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"TGG4", "\[Rule]", "TG4"}], "}"}]}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{
                RowBox[{
                 OverscriptBox["A", "_"], "[", "__", "]"}], "\[Rule]", "0"}], 
               ",", 
               RowBox[{
                RowBox[{
                 OverscriptBox["B", "_"], "[", "__", "]"}], "\[Rule]", "0"}], 
               ",", 
               RowBox[{
                RowBox[{"C", "[", "__", "]"}], "\[Rule]", "0"}]}], "}"}]}], 
            "]"}], "]"}], "]"}]}], ";", 
        RowBox[{"resTG4poly", "=", 
         RowBox[{"Simplify", "[", 
          RowBox[{"resTG4poly", "+", 
           RowBox[{"Expand", "[", "tempex", "]"}]}], "]"}]}]}], ",", 
       RowBox[{"{", 
        RowBox[{"jj", ",", 
         RowBox[{"Length", "[", 
          SubscriptBox["expressiont", "5"], "]"}]}], "}"}]}], "]"}]}], 
    "]"}]}], "]"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"loopresult3poly", "=", "resTG4poly"}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"loopresult", "=", 
   RowBox[{"ReplaceAll", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"simp2", "[", 
          RowBox[{"etakorr", "[", 
           RowBox[{"Coefficient", "[", 
            RowBox[{
             RowBox[{
             "loopresult1a", "+", "loopresult2a", "+", "loopresult3a"}], ",", 
             RowBox[{"alist", "[", 
              RowBox[{"[", "ii", "]"}], "]"}]}], "]"}], "]"}], "]"}], "*", 
         RowBox[{"alist", "[", 
          RowBox[{"[", "ii", "]"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"ii", ",", 
          RowBox[{"Length", "[", "alist", "]"}]}], "}"}]}], "]"}], "+", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Simplify", "[", 
          RowBox[{"etakorr", "[", 
           RowBox[{"Coefficient", "[", 
            RowBox[{
             RowBox[{
             "loopresult1b", "+", "loopresult2b", "+", "loopresult3b"}], ",", 
             RowBox[{"blist", "[", 
              RowBox[{"[", "ii", "]"}], "]"}]}], "]"}], "]"}], "]"}], "*", 
         RowBox[{"blist", "[", 
          RowBox[{"[", "ii", "]"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"ii", ",", 
          RowBox[{"Length", "[", "blist", "]"}]}], "}"}]}], "]"}], "+", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Simplify", "[", 
          RowBox[{"etakorr", "[", 
           RowBox[{"Coefficient", "[", 
            RowBox[{
             RowBox[{"loopresult2c", "+", "loopresult3c"}], ",", 
             RowBox[{
              SubscriptBox["rtorderedClist", "1"], "[", 
              RowBox[{"[", "ii", "]"}], "]"}]}], "]"}], "]"}], "]"}], "*", 
         RowBox[{"ckorr", "[", 
          RowBox[{
           SubscriptBox["rtorderedClist", "1"], "[", 
           RowBox[{"[", "ii", "]"}], "]"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"ii", ",", 
          RowBox[{"Length", "[", 
           SubscriptBox["rtorderedClist", "1"], "]"}]}], "}"}]}], "]"}], "+", 
      RowBox[{"simp2", "[", 
       RowBox[{"etakorr", "[", 
        RowBox[{
        "loopresult1poly", "+", "loopresult2poly", "+", "loopresult3poly"}], 
        "]"}], "]"}], "+", "endexp"}], ",", 
     RowBox[{"{", 
      RowBox[{"F", "\[Rule]", 
       SubscriptBox["F", "\[Pi]"]}], "}"}]}], "]"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"result", "=", 
   RowBox[{"normalization", "[", 
    RowBox[{"treeresult2temp", "+", "treeresult4temp", "+", "loopresult"}], 
    "]"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"title", "=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"onlyloops", "\[Equal]", "1"}], ",", "\"\<Loop amplitude:\>\"", 
     ",", "\"\<Complete amplitude to 0(p^4):\>\"", ",", 
     "\"\<Complete amplitude to 0(p^4):\>\""}], "]"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{"output", "[", "result", "]"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"NotebookClose", "[", "notesub", "]"}], ";"}]], "Input"]
},
WindowSize->{1062, 602},
WindowMargins->{{63, Automatic}, {132, Automatic}},
PrintingOptions->{"PrintCellBrackets"->False,
"PrintMultipleHorizontalPages"->False,
"PrintRegistrationMarks"->True,
"PrintingMargins"->{{34.125, 54}, {57.8125, 72}}},
FrontEndVersion->"7.0 for Linux x86 (32-bit) (November 10, 2008)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[545, 20, 136, 3, 32, "Input"],
Cell[684, 25, 112, 3, 32, "Input"],
Cell[799, 30, 485, 15, 32, "Input"],
Cell[1287, 47, 514, 14, 32, "Input"],
Cell[1804, 63, 401, 11, 32, "Input"],
Cell[2208, 76, 1667, 50, 77, "Input"],
Cell[3878, 128, 2346, 69, 143, "Input"],
Cell[6227, 199, 560, 17, 32, "Input"],
Cell[6790, 218, 816, 24, 32, "Input"],
Cell[7609, 244, 535, 16, 32, "Input"],
Cell[8147, 262, 1070, 31, 77, "Input"],
Cell[9220, 295, 596, 17, 32, "Input"],
Cell[9819, 314, 674, 20, 99, "Input"],
Cell[10496, 336, 579, 17, 32, "Input"],
Cell[11078, 355, 599, 19, 32, "Input"],
Cell[11680, 376, 88, 2, 32, "Input"],
Cell[11771, 380, 393, 11, 32, "Input"],
Cell[12167, 393, 1260, 37, 34, "Input"],
Cell[13430, 432, 362, 10, 32, "Input"],
Cell[13795, 444, 71, 1, 32, "Input"],
Cell[13869, 447, 86, 2, 32, "Input"],
Cell[13958, 451, 91, 2, 32, "Input"],
Cell[14052, 455, 88, 2, 32, "Input"],
Cell[14143, 459, 144, 5, 32, "Input"],
Cell[14290, 466, 91, 2, 32, "Input"],
Cell[14384, 470, 403, 13, 32, "Input"],
Cell[14790, 485, 95, 2, 32, "Input"],
Cell[14888, 489, 91, 2, 32, "Input"],
Cell[14982, 493, 88, 2, 32, "Input"],
Cell[15073, 497, 2125, 60, 143, "Input"],
Cell[17201, 559, 235, 7, 32, "Input"],
Cell[17439, 568, 398, 9, 55, "Input"],
Cell[17840, 579, 383, 12, 32, "Input"],
Cell[18226, 593, 83, 2, 32, "Input"],
Cell[18312, 597, 263, 6, 32, "Input"],
Cell[18578, 605, 477, 13, 55, "Input"],
Cell[19058, 620, 482, 16, 32, "Input"],
Cell[19543, 638, 364, 11, 32, "Input"],
Cell[19910, 651, 977, 27, 55, "Input"],
Cell[20890, 680, 2884, 87, 102, "Input"],
Cell[23777, 769, 220, 6, 32, "Input"],
Cell[24000, 777, 918, 27, 55, "Input"],
Cell[24921, 806, 4879, 173, 77, "Input"],
Cell[29803, 981, 779, 24, 58, "Input"],
Cell[30585, 1007, 515, 16, 58, "Input"],
Cell[31103, 1025, 1519, 52, 32, "Input"],
Cell[32625, 1079, 458, 15, 58, "Input"],
Cell[33086, 1096, 477, 15, 58, "Input"],
Cell[33566, 1113, 2124, 73, 32, "Input"],
Cell[35693, 1188, 566, 18, 32, "Input"],
Cell[36262, 1208, 591, 18, 32, "Input"],
Cell[36856, 1228, 1519, 52, 32, "Input"],
Cell[38378, 1282, 301, 9, 32, "Input"],
Cell[38682, 1293, 595, 18, 32, "Input"],
Cell[39280, 1313, 1753, 50, 133, "Input"],
Cell[41036, 1365, 1451, 50, 32, "Input"],
Cell[42490, 1417, 207, 6, 32, "Input"],
Cell[42700, 1425, 615, 17, 32, "Input"],
Cell[43318, 1444, 1040, 27, 77, "Input"],
Cell[44361, 1473, 881, 29, 32, "Input"],
Cell[45245, 1504, 4263, 126, 147, "Input"],
Cell[49511, 1632, 527, 16, 32, "Input"],
Cell[50041, 1650, 730, 23, 34, "Input"],
Cell[50774, 1675, 768, 21, 55, "Input"],
Cell[51545, 1698, 3032, 86, 143, "Input"],
Cell[54580, 1786, 505, 16, 32, "Input"],
Cell[55088, 1804, 737, 23, 32, "Input"],
Cell[55828, 1829, 563, 17, 32, "Input"],
Cell[56394, 1848, 2899, 80, 209, "Input"],
Cell[59296, 1930, 614, 19, 32, "Input"],
Cell[59913, 1951, 3952, 88, 253, "Input"],
Cell[63868, 2041, 1058, 32, 55, "Input"],
Cell[64929, 2075, 7588, 181, 341, "Input"],
Cell[72520, 2258, 798, 17, 77, "Input"],
Cell[73321, 2277, 610, 20, 32, "Input"],
Cell[73934, 2299, 1333, 43, 55, "Input"],
Cell[75270, 2344, 220, 6, 32, "Input"],
Cell[75493, 2352, 496, 15, 32, "Input"],
Cell[75992, 2369, 407, 12, 32, "Input"],
Cell[76402, 2383, 652, 20, 55, "Input"],
Cell[77057, 2405, 3230, 87, 187, "Input"],
Cell[80290, 2494, 355, 11, 34, "Input"],
Cell[80648, 2507, 532, 17, 34, "Input"],
Cell[81183, 2526, 668, 22, 34, "Input"],
Cell[81854, 2550, 562, 18, 34, "Input"],
Cell[82419, 2570, 720, 23, 34, "Input"],
Cell[83142, 2595, 856, 28, 34, "Input"],
Cell[84001, 2625, 3899, 109, 165, "Input"],
Cell[87903, 2736, 4867, 135, 209, "Input"],
Cell[92773, 2873, 856, 23, 77, "Input"],
Cell[93632, 2898, 9949, 264, 387, "Input"],
Cell[103584, 3164, 1654, 45, 77, "Input"],
Cell[105241, 3211, 1215, 34, 99, "Input"],
Cell[106459, 3247, 553, 17, 32, "Input"],
Cell[107015, 3266, 883, 24, 55, "Input"],
Cell[107901, 3292, 9112, 241, 365, "Input"],
Cell[117016, 3535, 651, 18, 32, "Input"],
Cell[117670, 3555, 1336, 42, 77, "Input"],
Cell[119009, 3599, 935, 29, 32, "Input"],
Cell[119947, 3630, 446, 13, 32, "Input"],
Cell[120396, 3645, 555, 17, 32, "Input"],
Cell[120954, 3664, 4316, 110, 334, "Input"],
Cell[125273, 3776, 642, 19, 32, "Input"],
Cell[125918, 3797, 1072, 32, 77, "Input"],
Cell[126993, 3831, 642, 19, 32, "Input"],
Cell[127638, 3852, 1744, 49, 121, "Input"],
Cell[129385, 3903, 1020, 30, 77, "Input"],
Cell[130408, 3935, 2420, 70, 121, "Input"],
Cell[132831, 4007, 600, 18, 32, "Input"],
Cell[133434, 4027, 488, 15, 32, "Input"],
Cell[133925, 4044, 539, 17, 32, "Input"],
Cell[134467, 4063, 1953, 51, 187, "Input"],
Cell[136423, 4116, 523, 16, 32, "Input"],
Cell[136949, 4134, 1019, 31, 55, "Input"],
Cell[137971, 4167, 565, 17, 32, "Input"],
Cell[138539, 4186, 975, 30, 32, "Input"],
Cell[139517, 4218, 642, 20, 32, "Input"],
Cell[140162, 4240, 1029, 30, 55, "Input"],
Cell[141194, 4272, 528, 16, 32, "Input"],
Cell[141725, 4290, 1239, 34, 77, "Input"],
Cell[142967, 4326, 6100, 235, 32, "Input"],
Cell[149070, 4563, 1476, 38, 121, "Input"],
Cell[150549, 4603, 1083, 34, 32, "Input"],
Cell[151635, 4639, 1332, 36, 99, "Input"],
Cell[152970, 4677, 1543, 40, 99, "Input"],
Cell[154516, 4719, 1166, 39, 32, "Input"],
Cell[155685, 4760, 276, 8, 32, "Input"],
Cell[155964, 4770, 1062, 30, 99, "Input"],
Cell[157029, 4802, 552, 17, 32, "Input"],
Cell[157584, 4821, 248, 7, 32, "Input"],
Cell[157835, 4830, 51, 1, 32, "Input"],
Cell[157889, 4833, 748, 21, 55, "Input"],
Cell[158640, 4856, 2798, 73, 209, "Input"],
Cell[161441, 4931, 890, 28, 32, "Input"],
Cell[162334, 4961, 198, 6, 32, "Input"],
Cell[162535, 4969, 650, 20, 32, "Input"],
Cell[163188, 4991, 166, 4, 32, "Input"],
Cell[163357, 4997, 822, 25, 55, "Input"],
Cell[164182, 5024, 537, 17, 32, "Input"],
Cell[164722, 5043, 212, 6, 32, "Input"],
Cell[164937, 5051, 624, 19, 32, "Input"],
Cell[165564, 5072, 1048, 31, 77, "Input"],
Cell[166615, 5105, 616, 17, 32, "Input"],
Cell[167234, 5124, 1885, 56, 105, "Input"],
Cell[169122, 5182, 566, 17, 32, "Input"],
Cell[169691, 5201, 315, 9, 32, "Input"],
Cell[170009, 5212, 536, 16, 32, "Input"],
Cell[170548, 5230, 1530, 44, 77, "Input"],
Cell[172081, 5276, 51, 1, 32, "Input"],
Cell[172135, 5279, 708, 19, 55, "Input"],
Cell[172846, 5300, 2164, 59, 143, "Input"],
Cell[175013, 5361, 923, 30, 32, "Input"],
Cell[175939, 5393, 5405, 141, 324, "Input"],
Cell[181347, 5536, 5409, 141, 324, "Input"],
Cell[186759, 5679, 1452, 35, 56, "Input"],
Cell[188214, 5716, 1516, 42, 99, "Input"],
Cell[189733, 5760, 846, 27, 32, "Input"],
Cell[190582, 5789, 1217, 40, 55, "Input"],
Cell[191802, 5831, 568, 18, 58, "Input"],
Cell[192373, 5851, 1178, 39, 32, "Input"],
Cell[193554, 5892, 301, 9, 32, "Input"],
Cell[193858, 5903, 512, 17, 32, "Input"],
Cell[194373, 5922, 4275, 100, 224, "Input"],
Cell[198651, 6024, 614, 19, 32, "Input"],
Cell[199268, 6045, 7904, 193, 313, "Input"],
Cell[207175, 6240, 1227, 42, 32, "Input"],
Cell[208405, 6284, 6949, 153, 291, "Input"],
Cell[215357, 6439, 580, 16, 55, "Input"],
Cell[215940, 6457, 3358, 88, 212, "Input"],
Cell[219301, 6547, 591, 17, 32, "Input"],
Cell[219895, 6566, 468, 15, 32, "Input"],
Cell[220366, 6583, 512, 17, 32, "Input"],
Cell[220881, 6602, 557, 18, 54, "Input"],
Cell[221441, 6622, 236, 5, 32, "Input"],
Cell[221680, 6629, 344, 11, 32, "Input"],
Cell[222027, 6642, 695, 20, 55, "Input"],
Cell[222725, 6664, 788, 24, 32, "Input"],
Cell[223516, 6690, 999, 31, 32, "Input"],
Cell[224518, 6723, 939, 30, 55, "Input"],
Cell[225460, 6755, 1493, 41, 77, "Input"],
Cell[226956, 6798, 564, 16, 32, "Input"],
Cell[227523, 6816, 4595, 113, 191, "Input"],
Cell[232121, 6931, 564, 16, 32, "Input"],
Cell[232688, 6949, 1893, 48, 206, "Input"],
Cell[234584, 6999, 1088, 31, 77, "Input"],
Cell[235675, 7032, 724, 21, 61, "Input"],
Cell[236402, 7055, 51, 1, 32, "Input"],
Cell[236456, 7058, 93, 2, 32, "Input"],
Cell[236552, 7062, 1014, 28, 77, "Input"],
Cell[237569, 7092, 279, 9, 40, "Input"],
Cell[237851, 7103, 281, 6, 32, "Input"],
Cell[238135, 7111, 152, 4, 32, "Input"],
Cell[238290, 7117, 304, 6, 32, "Input"],
Cell[238597, 7125, 348, 10, 32, "Input"],
Cell[238948, 7137, 324, 6, 32, "Input"],
Cell[239275, 7145, 120, 3, 32, "Input"],
Cell[239398, 7150, 69, 1, 32, "Input"],
Cell[239470, 7153, 368, 7, 55, "Input"],
Cell[239841, 7162, 136, 4, 32, "Input"],
Cell[239980, 7168, 266, 8, 55, "Input"],
Cell[240249, 7178, 424, 14, 55, "Input"],
Cell[240676, 7194, 424, 14, 55, "Input"],
Cell[241103, 7210, 488, 16, 55, "Input"],
Cell[241594, 7228, 489, 16, 55, "Input"],
Cell[242086, 7246, 489, 16, 55, "Input"],
Cell[242578, 7264, 136, 4, 32, "Input"],
Cell[242717, 7270, 287, 9, 55, "Input"],
Cell[243007, 7281, 479, 16, 55, "Input"],
Cell[243489, 7299, 479, 16, 55, "Input"],
Cell[243971, 7317, 548, 18, 55, "Input"],
Cell[244522, 7337, 544, 18, 55, "Input"],
Cell[245069, 7357, 544, 18, 55, "Input"],
Cell[245616, 7377, 156, 5, 32, "Input"],
Cell[245775, 7384, 156, 5, 32, "Input"],
Cell[245934, 7391, 156, 5, 32, "Input"],
Cell[246093, 7398, 156, 5, 32, "Input"],
Cell[246252, 7405, 156, 5, 32, "Input"],
Cell[246411, 7412, 156, 5, 32, "Input"],
Cell[246570, 7419, 221, 7, 32, "Input"],
Cell[246794, 7428, 239, 5, 32, "Input"],
Cell[247036, 7435, 353, 12, 32, "Input"],
Cell[247392, 7449, 2471, 80, 55, "Input"],
Cell[249866, 7531, 1591, 55, 61, "Input"],
Cell[251460, 7588, 5958, 183, 322, "Input"],
Cell[257421, 7773, 12202, 353, 443, "Input"],
Cell[269626, 8128, 553, 17, 32, "Input"],
Cell[270182, 8147, 593, 20, 54, "Input"],
Cell[270778, 8169, 687, 19, 32, "Input"],
Cell[271468, 8190, 1213, 40, 63, "Input"],
Cell[272684, 8232, 641, 21, 32, "Input"],
Cell[273328, 8255, 402, 13, 32, "Input"],
Cell[273733, 8270, 189, 5, 32, "Input"],
Cell[273925, 8277, 459, 15, 32, "Input"],
Cell[274387, 8294, 279, 6, 32, "Input"],
Cell[274669, 8302, 171, 5, 32, "Input"],
Cell[274843, 8309, 846, 28, 32, "Input"],
Cell[275692, 8339, 519, 16, 32, "Input"],
Cell[276214, 8357, 151, 4, 32, "Input"],
Cell[276368, 8363, 851, 29, 32, "Input"],
Cell[277222, 8394, 215, 7, 32, "Input"],
Cell[277440, 8403, 329, 11, 32, "Input"],
Cell[277772, 8416, 954, 30, 32, "Input"],
Cell[278729, 8448, 819, 25, 55, "Input"],
Cell[279551, 8475, 819, 25, 55, "Input"],
Cell[280373, 8502, 198, 5, 32, "Input"],
Cell[280574, 8509, 579, 19, 32, "Input"],
Cell[281156, 8530, 87, 2, 32, "Input"],
Cell[281246, 8534, 111, 3, 32, "Input"],
Cell[281360, 8539, 227, 5, 32, "Input"],
Cell[281590, 8546, 678, 21, 32, "Input"],
Cell[282271, 8569, 486, 16, 32, "Input"],
Cell[282760, 8587, 183, 6, 32, "Input"],
Cell[282946, 8595, 491, 16, 32, "Input"],
Cell[283440, 8613, 184, 6, 32, "Input"],
Cell[283627, 8621, 332, 6, 32, "Input"],
Cell[283962, 8629, 60, 1, 32, "Input"],
Cell[284025, 8632, 307, 10, 32, "Input"],
Cell[284335, 8644, 60, 1, 32, "Input"],
Cell[284398, 8647, 307, 10, 32, "Input"],
Cell[284708, 8659, 387, 9, 32, "Input"],
Cell[285098, 8670, 60, 1, 32, "Input"],
Cell[285161, 8673, 706, 21, 32, "Input"],
Cell[285870, 8696, 60, 1, 32, "Input"],
Cell[285933, 8699, 706, 21, 32, "Input"],
Cell[286642, 8722, 51, 1, 32, "Input"],
Cell[286696, 8725, 518, 17, 32, "Input"],
Cell[287217, 8744, 481, 14, 32, "Input"],
Cell[287701, 8760, 1315, 44, 32, "Input"],
Cell[289019, 8806, 482, 14, 32, "Input"],
Cell[289504, 8822, 311, 6, 32, "Input"],
Cell[289818, 8830, 424, 14, 41, "Input"],
Cell[290245, 8846, 191, 5, 32, "Input"],
Cell[290439, 8853, 580, 17, 32, "Input"],
Cell[291022, 8872, 571, 17, 32, "Input"],
Cell[291596, 8891, 423, 14, 35, "Input"],
Cell[292022, 8907, 426, 14, 35, "Input"],
Cell[292451, 8923, 329, 10, 35, "Input"],
Cell[292783, 8935, 580, 17, 32, "Input"],
Cell[293366, 8954, 2158, 61, 138, "Input"],
Cell[295527, 9017, 638, 19, 32, "Input"],
Cell[296168, 9038, 4941, 126, 261, "Input"],
Cell[301112, 9166, 1663, 44, 99, "Input"],
Cell[302778, 9212, 10176, 279, 401, "Input"],
Cell[312957, 9493, 754, 20, 55, "Input"],
Cell[313714, 9515, 32392, 883, 1205, "Input"],
Cell[346109, 10400, 468, 12, 32, "Input"],
Cell[346580, 10414, 369, 12, 32, "Input"],
Cell[346952, 10428, 369, 12, 32, "Input"],
Cell[347324, 10442, 511, 15, 32, "Input"],
Cell[347838, 10459, 280, 9, 32, "Input"],
Cell[348121, 10470, 284, 6, 32, "Input"],
Cell[348408, 10478, 188, 6, 40, "Input"],
Cell[348599, 10486, 188, 6, 40, "Input"],
Cell[348790, 10494, 188, 6, 40, "Input"],
Cell[348981, 10502, 693, 20, 55, "Input"],
Cell[349677, 10524, 23788, 593, 944, "Input"],
Cell[373468, 11119, 27080, 661, 787, "Input"],
Cell[400551, 11782, 770, 23, 32, "Input"],
Cell[401324, 11807, 4089, 100, 415, "Input"],
Cell[405416, 11909, 389, 11, 32, "Input"],
Cell[405808, 11922, 245, 5, 32, "Input"],
Cell[406056, 11929, 210, 7, 32, "Input"],
Cell[406269, 11938, 1068, 34, 40, "Input"],
Cell[407340, 11974, 412, 13, 40, "Input"],
Cell[407755, 11989, 270, 8, 32, "Input"],
Cell[408028, 11999, 141, 4, 32, "Input"],
Cell[408172, 12005, 2987, 95, 128, "Input"],
Cell[411162, 12102, 337, 6, 55, "Input"],
Cell[411502, 12110, 1955, 53, 144, "Input"],
Cell[413460, 12165, 3537, 93, 213, "Input"],
Cell[417000, 12260, 3286, 86, 236, "Input"],
Cell[420289, 12348, 2808, 70, 360, "Input"],
Cell[423100, 12420, 311, 8, 32, "Input"],
Cell[423414, 12430, 314, 8, 32, "Input"],
Cell[423731, 12440, 4246, 103, 377, "Input"],
Cell[427980, 12545, 443, 8, 55, "Input"],
Cell[428426, 12555, 109, 3, 32, "Input"],
Cell[428538, 12560, 137, 5, 34, "Input"],
Cell[428678, 12567, 163, 6, 39, "Input"],
Cell[428844, 12575, 51, 1, 32, "Input"],
Cell[428898, 12578, 427, 9, 55, "Input"],
Cell[429328, 12589, 1095, 30, 106, "Input"],
Cell[430426, 12621, 206, 5, 32, "Input"],
Cell[430635, 12628, 2228, 61, 121, "Input"],
Cell[432866, 12691, 700, 18, 55, "Input"],
Cell[433569, 12711, 209, 6, 32, "Input"],
Cell[433781, 12719, 261, 8, 32, "Input"],
Cell[434045, 12729, 927, 26, 32, "Input"],
Cell[434975, 12757, 548, 15, 32, "Input"],
Cell[435526, 12774, 266, 7, 32, "Input"],
Cell[435795, 12783, 524, 11, 55, "Input"],
Cell[436322, 12796, 145, 4, 32, "Input"],
Cell[436470, 12802, 915, 29, 69, "Input"],
Cell[437388, 12833, 295, 5, 32, "Input"],
Cell[437686, 12840, 11421, 281, 496, "Input"],
Cell[449110, 13123, 188, 6, 32, "Input"],
Cell[449301, 13131, 329, 8, 32, "Input"],
Cell[449633, 13141, 5610, 140, 253, "Input"],
Cell[455246, 13283, 2788, 69, 209, "Input"],
Cell[458037, 13354, 907, 25, 77, "Input"],
Cell[458947, 13381, 2187, 57, 143, "Input"],
Cell[461137, 13440, 2174, 57, 252, "Input"],
Cell[463314, 13499, 743, 22, 55, "Input"],
Cell[464060, 13523, 345, 7, 55, "Input"],
Cell[464408, 13532, 526, 15, 32, "Input"],
Cell[464937, 13549, 526, 15, 32, "Input"],
Cell[465466, 13566, 176, 5, 32, "Input"],
Cell[465645, 13573, 670, 19, 32, "Input"],
Cell[466318, 13594, 450, 13, 32, "Input"],
Cell[466771, 13609, 275, 7, 32, "Input"],
Cell[467049, 13618, 4589, 105, 385, "Input"],
Cell[471641, 13725, 1564, 45, 79, "Input"],
Cell[473208, 13772, 889, 26, 77, "Input"],
Cell[474100, 13800, 513, 15, 32, "Input"],
Cell[474616, 13817, 132, 3, 32, "Input"],
Cell[474751, 13822, 178, 5, 32, "Input"],
Cell[474932, 13829, 411, 10, 55, "Input"],
Cell[475346, 13841, 149, 4, 32, "Input"],
Cell[475498, 13847, 51, 1, 32, "Input"],
Cell[475552, 13850, 387, 9, 35, "Input"],
Cell[475942, 13861, 339, 12, 61, "Input"],
Cell[476284, 13875, 339, 12, 61, "Input"],
Cell[476626, 13889, 154, 5, 35, "Input"],
Cell[476783, 13896, 339, 12, 61, "Input"],
Cell[477125, 13910, 339, 12, 61, "Input"],
Cell[477467, 13924, 339, 12, 61, "Input"],
Cell[477809, 13938, 339, 12, 61, "Input"],
Cell[478151, 13952, 154, 5, 35, "Input"],
Cell[478308, 13959, 159, 4, 32, "Input"],
Cell[478470, 13965, 1201, 36, 55, "Input"],
Cell[479674, 14003, 676, 21, 54, "Input"],
Cell[480353, 14026, 1174, 37, 98, "Input"],
Cell[481530, 14065, 2395, 70, 212, "Input"],
Cell[483928, 14137, 819, 25, 76, "Input"],
Cell[484750, 14164, 711, 22, 54, "Input"],
Cell[485464, 14188, 525, 16, 54, "Input"],
Cell[485992, 14206, 292, 6, 32, "Input"],
Cell[486287, 14214, 714, 26, 54, "Input"],
Cell[487004, 14242, 727, 24, 54, "Input"],
Cell[487734, 14268, 804, 27, 54, "Input"],
Cell[488541, 14297, 430, 13, 32, "Input"],
Cell[488974, 14312, 369, 12, 32, "Input"],
Cell[489346, 14326, 369, 12, 32, "Input"],
Cell[489718, 14340, 369, 12, 32, "Input"],
Cell[490090, 14354, 369, 12, 32, "Input"],
Cell[490462, 14368, 369, 12, 32, "Input"],
Cell[490834, 14382, 3433, 130, 32, "Input"],
Cell[494270, 14514, 241, 7, 32, "Input"],
Cell[494514, 14523, 652, 20, 54, "Input"],
Cell[495169, 14545, 210, 6, 32, "Input"],
Cell[495382, 14553, 2745, 86, 121, "Input"],
Cell[498130, 14641, 3770, 114, 224, "Input"],
Cell[501903, 14757, 1812, 56, 120, "Input"],
Cell[503718, 14815, 398, 11, 32, "Input"],
Cell[504119, 14828, 3556, 108, 211, "Input"],
Cell[507678, 14938, 1211, 30, 55, "Input"],
Cell[508892, 14970, 115, 3, 32, "Input"],
Cell[509010, 14975, 755, 24, 54, "Input"],
Cell[509768, 15001, 117, 3, 32, "Input"],
Cell[509888, 15006, 1214, 36, 77, "Input"],
Cell[511105, 15044, 1216, 36, 77, "Input"],
Cell[512324, 15082, 6802, 189, 394, "Input"],
Cell[519129, 15273, 13310, 374, 625, "Input"],
Cell[532442, 15649, 1659, 44, 143, "Input"],
Cell[534104, 15695, 3102, 70, 231, "Input"],
Cell[537209, 15767, 2547, 64, 165, "Input"],
Cell[539759, 15833, 1330, 37, 77, "Input"],
Cell[541092, 15872, 923, 25, 55, "Input"],
Cell[542018, 15899, 1228, 31, 99, "Input"],
Cell[543249, 15932, 1338, 42, 55, "Input"],
Cell[544590, 15976, 238, 7, 32, "Input"],
Cell[544831, 15985, 238, 7, 32, "Input"],
Cell[545072, 15994, 239, 7, 32, "Input"],
Cell[545314, 16003, 51, 1, 32, "Input"],
Cell[545368, 16006, 986, 32, 32, "Input"],
Cell[546357, 16040, 2623, 69, 143, "Input"],
Cell[548983, 16111, 5584, 142, 253, "Input"],
Cell[554570, 16255, 639, 18, 32, "Input"],
Cell[555212, 16275, 404, 12, 32, "Input"],
Cell[555619, 16289, 1139, 33, 77, "Input"],
Cell[556761, 16324, 606, 16, 55, "Input"],
Cell[557370, 16342, 4498, 114, 307, "Input"],
Cell[561871, 16458, 528, 15, 55, "Input"],
Cell[562402, 16475, 2053, 56, 165, "Input"],
Cell[564458, 16533, 51, 1, 32, "Input"],
Cell[564512, 16536, 223, 5, 32, "Input"],
Cell[564738, 16543, 311, 9, 32, "Input"],
Cell[565052, 16554, 227, 5, 32, "Input"],
Cell[565282, 16561, 261, 8, 32, "Input"],
Cell[565546, 16571, 154, 4, 32, "Input"],
Cell[565703, 16577, 303, 6, 32, "Input"],
Cell[566009, 16585, 166, 5, 32, "Input"],
Cell[566178, 16592, 105, 3, 32, "Input"],
Cell[566286, 16597, 157, 4, 32, "Input"],
Cell[566446, 16603, 241, 5, 32, "Input"],
Cell[566690, 16610, 70, 1, 32, "Input"],
Cell[566763, 16613, 51, 1, 27, "Input"],
Cell[566817, 16616, 103, 2, 27, "Input"],
Cell[566923, 16620, 517, 12, 43, "Input"],
Cell[567443, 16634, 590, 18, 27, "Input"],
Cell[568036, 16654, 461, 14, 27, "Input"],
Cell[568500, 16670, 461, 14, 27, "Input"],
Cell[568964, 16686, 1923, 52, 59, "Input"],
Cell[570890, 16740, 596, 15, 27, "Input"],
Cell[571489, 16757, 558, 15, 27, "Input"],
Cell[572050, 16774, 554, 13, 43, "Input"],
Cell[572607, 16789, 752, 21, 27, "Input"],
Cell[573362, 16812, 1632, 47, 59, "Input"],
Cell[574997, 16861, 496, 14, 27, "Input"],
Cell[575496, 16877, 146, 3, 27, "Input"],
Cell[575645, 16882, 780, 24, 29, "Input"],
Cell[576428, 16908, 398, 11, 27, "Input"],
Cell[576829, 16921, 1443, 40, 102, "Input"],
Cell[578275, 16963, 517, 12, 43, "Input"],
Cell[578795, 16977, 828, 25, 27, "Input"],
Cell[579626, 17004, 1797, 47, 75, "Input"],
Cell[581426, 17053, 441, 11, 27, "Input"],
Cell[581870, 17066, 405, 11, 27, "Input"],
Cell[582278, 17079, 325, 6, 27, "Input"],
Cell[582606, 17087, 731, 20, 27, "Input"],
Cell[583340, 17109, 590, 17, 27, "Input"],
Cell[583933, 17128, 146, 3, 27, "Input"],
Cell[584082, 17133, 1132, 32, 45, "Input"],
Cell[585217, 17167, 51, 1, 27, "Input"],
Cell[585271, 17170, 247, 6, 29, "Input"],
Cell[585521, 17178, 532, 15, 27, "Input"],
Cell[586056, 17195, 2174, 57, 162, "Input"],
Cell[588233, 17254, 246, 5, 27, "Input"],
Cell[588482, 17261, 742, 22, 55, "Input"],
Cell[589227, 17285, 373, 7, 55, "Input"],
Cell[589603, 17294, 1345, 33, 184, "Input"],
Cell[590951, 17329, 1352, 33, 184, "Input"],
Cell[592306, 17364, 1221, 30, 184, "Input"],
Cell[593530, 17396, 486, 14, 32, "Input"],
Cell[594019, 17412, 486, 14, 32, "Input"],
Cell[594508, 17428, 176, 5, 27, "Input"],
Cell[594687, 17435, 670, 19, 27, "Input"],
Cell[595360, 17456, 453, 13, 27, "Input"],
Cell[595816, 17471, 242, 5, 27, "Input"],
Cell[596061, 17478, 1780, 47, 141, "Input"],
Cell[597844, 17527, 1538, 41, 141, "Input"],
Cell[599385, 17570, 1538, 41, 141, "Input"],
Cell[600926, 17613, 1538, 41, 141, "Input"],
Cell[602467, 17656, 1538, 41, 141, "Input"],
Cell[604008, 17699, 1245, 34, 123, "Input"],
Cell[605256, 17735, 2193, 58, 139, "Input"],
Cell[607452, 17795, 4253, 108, 255, "Input"],
Cell[611708, 17905, 119, 3, 27, "Input"],
Cell[611830, 17910, 114, 3, 27, "Input"],
Cell[611947, 17915, 51, 1, 27, "Input"],
Cell[612001, 17918, 237, 7, 27, "Input"],
Cell[612241, 17927, 420, 13, 29, "Input"],
Cell[612664, 17942, 500, 15, 29, "Input"],
Cell[613167, 17959, 500, 15, 29, "Input"],
Cell[613670, 17976, 1766, 49, 75, "Input"],
Cell[615439, 18027, 118, 3, 27, "Input"],
Cell[615560, 18032, 305, 10, 32, "Input"],
Cell[615868, 18044, 1178, 32, 75, "Input"],
Cell[617049, 18078, 470, 15, 27, "Input"],
Cell[617522, 18095, 51, 1, 27, "Input"],
Cell[617576, 18098, 840, 25, 43, "Input"],
Cell[618419, 18125, 840, 25, 43, "Input"],
Cell[619262, 18152, 151, 4, 27, "Input"],
Cell[619416, 18158, 151, 4, 27, "Input"],
Cell[619570, 18164, 188, 5, 27, "Input"],
Cell[619761, 18171, 188, 5, 27, "Input"],
Cell[619952, 18178, 226, 6, 27, "Input"],
Cell[620181, 18186, 847, 25, 27, "Input"],
Cell[621031, 18213, 620, 17, 27, "Input"],
Cell[621654, 18232, 705, 20, 27, "Input"],
Cell[622362, 18254, 2115, 56, 70, "Input"],
Cell[624480, 18312, 51, 1, 27, "Input"],
Cell[624534, 18315, 1325, 38, 59, "Input"],
Cell[625862, 18355, 770, 22, 45, "Input"],
Cell[626635, 18379, 3632, 86, 155, "Input"],
Cell[630270, 18467, 65, 1, 27, "Input"],
Cell[630338, 18470, 112, 3, 27, "Input"],
Cell[630453, 18475, 533, 16, 29, "Input"],
Cell[630989, 18493, 421, 13, 33, "Input"],
Cell[631413, 18508, 142, 4, 29, "Input"],
Cell[631558, 18514, 541, 15, 31, "Input"],
Cell[632102, 18531, 72, 1, 27, "Input"],
Cell[632177, 18534, 348, 10, 27, "Input"],
Cell[632528, 18546, 1113, 32, 45, "Input"],
Cell[633644, 18580, 51, 1, 27, "Input"],
Cell[633698, 18583, 568, 17, 27, "Input"],
Cell[634269, 18602, 1398, 39, 59, "Input"],
Cell[635670, 18643, 1578, 42, 91, "Input"],
Cell[637251, 18687, 638, 19, 43, "Input"],
Cell[637892, 18708, 185, 5, 27, "Input"],
Cell[638080, 18715, 185, 5, 27, "Input"],
Cell[638268, 18722, 315, 9, 27, "Input"],
Cell[638586, 18733, 1340, 39, 70, "Input"],
Cell[639929, 18774, 1061, 30, 59, "Input"],
Cell[640993, 18806, 999, 27, 59, "Input"],
Cell[641995, 18835, 3800, 91, 155, "Input"],
Cell[645798, 18928, 505, 15, 32, "Input"],
Cell[646306, 18945, 2755, 70, 187, "Input"],
Cell[649064, 19017, 891, 25, 34, "Input"],
Cell[649958, 19044, 51, 1, 32, "Input"],
Cell[650012, 19047, 828, 18, 77, "Input"],
Cell[650843, 19067, 192, 6, 32, "Input"],
Cell[651038, 19075, 1645, 51, 77, "Input"],
Cell[652686, 19128, 2691, 75, 143, "Input"],
Cell[655380, 19205, 339, 11, 32, "Input"],
Cell[655722, 19218, 1327, 40, 77, "Input"],
Cell[657052, 19260, 953, 28, 77, "Input"],
Cell[658008, 19290, 253, 8, 32, "Input"],
Cell[658264, 19300, 1835, 50, 77, "Input"],
Cell[660102, 19352, 51, 1, 32, "Input"],
Cell[660156, 19355, 202, 5, 32, "Input"],
Cell[660361, 19362, 701, 22, 32, "Input"],
Cell[661065, 19386, 694, 23, 54, "Input"],
Cell[661762, 19411, 364, 12, 54, "Input"],
Cell[662129, 19425, 7492, 220, 341, "Input"],
Cell[669624, 19647, 2368, 74, 75, "Input"],
Cell[671995, 19723, 1058, 32, 43, "Input"],
Cell[673056, 19757, 509, 16, 45, "Input"],
Cell[673568, 19775, 51, 1, 27, "Input"],
Cell[673622, 19778, 475, 15, 45, "Input"],
Cell[674100, 19795, 232, 7, 27, "Input"],
Cell[674335, 19804, 776, 26, 63, "Input"],
Cell[675114, 19832, 993, 33, 63, "Input"],
Cell[676110, 19867, 1372, 45, 86, "Input"],
Cell[677485, 19914, 665, 23, 45, "Input"],
Cell[678153, 19939, 608, 21, 45, "Input"],
Cell[678764, 19962, 351, 12, 45, "Input"],
Cell[679118, 19976, 608, 21, 45, "Input"],
Cell[679729, 19999, 348, 12, 27, "Input"],
Cell[680080, 20013, 500, 17, 27, "Input"],
Cell[680583, 20032, 858, 29, 46, "Input"],
Cell[681444, 20063, 374, 13, 30, "Input"],
Cell[681821, 20078, 479, 16, 27, "Input"],
Cell[682303, 20096, 51, 1, 32, "Input"],
Cell[682357, 20099, 2213, 65, 138, "Input"],
Cell[684573, 20166, 2010, 58, 131, "Input"],
Cell[686586, 20226, 2864, 81, 141, "Input"],
Cell[689453, 20309, 879, 29, 86, "Input"],
Cell[690335, 20340, 1430, 44, 114, "Input"],
Cell[691768, 20386, 879, 29, 86, "Input"],
Cell[692650, 20417, 904, 30, 86, "Input"],
Cell[693557, 20449, 879, 29, 86, "Input"],
Cell[694439, 20480, 904, 30, 86, "Input"],
Cell[695346, 20512, 879, 29, 86, "Input"],
Cell[696228, 20543, 51, 1, 32, "Input"],
Cell[696282, 20546, 787, 26, 76, "Input"],
Cell[697072, 20574, 1083, 36, 99, "Input"],
Cell[698158, 20612, 853, 28, 76, "Input"],
Cell[699014, 20642, 848, 28, 76, "Input"],
Cell[699865, 20672, 1331, 44, 99, "Input"],
Cell[701199, 20718, 848, 28, 76, "Input"],
Cell[702050, 20748, 827, 26, 55, "Input"],
Cell[702880, 20776, 133, 4, 34, "Input"],
Cell[703016, 20782, 635, 18, 55, "Input"],
Cell[703654, 20802, 569, 17, 32, "Input"],
Cell[704226, 20821, 519, 16, 32, "Input"],
Cell[704748, 20839, 660, 19, 34, "Input"],
Cell[705411, 20860, 902, 25, 77, "Input"],
Cell[706316, 20887, 519, 16, 32, "Input"],
Cell[706838, 20905, 519, 16, 32, "Input"],
Cell[707360, 20923, 540, 16, 34, "Input"],
Cell[707903, 20941, 768, 23, 55, "Input"],
Cell[708674, 20966, 2242, 60, 209, "Input"],
Cell[710919, 21028, 271, 9, 32, "Input"],
Cell[711193, 21039, 2242, 60, 209, "Input"],
Cell[713438, 21101, 271, 9, 32, "Input"],
Cell[713712, 21112, 2581, 69, 231, "Input"],
Cell[716296, 21183, 308, 10, 32, "Input"],
Cell[716607, 21195, 1999, 53, 188, "Input"],
Cell[718609, 21250, 90, 2, 32, "Input"],
Cell[718702, 21254, 2393, 64, 187, "Input"],
Cell[721098, 21320, 190, 5, 32, "Input"],
Cell[721291, 21327, 293, 7, 32, "Input"],
Cell[721587, 21336, 64, 1, 32, "Input"],
Cell[721654, 21339, 90, 2, 32, "Input"]
}
]
*)

(* End of internal cache information *)

